Positivity properties of five-point two-loop Wilson loops with Lagrangian insertion

In this paper we discuss the geometric integrand expansion of the five-point Wilson loop with one Lagrangian insertion in maximally supersymmetric Yang-Mills theory. We construct the integrand corresponding to an all-loop class of ladder-type geometries. We then investigate the known two-loop observable from this geometric viewpoint. To do so, we evaluate analytically the new two-loop integrals corresponding to the negative geometry contribution, using the canonical differential equations method. Inspecting the analytic result, we present numerical evidence that in this decomposition, each piece has uniform sign properties, when evaluated in the Amplituhedron region. Finally, we present an alternative bootstrap approach for the ladder-type geometries. We find that certain minimal bootstrap assumptions can be satisfied at two loops, but lead to a contradiction at three loops. This suggests to us that novel alphabet letters are required at this loop order. Indeed studying planar three-loop Feynman integrals, we do identify novel pentagon alphabet letters.

==> anc/2loop_results/1loop_full-WL_iter_integrals.m <==
(r[0] - r[4])*(-Pi^2/6 - SB[W[1], W[3]] - SB[W[1], W[4]] + SB[W[1], W[11]] + 
   SB[W[1], W[13]] + SB[W[3], W[4]] - SB[W[3], W[13]] + SB[W[4], W[3]] - 
   SB[W[4], W[11]]) + (r[0] - r[2])*(-Pi^2/6 + SB[W[1], W[2]] - 
   SB[W[1], W[11]] + SB[W[2], W[1]] - SB[W[2], W[14]] - SB[W[4], W[1]] - 
   SB[W[4], W[2]] + SB[W[4], W[11]] + SB[W[4], W[14]]) + 
 (r[0] - r[5])*(-Pi^2/6 - SB[W[2], W[4]] - SB[W[2], W[5]] + SB[W[2], W[12]] + 
   SB[W[2], W[14]] + SB[W[4], W[5]] - SB[W[4], W[14]] + SB[W[5], W[4]] - 
   SB[W[5], W[12]]) + (r[0] - r[1])*(-Pi^2/6 + SB[W[1], W[5]] - 
   SB[W[1], W[13]] - SB[W[3], W[1]] - SB[W[3], W[5]] + SB[W[3], W[13]] + 
   SB[W[3], W[15]] + SB[W[5], W[1]] - SB[W[5], W[15]]) + 
 (r[0] - r[3])*(-Pi^2/6 + SB[W[2], W[3]] - SB[W[2], W[12]] + SB[W[3], W[2]] - 
   SB[W[3], W[15]] - SB[W[5], W[2]] - SB[W[5], W[3]] + SB[W[5], W[12]] + 
   SB[W[5], W[15]])


==> anc/2loop_results/1loop_full-WL_pent_functions.m <==
(-Pi^2/6 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + f[1, 1, 1]*f[1, 1, 5] - 
   f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])*(r[0] - r[1]) + 
 (-Pi^2/6 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - f[1, 1, 2]*f[1, 1, 4] + 
   f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])*(r[0] - r[2]) + 
 (-Pi^2/6 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - f[1, 1, 3]*f[1, 1, 5] + 
   f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])*(r[0] - r[3]) + 
 (-Pi^2/6 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])*(r[0] - r[4]) + 
 (-Pi^2/6 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])*(r[0] - r[5])


==> anc/2loop_results/2loop_full-WL_iter_integrals.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
r[0]*(phi0 + (5*Pi^4)/72 + d[37, 3]*SB[W[26]] + d[37, 3]*SB[W[27]] + 
   d[37, 3]*SB[W[28]] + d[37, 3]*SB[W[29]] + d[37, 3]*SB[W[30]] + 
   (Pi^2*SB[W[1], W[1]])/6 - Pi^2*SB[W[1], W[2]] + 
   (7*Pi^2*SB[W[1], W[3]])/6 + (7*Pi^2*SB[W[1], W[4]])/6 - 
   Pi^2*SB[W[1], W[5]] - (Pi^2*SB[W[1], W[6]])/3 - (Pi^2*SB[W[1], W[16]])/6 + 
   (Pi^2*SB[W[1], W[18]])/6 - (Pi^2*SB[W[1], W[20]])/6 - 
   Pi^2*SB[W[2], W[1]] + (Pi^2*SB[W[2], W[2]])/6 - Pi^2*SB[W[2], W[3]] + 
   (7*Pi^2*SB[W[2], W[4]])/6 + (7*Pi^2*SB[W[2], W[5]])/6 - 
   (Pi^2*SB[W[2], W[7]])/3 - (Pi^2*SB[W[2], W[16]])/6 - 
   (Pi^2*SB[W[2], W[17]])/6 + (Pi^2*SB[W[2], W[19]])/6 + 
   (7*Pi^2*SB[W[3], W[1]])/6 - Pi^2*SB[W[3], W[2]] + 
   (Pi^2*SB[W[3], W[3]])/6 - Pi^2*SB[W[3], W[4]] + 
   (7*Pi^2*SB[W[3], W[5]])/6 - (Pi^2*SB[W[3], W[8]])/3 - 
   (Pi^2*SB[W[3], W[17]])/6 - (Pi^2*SB[W[3], W[18]])/6 + 
   (Pi^2*SB[W[3], W[20]])/6 + (7*Pi^2*SB[W[4], W[1]])/6 + 
   (7*Pi^2*SB[W[4], W[2]])/6 - Pi^2*SB[W[4], W[3]] + 
   (Pi^2*SB[W[4], W[4]])/6 - Pi^2*SB[W[4], W[5]] - (Pi^2*SB[W[4], W[9]])/3 + 
   (Pi^2*SB[W[4], W[16]])/6 - (Pi^2*SB[W[4], W[18]])/6 - 
   (Pi^2*SB[W[4], W[19]])/6 - Pi^2*SB[W[5], W[1]] + 
   (7*Pi^2*SB[W[5], W[2]])/6 + (7*Pi^2*SB[W[5], W[3]])/6 - 
   Pi^2*SB[W[5], W[4]] + (Pi^2*SB[W[5], W[5]])/6 - (Pi^2*SB[W[5], W[10]])/3 + 
   (Pi^2*SB[W[5], W[17]])/6 - (Pi^2*SB[W[5], W[19]])/6 - 
   (Pi^2*SB[W[5], W[20]])/6 - (Pi^2*SB[W[16], W[1]])/6 - 
   (Pi^2*SB[W[16], W[2]])/6 - (Pi^2*SB[W[16], W[4]])/6 + 
   (Pi^2*SB[W[16], W[9]])/3 + (Pi^2*SB[W[16], W[16]])/6 - 
   (Pi^2*SB[W[16], W[17]])/6 + (Pi^2*SB[W[16], W[18]])/6 + 
   (Pi^2*SB[W[16], W[19]])/6 - (Pi^2*SB[W[16], W[20]])/6 - 
   (Pi^2*SB[W[17], W[2]])/6 - (Pi^2*SB[W[17], W[3]])/6 - 
   (Pi^2*SB[W[17], W[5]])/6 + (Pi^2*SB[W[17], W[10]])/3 - 
   (Pi^2*SB[W[17], W[16]])/6 + (Pi^2*SB[W[17], W[17]])/6 - 
   (Pi^2*SB[W[17], W[18]])/6 + (Pi^2*SB[W[17], W[19]])/6 + 
   (Pi^2*SB[W[17], W[20]])/6 - (Pi^2*SB[W[18], W[1]])/6 - 
   (Pi^2*SB[W[18], W[3]])/6 - (Pi^2*SB[W[18], W[4]])/6 + 
   (Pi^2*SB[W[18], W[6]])/3 + (Pi^2*SB[W[18], W[16]])/6 - 
   (Pi^2*SB[W[18], W[17]])/6 + (Pi^2*SB[W[18], W[18]])/6 - 
   (Pi^2*SB[W[18], W[19]])/6 + (Pi^2*SB[W[18], W[20]])/6 - 
   (Pi^2*SB[W[19], W[2]])/6 - (Pi^2*SB[W[19], W[4]])/6 - 
   (Pi^2*SB[W[19], W[5]])/6 + (Pi^2*SB[W[19], W[7]])/3 + 
   (Pi^2*SB[W[19], W[16]])/6 + (Pi^2*SB[W[19], W[17]])/6 - 
   (Pi^2*SB[W[19], W[18]])/6 + (Pi^2*SB[W[19], W[19]])/6 - 
   (Pi^2*SB[W[19], W[20]])/6 - (Pi^2*SB[W[20], W[1]])/6 - 
   (Pi^2*SB[W[20], W[3]])/6 - (Pi^2*SB[W[20], W[5]])/6 + 
   (Pi^2*SB[W[20], W[8]])/3 - (Pi^2*SB[W[20], W[16]])/6 + 
   (Pi^2*SB[W[20], W[17]])/6 + (Pi^2*SB[W[20], W[18]])/6 - 
   (Pi^2*SB[W[20], W[19]])/6 + (Pi^2*SB[W[20], W[20]])/6 + 
   (Pi^2*SB[W[26], W[26]])/6 + (Pi^2*SB[W[26], W[27]])/6 + 
   (Pi^2*SB[W[26], W[28]])/6 + (Pi^2*SB[W[26], W[29]])/6 + 
   (Pi^2*SB[W[26], W[30]])/6 + (Pi^2*SB[W[27], W[26]])/6 + 
   (Pi^2*SB[W[27], W[27]])/6 + (Pi^2*SB[W[27], W[28]])/6 + 
   (Pi^2*SB[W[27], W[29]])/6 + (Pi^2*SB[W[27], W[30]])/6 + 
   (Pi^2*SB[W[28], W[26]])/6 + (Pi^2*SB[W[28], W[27]])/6 + 
   (Pi^2*SB[W[28], W[28]])/6 + (Pi^2*SB[W[28], W[29]])/6 + 
   (Pi^2*SB[W[28], W[30]])/6 + (Pi^2*SB[W[29], W[26]])/6 + 
   (Pi^2*SB[W[29], W[27]])/6 + (Pi^2*SB[W[29], W[28]])/6 + 
   (Pi^2*SB[W[29], W[29]])/6 + (Pi^2*SB[W[29], W[30]])/6 + 
   (Pi^2*SB[W[30], W[26]])/6 + (Pi^2*SB[W[30], W[27]])/6 + 
   (Pi^2*SB[W[30], W[28]])/6 + (Pi^2*SB[W[30], W[29]])/6 + 
   (Pi^2*SB[W[30], W[30]])/6 + SB[W[1], W[1], W[2], W[2]] - 
   2*SB[W[1], W[1], W[2], W[3]] - 2*SB[W[1], W[1], W[2], W[4]] + 
   2*SB[W[1], W[1], W[2], W[5]] + SB[W[1], W[1], W[2], W[16]] - 
   2*SB[W[1], W[1], W[3], W[2]] + 2*SB[W[1], W[1], W[3], W[3]] + 
   2*SB[W[1], W[1], W[3], W[4]] - 2*SB[W[1], W[1], W[3], W[5]] - 
   2*SB[W[1], W[1], W[4], W[2]] + 2*SB[W[1], W[1], W[4], W[3]] + 
   2*SB[W[1], W[1], W[4], W[4]] - 2*SB[W[1], W[1], W[4], W[5]] + 
   2*SB[W[1], W[1], W[5], W[2]] - 2*SB[W[1], W[1], W[5], W[3]] - 
   2*SB[W[1], W[1], W[5], W[4]] + SB[W[1], W[1], W[5], W[5]] + 
   SB[W[1], W[1], W[5], W[20]] + SB[W[1], W[1], W[11], W[2]] - 
   SB[W[1], W[1], W[11], W[16]] + SB[W[1], W[1], W[13], W[5]] - 
   SB[W[1], W[1], W[13], W[20]] + SB[W[1], W[2], W[1], W[2]] - 
   2*SB[W[1], W[2], W[1], W[3]] - 2*SB[W[1], W[2], W[1], W[4]] + 
   2*SB[W[1], W[2], W[1], W[5]] + SB[W[1], W[2], W[1], W[16]] + 
   SB[W[1], W[2], W[2], W[1]] + 2*SB[W[1], W[2], W[2], W[3]] - 
   2*SB[W[1], W[2], W[2], W[4]] - 2*SB[W[1], W[2], W[2], W[5]] + 
   SB[W[1], W[2], W[2], W[16]] - SB[W[1], W[2], W[3], W[1]] + 
   SB[W[1], W[2], W[3], W[2]] - SB[W[1], W[2], W[3], W[3]] + 
   SB[W[1], W[2], W[3], W[5]] + SB[W[1], W[2], W[3], W[19]] - 
   SB[W[1], W[2], W[3], W[20]] - 3*SB[W[1], W[2], W[4], W[1]] - 
   3*SB[W[1], W[2], W[4], W[2]] + 2*SB[W[1], W[2], W[4], W[3]] + 
   SB[W[1], W[2], W[4], W[4]] + 2*SB[W[1], W[2], W[4], W[5]] + 
   2*SB[W[1], W[2], W[4], W[9]] + SB[W[1], W[2], W[4], W[16]] - 
   SB[W[1], W[2], W[4], W[17]] - SB[W[1], W[2], W[4], W[20]] + 
   SB[W[1], W[2], W[5], W[1]] - SB[W[1], W[2], W[5], W[2]] + 
   SB[W[1], W[2], W[5], W[3]] - SB[W[1], W[2], W[5], W[5]] - 
   SB[W[1], W[2], W[5], W[17]] + SB[W[1], W[2], W[5], W[18]] + 
   SB[W[1], W[2], W[11], W[2]] - SB[W[1], W[2], W[11], W[3]] - 
   SB[W[1], W[2], W[11], W[16]] + SB[W[1], W[2], W[11], W[18]] - 
   SB[W[1], W[2], W[12], W[3]] + SB[W[1], W[2], W[12], W[4]] + 
   SB[W[1], W[2], W[12], W[17]] - SB[W[1], W[2], W[12], W[19]] + 
   SB[W[1], W[2], W[13], W[4]] - SB[W[1], W[2], W[13], W[5]] - 
   SB[W[1], W[2], W[13], W[18]] + SB[W[1], W[2], W[13], W[20]] + 
   SB[W[1], W[2], W[14], W[1]] - SB[W[1], W[2], W[14], W[5]] - 
   SB[W[1], W[2], W[14], W[16]] + SB[W[1], W[2], W[14], W[19]] + 
   SB[W[1], W[2], W[16], W[1]] + SB[W[1], W[2], W[16], W[2]] + 
   SB[W[1], W[2], W[16], W[4]] - 2*SB[W[1], W[2], W[16], W[9]] - 
   SB[W[1], W[2], W[16], W[16]] + SB[W[1], W[2], W[16], W[17]] - 
   SB[W[1], W[2], W[16], W[18]] - SB[W[1], W[2], W[16], W[19]] + 
   SB[W[1], W[2], W[16], W[20]] - SB[W[1], W[2], W[30], W[26]] - 
   SB[W[1], W[2], W[30], W[27]] - SB[W[1], W[2], W[30], W[28]] - 
   SB[W[1], W[2], W[30], W[29]] - SB[W[1], W[2], W[30], W[30]] + 
   SB[W[1], W[3], W[1], W[1]] - 3*SB[W[1], W[3], W[1], W[2]] + 
   3*SB[W[1], W[3], W[1], W[3]] + 3*SB[W[1], W[3], W[1], W[4]] - 
   2*SB[W[1], W[3], W[1], W[5]] - 2*SB[W[1], W[3], W[1], W[6]] - 
   2*SB[W[1], W[3], W[1], W[8]] + SB[W[1], W[3], W[1], W[16]] + 
   SB[W[1], W[3], W[1], W[17]] - SB[W[1], W[3], W[1], W[18]] + 
   SB[W[1], W[3], W[1], W[19]] - SB[W[1], W[3], W[2], W[1]] + 
   SB[W[1], W[3], W[2], W[2]] - SB[W[1], W[3], W[2], W[3]] + 
   SB[W[1], W[3], W[2], W[5]] + SB[W[1], W[3], W[2], W[19]] - 
   SB[W[1], W[3], W[2], W[20]] + 2*SB[W[1], W[3], W[3], W[1]] - 
   2*SB[W[1], W[3], W[3], W[2]] - SB[W[1], W[3], W[3], W[4]] + 
   2*SB[W[1], W[3], W[3], W[5]] - SB[W[1], W[3], W[3], W[18]] + 
   2*SB[W[1], W[3], W[4], W[1]] + SB[W[1], W[3], W[4], W[2]] - 
   SB[W[1], W[3], W[4], W[3]] - SB[W[1], W[3], W[4], W[4]] + 
   SB[W[1], W[3], W[4], W[5]] - 2*SB[W[1], W[3], W[4], W[18]] - 
   2*SB[W[1], W[3], W[5], W[1]] + SB[W[1], W[3], W[5], W[2]] + 
   SB[W[1], W[3], W[5], W[3]] + 2*SB[W[1], W[3], W[5], W[4]] - 
   3*SB[W[1], W[3], W[5], W[5]] + 2*SB[W[1], W[3], W[5], W[8]] - 
   SB[W[1], W[3], W[5], W[16]] + SB[W[1], W[3], W[5], W[17]] - 
   SB[W[1], W[3], W[5], W[19]] + SB[W[1], W[3], W[11], W[2]] - 
   SB[W[1], W[3], W[11], W[3]] - SB[W[1], W[3], W[11], W[16]] + 
   SB[W[1], W[3], W[11], W[18]] - 2*SB[W[1], W[3], W[13], W[4]] + 
   SB[W[1], W[3], W[13], W[5]] + 2*SB[W[1], W[3], W[13], W[18]] - 
   SB[W[1], W[3], W[13], W[20]] - SB[W[1], W[3], W[15], W[1]] + 
   SB[W[1], W[3], W[15], W[2]] - SB[W[1], W[3], W[15], W[17]] + 
   SB[W[1], W[3], W[15], W[20]] - SB[W[1], W[3], W[18], W[1]] - 
   SB[W[1], W[3], W[18], W[3]] - SB[W[1], W[3], W[18], W[4]] + 
   2*SB[W[1], W[3], W[18], W[6]] + SB[W[1], W[3], W[18], W[16]] - 
   SB[W[1], W[3], W[18], W[17]] + SB[W[1], W[3], W[18], W[18]] - 
   SB[W[1], W[3], W[18], W[19]] + SB[W[1], W[3], W[18], W[20]] + 
   SB[W[1], W[3], W[27], W[26]] + SB[W[1], W[3], W[27], W[27]] + 
   SB[W[1], W[3], W[27], W[28]] + SB[W[1], W[3], W[27], W[29]] + 
   SB[W[1], W[3], W[27], W[30]] + SB[W[1], W[4], W[1], W[1]] - 
   2*SB[W[1], W[4], W[1], W[2]] + 3*SB[W[1], W[4], W[1], W[3]] + 
   3*SB[W[1], W[4], W[1], W[4]] - 3*SB[W[1], W[4], W[1], W[5]] - 
   2*SB[W[1], W[4], W[1], W[6]] - 2*SB[W[1], W[4], W[1], W[9]] + 
   SB[W[1], W[4], W[1], W[17]] - SB[W[1], W[4], W[1], W[18]] + 
   SB[W[1], W[4], W[1], W[19]] + SB[W[1], W[4], W[1], W[20]] - 
   2*SB[W[1], W[4], W[2], W[1]] - 3*SB[W[1], W[4], W[2], W[2]] + 
   2*SB[W[1], W[4], W[2], W[3]] + SB[W[1], W[4], W[2], W[4]] + 
   SB[W[1], W[4], W[2], W[5]] + 2*SB[W[1], W[4], W[2], W[9]] - 
   SB[W[1], W[4], W[2], W[17]] + SB[W[1], W[4], W[2], W[19]] - 
   SB[W[1], W[4], W[2], W[20]] + 2*SB[W[1], W[4], W[3], W[1]] + 
   SB[W[1], W[4], W[3], W[2]] - SB[W[1], W[4], W[3], W[3]] - 
   SB[W[1], W[4], W[3], W[4]] + SB[W[1], W[4], W[3], W[5]] - 
   2*SB[W[1], W[4], W[3], W[18]] + 2*SB[W[1], W[4], W[4], W[1]] + 
   2*SB[W[1], W[4], W[4], W[2]] - SB[W[1], W[4], W[4], W[3]] - 
   2*SB[W[1], W[4], W[4], W[5]] - SB[W[1], W[4], W[4], W[18]] - 
   SB[W[1], W[4], W[5], W[1]] + SB[W[1], W[4], W[5], W[2]] - 
   SB[W[1], W[4], W[5], W[4]] + SB[W[1], W[4], W[5], W[5]] - 
   SB[W[1], W[4], W[5], W[16]] + SB[W[1], W[4], W[5], W[17]] + 
   SB[W[1], W[4], W[11], W[2]] - 2*SB[W[1], W[4], W[11], W[3]] - 
   SB[W[1], W[4], W[11], W[16]] + 2*SB[W[1], W[4], W[11], W[18]] - 
   SB[W[1], W[4], W[13], W[4]] + SB[W[1], W[4], W[13], W[5]] + 
   SB[W[1], W[4], W[13], W[18]] - SB[W[1], W[4], W[13], W[20]] - 
   SB[W[1], W[4], W[14], W[1]] + SB[W[1], W[4], W[14], W[5]] + 
   SB[W[1], W[4], W[14], W[16]] - SB[W[1], W[4], W[14], W[19]] - 
   SB[W[1], W[4], W[18], W[1]] - SB[W[1], W[4], W[18], W[3]] - 
   SB[W[1], W[4], W[18], W[4]] + 2*SB[W[1], W[4], W[18], W[6]] + 
   SB[W[1], W[4], W[18], W[16]] - SB[W[1], W[4], W[18], W[17]] + 
   SB[W[1], W[4], W[18], W[18]] - SB[W[1], W[4], W[18], W[19]] + 
   SB[W[1], W[4], W[18], W[20]] + SB[W[1], W[4], W[27], W[26]] + 
   SB[W[1], W[4], W[27], W[27]] + SB[W[1], W[4], W[27], W[28]] + 
   SB[W[1], W[4], W[27], W[29]] + SB[W[1], W[4], W[27], W[30]] + 
   2*SB[W[1], W[5], W[1], W[2]] - 2*SB[W[1], W[5], W[1], W[3]] - 
   2*SB[W[1], W[5], W[1], W[4]] + SB[W[1], W[5], W[1], W[5]] + 
   SB[W[1], W[5], W[1], W[20]] + SB[W[1], W[5], W[2], W[1]] - 
   SB[W[1], W[5], W[2], W[2]] + SB[W[1], W[5], W[2], W[4]] - 
   SB[W[1], W[5], W[2], W[5]] + SB[W[1], W[5], W[2], W[18]] - 
   SB[W[1], W[5], W[2], W[19]] - 3*SB[W[1], W[5], W[3], W[1]] + 
   2*SB[W[1], W[5], W[3], W[2]] + SB[W[1], W[5], W[3], W[3]] + 
   2*SB[W[1], W[5], W[3], W[4]] - 3*SB[W[1], W[5], W[3], W[5]] + 
   2*SB[W[1], W[5], W[3], W[8]] - SB[W[1], W[5], W[3], W[16]] - 
   SB[W[1], W[5], W[3], W[19]] + SB[W[1], W[5], W[3], W[20]] - 
   SB[W[1], W[5], W[4], W[1]] + SB[W[1], W[5], W[4], W[2]] - 
   SB[W[1], W[5], W[4], W[4]] + SB[W[1], W[5], W[4], W[5]] - 
   SB[W[1], W[5], W[4], W[16]] + SB[W[1], W[5], W[4], W[17]] + 
   SB[W[1], W[5], W[5], W[1]] - 2*SB[W[1], W[5], W[5], W[2]] - 
   2*SB[W[1], W[5], W[5], W[3]] + 2*SB[W[1], W[5], W[5], W[4]] + 
   SB[W[1], W[5], W[5], W[20]] - SB[W[1], W[5], W[11], W[2]] + 
   SB[W[1], W[5], W[11], W[3]] + SB[W[1], W[5], W[11], W[16]] - 
   SB[W[1], W[5], W[11], W[18]] + SB[W[1], W[5], W[12], W[3]] - 
   SB[W[1], W[5], W[12], W[4]] - SB[W[1], W[5], W[12], W[17]] + 
   SB[W[1], W[5], W[12], W[19]] - SB[W[1], W[5], W[13], W[4]] + 
   SB[W[1], W[5], W[13], W[5]] + SB[W[1], W[5], W[13], W[18]] - 
   SB[W[1], W[5], W[13], W[20]] + SB[W[1], W[5], W[15], W[1]] - 
   SB[W[1], W[5], W[15], W[2]] + SB[W[1], W[5], W[15], W[17]] - 
   SB[W[1], W[5], W[15], W[20]] + SB[W[1], W[5], W[20], W[1]] + 
   SB[W[1], W[5], W[20], W[3]] + SB[W[1], W[5], W[20], W[5]] - 
   2*SB[W[1], W[5], W[20], W[8]] + SB[W[1], W[5], W[20], W[16]] - 
   SB[W[1], W[5], W[20], W[17]] - SB[W[1], W[5], W[20], W[18]] + 
   SB[W[1], W[5], W[20], W[19]] - SB[W[1], W[5], W[20], W[20]] - 
   SB[W[1], W[5], W[29], W[26]] - SB[W[1], W[5], W[29], W[27]] - 
   SB[W[1], W[5], W[29], W[28]] - SB[W[1], W[5], W[29], W[29]] - 
   SB[W[1], W[5], W[29], W[30]] - SB[W[1], W[11], W[1], W[1]] + 
   SB[W[1], W[11], W[1], W[2]] - SB[W[1], W[11], W[1], W[3]] - 
   SB[W[1], W[11], W[1], W[4]] + SB[W[1], W[11], W[1], W[5]] + 
   2*SB[W[1], W[11], W[1], W[6]] + 2*SB[W[1], W[11], W[1], W[9]] - 
   SB[W[1], W[11], W[1], W[16]] - SB[W[1], W[11], W[1], W[17]] + 
   SB[W[1], W[11], W[1], W[18]] - SB[W[1], W[11], W[1], W[19]] - 
   SB[W[1], W[11], W[1], W[20]] + SB[W[1], W[11], W[2], W[1]] + 
   2*SB[W[1], W[11], W[2], W[2]] - SB[W[1], W[11], W[2], W[3]] + 
   SB[W[1], W[11], W[2], W[4]] - 2*SB[W[1], W[11], W[2], W[9]] - 
   2*SB[W[1], W[11], W[2], W[16]] + SB[W[1], W[11], W[2], W[17]] - 
   SB[W[1], W[11], W[2], W[19]] + SB[W[1], W[11], W[2], W[20]] - 
   SB[W[1], W[11], W[3], W[1]] + SB[W[1], W[11], W[3], W[2]] - 
   2*SB[W[1], W[11], W[3], W[3]] - SB[W[1], W[11], W[3], W[4]] + 
   2*SB[W[1], W[11], W[3], W[6]] - SB[W[1], W[11], W[3], W[17]] + 
   2*SB[W[1], W[11], W[3], W[18]] - SB[W[1], W[11], W[3], W[19]] + 
   SB[W[1], W[11], W[3], W[20]] + SB[W[1], W[11], W[4], W[1]] + 
   SB[W[1], W[11], W[4], W[2]] - SB[W[1], W[11], W[4], W[3]] + 
   SB[W[1], W[11], W[4], W[4]] - SB[W[1], W[11], W[4], W[5]] - 
   2*SB[W[1], W[11], W[4], W[6]] - 2*SB[W[1], W[11], W[4], W[9]] - 
   SB[W[1], W[11], W[4], W[16]] + SB[W[1], W[11], W[4], W[17]] + 
   SB[W[1], W[11], W[4], W[18]] + SB[W[1], W[11], W[4], W[19]] + 
   SB[W[1], W[11], W[4], W[20]] - SB[W[1], W[11], W[5], W[2]] + 
   SB[W[1], W[11], W[5], W[3]] + SB[W[1], W[11], W[5], W[16]] - 
   SB[W[1], W[11], W[5], W[18]] - 3*SB[W[1], W[11], W[11], W[2]] + 
   3*SB[W[1], W[11], W[11], W[3]] + 3*SB[W[1], W[11], W[11], W[16]] - 
   3*SB[W[1], W[11], W[11], W[18]] - SB[W[1], W[11], W[16], W[1]] - 
   SB[W[1], W[11], W[16], W[2]] - SB[W[1], W[11], W[16], W[4]] + 
   2*SB[W[1], W[11], W[16], W[9]] + SB[W[1], W[11], W[16], W[16]] - 
   SB[W[1], W[11], W[16], W[17]] + SB[W[1], W[11], W[16], W[18]] + 
   SB[W[1], W[11], W[16], W[19]] - SB[W[1], W[11], W[16], W[20]] + 
   SB[W[1], W[11], W[18], W[1]] + SB[W[1], W[11], W[18], W[3]] + 
   SB[W[1], W[11], W[18], W[4]] - 2*SB[W[1], W[11], W[18], W[6]] - 
   SB[W[1], W[11], W[18], W[16]] + SB[W[1], W[11], W[18], W[17]] - 
   SB[W[1], W[11], W[18], W[18]] + SB[W[1], W[11], W[18], W[19]] - 
   SB[W[1], W[11], W[18], W[20]] - SB[W[1], W[11], W[27], W[26]] - 
   SB[W[1], W[11], W[27], W[27]] - SB[W[1], W[11], W[27], W[28]] - 
   SB[W[1], W[11], W[27], W[29]] - SB[W[1], W[11], W[27], W[30]] + 
   SB[W[1], W[11], W[30], W[26]] + SB[W[1], W[11], W[30], W[27]] + 
   SB[W[1], W[11], W[30], W[28]] + SB[W[1], W[11], W[30], W[29]] + 
   SB[W[1], W[11], W[30], W[30]] - SB[W[1], W[13], W[1], W[1]] + 
   SB[W[1], W[13], W[1], W[2]] - SB[W[1], W[13], W[1], W[3]] - 
   SB[W[1], W[13], W[1], W[4]] + SB[W[1], W[13], W[1], W[5]] + 
   2*SB[W[1], W[13], W[1], W[6]] + 2*SB[W[1], W[13], W[1], W[8]] - 
   SB[W[1], W[13], W[1], W[16]] - SB[W[1], W[13], W[1], W[17]] + 
   SB[W[1], W[13], W[1], W[18]] - SB[W[1], W[13], W[1], W[19]] - 
   SB[W[1], W[13], W[1], W[20]] + SB[W[1], W[13], W[2], W[4]] - 
   SB[W[1], W[13], W[2], W[5]] - SB[W[1], W[13], W[2], W[18]] + 
   SB[W[1], W[13], W[2], W[20]] + SB[W[1], W[13], W[3], W[1]] - 
   SB[W[1], W[13], W[3], W[2]] + SB[W[1], W[13], W[3], W[3]] - 
   SB[W[1], W[13], W[3], W[4]] + SB[W[1], W[13], W[3], W[5]] - 
   2*SB[W[1], W[13], W[3], W[6]] - 2*SB[W[1], W[13], W[3], W[8]] + 
   SB[W[1], W[13], W[3], W[16]] + SB[W[1], W[13], W[3], W[17]] + 
   SB[W[1], W[13], W[3], W[18]] + SB[W[1], W[13], W[3], W[19]] - 
   SB[W[1], W[13], W[3], W[20]] - SB[W[1], W[13], W[4], W[1]] - 
   SB[W[1], W[13], W[4], W[3]] - 2*SB[W[1], W[13], W[4], W[4]] + 
   SB[W[1], W[13], W[4], W[5]] + 2*SB[W[1], W[13], W[4], W[6]] + 
   SB[W[1], W[13], W[4], W[16]] - SB[W[1], W[13], W[4], W[17]] + 
   2*SB[W[1], W[13], W[4], W[18]] - SB[W[1], W[13], W[4], W[19]] + 
   SB[W[1], W[13], W[5], W[1]] + SB[W[1], W[13], W[5], W[3]] - 
   SB[W[1], W[13], W[5], W[4]] + 2*SB[W[1], W[13], W[5], W[5]] - 
   2*SB[W[1], W[13], W[5], W[8]] + SB[W[1], W[13], W[5], W[16]] - 
   SB[W[1], W[13], W[5], W[17]] + SB[W[1], W[13], W[5], W[19]] - 
   2*SB[W[1], W[13], W[5], W[20]] + 3*SB[W[1], W[13], W[13], W[4]] - 
   3*SB[W[1], W[13], W[13], W[5]] - 3*SB[W[1], W[13], W[13], W[18]] + 
   3*SB[W[1], W[13], W[13], W[20]] + SB[W[1], W[13], W[18], W[1]] + 
   SB[W[1], W[13], W[18], W[3]] + SB[W[1], W[13], W[18], W[4]] - 
   2*SB[W[1], W[13], W[18], W[6]] - SB[W[1], W[13], W[18], W[16]] + 
   SB[W[1], W[13], W[18], W[17]] - SB[W[1], W[13], W[18], W[18]] + 
   SB[W[1], W[13], W[18], W[19]] - SB[W[1], W[13], W[18], W[20]] - 
   SB[W[1], W[13], W[20], W[1]] - SB[W[1], W[13], W[20], W[3]] - 
   SB[W[1], W[13], W[20], W[5]] + 2*SB[W[1], W[13], W[20], W[8]] - 
   SB[W[1], W[13], W[20], W[16]] + SB[W[1], W[13], W[20], W[17]] + 
   SB[W[1], W[13], W[20], W[18]] - SB[W[1], W[13], W[20], W[19]] + 
   SB[W[1], W[13], W[20], W[20]] - SB[W[1], W[13], W[27], W[26]] - 
   SB[W[1], W[13], W[27], W[27]] - SB[W[1], W[13], W[27], W[28]] - 
   SB[W[1], W[13], W[27], W[29]] - SB[W[1], W[13], W[27], W[30]] + 
   SB[W[1], W[13], W[29], W[26]] + SB[W[1], W[13], W[29], W[27]] + 
   SB[W[1], W[13], W[29], W[28]] + SB[W[1], W[13], W[29], W[29]] + 
   SB[W[1], W[13], W[29], W[30]] + SB[W[2], W[1], W[1], W[2]] - 
   2*SB[W[2], W[1], W[1], W[3]] - 2*SB[W[2], W[1], W[1], W[4]] + 
   2*SB[W[2], W[1], W[1], W[5]] + SB[W[2], W[1], W[1], W[16]] + 
   SB[W[2], W[1], W[2], W[1]] + 2*SB[W[2], W[1], W[2], W[3]] - 
   2*SB[W[2], W[1], W[2], W[4]] - 2*SB[W[2], W[1], W[2], W[5]] + 
   SB[W[2], W[1], W[2], W[16]] - SB[W[2], W[1], W[3], W[1]] + 
   SB[W[2], W[1], W[3], W[2]] - SB[W[2], W[1], W[3], W[3]] + 
   SB[W[2], W[1], W[3], W[5]] + SB[W[2], W[1], W[3], W[19]] - 
   SB[W[2], W[1], W[3], W[20]] - 3*SB[W[2], W[1], W[4], W[1]] - 
   3*SB[W[2], W[1], W[4], W[2]] + 2*SB[W[2], W[1], W[4], W[3]] + 
   SB[W[2], W[1], W[4], W[4]] + 2*SB[W[2], W[1], W[4], W[5]] + 
   2*SB[W[2], W[1], W[4], W[9]] + SB[W[2], W[1], W[4], W[16]] - 
   SB[W[2], W[1], W[4], W[17]] - SB[W[2], W[1], W[4], W[20]] + 
   SB[W[2], W[1], W[5], W[1]] - SB[W[2], W[1], W[5], W[2]] + 
   SB[W[2], W[1], W[5], W[3]] - SB[W[2], W[1], W[5], W[5]] - 
   SB[W[2], W[1], W[5], W[17]] + SB[W[2], W[1], W[5], W[18]] + 
   SB[W[2], W[1], W[11], W[2]] - SB[W[2], W[1], W[11], W[3]] - 
   SB[W[2], W[1], W[11], W[16]] + SB[W[2], W[1], W[11], W[18]] - 
   SB[W[2], W[1], W[12], W[3]] + SB[W[2], W[1], W[12], W[4]] + 
   SB[W[2], W[1], W[12], W[17]] - SB[W[2], W[1], W[12], W[19]] + 
   SB[W[2], W[1], W[13], W[4]] - SB[W[2], W[1], W[13], W[5]] - 
   SB[W[2], W[1], W[13], W[18]] + SB[W[2], W[1], W[13], W[20]] + 
   SB[W[2], W[1], W[14], W[1]] - SB[W[2], W[1], W[14], W[5]] - 
   SB[W[2], W[1], W[14], W[16]] + SB[W[2], W[1], W[14], W[19]] + 
   SB[W[2], W[1], W[16], W[1]] + SB[W[2], W[1], W[16], W[2]] + 
   SB[W[2], W[1], W[16], W[4]] - 2*SB[W[2], W[1], W[16], W[9]] - 
   SB[W[2], W[1], W[16], W[16]] + SB[W[2], W[1], W[16], W[17]] - 
   SB[W[2], W[1], W[16], W[18]] - SB[W[2], W[1], W[16], W[19]] + 
   SB[W[2], W[1], W[16], W[20]] - SB[W[2], W[1], W[30], W[26]] - 
   SB[W[2], W[1], W[30], W[27]] - SB[W[2], W[1], W[30], W[28]] - 
   SB[W[2], W[1], W[30], W[29]] - SB[W[2], W[1], W[30], W[30]] + 
   SB[W[2], W[2], W[1], W[1]] + 2*SB[W[2], W[2], W[1], W[3]] - 
   2*SB[W[2], W[2], W[1], W[4]] - 2*SB[W[2], W[2], W[1], W[5]] + 
   SB[W[2], W[2], W[1], W[16]] + 2*SB[W[2], W[2], W[3], W[1]] + 
   SB[W[2], W[2], W[3], W[3]] - 2*SB[W[2], W[2], W[3], W[4]] - 
   2*SB[W[2], W[2], W[3], W[5]] + SB[W[2], W[2], W[3], W[17]] - 
   2*SB[W[2], W[2], W[4], W[1]] - 2*SB[W[2], W[2], W[4], W[3]] + 
   2*SB[W[2], W[2], W[4], W[4]] + 2*SB[W[2], W[2], W[4], W[5]] - 
   2*SB[W[2], W[2], W[5], W[1]] - 2*SB[W[2], W[2], W[5], W[3]] + 
   2*SB[W[2], W[2], W[5], W[4]] + 2*SB[W[2], W[2], W[5], W[5]] + 
   SB[W[2], W[2], W[12], W[3]] - SB[W[2], W[2], W[12], W[17]] + 
   SB[W[2], W[2], W[14], W[1]] - SB[W[2], W[2], W[14], W[16]] - 
   SB[W[2], W[3], W[1], W[1]] + SB[W[2], W[3], W[1], W[2]] - 
   SB[W[2], W[3], W[1], W[3]] + SB[W[2], W[3], W[1], W[4]] - 
   SB[W[2], W[3], W[1], W[18]] + SB[W[2], W[3], W[1], W[19]] + 
   2*SB[W[2], W[3], W[2], W[1]] + SB[W[2], W[3], W[2], W[3]] - 
   2*SB[W[2], W[3], W[2], W[4]] - 2*SB[W[2], W[3], W[2], W[5]] + 
   SB[W[2], W[3], W[2], W[17]] - 2*SB[W[2], W[3], W[3], W[1]] + 
   SB[W[2], W[3], W[3], W[2]] + 2*SB[W[2], W[3], W[3], W[4]] - 
   2*SB[W[2], W[3], W[3], W[5]] + SB[W[2], W[3], W[3], W[17]] + 
   SB[W[2], W[3], W[4], W[1]] - SB[W[2], W[3], W[4], W[2]] + 
   SB[W[2], W[3], W[4], W[3]] - SB[W[2], W[3], W[4], W[4]] - 
   SB[W[2], W[3], W[4], W[16]] + SB[W[2], W[3], W[4], W[20]] + 
   2*SB[W[2], W[3], W[5], W[1]] - 3*SB[W[2], W[3], W[5], W[2]] - 
   3*SB[W[2], W[3], W[5], W[3]] + 2*SB[W[2], W[3], W[5], W[4]] + 
   SB[W[2], W[3], W[5], W[5]] + 2*SB[W[2], W[3], W[5], W[10]] - 
   SB[W[2], W[3], W[5], W[16]] + SB[W[2], W[3], W[5], W[17]] - 
   SB[W[2], W[3], W[5], W[18]] + SB[W[2], W[3], W[12], W[3]] - 
   SB[W[2], W[3], W[12], W[4]] - SB[W[2], W[3], W[12], W[17]] + 
   SB[W[2], W[3], W[12], W[19]] - SB[W[2], W[3], W[13], W[4]] + 
   SB[W[2], W[3], W[13], W[5]] + SB[W[2], W[3], W[13], W[18]] - 
   SB[W[2], W[3], W[13], W[20]] - SB[W[2], W[3], W[14], W[1]] + 
   SB[W[2], W[3], W[14], W[5]] + SB[W[2], W[3], W[14], W[16]] - 
   SB[W[2], W[3], W[14], W[19]] - SB[W[2], W[3], W[15], W[1]] + 
   SB[W[2], W[3], W[15], W[2]] - SB[W[2], W[3], W[15], W[17]] + 
   SB[W[2], W[3], W[15], W[20]] + SB[W[2], W[3], W[17], W[2]] + 
   SB[W[2], W[3], W[17], W[3]] + SB[W[2], W[3], W[17], W[5]] - 
   2*SB[W[2], W[3], W[17], W[10]] + SB[W[2], W[3], W[17], W[16]] - 
   SB[W[2], W[3], W[17], W[17]] + SB[W[2], W[3], W[17], W[18]] - 
   SB[W[2], W[3], W[17], W[19]] - SB[W[2], W[3], W[17], W[20]] - 
   SB[W[2], W[3], W[26], W[26]] - SB[W[2], W[3], W[26], W[27]] - 
   SB[W[2], W[3], W[26], W[28]] - SB[W[2], W[3], W[26], W[29]] - 
   SB[W[2], W[3], W[26], W[30]] - 3*SB[W[2], W[4], W[1], W[1]] - 
   2*SB[W[2], W[4], W[1], W[2]] + SB[W[2], W[4], W[1], W[3]] + 
   SB[W[2], W[4], W[1], W[4]] + 2*SB[W[2], W[4], W[1], W[5]] + 
   2*SB[W[2], W[4], W[1], W[9]] - SB[W[2], W[4], W[1], W[17]] + 
   SB[W[2], W[4], W[1], W[18]] - SB[W[2], W[4], W[1], W[20]] - 
   2*SB[W[2], W[4], W[2], W[1]] + SB[W[2], W[4], W[2], W[2]] - 
   3*SB[W[2], W[4], W[2], W[3]] + 3*SB[W[2], W[4], W[2], W[4]] + 
   3*SB[W[2], W[4], W[2], W[5]] - 2*SB[W[2], W[4], W[2], W[7]] - 
   2*SB[W[2], W[4], W[2], W[9]] + SB[W[2], W[4], W[2], W[17]] + 
   SB[W[2], W[4], W[2], W[18]] - SB[W[2], W[4], W[2], W[19]] + 
   SB[W[2], W[4], W[2], W[20]] + SB[W[2], W[4], W[3], W[1]] - 
   SB[W[2], W[4], W[3], W[2]] + SB[W[2], W[4], W[3], W[3]] - 
   SB[W[2], W[4], W[3], W[4]] - SB[W[2], W[4], W[3], W[16]] + 
   SB[W[2], W[4], W[3], W[20]] + 2*SB[W[2], W[4], W[4], W[1]] + 
   2*SB[W[2], W[4], W[4], W[2]] - 2*SB[W[2], W[4], W[4], W[3]] - 
   SB[W[2], W[4], W[4], W[5]] - SB[W[2], W[4], W[4], W[19]] + 
   SB[W[2], W[4], W[5], W[1]] + 2*SB[W[2], W[4], W[5], W[2]] + 
   SB[W[2], W[4], W[5], W[3]] - SB[W[2], W[4], W[5], W[4]] - 
   SB[W[2], W[4], W[5], W[5]] - 2*SB[W[2], W[4], W[5], W[19]] - 
   SB[W[2], W[4], W[11], W[2]] + SB[W[2], W[4], W[11], W[3]] + 
   SB[W[2], W[4], W[11], W[16]] - SB[W[2], W[4], W[11], W[18]] + 
   SB[W[2], W[4], W[12], W[3]] - SB[W[2], W[4], W[12], W[4]] - 
   SB[W[2], W[4], W[12], W[17]] + SB[W[2], W[4], W[12], W[19]] + 
   SB[W[2], W[4], W[14], W[1]] - 2*SB[W[2], W[4], W[14], W[5]] - 
   SB[W[2], W[4], W[14], W[16]] + 2*SB[W[2], W[4], W[14], W[19]] - 
   SB[W[2], W[4], W[19], W[2]] - SB[W[2], W[4], W[19], W[4]] - 
   SB[W[2], W[4], W[19], W[5]] + 2*SB[W[2], W[4], W[19], W[7]] + 
   SB[W[2], W[4], W[19], W[16]] + SB[W[2], W[4], W[19], W[17]] - 
   SB[W[2], W[4], W[19], W[18]] + SB[W[2], W[4], W[19], W[19]] - 
   SB[W[2], W[4], W[19], W[20]] + SB[W[2], W[4], W[28], W[26]] + 
   SB[W[2], W[4], W[28], W[27]] + SB[W[2], W[4], W[28], W[28]] + 
   SB[W[2], W[4], W[28], W[29]] + SB[W[2], W[4], W[28], W[30]] + 
   SB[W[2], W[5], W[1], W[1]] - SB[W[2], W[5], W[1], W[2]] + 
   SB[W[2], W[5], W[1], W[3]] - SB[W[2], W[5], W[1], W[5]] - 
   SB[W[2], W[5], W[1], W[17]] + SB[W[2], W[5], W[1], W[18]] - 
   3*SB[W[2], W[5], W[2], W[1]] + SB[W[2], W[5], W[2], W[2]] - 
   2*SB[W[2], W[5], W[2], W[3]] + 3*SB[W[2], W[5], W[2], W[4]] + 
   3*SB[W[2], W[5], W[2], W[5]] - 2*SB[W[2], W[5], W[2], W[7]] - 
   2*SB[W[2], W[5], W[2], W[10]] + SB[W[2], W[5], W[2], W[16]] + 
   SB[W[2], W[5], W[2], W[18]] - SB[W[2], W[5], W[2], W[19]] + 
   SB[W[2], W[5], W[2], W[20]] + SB[W[2], W[5], W[3], W[1]] - 
   2*SB[W[2], W[5], W[3], W[2]] - 3*SB[W[2], W[5], W[3], W[3]] + 
   2*SB[W[2], W[5], W[3], W[4]] + SB[W[2], W[5], W[3], W[5]] + 
   2*SB[W[2], W[5], W[3], W[10]] - SB[W[2], W[5], W[3], W[16]] - 
   SB[W[2], W[5], W[3], W[18]] + SB[W[2], W[5], W[3], W[20]] + 
   SB[W[2], W[5], W[4], W[1]] + 2*SB[W[2], W[5], W[4], W[2]] + 
   SB[W[2], W[5], W[4], W[3]] - SB[W[2], W[5], W[4], W[4]] - 
   SB[W[2], W[5], W[4], W[5]] - 2*SB[W[2], W[5], W[4], W[19]] - 
   2*SB[W[2], W[5], W[5], W[1]] + 2*SB[W[2], W[5], W[5], W[2]] + 
   2*SB[W[2], W[5], W[5], W[3]] - SB[W[2], W[5], W[5], W[4]] - 
   SB[W[2], W[5], W[5], W[19]] + SB[W[2], W[5], W[12], W[3]] - 
   2*SB[W[2], W[5], W[12], W[4]] - SB[W[2], W[5], W[12], W[17]] + 
   2*SB[W[2], W[5], W[12], W[19]] + SB[W[2], W[5], W[14], W[1]] - 
   SB[W[2], W[5], W[14], W[5]] - SB[W[2], W[5], W[14], W[16]] + 
   SB[W[2], W[5], W[14], W[19]] + SB[W[2], W[5], W[15], W[1]] - 
   SB[W[2], W[5], W[15], W[2]] + SB[W[2], W[5], W[15], W[17]] - 
   SB[W[2], W[5], W[15], W[20]] - SB[W[2], W[5], W[19], W[2]] - 
   SB[W[2], W[5], W[19], W[4]] - SB[W[2], W[5], W[19], W[5]] + 
   2*SB[W[2], W[5], W[19], W[7]] + SB[W[2], W[5], W[19], W[16]] + 
   SB[W[2], W[5], W[19], W[17]] - SB[W[2], W[5], W[19], W[18]] + 
   SB[W[2], W[5], W[19], W[19]] - SB[W[2], W[5], W[19], W[20]] + 
   SB[W[2], W[5], W[28], W[26]] + SB[W[2], W[5], W[28], W[27]] + 
   SB[W[2], W[5], W[28], W[28]] + SB[W[2], W[5], W[28], W[29]] + 
   SB[W[2], W[5], W[28], W[30]] - SB[W[2], W[12], W[1], W[3]] + 
   SB[W[2], W[12], W[1], W[4]] + SB[W[2], W[12], W[1], W[17]] - 
   SB[W[2], W[12], W[1], W[19]] + SB[W[2], W[12], W[2], W[1]] - 
   SB[W[2], W[12], W[2], W[2]] + SB[W[2], W[12], W[2], W[3]] - 
   SB[W[2], W[12], W[2], W[4]] - SB[W[2], W[12], W[2], W[5]] + 
   2*SB[W[2], W[12], W[2], W[7]] + 2*SB[W[2], W[12], W[2], W[10]] - 
   SB[W[2], W[12], W[2], W[16]] - SB[W[2], W[12], W[2], W[17]] - 
   SB[W[2], W[12], W[2], W[18]] + SB[W[2], W[12], W[2], W[19]] - 
   SB[W[2], W[12], W[2], W[20]] + SB[W[2], W[12], W[3], W[2]] + 
   2*SB[W[2], W[12], W[3], W[3]] - SB[W[2], W[12], W[3], W[4]] + 
   SB[W[2], W[12], W[3], W[5]] - 2*SB[W[2], W[12], W[3], W[10]] + 
   SB[W[2], W[12], W[3], W[16]] - 2*SB[W[2], W[12], W[3], W[17]] + 
   SB[W[2], W[12], W[3], W[18]] - SB[W[2], W[12], W[3], W[20]] - 
   SB[W[2], W[12], W[4], W[2]] + SB[W[2], W[12], W[4], W[3]] - 
   2*SB[W[2], W[12], W[4], W[4]] - SB[W[2], W[12], W[4], W[5]] + 
   2*SB[W[2], W[12], W[4], W[7]] + SB[W[2], W[12], W[4], W[16]] - 
   SB[W[2], W[12], W[4], W[18]] + 2*SB[W[2], W[12], W[4], W[19]] - 
   SB[W[2], W[12], W[4], W[20]] - SB[W[2], W[12], W[5], W[1]] + 
   SB[W[2], W[12], W[5], W[2]] + SB[W[2], W[12], W[5], W[3]] - 
   SB[W[2], W[12], W[5], W[4]] + SB[W[2], W[12], W[5], W[5]] - 
   2*SB[W[2], W[12], W[5], W[7]] - 2*SB[W[2], W[12], W[5], W[10]] + 
   SB[W[2], W[12], W[5], W[16]] - SB[W[2], W[12], W[5], W[17]] + 
   SB[W[2], W[12], W[5], W[18]] + SB[W[2], W[12], W[5], W[19]] + 
   SB[W[2], W[12], W[5], W[20]] - 3*SB[W[2], W[12], W[12], W[3]] + 
   3*SB[W[2], W[12], W[12], W[4]] + 3*SB[W[2], W[12], W[12], W[17]] - 
   3*SB[W[2], W[12], W[12], W[19]] - SB[W[2], W[12], W[17], W[2]] - 
   SB[W[2], W[12], W[17], W[3]] - SB[W[2], W[12], W[17], W[5]] + 
   2*SB[W[2], W[12], W[17], W[10]] - SB[W[2], W[12], W[17], W[16]] + 
   SB[W[2], W[12], W[17], W[17]] - SB[W[2], W[12], W[17], W[18]] + 
   SB[W[2], W[12], W[17], W[19]] + SB[W[2], W[12], W[17], W[20]] + 
   SB[W[2], W[12], W[19], W[2]] + SB[W[2], W[12], W[19], W[4]] + 
   SB[W[2], W[12], W[19], W[5]] - 2*SB[W[2], W[12], W[19], W[7]] - 
   SB[W[2], W[12], W[19], W[16]] - SB[W[2], W[12], W[19], W[17]] + 
   SB[W[2], W[12], W[19], W[18]] - SB[W[2], W[12], W[19], W[19]] + 
   SB[W[2], W[12], W[19], W[20]] + SB[W[2], W[12], W[26], W[26]] + 
   SB[W[2], W[12], W[26], W[27]] + SB[W[2], W[12], W[26], W[28]] + 
   SB[W[2], W[12], W[26], W[29]] + SB[W[2], W[12], W[26], W[30]] - 
   SB[W[2], W[12], W[28], W[26]] - SB[W[2], W[12], W[28], W[27]] - 
   SB[W[2], W[12], W[28], W[28]] - SB[W[2], W[12], W[28], W[29]] - 
   SB[W[2], W[12], W[28], W[30]] + 2*SB[W[2], W[14], W[1], W[1]] + 
   SB[W[2], W[14], W[1], W[2]] + SB[W[2], W[14], W[1], W[4]] - 
   SB[W[2], W[14], W[1], W[5]] - 2*SB[W[2], W[14], W[1], W[9]] - 
   2*SB[W[2], W[14], W[1], W[16]] + SB[W[2], W[14], W[1], W[17]] - 
   SB[W[2], W[14], W[1], W[18]] + SB[W[2], W[14], W[1], W[20]] + 
   SB[W[2], W[14], W[2], W[1]] - SB[W[2], W[14], W[2], W[2]] + 
   SB[W[2], W[14], W[2], W[3]] - SB[W[2], W[14], W[2], W[4]] - 
   SB[W[2], W[14], W[2], W[5]] + 2*SB[W[2], W[14], W[2], W[7]] + 
   2*SB[W[2], W[14], W[2], W[9]] - SB[W[2], W[14], W[2], W[16]] - 
   SB[W[2], W[14], W[2], W[17]] - SB[W[2], W[14], W[2], W[18]] + 
   SB[W[2], W[14], W[2], W[19]] - SB[W[2], W[14], W[2], W[20]] - 
   SB[W[2], W[14], W[3], W[1]] + SB[W[2], W[14], W[3], W[5]] + 
   SB[W[2], W[14], W[3], W[16]] - SB[W[2], W[14], W[3], W[19]] + 
   SB[W[2], W[14], W[4], W[1]] + SB[W[2], W[14], W[4], W[2]] - 
   SB[W[2], W[14], W[4], W[3]] + SB[W[2], W[14], W[4], W[4]] - 
   SB[W[2], W[14], W[4], W[5]] - 2*SB[W[2], W[14], W[4], W[7]] - 
   2*SB[W[2], W[14], W[4], W[9]] - SB[W[2], W[14], W[4], W[16]] + 
   SB[W[2], W[14], W[4], W[17]] + SB[W[2], W[14], W[4], W[18]] + 
   SB[W[2], W[14], W[4], W[19]] + SB[W[2], W[14], W[4], W[20]] + 
   SB[W[2], W[14], W[5], W[1]] - SB[W[2], W[14], W[5], W[2]] - 
   SB[W[2], W[14], W[5], W[4]] - 2*SB[W[2], W[14], W[5], W[5]] + 
   2*SB[W[2], W[14], W[5], W[7]] + SB[W[2], W[14], W[5], W[17]] - 
   SB[W[2], W[14], W[5], W[18]] + 2*SB[W[2], W[14], W[5], W[19]] - 
   SB[W[2], W[14], W[5], W[20]] - 3*SB[W[2], W[14], W[14], W[1]] + 
   3*SB[W[2], W[14], W[14], W[5]] + 3*SB[W[2], W[14], W[14], W[16]] - 
   3*SB[W[2], W[14], W[14], W[19]] - SB[W[2], W[14], W[16], W[1]] - 
   SB[W[2], W[14], W[16], W[2]] - SB[W[2], W[14], W[16], W[4]] + 
   2*SB[W[2], W[14], W[16], W[9]] + SB[W[2], W[14], W[16], W[16]] - 
   SB[W[2], W[14], W[16], W[17]] + SB[W[2], W[14], W[16], W[18]] + 
   SB[W[2], W[14], W[16], W[19]] - SB[W[2], W[14], W[16], W[20]] + 
   SB[W[2], W[14], W[19], W[2]] + SB[W[2], W[14], W[19], W[4]] + 
   SB[W[2], W[14], W[19], W[5]] - 2*SB[W[2], W[14], W[19], W[7]] - 
   SB[W[2], W[14], W[19], W[16]] - SB[W[2], W[14], W[19], W[17]] + 
   SB[W[2], W[14], W[19], W[18]] - SB[W[2], W[14], W[19], W[19]] + 
   SB[W[2], W[14], W[19], W[20]] - SB[W[2], W[14], W[28], W[26]] - 
   SB[W[2], W[14], W[28], W[27]] - SB[W[2], W[14], W[28], W[28]] - 
   SB[W[2], W[14], W[28], W[29]] - SB[W[2], W[14], W[28], W[30]] + 
   SB[W[2], W[14], W[30], W[26]] + SB[W[2], W[14], W[30], W[27]] + 
   SB[W[2], W[14], W[30], W[28]] + SB[W[2], W[14], W[30], W[29]] + 
   SB[W[2], W[14], W[30], W[30]] - 2*SB[W[3], W[1], W[1], W[2]] + 
   2*SB[W[3], W[1], W[1], W[3]] + 2*SB[W[3], W[1], W[1], W[4]] - 
   SB[W[3], W[1], W[1], W[5]] - SB[W[3], W[1], W[1], W[20]] - 
   SB[W[3], W[1], W[2], W[1]] + SB[W[3], W[1], W[2], W[2]] - 
   SB[W[3], W[1], W[2], W[3]] + SB[W[3], W[1], W[2], W[4]] - 
   SB[W[3], W[1], W[2], W[18]] + SB[W[3], W[1], W[2], W[19]] + 
   3*SB[W[3], W[1], W[3], W[1]] - 3*SB[W[3], W[1], W[3], W[2]] + 
   SB[W[3], W[1], W[3], W[3]] - 2*SB[W[3], W[1], W[3], W[4]] + 
   3*SB[W[3], W[1], W[3], W[5]] - 2*SB[W[3], W[1], W[3], W[6]] - 
   2*SB[W[3], W[1], W[3], W[8]] + SB[W[3], W[1], W[3], W[16]] + 
   SB[W[3], W[1], W[3], W[17]] + SB[W[3], W[1], W[3], W[19]] - 
   SB[W[3], W[1], W[3], W[20]] + SB[W[3], W[1], W[4], W[1]] + 
   SB[W[3], W[1], W[4], W[2]] - 2*SB[W[3], W[1], W[4], W[3]] - 
   3*SB[W[3], W[1], W[4], W[4]] + 2*SB[W[3], W[1], W[4], W[5]] + 
   2*SB[W[3], W[1], W[4], W[6]] + SB[W[3], W[1], W[4], W[16]] - 
   SB[W[3], W[1], W[4], W[17]] - SB[W[3], W[1], W[4], W[19]] - 
   SB[W[3], W[1], W[5], W[1]] + SB[W[3], W[1], W[5], W[2]] + 
   2*SB[W[3], W[1], W[5], W[3]] + SB[W[3], W[1], W[5], W[4]] - 
   SB[W[3], W[1], W[5], W[5]] - 2*SB[W[3], W[1], W[5], W[20]] + 
   SB[W[3], W[1], W[11], W[2]] - SB[W[3], W[1], W[11], W[3]] - 
   SB[W[3], W[1], W[11], W[16]] + SB[W[3], W[1], W[11], W[18]] + 
   SB[W[3], W[1], W[13], W[4]] - 2*SB[W[3], W[1], W[13], W[5]] - 
   SB[W[3], W[1], W[13], W[18]] + 2*SB[W[3], W[1], W[13], W[20]] - 
   SB[W[3], W[1], W[15], W[1]] + SB[W[3], W[1], W[15], W[2]] - 
   SB[W[3], W[1], W[15], W[17]] + SB[W[3], W[1], W[15], W[20]] - 
   SB[W[3], W[1], W[20], W[1]] - SB[W[3], W[1], W[20], W[3]] - 
   SB[W[3], W[1], W[20], W[5]] + 2*SB[W[3], W[1], W[20], W[8]] - 
   SB[W[3], W[1], W[20], W[16]] + SB[W[3], W[1], W[20], W[17]] + 
   SB[W[3], W[1], W[20], W[18]] - SB[W[3], W[1], W[20], W[19]] + 
   SB[W[3], W[1], W[20], W[20]] + SB[W[3], W[1], W[29], W[26]] + 
   SB[W[3], W[1], W[29], W[27]] + SB[W[3], W[1], W[29], W[28]] + 
   SB[W[3], W[1], W[29], W[29]] + SB[W[3], W[1], W[29], W[30]] - 
   SB[W[3], W[2], W[1], W[1]] + SB[W[3], W[2], W[1], W[2]] - 
   SB[W[3], W[2], W[1], W[3]] + SB[W[3], W[2], W[1], W[4]] - 
   SB[W[3], W[2], W[1], W[18]] + SB[W[3], W[2], W[1], W[19]] + 
   2*SB[W[3], W[2], W[2], W[1]] + SB[W[3], W[2], W[2], W[3]] - 
   2*SB[W[3], W[2], W[2], W[4]] - 2*SB[W[3], W[2], W[2], W[5]] + 
   SB[W[3], W[2], W[2], W[17]] - 2*SB[W[3], W[2], W[3], W[1]] + 
   SB[W[3], W[2], W[3], W[2]] + 2*SB[W[3], W[2], W[3], W[4]] - 
   2*SB[W[3], W[2], W[3], W[5]] + SB[W[3], W[2], W[3], W[17]] + 
   SB[W[3], W[2], W[4], W[1]] - SB[W[3], W[2], W[4], W[2]] + 
   SB[W[3], W[2], W[4], W[3]] - SB[W[3], W[2], W[4], W[4]] - 
   SB[W[3], W[2], W[4], W[16]] + SB[W[3], W[2], W[4], W[20]] + 
   2*SB[W[3], W[2], W[5], W[1]] - 3*SB[W[3], W[2], W[5], W[2]] - 
   3*SB[W[3], W[2], W[5], W[3]] + 2*SB[W[3], W[2], W[5], W[4]] + 
   SB[W[3], W[2], W[5], W[5]] + 2*SB[W[3], W[2], W[5], W[10]] - 
   SB[W[3], W[2], W[5], W[16]] + SB[W[3], W[2], W[5], W[17]] - 
   SB[W[3], W[2], W[5], W[18]] + SB[W[3], W[2], W[12], W[3]] - 
   SB[W[3], W[2], W[12], W[4]] - SB[W[3], W[2], W[12], W[17]] + 
   SB[W[3], W[2], W[12], W[19]] - SB[W[3], W[2], W[13], W[4]] + 
   SB[W[3], W[2], W[13], W[5]] + SB[W[3], W[2], W[13], W[18]] - 
   SB[W[3], W[2], W[13], W[20]] - SB[W[3], W[2], W[14], W[1]] + 
   SB[W[3], W[2], W[14], W[5]] + SB[W[3], W[2], W[14], W[16]] - 
   SB[W[3], W[2], W[14], W[19]] - SB[W[3], W[2], W[15], W[1]] + 
   SB[W[3], W[2], W[15], W[2]] - SB[W[3], W[2], W[15], W[17]] + 
   SB[W[3], W[2], W[15], W[20]] + SB[W[3], W[2], W[17], W[2]] + 
   SB[W[3], W[2], W[17], W[3]] + SB[W[3], W[2], W[17], W[5]] - 
   2*SB[W[3], W[2], W[17], W[10]] + SB[W[3], W[2], W[17], W[16]] - 
   SB[W[3], W[2], W[17], W[17]] + SB[W[3], W[2], W[17], W[18]] - 
   SB[W[3], W[2], W[17], W[19]] - SB[W[3], W[2], W[17], W[20]] - 
   SB[W[3], W[2], W[26], W[26]] - SB[W[3], W[2], W[26], W[27]] - 
   SB[W[3], W[2], W[26], W[28]] - SB[W[3], W[2], W[26], W[29]] - 
   SB[W[3], W[2], W[26], W[30]] + 2*SB[W[3], W[3], W[1], W[1]] - 
   2*SB[W[3], W[3], W[1], W[2]] - 2*SB[W[3], W[3], W[1], W[4]] + 
   2*SB[W[3], W[3], W[1], W[5]] - 2*SB[W[3], W[3], W[2], W[1]] + 
   SB[W[3], W[3], W[2], W[2]] + 2*SB[W[3], W[3], W[2], W[4]] - 
   2*SB[W[3], W[3], W[2], W[5]] + SB[W[3], W[3], W[2], W[17]] - 
   2*SB[W[3], W[3], W[4], W[1]] + 2*SB[W[3], W[3], W[4], W[2]] + 
   SB[W[3], W[3], W[4], W[4]] - 2*SB[W[3], W[3], W[4], W[5]] + 
   SB[W[3], W[3], W[4], W[18]] + 2*SB[W[3], W[3], W[5], W[1]] - 
   2*SB[W[3], W[3], W[5], W[2]] - 2*SB[W[3], W[3], W[5], W[4]] + 
   2*SB[W[3], W[3], W[5], W[5]] + SB[W[3], W[3], W[13], W[4]] - 
   SB[W[3], W[3], W[13], W[18]] + SB[W[3], W[3], W[15], W[2]] - 
   SB[W[3], W[3], W[15], W[17]] + SB[W[3], W[4], W[1], W[1]] + 
   2*SB[W[3], W[4], W[1], W[2]] - 3*SB[W[3], W[4], W[1], W[3]] - 
   3*SB[W[3], W[4], W[1], W[4]] + 2*SB[W[3], W[4], W[1], W[5]] + 
   2*SB[W[3], W[4], W[1], W[6]] - SB[W[3], W[4], W[1], W[17]] + 
   SB[W[3], W[4], W[1], W[18]] - SB[W[3], W[4], W[1], W[19]] - 
   SB[W[3], W[4], W[2], W[2]] + SB[W[3], W[4], W[2], W[3]] - 
   SB[W[3], W[4], W[2], W[4]] + SB[W[3], W[4], W[2], W[5]] - 
   SB[W[3], W[4], W[2], W[19]] + SB[W[3], W[4], W[2], W[20]] - 
   2*SB[W[3], W[4], W[3], W[1]] + 2*SB[W[3], W[4], W[3], W[2]] + 
   SB[W[3], W[4], W[3], W[4]] - 2*SB[W[3], W[4], W[3], W[5]] + 
   SB[W[3], W[4], W[3], W[18]] - 2*SB[W[3], W[4], W[4], W[1]] - 
   2*SB[W[3], W[4], W[4], W[2]] + SB[W[3], W[4], W[4], W[3]] + 
   2*SB[W[3], W[4], W[4], W[5]] + SB[W[3], W[4], W[4], W[18]] + 
   SB[W[3], W[4], W[5], W[2]] - SB[W[3], W[4], W[5], W[3]] + 
   SB[W[3], W[4], W[5], W[4]] - SB[W[3], W[4], W[5], W[5]] + 
   SB[W[3], W[4], W[5], W[16]] - SB[W[3], W[4], W[5], W[17]] - 
   SB[W[3], W[4], W[11], W[2]] + SB[W[3], W[4], W[11], W[3]] + 
   SB[W[3], W[4], W[11], W[16]] - SB[W[3], W[4], W[11], W[18]] + 
   SB[W[3], W[4], W[13], W[4]] - SB[W[3], W[4], W[13], W[5]] - 
   SB[W[3], W[4], W[13], W[18]] + SB[W[3], W[4], W[13], W[20]] + 
   SB[W[3], W[4], W[14], W[1]] - SB[W[3], W[4], W[14], W[5]] - 
   SB[W[3], W[4], W[14], W[16]] + SB[W[3], W[4], W[14], W[19]] + 
   SB[W[3], W[4], W[15], W[1]] - SB[W[3], W[4], W[15], W[2]] + 
   SB[W[3], W[4], W[15], W[17]] - SB[W[3], W[4], W[15], W[20]] + 
   SB[W[3], W[4], W[18], W[1]] + SB[W[3], W[4], W[18], W[3]] + 
   SB[W[3], W[4], W[18], W[4]] - 2*SB[W[3], W[4], W[18], W[6]] - 
   SB[W[3], W[4], W[18], W[16]] + SB[W[3], W[4], W[18], W[17]] - 
   SB[W[3], W[4], W[18], W[18]] + SB[W[3], W[4], W[18], W[19]] - 
   SB[W[3], W[4], W[18], W[20]] - SB[W[3], W[4], W[27], W[26]] - 
   SB[W[3], W[4], W[27], W[27]] - SB[W[3], W[4], W[27], W[28]] - 
   SB[W[3], W[4], W[27], W[29]] - SB[W[3], W[4], W[27], W[30]] - 
   SB[W[3], W[5], W[1], W[1]] + SB[W[3], W[5], W[1], W[2]] + 
   2*SB[W[3], W[5], W[1], W[3]] + SB[W[3], W[5], W[1], W[4]] - 
   SB[W[3], W[5], W[1], W[5]] - 2*SB[W[3], W[5], W[1], W[20]] + 
   2*SB[W[3], W[5], W[2], W[1]] - 3*SB[W[3], W[5], W[2], W[2]] - 
   2*SB[W[3], W[5], W[2], W[3]] + SB[W[3], W[5], W[2], W[4]] + 
   SB[W[3], W[5], W[2], W[5]] + 2*SB[W[3], W[5], W[2], W[10]] - 
   SB[W[3], W[5], W[2], W[16]] - SB[W[3], W[5], W[2], W[18]] + 
   SB[W[3], W[5], W[2], W[19]] + 3*SB[W[3], W[5], W[3], W[1]] - 
   2*SB[W[3], W[5], W[3], W[2]] + SB[W[3], W[5], W[3], W[3]] - 
   3*SB[W[3], W[5], W[3], W[4]] + 3*SB[W[3], W[5], W[3], W[5]] - 
   2*SB[W[3], W[5], W[3], W[8]] - 2*SB[W[3], W[5], W[3], W[10]] + 
   SB[W[3], W[5], W[3], W[16]] + SB[W[3], W[5], W[3], W[18]] + 
   SB[W[3], W[5], W[3], W[19]] - SB[W[3], W[5], W[3], W[20]] + 
   SB[W[3], W[5], W[4], W[2]] - SB[W[3], W[5], W[4], W[3]] + 
   SB[W[3], W[5], W[4], W[4]] - SB[W[3], W[5], W[4], W[5]] + 
   SB[W[3], W[5], W[4], W[16]] - SB[W[3], W[5], W[4], W[17]] - 
   SB[W[3], W[5], W[5], W[1]] + 2*SB[W[3], W[5], W[5], W[2]] + 
   2*SB[W[3], W[5], W[5], W[3]] - 2*SB[W[3], W[5], W[5], W[4]] - 
   SB[W[3], W[5], W[5], W[20]] - SB[W[3], W[5], W[12], W[3]] + 
   SB[W[3], W[5], W[12], W[4]] + SB[W[3], W[5], W[12], W[17]] - 
   SB[W[3], W[5], W[12], W[19]] + SB[W[3], W[5], W[13], W[4]] - 
   SB[W[3], W[5], W[13], W[5]] - SB[W[3], W[5], W[13], W[18]] + 
   SB[W[3], W[5], W[13], W[20]] - 2*SB[W[3], W[5], W[15], W[1]] + 
   SB[W[3], W[5], W[15], W[2]] - SB[W[3], W[5], W[15], W[17]] + 
   2*SB[W[3], W[5], W[15], W[20]] - SB[W[3], W[5], W[20], W[1]] - 
   SB[W[3], W[5], W[20], W[3]] - SB[W[3], W[5], W[20], W[5]] + 
   2*SB[W[3], W[5], W[20], W[8]] - SB[W[3], W[5], W[20], W[16]] + 
   SB[W[3], W[5], W[20], W[17]] + SB[W[3], W[5], W[20], W[18]] - 
   SB[W[3], W[5], W[20], W[19]] + SB[W[3], W[5], W[20], W[20]] + 
   SB[W[3], W[5], W[29], W[26]] + SB[W[3], W[5], W[29], W[27]] + 
   SB[W[3], W[5], W[29], W[28]] + SB[W[3], W[5], W[29], W[29]] + 
   SB[W[3], W[5], W[29], W[30]] + SB[W[3], W[13], W[1], W[1]] - 
   SB[W[3], W[13], W[1], W[2]] + SB[W[3], W[13], W[1], W[3]] + 
   SB[W[3], W[13], W[1], W[4]] - SB[W[3], W[13], W[1], W[5]] - 
   2*SB[W[3], W[13], W[1], W[6]] - 2*SB[W[3], W[13], W[1], W[8]] + 
   SB[W[3], W[13], W[1], W[16]] + SB[W[3], W[13], W[1], W[17]] - 
   SB[W[3], W[13], W[1], W[18]] + SB[W[3], W[13], W[1], W[19]] + 
   SB[W[3], W[13], W[1], W[20]] - SB[W[3], W[13], W[2], W[4]] + 
   SB[W[3], W[13], W[2], W[5]] + SB[W[3], W[13], W[2], W[18]] - 
   SB[W[3], W[13], W[2], W[20]] - SB[W[3], W[13], W[3], W[1]] + 
   SB[W[3], W[13], W[3], W[2]] - SB[W[3], W[13], W[3], W[3]] + 
   SB[W[3], W[13], W[3], W[4]] - SB[W[3], W[13], W[3], W[5]] + 
   2*SB[W[3], W[13], W[3], W[6]] + 2*SB[W[3], W[13], W[3], W[8]] - 
   SB[W[3], W[13], W[3], W[16]] - SB[W[3], W[13], W[3], W[17]] - 
   SB[W[3], W[13], W[3], W[18]] - SB[W[3], W[13], W[3], W[19]] + 
   SB[W[3], W[13], W[3], W[20]] + SB[W[3], W[13], W[4], W[1]] + 
   SB[W[3], W[13], W[4], W[3]] + 2*SB[W[3], W[13], W[4], W[4]] - 
   SB[W[3], W[13], W[4], W[5]] - 2*SB[W[3], W[13], W[4], W[6]] - 
   SB[W[3], W[13], W[4], W[16]] + SB[W[3], W[13], W[4], W[17]] - 
   2*SB[W[3], W[13], W[4], W[18]] + SB[W[3], W[13], W[4], W[19]] - 
   SB[W[3], W[13], W[5], W[1]] - SB[W[3], W[13], W[5], W[3]] + 
   SB[W[3], W[13], W[5], W[4]] - 2*SB[W[3], W[13], W[5], W[5]] + 
   2*SB[W[3], W[13], W[5], W[8]] - SB[W[3], W[13], W[5], W[16]] + 
   SB[W[3], W[13], W[5], W[17]] - SB[W[3], W[13], W[5], W[19]] + 
   2*SB[W[3], W[13], W[5], W[20]] - 3*SB[W[3], W[13], W[13], W[4]] + 
   3*SB[W[3], W[13], W[13], W[5]] + 3*SB[W[3], W[13], W[13], W[18]] - 
   3*SB[W[3], W[13], W[13], W[20]] - SB[W[3], W[13], W[18], W[1]] - 
   SB[W[3], W[13], W[18], W[3]] - SB[W[3], W[13], W[18], W[4]] + 
   2*SB[W[3], W[13], W[18], W[6]] + SB[W[3], W[13], W[18], W[16]] - 
   SB[W[3], W[13], W[18], W[17]] + SB[W[3], W[13], W[18], W[18]] - 
   SB[W[3], W[13], W[18], W[19]] + SB[W[3], W[13], W[18], W[20]] + 
   SB[W[3], W[13], W[20], W[1]] + SB[W[3], W[13], W[20], W[3]] + 
   SB[W[3], W[13], W[20], W[5]] - 2*SB[W[3], W[13], W[20], W[8]] + 
   SB[W[3], W[13], W[20], W[16]] - SB[W[3], W[13], W[20], W[17]] - 
   SB[W[3], W[13], W[20], W[18]] + SB[W[3], W[13], W[20], W[19]] - 
   SB[W[3], W[13], W[20], W[20]] + SB[W[3], W[13], W[27], W[26]] + 
   SB[W[3], W[13], W[27], W[27]] + SB[W[3], W[13], W[27], W[28]] + 
   SB[W[3], W[13], W[27], W[29]] + SB[W[3], W[13], W[27], W[30]] - 
   SB[W[3], W[13], W[29], W[26]] - SB[W[3], W[13], W[29], W[27]] - 
   SB[W[3], W[13], W[29], W[28]] - SB[W[3], W[13], W[29], W[29]] - 
   SB[W[3], W[13], W[29], W[30]] - 2*SB[W[3], W[15], W[1], W[1]] + 
   SB[W[3], W[15], W[1], W[2]] - SB[W[3], W[15], W[1], W[3]] - 
   SB[W[3], W[15], W[1], W[5]] + 2*SB[W[3], W[15], W[1], W[8]] - 
   SB[W[3], W[15], W[1], W[16]] + SB[W[3], W[15], W[1], W[18]] - 
   SB[W[3], W[15], W[1], W[19]] + 2*SB[W[3], W[15], W[1], W[20]] - 
   SB[W[3], W[15], W[2], W[1]] + 2*SB[W[3], W[15], W[2], W[2]] + 
   SB[W[3], W[15], W[2], W[3]] + SB[W[3], W[15], W[2], W[5]] - 
   2*SB[W[3], W[15], W[2], W[10]] + SB[W[3], W[15], W[2], W[16]] - 
   2*SB[W[3], W[15], W[2], W[17]] + SB[W[3], W[15], W[2], W[18]] - 
   SB[W[3], W[15], W[2], W[19]] - SB[W[3], W[15], W[3], W[1]] + 
   SB[W[3], W[15], W[3], W[2]] - SB[W[3], W[15], W[3], W[3]] + 
   SB[W[3], W[15], W[3], W[4]] - SB[W[3], W[15], W[3], W[5]] + 
   2*SB[W[3], W[15], W[3], W[8]] + 2*SB[W[3], W[15], W[3], W[10]] - 
   SB[W[3], W[15], W[3], W[16]] - SB[W[3], W[15], W[3], W[17]] - 
   SB[W[3], W[15], W[3], W[18]] - SB[W[3], W[15], W[3], W[19]] + 
   SB[W[3], W[15], W[3], W[20]] + SB[W[3], W[15], W[4], W[1]] - 
   SB[W[3], W[15], W[4], W[2]] + SB[W[3], W[15], W[4], W[17]] - 
   SB[W[3], W[15], W[4], W[20]] - SB[W[3], W[15], W[5], W[1]] + 
   SB[W[3], W[15], W[5], W[2]] + SB[W[3], W[15], W[5], W[3]] - 
   SB[W[3], W[15], W[5], W[4]] + SB[W[3], W[15], W[5], W[5]] - 
   2*SB[W[3], W[15], W[5], W[8]] - 2*SB[W[3], W[15], W[5], W[10]] + 
   SB[W[3], W[15], W[5], W[16]] - SB[W[3], W[15], W[5], W[17]] + 
   SB[W[3], W[15], W[5], W[18]] + SB[W[3], W[15], W[5], W[19]] + 
   SB[W[3], W[15], W[5], W[20]] + 3*SB[W[3], W[15], W[15], W[1]] - 
   3*SB[W[3], W[15], W[15], W[2]] + 3*SB[W[3], W[15], W[15], W[17]] - 
   3*SB[W[3], W[15], W[15], W[20]] - SB[W[3], W[15], W[17], W[2]] - 
   SB[W[3], W[15], W[17], W[3]] - SB[W[3], W[15], W[17], W[5]] + 
   2*SB[W[3], W[15], W[17], W[10]] - SB[W[3], W[15], W[17], W[16]] + 
   SB[W[3], W[15], W[17], W[17]] - SB[W[3], W[15], W[17], W[18]] + 
   SB[W[3], W[15], W[17], W[19]] + SB[W[3], W[15], W[17], W[20]] + 
   SB[W[3], W[15], W[20], W[1]] + SB[W[3], W[15], W[20], W[3]] + 
   SB[W[3], W[15], W[20], W[5]] - 2*SB[W[3], W[15], W[20], W[8]] + 
   SB[W[3], W[15], W[20], W[16]] - SB[W[3], W[15], W[20], W[17]] - 
   SB[W[3], W[15], W[20], W[18]] + SB[W[3], W[15], W[20], W[19]] - 
   SB[W[3], W[15], W[20], W[20]] + SB[W[3], W[15], W[26], W[26]] + 
   SB[W[3], W[15], W[26], W[27]] + SB[W[3], W[15], W[26], W[28]] + 
   SB[W[3], W[15], W[26], W[29]] + SB[W[3], W[15], W[26], W[30]] - 
   SB[W[3], W[15], W[29], W[26]] - SB[W[3], W[15], W[29], W[27]] - 
   SB[W[3], W[15], W[29], W[28]] - SB[W[3], W[15], W[29], W[29]] - 
   SB[W[3], W[15], W[29], W[30]] - SB[W[4], W[1], W[1], W[2]] + 
   2*SB[W[4], W[1], W[1], W[3]] + 2*SB[W[4], W[1], W[1], W[4]] - 
   2*SB[W[4], W[1], W[1], W[5]] - SB[W[4], W[1], W[1], W[16]] - 
   SB[W[4], W[1], W[2], W[1]] - SB[W[4], W[1], W[2], W[2]] + 
   SB[W[4], W[1], W[2], W[3]] + 2*SB[W[4], W[1], W[2], W[4]] + 
   SB[W[4], W[1], W[2], W[5]] - 2*SB[W[4], W[1], W[2], W[16]] + 
   SB[W[4], W[1], W[3], W[1]] + 2*SB[W[4], W[1], W[3], W[2]] - 
   3*SB[W[4], W[1], W[3], W[3]] - 2*SB[W[4], W[1], W[3], W[4]] + 
   SB[W[4], W[1], W[3], W[5]] + 2*SB[W[4], W[1], W[3], W[6]] - 
   SB[W[4], W[1], W[3], W[17]] - SB[W[4], W[1], W[3], W[19]] + 
   SB[W[4], W[1], W[3], W[20]] + 3*SB[W[4], W[1], W[4], W[1]] + 
   3*SB[W[4], W[1], W[4], W[2]] - 2*SB[W[4], W[1], W[4], W[3]] + 
   SB[W[4], W[1], W[4], W[4]] - 3*SB[W[4], W[1], W[4], W[5]] - 
   2*SB[W[4], W[1], W[4], W[6]] - 2*SB[W[4], W[1], W[4], W[9]] - 
   SB[W[4], W[1], W[4], W[16]] + SB[W[4], W[1], W[4], W[17]] + 
   SB[W[4], W[1], W[4], W[19]] + SB[W[4], W[1], W[4], W[20]] - 
   SB[W[4], W[1], W[5], W[1]] + SB[W[4], W[1], W[5], W[3]] - 
   SB[W[4], W[1], W[5], W[4]] + SB[W[4], W[1], W[5], W[5]] + 
   SB[W[4], W[1], W[5], W[17]] - SB[W[4], W[1], W[5], W[18]] - 
   2*SB[W[4], W[1], W[11], W[2]] + SB[W[4], W[1], W[11], W[3]] + 
   2*SB[W[4], W[1], W[11], W[16]] - SB[W[4], W[1], W[11], W[18]] - 
   SB[W[4], W[1], W[13], W[4]] + SB[W[4], W[1], W[13], W[5]] + 
   SB[W[4], W[1], W[13], W[18]] - SB[W[4], W[1], W[13], W[20]] - 
   SB[W[4], W[1], W[14], W[1]] + SB[W[4], W[1], W[14], W[5]] + 
   SB[W[4], W[1], W[14], W[16]] - SB[W[4], W[1], W[14], W[19]] - 
   SB[W[4], W[1], W[16], W[1]] - SB[W[4], W[1], W[16], W[2]] - 
   SB[W[4], W[1], W[16], W[4]] + 2*SB[W[4], W[1], W[16], W[9]] + 
   SB[W[4], W[1], W[16], W[16]] - SB[W[4], W[1], W[16], W[17]] + 
   SB[W[4], W[1], W[16], W[18]] + SB[W[4], W[1], W[16], W[19]] - 
   SB[W[4], W[1], W[16], W[20]] + SB[W[4], W[1], W[30], W[26]] + 
   SB[W[4], W[1], W[30], W[27]] + SB[W[4], W[1], W[30], W[28]] + 
   SB[W[4], W[1], W[30], W[29]] + SB[W[4], W[1], W[30], W[30]] - 
   SB[W[4], W[2], W[1], W[1]] - SB[W[4], W[2], W[1], W[2]] + 
   SB[W[4], W[2], W[1], W[3]] + 2*SB[W[4], W[2], W[1], W[4]] + 
   SB[W[4], W[2], W[1], W[5]] - 2*SB[W[4], W[2], W[1], W[16]] - 
   SB[W[4], W[2], W[2], W[1]] - 2*SB[W[4], W[2], W[2], W[3]] + 
   2*SB[W[4], W[2], W[2], W[4]] + 2*SB[W[4], W[2], W[2], W[5]] - 
   SB[W[4], W[2], W[2], W[16]] - SB[W[4], W[2], W[3], W[2]] + 
   SB[W[4], W[2], W[3], W[3]] - SB[W[4], W[2], W[3], W[4]] + 
   SB[W[4], W[2], W[3], W[5]] - SB[W[4], W[2], W[3], W[19]] + 
   SB[W[4], W[2], W[3], W[20]] + 3*SB[W[4], W[2], W[4], W[1]] + 
   3*SB[W[4], W[2], W[4], W[2]] - 3*SB[W[4], W[2], W[4], W[3]] + 
   SB[W[4], W[2], W[4], W[4]] - 2*SB[W[4], W[2], W[4], W[5]] - 
   2*SB[W[4], W[2], W[4], W[7]] - 2*SB[W[4], W[2], W[4], W[9]] - 
   SB[W[4], W[2], W[4], W[16]] + SB[W[4], W[2], W[4], W[17]] + 
   SB[W[4], W[2], W[4], W[18]] + SB[W[4], W[2], W[4], W[20]] + 
   2*SB[W[4], W[2], W[5], W[1]] + SB[W[4], W[2], W[5], W[2]] + 
   SB[W[4], W[2], W[5], W[3]] - 2*SB[W[4], W[2], W[5], W[4]] - 
   3*SB[W[4], W[2], W[5], W[5]] + 2*SB[W[4], W[2], W[5], W[7]] + 
   SB[W[4], W[2], W[5], W[17]] - SB[W[4], W[2], W[5], W[18]] - 
   SB[W[4], W[2], W[5], W[20]] - SB[W[4], W[2], W[11], W[2]] + 
   SB[W[4], W[2], W[11], W[3]] + SB[W[4], W[2], W[11], W[16]] - 
   SB[W[4], W[2], W[11], W[18]] + SB[W[4], W[2], W[12], W[3]] - 
   SB[W[4], W[2], W[12], W[4]] - SB[W[4], W[2], W[12], W[17]] + 
   SB[W[4], W[2], W[12], W[19]] - 2*SB[W[4], W[2], W[14], W[1]] + 
   SB[W[4], W[2], W[14], W[5]] + 2*SB[W[4], W[2], W[14], W[16]] - 
   SB[W[4], W[2], W[14], W[19]] - SB[W[4], W[2], W[16], W[1]] - 
   SB[W[4], W[2], W[16], W[2]] - SB[W[4], W[2], W[16], W[4]] + 
   2*SB[W[4], W[2], W[16], W[9]] + SB[W[4], W[2], W[16], W[16]] - 
   SB[W[4], W[2], W[16], W[17]] + SB[W[4], W[2], W[16], W[18]] + 
   SB[W[4], W[2], W[16], W[19]] - SB[W[4], W[2], W[16], W[20]] + 
   SB[W[4], W[2], W[30], W[26]] + SB[W[4], W[2], W[30], W[27]] + 
   SB[W[4], W[2], W[30], W[28]] + SB[W[4], W[2], W[30], W[29]] + 
   SB[W[4], W[2], W[30], W[30]] + SB[W[4], W[3], W[1], W[1]] + 
   2*SB[W[4], W[3], W[1], W[2]] - 3*SB[W[4], W[3], W[1], W[3]] - 
   3*SB[W[4], W[3], W[1], W[4]] + 2*SB[W[4], W[3], W[1], W[5]] + 
   2*SB[W[4], W[3], W[1], W[6]] - SB[W[4], W[3], W[1], W[17]] + 
   SB[W[4], W[3], W[1], W[18]] - SB[W[4], W[3], W[1], W[19]] - 
   SB[W[4], W[3], W[2], W[2]] + SB[W[4], W[3], W[2], W[3]] - 
   SB[W[4], W[3], W[2], W[4]] + SB[W[4], W[3], W[2], W[5]] - 
   SB[W[4], W[3], W[2], W[19]] + SB[W[4], W[3], W[2], W[20]] - 
   2*SB[W[4], W[3], W[3], W[1]] + 2*SB[W[4], W[3], W[3], W[2]] + 
   SB[W[4], W[3], W[3], W[4]] - 2*SB[W[4], W[3], W[3], W[5]] + 
   SB[W[4], W[3], W[3], W[18]] - 2*SB[W[4], W[3], W[4], W[1]] - 
   2*SB[W[4], W[3], W[4], W[2]] + SB[W[4], W[3], W[4], W[3]] + 
   2*SB[W[4], W[3], W[4], W[5]] + SB[W[4], W[3], W[4], W[18]] + 
   SB[W[4], W[3], W[5], W[2]] - SB[W[4], W[3], W[5], W[3]] + 
   SB[W[4], W[3], W[5], W[4]] - SB[W[4], W[3], W[5], W[5]] + 
   SB[W[4], W[3], W[5], W[16]] - SB[W[4], W[3], W[5], W[17]] - 
   SB[W[4], W[3], W[11], W[2]] + SB[W[4], W[3], W[11], W[3]] + 
   SB[W[4], W[3], W[11], W[16]] - SB[W[4], W[3], W[11], W[18]] + 
   SB[W[4], W[3], W[13], W[4]] - SB[W[4], W[3], W[13], W[5]] - 
   SB[W[4], W[3], W[13], W[18]] + SB[W[4], W[3], W[13], W[20]] + 
   SB[W[4], W[3], W[14], W[1]] - SB[W[4], W[3], W[14], W[5]] - 
   SB[W[4], W[3], W[14], W[16]] + SB[W[4], W[3], W[14], W[19]] + 
   SB[W[4], W[3], W[15], W[1]] - SB[W[4], W[3], W[15], W[2]] + 
   SB[W[4], W[3], W[15], W[17]] - SB[W[4], W[3], W[15], W[20]] + 
   SB[W[4], W[3], W[18], W[1]] + SB[W[4], W[3], W[18], W[3]] + 
   SB[W[4], W[3], W[18], W[4]] - 2*SB[W[4], W[3], W[18], W[6]] - 
   SB[W[4], W[3], W[18], W[16]] + SB[W[4], W[3], W[18], W[17]] - 
   SB[W[4], W[3], W[18], W[18]] + SB[W[4], W[3], W[18], W[19]] - 
   SB[W[4], W[3], W[18], W[20]] - SB[W[4], W[3], W[27], W[26]] - 
   SB[W[4], W[3], W[27], W[27]] - SB[W[4], W[3], W[27], W[28]] - 
   SB[W[4], W[3], W[27], W[29]] - SB[W[4], W[3], W[27], W[30]] + 
   2*SB[W[4], W[4], W[1], W[1]] + 2*SB[W[4], W[4], W[1], W[2]] - 
   2*SB[W[4], W[4], W[1], W[3]] - 2*SB[W[4], W[4], W[1], W[5]] + 
   2*SB[W[4], W[4], W[2], W[1]] + 2*SB[W[4], W[4], W[2], W[2]] - 
   2*SB[W[4], W[4], W[2], W[3]] - 2*SB[W[4], W[4], W[2], W[5]] - 
   2*SB[W[4], W[4], W[3], W[1]] - 2*SB[W[4], W[4], W[3], W[2]] + 
   SB[W[4], W[4], W[3], W[3]] + 2*SB[W[4], W[4], W[3], W[5]] + 
   SB[W[4], W[4], W[3], W[18]] - 2*SB[W[4], W[4], W[5], W[1]] - 
   2*SB[W[4], W[4], W[5], W[2]] + 2*SB[W[4], W[4], W[5], W[3]] + 
   SB[W[4], W[4], W[5], W[5]] + SB[W[4], W[4], W[5], W[19]] + 
   SB[W[4], W[4], W[11], W[3]] - SB[W[4], W[4], W[11], W[18]] + 
   SB[W[4], W[4], W[14], W[5]] - SB[W[4], W[4], W[14], W[19]] - 
   SB[W[4], W[5], W[1], W[1]] + SB[W[4], W[5], W[1], W[3]] - 
   SB[W[4], W[5], W[1], W[4]] + SB[W[4], W[5], W[1], W[5]] + 
   SB[W[4], W[5], W[1], W[17]] - SB[W[4], W[5], W[1], W[18]] + 
   2*SB[W[4], W[5], W[2], W[1]] + SB[W[4], W[5], W[2], W[2]] + 
   2*SB[W[4], W[5], W[2], W[3]] - 3*SB[W[4], W[5], W[2], W[4]] - 
   3*SB[W[4], W[5], W[2], W[5]] + 2*SB[W[4], W[5], W[2], W[7]] - 
   SB[W[4], W[5], W[2], W[18]] + SB[W[4], W[5], W[2], W[19]] - 
   SB[W[4], W[5], W[2], W[20]] + SB[W[4], W[5], W[3], W[1]] - 
   SB[W[4], W[5], W[3], W[3]] + SB[W[4], W[5], W[3], W[4]] - 
   SB[W[4], W[5], W[3], W[5]] + SB[W[4], W[5], W[3], W[16]] - 
   SB[W[4], W[5], W[3], W[20]] - 2*SB[W[4], W[5], W[4], W[1]] - 
   2*SB[W[4], W[5], W[4], W[2]] + 2*SB[W[4], W[5], W[4], W[3]] + 
   SB[W[4], W[5], W[4], W[5]] + SB[W[4], W[5], W[4], W[19]] + 
   2*SB[W[4], W[5], W[5], W[1]] - 2*SB[W[4], W[5], W[5], W[2]] - 
   2*SB[W[4], W[5], W[5], W[3]] + SB[W[4], W[5], W[5], W[4]] + 
   SB[W[4], W[5], W[5], W[19]] + SB[W[4], W[5], W[11], W[2]] - 
   SB[W[4], W[5], W[11], W[3]] - SB[W[4], W[5], W[11], W[16]] + 
   SB[W[4], W[5], W[11], W[18]] - SB[W[4], W[5], W[12], W[3]] + 
   SB[W[4], W[5], W[12], W[4]] + SB[W[4], W[5], W[12], W[17]] - 
   SB[W[4], W[5], W[12], W[19]] - SB[W[4], W[5], W[14], W[1]] + 
   SB[W[4], W[5], W[14], W[5]] + SB[W[4], W[5], W[14], W[16]] - 
   SB[W[4], W[5], W[14], W[19]] - SB[W[4], W[5], W[15], W[1]] + 
   SB[W[4], W[5], W[15], W[2]] - SB[W[4], W[5], W[15], W[17]] + 
   SB[W[4], W[5], W[15], W[20]] + SB[W[4], W[5], W[19], W[2]] + 
   SB[W[4], W[5], W[19], W[4]] + SB[W[4], W[5], W[19], W[5]] - 
   2*SB[W[4], W[5], W[19], W[7]] - SB[W[4], W[5], W[19], W[16]] - 
   SB[W[4], W[5], W[19], W[17]] + SB[W[4], W[5], W[19], W[18]] - 
   SB[W[4], W[5], W[19], W[19]] + SB[W[4], W[5], W[19], W[20]] - 
   SB[W[4], W[5], W[28], W[26]] - SB[W[4], W[5], W[28], W[27]] - 
   SB[W[4], W[5], W[28], W[28]] - SB[W[4], W[5], W[28], W[29]] - 
   SB[W[4], W[5], W[28], W[30]] + SB[W[4], W[11], W[1], W[1]] - 
   SB[W[4], W[11], W[1], W[2]] + SB[W[4], W[11], W[1], W[3]] + 
   SB[W[4], W[11], W[1], W[4]] - SB[W[4], W[11], W[1], W[5]] - 
   2*SB[W[4], W[11], W[1], W[6]] - 2*SB[W[4], W[11], W[1], W[9]] + 
   SB[W[4], W[11], W[1], W[16]] + SB[W[4], W[11], W[1], W[17]] - 
   SB[W[4], W[11], W[1], W[18]] + SB[W[4], W[11], W[1], W[19]] + 
   SB[W[4], W[11], W[1], W[20]] - SB[W[4], W[11], W[2], W[1]] - 
   2*SB[W[4], W[11], W[2], W[2]] + SB[W[4], W[11], W[2], W[3]] - 
   SB[W[4], W[11], W[2], W[4]] + 2*SB[W[4], W[11], W[2], W[9]] + 
   2*SB[W[4], W[11], W[2], W[16]] - SB[W[4], W[11], W[2], W[17]] + 
   SB[W[4], W[11], W[2], W[19]] - SB[W[4], W[11], W[2], W[20]] + 
   SB[W[4], W[11], W[3], W[1]] - SB[W[4], W[11], W[3], W[2]] + 
   2*SB[W[4], W[11], W[3], W[3]] + SB[W[4], W[11], W[3], W[4]] - 
   2*SB[W[4], W[11], W[3], W[6]] + SB[W[4], W[11], W[3], W[17]] - 
   2*SB[W[4], W[11], W[3], W[18]] + SB[W[4], W[11], W[3], W[19]] - 
   SB[W[4], W[11], W[3], W[20]] - SB[W[4], W[11], W[4], W[1]] - 
   SB[W[4], W[11], W[4], W[2]] + SB[W[4], W[11], W[4], W[3]] - 
   SB[W[4], W[11], W[4], W[4]] + SB[W[4], W[11], W[4], W[5]] + 
   2*SB[W[4], W[11], W[4], W[6]] + 2*SB[W[4], W[11], W[4], W[9]] + 
   SB[W[4], W[11], W[4], W[16]] - SB[W[4], W[11], W[4], W[17]] - 
   SB[W[4], W[11], W[4], W[18]] - SB[W[4], W[11], W[4], W[19]] - 
   SB[W[4], W[11], W[4], W[20]] + SB[W[4], W[11], W[5], W[2]] - 
   SB[W[4], W[11], W[5], W[3]] - SB[W[4], W[11], W[5], W[16]] + 
   SB[W[4], W[11], W[5], W[18]] + 3*SB[W[4], W[11], W[11], W[2]] - 
   3*SB[W[4], W[11], W[11], W[3]] - 3*SB[W[4], W[11], W[11], W[16]] + 
   3*SB[W[4], W[11], W[11], W[18]] + SB[W[4], W[11], W[16], W[1]] + 
   SB[W[4], W[11], W[16], W[2]] + SB[W[4], W[11], W[16], W[4]] - 
   2*SB[W[4], W[11], W[16], W[9]] - SB[W[4], W[11], W[16], W[16]] + 
   SB[W[4], W[11], W[16], W[17]] - SB[W[4], W[11], W[16], W[18]] - 
   SB[W[4], W[11], W[16], W[19]] + SB[W[4], W[11], W[16], W[20]] - 
   SB[W[4], W[11], W[18], W[1]] - SB[W[4], W[11], W[18], W[3]] - 
   SB[W[4], W[11], W[18], W[4]] + 2*SB[W[4], W[11], W[18], W[6]] + 
   SB[W[4], W[11], W[18], W[16]] - SB[W[4], W[11], W[18], W[17]] + 
   SB[W[4], W[11], W[18], W[18]] - SB[W[4], W[11], W[18], W[19]] + 
   SB[W[4], W[11], W[18], W[20]] + SB[W[4], W[11], W[27], W[26]] + 
   SB[W[4], W[11], W[27], W[27]] + SB[W[4], W[11], W[27], W[28]] + 
   SB[W[4], W[11], W[27], W[29]] + SB[W[4], W[11], W[27], W[30]] - 
   SB[W[4], W[11], W[30], W[26]] - SB[W[4], W[11], W[30], W[27]] - 
   SB[W[4], W[11], W[30], W[28]] - SB[W[4], W[11], W[30], W[29]] - 
   SB[W[4], W[11], W[30], W[30]] - 2*SB[W[4], W[14], W[1], W[1]] - 
   SB[W[4], W[14], W[1], W[2]] - SB[W[4], W[14], W[1], W[4]] + 
   SB[W[4], W[14], W[1], W[5]] + 2*SB[W[4], W[14], W[1], W[9]] + 
   2*SB[W[4], W[14], W[1], W[16]] - SB[W[4], W[14], W[1], W[17]] + 
   SB[W[4], W[14], W[1], W[18]] - SB[W[4], W[14], W[1], W[20]] - 
   SB[W[4], W[14], W[2], W[1]] + SB[W[4], W[14], W[2], W[2]] - 
   SB[W[4], W[14], W[2], W[3]] + SB[W[4], W[14], W[2], W[4]] + 
   SB[W[4], W[14], W[2], W[5]] - 2*SB[W[4], W[14], W[2], W[7]] - 
   2*SB[W[4], W[14], W[2], W[9]] + SB[W[4], W[14], W[2], W[16]] + 
   SB[W[4], W[14], W[2], W[17]] + SB[W[4], W[14], W[2], W[18]] - 
   SB[W[4], W[14], W[2], W[19]] + SB[W[4], W[14], W[2], W[20]] + 
   SB[W[4], W[14], W[3], W[1]] - SB[W[4], W[14], W[3], W[5]] - 
   SB[W[4], W[14], W[3], W[16]] + SB[W[4], W[14], W[3], W[19]] - 
   SB[W[4], W[14], W[4], W[1]] - SB[W[4], W[14], W[4], W[2]] + 
   SB[W[4], W[14], W[4], W[3]] - SB[W[4], W[14], W[4], W[4]] + 
   SB[W[4], W[14], W[4], W[5]] + 2*SB[W[4], W[14], W[4], W[7]] + 
   2*SB[W[4], W[14], W[4], W[9]] + SB[W[4], W[14], W[4], W[16]] - 
   SB[W[4], W[14], W[4], W[17]] - SB[W[4], W[14], W[4], W[18]] - 
   SB[W[4], W[14], W[4], W[19]] - SB[W[4], W[14], W[4], W[20]] - 
   SB[W[4], W[14], W[5], W[1]] + SB[W[4], W[14], W[5], W[2]] + 
   SB[W[4], W[14], W[5], W[4]] + 2*SB[W[4], W[14], W[5], W[5]] - 
   2*SB[W[4], W[14], W[5], W[7]] - SB[W[4], W[14], W[5], W[17]] + 
   SB[W[4], W[14], W[5], W[18]] - 2*SB[W[4], W[14], W[5], W[19]] + 
   SB[W[4], W[14], W[5], W[20]] + 3*SB[W[4], W[14], W[14], W[1]] - 
   3*SB[W[4], W[14], W[14], W[5]] - 3*SB[W[4], W[14], W[14], W[16]] + 
   3*SB[W[4], W[14], W[14], W[19]] + SB[W[4], W[14], W[16], W[1]] + 
   SB[W[4], W[14], W[16], W[2]] + SB[W[4], W[14], W[16], W[4]] - 
   2*SB[W[4], W[14], W[16], W[9]] - SB[W[4], W[14], W[16], W[16]] + 
   SB[W[4], W[14], W[16], W[17]] - SB[W[4], W[14], W[16], W[18]] - 
   SB[W[4], W[14], W[16], W[19]] + SB[W[4], W[14], W[16], W[20]] - 
   SB[W[4], W[14], W[19], W[2]] - SB[W[4], W[14], W[19], W[4]] - 
   SB[W[4], W[14], W[19], W[5]] + 2*SB[W[4], W[14], W[19], W[7]] + 
   SB[W[4], W[14], W[19], W[16]] + SB[W[4], W[14], W[19], W[17]] - 
   SB[W[4], W[14], W[19], W[18]] + SB[W[4], W[14], W[19], W[19]] - 
   SB[W[4], W[14], W[19], W[20]] + SB[W[4], W[14], W[28], W[26]] + 
   SB[W[4], W[14], W[28], W[27]] + SB[W[4], W[14], W[28], W[28]] + 
   SB[W[4], W[14], W[28], W[29]] + SB[W[4], W[14], W[28], W[30]] - 
   SB[W[4], W[14], W[30], W[26]] - SB[W[4], W[14], W[30], W[27]] - 
   SB[W[4], W[14], W[30], W[28]] - SB[W[4], W[14], W[30], W[29]] - 
   SB[W[4], W[14], W[30], W[30]] + 2*SB[W[5], W[1], W[1], W[2]] - 
   2*SB[W[5], W[1], W[1], W[3]] - 2*SB[W[5], W[1], W[1], W[4]] + 
   SB[W[5], W[1], W[1], W[5]] + SB[W[5], W[1], W[1], W[20]] + 
   SB[W[5], W[1], W[2], W[1]] - SB[W[5], W[1], W[2], W[2]] + 
   SB[W[5], W[1], W[2], W[4]] - SB[W[5], W[1], W[2], W[5]] + 
   SB[W[5], W[1], W[2], W[18]] - SB[W[5], W[1], W[2], W[19]] - 
   3*SB[W[5], W[1], W[3], W[1]] + 2*SB[W[5], W[1], W[3], W[2]] + 
   SB[W[5], W[1], W[3], W[3]] + 2*SB[W[5], W[1], W[3], W[4]] - 
   3*SB[W[5], W[1], W[3], W[5]] + 2*SB[W[5], W[1], W[3], W[8]] - 
   SB[W[5], W[1], W[3], W[16]] - SB[W[5], W[1], W[3], W[19]] + 
   SB[W[5], W[1], W[3], W[20]] - SB[W[5], W[1], W[4], W[1]] + 
   SB[W[5], W[1], W[4], W[2]] - SB[W[5], W[1], W[4], W[4]] + 
   SB[W[5], W[1], W[4], W[5]] - SB[W[5], W[1], W[4], W[16]] + 
   SB[W[5], W[1], W[4], W[17]] + SB[W[5], W[1], W[5], W[1]] - 
   2*SB[W[5], W[1], W[5], W[2]] - 2*SB[W[5], W[1], W[5], W[3]] + 
   2*SB[W[5], W[1], W[5], W[4]] + SB[W[5], W[1], W[5], W[20]] - 
   SB[W[5], W[1], W[11], W[2]] + SB[W[5], W[1], W[11], W[3]] + 
   SB[W[5], W[1], W[11], W[16]] - SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[12], W[3]] - SB[W[5], W[1], W[12], W[4]] - 
   SB[W[5], W[1], W[12], W[17]] + SB[W[5], W[1], W[12], W[19]] - 
   SB[W[5], W[1], W[13], W[4]] + SB[W[5], W[1], W[13], W[5]] + 
   SB[W[5], W[1], W[13], W[18]] - SB[W[5], W[1], W[13], W[20]] + 
   SB[W[5], W[1], W[15], W[1]] - SB[W[5], W[1], W[15], W[2]] + 
   SB[W[5], W[1], W[15], W[17]] - SB[W[5], W[1], W[15], W[20]] + 
   SB[W[5], W[1], W[20], W[1]] + SB[W[5], W[1], W[20], W[3]] + 
   SB[W[5], W[1], W[20], W[5]] - 2*SB[W[5], W[1], W[20], W[8]] + 
   SB[W[5], W[1], W[20], W[16]] - SB[W[5], W[1], W[20], W[17]] - 
   SB[W[5], W[1], W[20], W[18]] + SB[W[5], W[1], W[20], W[19]] - 
   SB[W[5], W[1], W[20], W[20]] - SB[W[5], W[1], W[29], W[26]] - 
   SB[W[5], W[1], W[29], W[27]] - SB[W[5], W[1], W[29], W[28]] - 
   SB[W[5], W[1], W[29], W[29]] - SB[W[5], W[1], W[29], W[30]] + 
   SB[W[5], W[2], W[1], W[1]] - SB[W[5], W[2], W[1], W[2]] + 
   SB[W[5], W[2], W[1], W[4]] - SB[W[5], W[2], W[1], W[5]] + 
   SB[W[5], W[2], W[1], W[18]] - SB[W[5], W[2], W[1], W[19]] - 
   2*SB[W[5], W[2], W[2], W[1]] - SB[W[5], W[2], W[2], W[3]] + 
   2*SB[W[5], W[2], W[2], W[4]] + 2*SB[W[5], W[2], W[2], W[5]] - 
   SB[W[5], W[2], W[2], W[17]] + SB[W[5], W[2], W[3], W[1]] - 
   SB[W[5], W[2], W[3], W[2]] - SB[W[5], W[2], W[3], W[3]] + 
   SB[W[5], W[2], W[3], W[4]] + 2*SB[W[5], W[2], W[3], W[5]] - 
   2*SB[W[5], W[2], W[3], W[17]] + SB[W[5], W[2], W[4], W[1]] + 
   SB[W[5], W[2], W[4], W[2]] + 2*SB[W[5], W[2], W[4], W[3]] - 
   3*SB[W[5], W[2], W[4], W[4]] - 2*SB[W[5], W[2], W[4], W[5]] + 
   2*SB[W[5], W[2], W[4], W[7]] + SB[W[5], W[2], W[4], W[16]] - 
   SB[W[5], W[2], W[4], W[18]] - SB[W[5], W[2], W[4], W[20]] - 
   3*SB[W[5], W[2], W[5], W[1]] + 3*SB[W[5], W[2], W[5], W[2]] + 
   3*SB[W[5], W[2], W[5], W[3]] - 2*SB[W[5], W[2], W[5], W[4]] + 
   SB[W[5], W[2], W[5], W[5]] - 2*SB[W[5], W[2], W[5], W[7]] - 
   2*SB[W[5], W[2], W[5], W[10]] + SB[W[5], W[2], W[5], W[16]] - 
   SB[W[5], W[2], W[5], W[17]] + SB[W[5], W[2], W[5], W[18]] + 
   SB[W[5], W[2], W[5], W[20]] - 2*SB[W[5], W[2], W[12], W[3]] + 
   SB[W[5], W[2], W[12], W[4]] + 2*SB[W[5], W[2], W[12], W[17]] - 
   SB[W[5], W[2], W[12], W[19]] + SB[W[5], W[2], W[14], W[1]] - 
   SB[W[5], W[2], W[14], W[5]] - SB[W[5], W[2], W[14], W[16]] + 
   SB[W[5], W[2], W[14], W[19]] + SB[W[5], W[2], W[15], W[1]] - 
   SB[W[5], W[2], W[15], W[2]] + SB[W[5], W[2], W[15], W[17]] - 
   SB[W[5], W[2], W[15], W[20]] - SB[W[5], W[2], W[17], W[2]] - 
   SB[W[5], W[2], W[17], W[3]] - SB[W[5], W[2], W[17], W[5]] + 
   2*SB[W[5], W[2], W[17], W[10]] - SB[W[5], W[2], W[17], W[16]] + 
   SB[W[5], W[2], W[17], W[17]] - SB[W[5], W[2], W[17], W[18]] + 
   SB[W[5], W[2], W[17], W[19]] + SB[W[5], W[2], W[17], W[20]] + 
   SB[W[5], W[2], W[26], W[26]] + SB[W[5], W[2], W[26], W[27]] + 
   SB[W[5], W[2], W[26], W[28]] + SB[W[5], W[2], W[26], W[29]] + 
   SB[W[5], W[2], W[26], W[30]] - 3*SB[W[5], W[3], W[1], W[1]] + 
   2*SB[W[5], W[3], W[1], W[2]] + SB[W[5], W[3], W[1], W[3]] + 
   SB[W[5], W[3], W[1], W[4]] - 2*SB[W[5], W[3], W[1], W[5]] + 
   2*SB[W[5], W[3], W[1], W[8]] - SB[W[5], W[3], W[1], W[16]] + 
   SB[W[5], W[3], W[1], W[18]] - SB[W[5], W[3], W[1], W[19]] + 
   SB[W[5], W[3], W[2], W[1]] - SB[W[5], W[3], W[2], W[2]] - 
   SB[W[5], W[3], W[2], W[3]] + SB[W[5], W[3], W[2], W[4]] + 
   2*SB[W[5], W[3], W[2], W[5]] - 2*SB[W[5], W[3], W[2], W[17]] + 
   2*SB[W[5], W[3], W[3], W[1]] - SB[W[5], W[3], W[3], W[2]] - 
   2*SB[W[5], W[3], W[3], W[4]] + 2*SB[W[5], W[3], W[3], W[5]] - 
   SB[W[5], W[3], W[3], W[17]] + SB[W[5], W[3], W[4], W[1]] - 
   SB[W[5], W[3], W[4], W[3]] + SB[W[5], W[3], W[4], W[4]] - 
   SB[W[5], W[3], W[4], W[5]] + SB[W[5], W[3], W[4], W[16]] - 
   SB[W[5], W[3], W[4], W[20]] - 2*SB[W[5], W[3], W[5], W[1]] + 
   3*SB[W[5], W[3], W[5], W[2]] + 3*SB[W[5], W[3], W[5], W[3]] - 
   3*SB[W[5], W[3], W[5], W[4]] + SB[W[5], W[3], W[5], W[5]] - 
   2*SB[W[5], W[3], W[5], W[8]] - 2*SB[W[5], W[3], W[5], W[10]] + 
   SB[W[5], W[3], W[5], W[16]] - SB[W[5], W[3], W[5], W[17]] + 
   SB[W[5], W[3], W[5], W[18]] + SB[W[5], W[3], W[5], W[19]] - 
   SB[W[5], W[3], W[12], W[3]] + SB[W[5], W[3], W[12], W[4]] + 
   SB[W[5], W[3], W[12], W[17]] - SB[W[5], W[3], W[12], W[19]] + 
   SB[W[5], W[3], W[13], W[4]] - SB[W[5], W[3], W[13], W[5]] - 
   SB[W[5], W[3], W[13], W[18]] + SB[W[5], W[3], W[13], W[20]] + 
   SB[W[5], W[3], W[15], W[1]] - 2*SB[W[5], W[3], W[15], W[2]] + 
   2*SB[W[5], W[3], W[15], W[17]] - SB[W[5], W[3], W[15], W[20]] - 
   SB[W[5], W[3], W[17], W[2]] - SB[W[5], W[3], W[17], W[3]] - 
   SB[W[5], W[3], W[17], W[5]] + 2*SB[W[5], W[3], W[17], W[10]] - 
   SB[W[5], W[3], W[17], W[16]] + SB[W[5], W[3], W[17], W[17]] - 
   SB[W[5], W[3], W[17], W[18]] + SB[W[5], W[3], W[17], W[19]] + 
   SB[W[5], W[3], W[17], W[20]] + SB[W[5], W[3], W[26], W[26]] + 
   SB[W[5], W[3], W[26], W[27]] + SB[W[5], W[3], W[26], W[28]] + 
   SB[W[5], W[3], W[26], W[29]] + SB[W[5], W[3], W[26], W[30]] - 
   SB[W[5], W[4], W[1], W[1]] + SB[W[5], W[4], W[1], W[3]] - 
   SB[W[5], W[4], W[1], W[4]] + SB[W[5], W[4], W[1], W[5]] + 
   SB[W[5], W[4], W[1], W[17]] - SB[W[5], W[4], W[1], W[18]] + 
   2*SB[W[5], W[4], W[2], W[1]] + SB[W[5], W[4], W[2], W[2]] + 
   2*SB[W[5], W[4], W[2], W[3]] - 3*SB[W[5], W[4], W[2], W[4]] - 
   3*SB[W[5], W[4], W[2], W[5]] + 2*SB[W[5], W[4], W[2], W[7]] - 
   SB[W[5], W[4], W[2], W[18]] + SB[W[5], W[4], W[2], W[19]] - 
   SB[W[5], W[4], W[2], W[20]] + SB[W[5], W[4], W[3], W[1]] - 
   SB[W[5], W[4], W[3], W[3]] + SB[W[5], W[4], W[3], W[4]] - 
   SB[W[5], W[4], W[3], W[5]] + SB[W[5], W[4], W[3], W[16]] - 
   SB[W[5], W[4], W[3], W[20]] - 2*SB[W[5], W[4], W[4], W[1]] - 
   2*SB[W[5], W[4], W[4], W[2]] + 2*SB[W[5], W[4], W[4], W[3]] + 
   SB[W[5], W[4], W[4], W[5]] + SB[W[5], W[4], W[4], W[19]] + 
   2*SB[W[5], W[4], W[5], W[1]] - 2*SB[W[5], W[4], W[5], W[2]] - 
   2*SB[W[5], W[4], W[5], W[3]] + SB[W[5], W[4], W[5], W[4]] + 
   SB[W[5], W[4], W[5], W[19]] + SB[W[5], W[4], W[11], W[2]] - 
   SB[W[5], W[4], W[11], W[3]] - SB[W[5], W[4], W[11], W[16]] + 
   SB[W[5], W[4], W[11], W[18]] - SB[W[5], W[4], W[12], W[3]] + 
   SB[W[5], W[4], W[12], W[4]] + SB[W[5], W[4], W[12], W[17]] - 
   SB[W[5], W[4], W[12], W[19]] - SB[W[5], W[4], W[14], W[1]] + 
   SB[W[5], W[4], W[14], W[5]] + SB[W[5], W[4], W[14], W[16]] - 
   SB[W[5], W[4], W[14], W[19]] - SB[W[5], W[4], W[15], W[1]] + 
   SB[W[5], W[4], W[15], W[2]] - SB[W[5], W[4], W[15], W[17]] + 
   SB[W[5], W[4], W[15], W[20]] + SB[W[5], W[4], W[19], W[2]] + 
   SB[W[5], W[4], W[19], W[4]] + SB[W[5], W[4], W[19], W[5]] - 
   2*SB[W[5], W[4], W[19], W[7]] - SB[W[5], W[4], W[19], W[16]] - 
   SB[W[5], W[4], W[19], W[17]] + SB[W[5], W[4], W[19], W[18]] - 
   SB[W[5], W[4], W[19], W[19]] + SB[W[5], W[4], W[19], W[20]] - 
   SB[W[5], W[4], W[28], W[26]] - SB[W[5], W[4], W[28], W[27]] - 
   SB[W[5], W[4], W[28], W[28]] - SB[W[5], W[4], W[28], W[29]] - 
   SB[W[5], W[4], W[28], W[30]] + SB[W[5], W[5], W[1], W[1]] - 
   2*SB[W[5], W[5], W[1], W[2]] - 2*SB[W[5], W[5], W[1], W[3]] + 
   2*SB[W[5], W[5], W[1], W[4]] + SB[W[5], W[5], W[1], W[20]] - 
   2*SB[W[5], W[5], W[2], W[1]] + 2*SB[W[5], W[5], W[2], W[2]] + 
   2*SB[W[5], W[5], W[2], W[3]] - 2*SB[W[5], W[5], W[2], W[4]] - 
   2*SB[W[5], W[5], W[3], W[1]] + 2*SB[W[5], W[5], W[3], W[2]] + 
   2*SB[W[5], W[5], W[3], W[3]] - 2*SB[W[5], W[5], W[3], W[4]] + 
   2*SB[W[5], W[5], W[4], W[1]] - 2*SB[W[5], W[5], W[4], W[2]] - 
   2*SB[W[5], W[5], W[4], W[3]] + SB[W[5], W[5], W[4], W[4]] + 
   SB[W[5], W[5], W[4], W[19]] + SB[W[5], W[5], W[12], W[4]] - 
   SB[W[5], W[5], W[12], W[19]] + SB[W[5], W[5], W[15], W[1]] - 
   SB[W[5], W[5], W[15], W[20]] + SB[W[5], W[12], W[1], W[3]] - 
   SB[W[5], W[12], W[1], W[4]] - SB[W[5], W[12], W[1], W[17]] + 
   SB[W[5], W[12], W[1], W[19]] - SB[W[5], W[12], W[2], W[1]] + 
   SB[W[5], W[12], W[2], W[2]] - SB[W[5], W[12], W[2], W[3]] + 
   SB[W[5], W[12], W[2], W[4]] + SB[W[5], W[12], W[2], W[5]] - 
   2*SB[W[5], W[12], W[2], W[7]] - 2*SB[W[5], W[12], W[2], W[10]] + 
   SB[W[5], W[12], W[2], W[16]] + SB[W[5], W[12], W[2], W[17]] + 
   SB[W[5], W[12], W[2], W[18]] - SB[W[5], W[12], W[2], W[19]] + 
   SB[W[5], W[12], W[2], W[20]] - SB[W[5], W[12], W[3], W[2]] - 
   2*SB[W[5], W[12], W[3], W[3]] + SB[W[5], W[12], W[3], W[4]] - 
   SB[W[5], W[12], W[3], W[5]] + 2*SB[W[5], W[12], W[3], W[10]] - 
   SB[W[5], W[12], W[3], W[16]] + 2*SB[W[5], W[12], W[3], W[17]] - 
   SB[W[5], W[12], W[3], W[18]] + SB[W[5], W[12], W[3], W[20]] + 
   SB[W[5], W[12], W[4], W[2]] - SB[W[5], W[12], W[4], W[3]] + 
   2*SB[W[5], W[12], W[4], W[4]] + SB[W[5], W[12], W[4], W[5]] - 
   2*SB[W[5], W[12], W[4], W[7]] - SB[W[5], W[12], W[4], W[16]] + 
   SB[W[5], W[12], W[4], W[18]] - 2*SB[W[5], W[12], W[4], W[19]] + 
   SB[W[5], W[12], W[4], W[20]] + SB[W[5], W[12], W[5], W[1]] - 
   SB[W[5], W[12], W[5], W[2]] - SB[W[5], W[12], W[5], W[3]] + 
   SB[W[5], W[12], W[5], W[4]] - SB[W[5], W[12], W[5], W[5]] + 
   2*SB[W[5], W[12], W[5], W[7]] + 2*SB[W[5], W[12], W[5], W[10]] - 
   SB[W[5], W[12], W[5], W[16]] + SB[W[5], W[12], W[5], W[17]] - 
   SB[W[5], W[12], W[5], W[18]] - SB[W[5], W[12], W[5], W[19]] - 
   SB[W[5], W[12], W[5], W[20]] + 3*SB[W[5], W[12], W[12], W[3]] - 
   3*SB[W[5], W[12], W[12], W[4]] - 3*SB[W[5], W[12], W[12], W[17]] + 
   3*SB[W[5], W[12], W[12], W[19]] + SB[W[5], W[12], W[17], W[2]] + 
   SB[W[5], W[12], W[17], W[3]] + SB[W[5], W[12], W[17], W[5]] - 
   2*SB[W[5], W[12], W[17], W[10]] + SB[W[5], W[12], W[17], W[16]] - 
   SB[W[5], W[12], W[17], W[17]] + SB[W[5], W[12], W[17], W[18]] - 
   SB[W[5], W[12], W[17], W[19]] - SB[W[5], W[12], W[17], W[20]] - 
   SB[W[5], W[12], W[19], W[2]] - SB[W[5], W[12], W[19], W[4]] - 
   SB[W[5], W[12], W[19], W[5]] + 2*SB[W[5], W[12], W[19], W[7]] + 
   SB[W[5], W[12], W[19], W[16]] + SB[W[5], W[12], W[19], W[17]] - 
   SB[W[5], W[12], W[19], W[18]] + SB[W[5], W[12], W[19], W[19]] - 
   SB[W[5], W[12], W[19], W[20]] - SB[W[5], W[12], W[26], W[26]] - 
   SB[W[5], W[12], W[26], W[27]] - SB[W[5], W[12], W[26], W[28]] - 
   SB[W[5], W[12], W[26], W[29]] - SB[W[5], W[12], W[26], W[30]] + 
   SB[W[5], W[12], W[28], W[26]] + SB[W[5], W[12], W[28], W[27]] + 
   SB[W[5], W[12], W[28], W[28]] + SB[W[5], W[12], W[28], W[29]] + 
   SB[W[5], W[12], W[28], W[30]] + 2*SB[W[5], W[15], W[1], W[1]] - 
   SB[W[5], W[15], W[1], W[2]] + SB[W[5], W[15], W[1], W[3]] + 
   SB[W[5], W[15], W[1], W[5]] - 2*SB[W[5], W[15], W[1], W[8]] + 
   SB[W[5], W[15], W[1], W[16]] - SB[W[5], W[15], W[1], W[18]] + 
   SB[W[5], W[15], W[1], W[19]] - 2*SB[W[5], W[15], W[1], W[20]] + 
   SB[W[5], W[15], W[2], W[1]] - 2*SB[W[5], W[15], W[2], W[2]] - 
   SB[W[5], W[15], W[2], W[3]] - SB[W[5], W[15], W[2], W[5]] + 
   2*SB[W[5], W[15], W[2], W[10]] - SB[W[5], W[15], W[2], W[16]] + 
   2*SB[W[5], W[15], W[2], W[17]] - SB[W[5], W[15], W[2], W[18]] + 
   SB[W[5], W[15], W[2], W[19]] + SB[W[5], W[15], W[3], W[1]] - 
   SB[W[5], W[15], W[3], W[2]] + SB[W[5], W[15], W[3], W[3]] - 
   SB[W[5], W[15], W[3], W[4]] + SB[W[5], W[15], W[3], W[5]] - 
   2*SB[W[5], W[15], W[3], W[8]] - 2*SB[W[5], W[15], W[3], W[10]] + 
   SB[W[5], W[15], W[3], W[16]] + SB[W[5], W[15], W[3], W[17]] + 
   SB[W[5], W[15], W[3], W[18]] + SB[W[5], W[15], W[3], W[19]] - 
   SB[W[5], W[15], W[3], W[20]] - SB[W[5], W[15], W[4], W[1]] + 
   SB[W[5], W[15], W[4], W[2]] - SB[W[5], W[15], W[4], W[17]] + 
   SB[W[5], W[15], W[4], W[20]] + SB[W[5], W[15], W[5], W[1]] - 
   SB[W[5], W[15], W[5], W[2]] - SB[W[5], W[15], W[5], W[3]] + 
   SB[W[5], W[15], W[5], W[4]] - SB[W[5], W[15], W[5], W[5]] + 
   2*SB[W[5], W[15], W[5], W[8]] + 2*SB[W[5], W[15], W[5], W[10]] - 
   SB[W[5], W[15], W[5], W[16]] + SB[W[5], W[15], W[5], W[17]] - 
   SB[W[5], W[15], W[5], W[18]] - SB[W[5], W[15], W[5], W[19]] - 
   SB[W[5], W[15], W[5], W[20]] - 3*SB[W[5], W[15], W[15], W[1]] + 
   3*SB[W[5], W[15], W[15], W[2]] - 3*SB[W[5], W[15], W[15], W[17]] + 
   3*SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[17], W[2]] + 
   SB[W[5], W[15], W[17], W[3]] + SB[W[5], W[15], W[17], W[5]] - 
   2*SB[W[5], W[15], W[17], W[10]] + SB[W[5], W[15], W[17], W[16]] - 
   SB[W[5], W[15], W[17], W[17]] + SB[W[5], W[15], W[17], W[18]] - 
   SB[W[5], W[15], W[17], W[19]] - SB[W[5], W[15], W[17], W[20]] - 
   SB[W[5], W[15], W[20], W[1]] - SB[W[5], W[15], W[20], W[3]] - 
   SB[W[5], W[15], W[20], W[5]] + 2*SB[W[5], W[15], W[20], W[8]] - 
   SB[W[5], W[15], W[20], W[16]] + SB[W[5], W[15], W[20], W[17]] + 
   SB[W[5], W[15], W[20], W[18]] - SB[W[5], W[15], W[20], W[19]] + 
   SB[W[5], W[15], W[20], W[20]] - SB[W[5], W[15], W[26], W[26]] - 
   SB[W[5], W[15], W[26], W[27]] - SB[W[5], W[15], W[26], W[28]] - 
   SB[W[5], W[15], W[26], W[29]] - SB[W[5], W[15], W[26], W[30]] + 
   SB[W[5], W[15], W[29], W[26]] + SB[W[5], W[15], W[29], W[27]] + 
   SB[W[5], W[15], W[29], W[28]] + SB[W[5], W[15], W[29], W[29]] + 
   SB[W[5], W[15], W[29], W[30]] - 11*SB[W[1]]*Zeta[3] - 
   11*SB[W[2]]*Zeta[3] - 11*SB[W[3]]*Zeta[3] - 11*SB[W[4]]*Zeta[3] - 
   11*SB[W[5]]*Zeta[3] + 14*SB[W[6]]*Zeta[3] + 14*SB[W[7]]*Zeta[3] + 
   14*SB[W[8]]*Zeta[3] + 14*SB[W[9]]*Zeta[3] + 14*SB[W[10]]*Zeta[3] - 
   3*SB[W[16]]*Zeta[3] - 3*SB[W[17]]*Zeta[3] - 3*SB[W[18]]*Zeta[3] - 
   3*SB[W[19]]*Zeta[3] - 3*SB[W[20]]*Zeta[3]) + 
 r[2]*(phi1 - Pi^4/90 + (d[37, 3]*SB[W[1]])/4 + (d[37, 3]*SB[W[2]])/4 + 
   (d[37, 3]*SB[W[16]])/2 - (d[37, 3]*SB[W[17]])/4 - (d[37, 3]*SB[W[18]])/4 - 
   (d[37, 3]*SB[W[19]])/4 - (d[37, 3]*SB[W[20]])/4 - (d[37, 3]*SB[W[26]])/4 - 
   (3*d[37, 3]*SB[W[27]])/4 - (3*d[37, 3]*SB[W[28]])/4 - 
   (d[37, 3]*SB[W[29]])/4 - (d[37, 3]*SB[W[30]])/2 - 
   (5*Pi^2*SB[W[1], W[1]])/24 + (23*Pi^2*SB[W[1], W[2]])/24 - 
   (Pi^2*SB[W[1], W[3]])/3 - (Pi^2*SB[W[1], W[4]])/4 - 
   (Pi^2*SB[W[1], W[5]])/12 - (Pi^2*SB[W[1], W[11]])/3 - 
   (Pi^2*SB[W[1], W[17]])/24 - (Pi^2*SB[W[1], W[18]])/24 + 
   (5*Pi^2*SB[W[1], W[19]])/24 + (Pi^2*SB[W[1], W[20]])/8 - 
   (Pi^2*SB[W[1], W[26]])/24 - (Pi^2*SB[W[1], W[27]])/8 - 
   (Pi^2*SB[W[1], W[28]])/24 + (Pi^2*SB[W[1], W[29]])/8 + 
   (23*Pi^2*SB[W[2], W[1]])/24 - (5*Pi^2*SB[W[2], W[2]])/24 - 
   (Pi^2*SB[W[2], W[3]])/12 - (Pi^2*SB[W[2], W[4]])/4 - 
   (Pi^2*SB[W[2], W[5]])/3 - (Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[2], W[17]])/8 + (5*Pi^2*SB[W[2], W[18]])/24 - 
   (Pi^2*SB[W[2], W[19]])/24 - (Pi^2*SB[W[2], W[20]])/24 + 
   (Pi^2*SB[W[2], W[26]])/8 - (Pi^2*SB[W[2], W[27]])/24 - 
   (Pi^2*SB[W[2], W[28]])/8 - (Pi^2*SB[W[2], W[29]])/24 - 
   (11*Pi^2*SB[W[3], W[1]])/24 + (Pi^2*SB[W[3], W[2]])/24 + 
   (Pi^2*SB[W[3], W[3]])/6 + (Pi^2*SB[W[3], W[4]])/6 + 
   (Pi^2*SB[W[3], W[8]])/3 + (Pi^2*SB[W[3], W[11]])/3 + 
   (Pi^2*SB[W[3], W[16]])/12 - (Pi^2*SB[W[3], W[17]])/24 - 
   (3*Pi^2*SB[W[3], W[18]])/8 - (5*Pi^2*SB[W[3], W[19]])/24 - 
   (Pi^2*SB[W[3], W[20]])/24 - (Pi^2*SB[W[3], W[26]])/24 + 
   (5*Pi^2*SB[W[3], W[27]])/24 + (Pi^2*SB[W[3], W[28]])/24 - 
   (Pi^2*SB[W[3], W[29]])/24 - (Pi^2*SB[W[3], W[30]])/12 - 
   (13*Pi^2*SB[W[4], W[1]])/24 - (13*Pi^2*SB[W[4], W[2]])/24 + 
   (Pi^2*SB[W[4], W[11]])/3 + (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[4], W[16]])/12 + (Pi^2*SB[W[4], W[17]])/24 + 
   (5*Pi^2*SB[W[4], W[18]])/24 + (5*Pi^2*SB[W[4], W[19]])/24 + 
   (Pi^2*SB[W[4], W[20]])/24 + (Pi^2*SB[W[4], W[26]])/24 - 
   (Pi^2*SB[W[4], W[27]])/24 - (Pi^2*SB[W[4], W[28]])/24 + 
   (Pi^2*SB[W[4], W[29]])/24 + (Pi^2*SB[W[4], W[30]])/12 + 
   (Pi^2*SB[W[5], W[1]])/24 - (11*Pi^2*SB[W[5], W[2]])/24 + 
   (Pi^2*SB[W[5], W[4]])/6 + (Pi^2*SB[W[5], W[5]])/6 + 
   (Pi^2*SB[W[5], W[10]])/3 + (Pi^2*SB[W[5], W[14]])/3 + 
   (Pi^2*SB[W[5], W[16]])/12 - (Pi^2*SB[W[5], W[17]])/24 - 
   (5*Pi^2*SB[W[5], W[18]])/24 - (3*Pi^2*SB[W[5], W[19]])/8 - 
   (Pi^2*SB[W[5], W[20]])/24 - (Pi^2*SB[W[5], W[26]])/24 + 
   (Pi^2*SB[W[5], W[27]])/24 + (5*Pi^2*SB[W[5], W[28]])/24 - 
   (Pi^2*SB[W[5], W[29]])/24 - (Pi^2*SB[W[5], W[30]])/12 - 
   (Pi^2*SB[W[16], W[1]])/24 - (Pi^2*SB[W[16], W[2]])/24 + 
   (Pi^2*SB[W[16], W[3]])/6 + (Pi^2*SB[W[16], W[5]])/6 - 
   (Pi^2*SB[W[16], W[16]])/12 + (Pi^2*SB[W[16], W[17]])/24 - 
   (Pi^2*SB[W[16], W[18]])/8 - (Pi^2*SB[W[16], W[19]])/8 + 
   (Pi^2*SB[W[16], W[20]])/24 + (Pi^2*SB[W[16], W[26]])/24 - 
   (Pi^2*SB[W[16], W[27]])/24 - (Pi^2*SB[W[16], W[28]])/24 + 
   (Pi^2*SB[W[16], W[29]])/24 + (Pi^2*SB[W[16], W[30]])/12 - 
   (Pi^2*SB[W[17], W[1]])/24 + (Pi^2*SB[W[17], W[2]])/8 + 
   (Pi^2*SB[W[17], W[3]])/12 + (Pi^2*SB[W[17], W[5]])/6 - 
   (Pi^2*SB[W[17], W[10]])/3 + (Pi^2*SB[W[17], W[16]])/12 - 
   (Pi^2*SB[W[17], W[17]])/24 + (Pi^2*SB[W[17], W[18]])/8 - 
   (Pi^2*SB[W[17], W[19]])/8 - (Pi^2*SB[W[17], W[20]])/24 - 
   (Pi^2*SB[W[17], W[26]])/24 + (Pi^2*SB[W[17], W[27]])/24 - 
   (Pi^2*SB[W[17], W[28]])/24 - (Pi^2*SB[W[17], W[29]])/24 - 
   (Pi^2*SB[W[17], W[30]])/12 + (Pi^2*SB[W[18], W[1]])/24 + 
   (Pi^2*SB[W[18], W[2]])/8 + (Pi^2*SB[W[18], W[4]])/12 - 
   (Pi^2*SB[W[18], W[5]])/6 - (Pi^2*SB[W[18], W[11]])/3 - 
   (Pi^2*SB[W[18], W[16]])/12 + (Pi^2*SB[W[18], W[17]])/24 + 
   (5*Pi^2*SB[W[18], W[18]])/24 + (Pi^2*SB[W[18], W[19]])/8 - 
   (Pi^2*SB[W[18], W[20]])/24 + (Pi^2*SB[W[18], W[26]])/24 - 
   (Pi^2*SB[W[18], W[27]])/24 + (Pi^2*SB[W[18], W[28]])/24 - 
   (Pi^2*SB[W[18], W[29]])/24 + (Pi^2*SB[W[18], W[30]])/12 + 
   (Pi^2*SB[W[19], W[1]])/8 + (Pi^2*SB[W[19], W[2]])/24 - 
   (Pi^2*SB[W[19], W[3]])/6 + (Pi^2*SB[W[19], W[4]])/12 - 
   (Pi^2*SB[W[19], W[14]])/3 - (Pi^2*SB[W[19], W[16]])/12 - 
   (Pi^2*SB[W[19], W[17]])/24 + (Pi^2*SB[W[19], W[18]])/8 + 
   (5*Pi^2*SB[W[19], W[19]])/24 + (Pi^2*SB[W[19], W[20]])/24 - 
   (Pi^2*SB[W[19], W[26]])/24 + (Pi^2*SB[W[19], W[27]])/24 - 
   (Pi^2*SB[W[19], W[28]])/24 + (Pi^2*SB[W[19], W[29]])/24 + 
   (Pi^2*SB[W[19], W[30]])/12 + (Pi^2*SB[W[20], W[1]])/8 - 
   (Pi^2*SB[W[20], W[2]])/24 + (Pi^2*SB[W[20], W[3]])/6 + 
   (Pi^2*SB[W[20], W[5]])/12 - (Pi^2*SB[W[20], W[8]])/3 + 
   (Pi^2*SB[W[20], W[16]])/12 - (Pi^2*SB[W[20], W[17]])/24 - 
   (Pi^2*SB[W[20], W[18]])/8 + (Pi^2*SB[W[20], W[19]])/8 - 
   (Pi^2*SB[W[20], W[20]])/24 - (Pi^2*SB[W[20], W[26]])/24 - 
   (Pi^2*SB[W[20], W[27]])/24 + (Pi^2*SB[W[20], W[28]])/24 - 
   (Pi^2*SB[W[20], W[29]])/24 - (Pi^2*SB[W[20], W[30]])/12 + 
   (Pi^2*SB[W[26], W[1]])/24 + (Pi^2*SB[W[26], W[2]])/24 + 
   (Pi^2*SB[W[26], W[16]])/12 - (Pi^2*SB[W[26], W[17]])/24 - 
   (Pi^2*SB[W[26], W[18]])/24 - (Pi^2*SB[W[26], W[19]])/24 - 
   (Pi^2*SB[W[26], W[20]])/24 - (Pi^2*SB[W[26], W[26]])/24 - 
   (Pi^2*SB[W[26], W[27]])/8 - (Pi^2*SB[W[26], W[28]])/8 - 
   (Pi^2*SB[W[26], W[29]])/24 - (Pi^2*SB[W[26], W[30]])/12 + 
   (Pi^2*SB[W[27], W[1]])/24 + (Pi^2*SB[W[27], W[2]])/24 + 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[17]])/24 - 
   (Pi^2*SB[W[27], W[18]])/24 - (Pi^2*SB[W[27], W[19]])/24 - 
   (Pi^2*SB[W[27], W[20]])/24 - (Pi^2*SB[W[27], W[26]])/24 - 
   (Pi^2*SB[W[27], W[27]])/8 - (Pi^2*SB[W[27], W[28]])/8 - 
   (Pi^2*SB[W[27], W[29]])/24 - (Pi^2*SB[W[27], W[30]])/12 + 
   (Pi^2*SB[W[28], W[1]])/24 + (Pi^2*SB[W[28], W[2]])/24 + 
   (Pi^2*SB[W[28], W[16]])/12 - (Pi^2*SB[W[28], W[17]])/24 - 
   (Pi^2*SB[W[28], W[18]])/24 - (Pi^2*SB[W[28], W[19]])/24 - 
   (Pi^2*SB[W[28], W[20]])/24 - (Pi^2*SB[W[28], W[26]])/24 - 
   (Pi^2*SB[W[28], W[27]])/8 - (Pi^2*SB[W[28], W[28]])/8 - 
   (Pi^2*SB[W[28], W[29]])/24 - (Pi^2*SB[W[28], W[30]])/12 + 
   (Pi^2*SB[W[29], W[1]])/24 + (Pi^2*SB[W[29], W[2]])/24 + 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[17]])/24 - 
   (Pi^2*SB[W[29], W[18]])/24 - (Pi^2*SB[W[29], W[19]])/24 - 
   (Pi^2*SB[W[29], W[20]])/24 - (Pi^2*SB[W[29], W[26]])/24 - 
   (Pi^2*SB[W[29], W[27]])/8 - (Pi^2*SB[W[29], W[28]])/8 - 
   (Pi^2*SB[W[29], W[29]])/24 - (Pi^2*SB[W[29], W[30]])/12 + 
   (Pi^2*SB[W[30], W[1]])/24 + (Pi^2*SB[W[30], W[2]])/24 + 
   (Pi^2*SB[W[30], W[16]])/12 - (Pi^2*SB[W[30], W[17]])/24 - 
   (Pi^2*SB[W[30], W[18]])/24 - (Pi^2*SB[W[30], W[19]])/24 - 
   (Pi^2*SB[W[30], W[20]])/24 - (Pi^2*SB[W[30], W[26]])/24 - 
   (Pi^2*SB[W[30], W[27]])/8 - (Pi^2*SB[W[30], W[28]])/8 - 
   (Pi^2*SB[W[30], W[29]])/24 - (Pi^2*SB[W[30], W[30]])/12 - 
   SB[W[1], W[1], W[2], W[2]] + (3*SB[W[1], W[1], W[2], W[3]])/2 + 
   (3*SB[W[1], W[1], W[2], W[4]])/2 - (3*SB[W[1], W[1], W[2], W[5]])/2 - 
   SB[W[1], W[1], W[2], W[11]] + SB[W[1], W[1], W[2], W[16]]/2 - 
   SB[W[1], W[1], W[2], W[30]]/2 - SB[W[1], W[1], W[3], W[1]]/2 + 
   (3*SB[W[1], W[1], W[3], W[2]])/2 + SB[W[1], W[1], W[3], W[5]]/2 - 
   SB[W[1], W[1], W[3], W[11]] - SB[W[1], W[1], W[3], W[18]]/2 + 
   SB[W[1], W[1], W[3], W[27]]/2 - SB[W[1], W[1], W[4], W[1]]/2 + 
   (3*SB[W[1], W[1], W[4], W[2]])/2 + SB[W[1], W[1], W[4], W[5]]/2 - 
   SB[W[1], W[1], W[4], W[11]] - SB[W[1], W[1], W[4], W[18]]/2 + 
   SB[W[1], W[1], W[4], W[27]]/2 - (3*SB[W[1], W[1], W[5], W[2]])/2 + 
   SB[W[1], W[1], W[5], W[3]]/2 + SB[W[1], W[1], W[5], W[4]]/2 + 
   SB[W[1], W[1], W[5], W[11]] - SB[W[1], W[1], W[5], W[20]]/2 - 
   SB[W[1], W[1], W[5], W[29]]/2 + SB[W[1], W[1], W[11], W[1]]/2 - 
   SB[W[1], W[1], W[11], W[2]]/2 - (3*SB[W[1], W[1], W[11], W[3]])/2 - 
   (3*SB[W[1], W[1], W[11], W[4]])/2 + SB[W[1], W[1], W[11], W[5]] + 
   2*SB[W[1], W[1], W[11], W[11]] - SB[W[1], W[1], W[11], W[16]]/2 + 
   SB[W[1], W[1], W[11], W[18]]/2 - SB[W[1], W[1], W[11], W[27]]/2 + 
   SB[W[1], W[1], W[11], W[30]]/2 + SB[W[1], W[1], W[13], W[1]]/2 - 
   SB[W[1], W[1], W[13], W[3]]/2 - SB[W[1], W[1], W[13], W[4]]/2 - 
   SB[W[1], W[1], W[13], W[5]]/2 + SB[W[1], W[1], W[13], W[18]]/2 + 
   SB[W[1], W[1], W[13], W[20]]/2 - SB[W[1], W[1], W[13], W[27]]/2 + 
   SB[W[1], W[1], W[13], W[29]]/2 - SB[W[1], W[2], W[1], W[2]] + 
   (3*SB[W[1], W[2], W[1], W[3]])/2 + (3*SB[W[1], W[2], W[1], W[4]])/2 - 
   (3*SB[W[1], W[2], W[1], W[5]])/2 - SB[W[1], W[2], W[1], W[11]] + 
   SB[W[1], W[2], W[1], W[16]]/2 - SB[W[1], W[2], W[1], W[30]]/2 - 
   SB[W[1], W[2], W[2], W[1]] - (3*SB[W[1], W[2], W[2], W[3]])/2 + 
   (3*SB[W[1], W[2], W[2], W[4]])/2 + (3*SB[W[1], W[2], W[2], W[5]])/2 - 
   SB[W[1], W[2], W[2], W[14]] + SB[W[1], W[2], W[2], W[16]]/2 - 
   SB[W[1], W[2], W[2], W[30]]/2 + (7*SB[W[1], W[2], W[3], W[1]])/4 - 
   (5*SB[W[1], W[2], W[3], W[2]])/4 - SB[W[1], W[2], W[3], W[3]] - 
   SB[W[1], W[2], W[3], W[4]] + SB[W[1], W[2], W[3], W[5]] - 
   SB[W[1], W[2], W[3], W[16]]/2 + SB[W[1], W[2], W[3], W[17]]/4 + 
   (5*SB[W[1], W[2], W[3], W[18]])/4 - (3*SB[W[1], W[2], W[3], W[19]])/4 + 
   SB[W[1], W[2], W[3], W[20]]/4 + SB[W[1], W[2], W[3], W[26]]/4 - 
   SB[W[1], W[2], W[3], W[27]]/4 - SB[W[1], W[2], W[3], W[28]]/4 + 
   SB[W[1], W[2], W[3], W[29]]/4 + SB[W[1], W[2], W[3], W[30]]/2 + 
   (7*SB[W[1], W[2], W[4], W[1]])/4 + (7*SB[W[1], W[2], W[4], W[2]])/4 - 
   2*SB[W[1], W[2], W[4], W[3]] - 2*SB[W[1], W[2], W[4], W[5]] - 
   SB[W[1], W[2], W[4], W[11]] - SB[W[1], W[2], W[4], W[14]] - 
   SB[W[1], W[2], W[4], W[16]]/2 + SB[W[1], W[2], W[4], W[17]]/4 + 
   (5*SB[W[1], W[2], W[4], W[18]])/4 + (5*SB[W[1], W[2], W[4], W[19]])/4 + 
   SB[W[1], W[2], W[4], W[20]]/4 + SB[W[1], W[2], W[4], W[26]]/4 - 
   SB[W[1], W[2], W[4], W[27]]/4 - SB[W[1], W[2], W[4], W[28]]/4 + 
   SB[W[1], W[2], W[4], W[29]]/4 + SB[W[1], W[2], W[4], W[30]]/2 - 
   (5*SB[W[1], W[2], W[5], W[1]])/4 + (7*SB[W[1], W[2], W[5], W[2]])/4 + 
   SB[W[1], W[2], W[5], W[3]] - SB[W[1], W[2], W[5], W[4]] - 
   SB[W[1], W[2], W[5], W[5]] - SB[W[1], W[2], W[5], W[16]]/2 + 
   SB[W[1], W[2], W[5], W[17]]/4 - (3*SB[W[1], W[2], W[5], W[18]])/4 + 
   (5*SB[W[1], W[2], W[5], W[19]])/4 + SB[W[1], W[2], W[5], W[20]]/4 + 
   SB[W[1], W[2], W[5], W[26]]/4 - SB[W[1], W[2], W[5], W[27]]/4 - 
   SB[W[1], W[2], W[5], W[28]]/4 + SB[W[1], W[2], W[5], W[29]]/4 + 
   SB[W[1], W[2], W[5], W[30]]/2 - SB[W[1], W[2], W[11], W[1]] + 
   2*SB[W[1], W[2], W[11], W[3]] - SB[W[1], W[2], W[11], W[4]] + 
   2*SB[W[1], W[2], W[11], W[11]] - 2*SB[W[1], W[2], W[11], W[18]] - 
   SB[W[1], W[2], W[12], W[2]]/2 + SB[W[1], W[2], W[12], W[3]]/2 + 
   SB[W[1], W[2], W[12], W[4]]/2 + SB[W[1], W[2], W[12], W[5]]/2 - 
   SB[W[1], W[2], W[12], W[17]]/2 - SB[W[1], W[2], W[12], W[19]]/2 - 
   SB[W[1], W[2], W[12], W[26]]/2 + SB[W[1], W[2], W[12], W[28]]/2 - 
   SB[W[1], W[2], W[13], W[1]]/2 + SB[W[1], W[2], W[13], W[3]]/2 + 
   SB[W[1], W[2], W[13], W[4]]/2 + SB[W[1], W[2], W[13], W[5]]/2 - 
   SB[W[1], W[2], W[13], W[18]]/2 - SB[W[1], W[2], W[13], W[20]]/2 + 
   SB[W[1], W[2], W[13], W[27]]/2 - SB[W[1], W[2], W[13], W[29]]/2 - 
   SB[W[1], W[2], W[14], W[2]] - SB[W[1], W[2], W[14], W[4]] + 
   2*SB[W[1], W[2], W[14], W[5]] + 2*SB[W[1], W[2], W[14], W[14]] - 
   2*SB[W[1], W[2], W[14], W[19]] + SB[W[1], W[2], W[16], W[1]]/4 + 
   SB[W[1], W[2], W[16], W[2]]/4 - SB[W[1], W[2], W[16], W[3]] - 
   SB[W[1], W[2], W[16], W[5]] + SB[W[1], W[2], W[16], W[16]]/2 - 
   SB[W[1], W[2], W[16], W[17]]/4 + (3*SB[W[1], W[2], W[16], W[18]])/4 + 
   (3*SB[W[1], W[2], W[16], W[19]])/4 - SB[W[1], W[2], W[16], W[20]]/4 - 
   SB[W[1], W[2], W[16], W[26]]/4 + SB[W[1], W[2], W[16], W[27]]/4 + 
   SB[W[1], W[2], W[16], W[28]]/4 - SB[W[1], W[2], W[16], W[29]]/4 - 
   SB[W[1], W[2], W[16], W[30]]/2 - SB[W[1], W[2], W[30], W[1]]/4 - 
   SB[W[1], W[2], W[30], W[2]]/4 - SB[W[1], W[2], W[30], W[16]]/2 + 
   SB[W[1], W[2], W[30], W[17]]/4 + SB[W[1], W[2], W[30], W[18]]/4 + 
   SB[W[1], W[2], W[30], W[19]]/4 + SB[W[1], W[2], W[30], W[20]]/4 + 
   SB[W[1], W[2], W[30], W[26]]/4 + (3*SB[W[1], W[2], W[30], W[27]])/4 + 
   (3*SB[W[1], W[2], W[30], W[28]])/4 + SB[W[1], W[2], W[30], W[29]]/4 + 
   SB[W[1], W[2], W[30], W[30]]/2 - (3*SB[W[1], W[3], W[1], W[1]])/4 + 
   (9*SB[W[1], W[3], W[1], W[2]])/4 - SB[W[1], W[3], W[1], W[3]]/2 + 
   SB[W[1], W[3], W[1], W[4]] - SB[W[1], W[3], W[1], W[5]]/2 + 
   2*SB[W[1], W[3], W[1], W[8]] - 3*SB[W[1], W[3], W[1], W[11]] - 
   SB[W[1], W[3], W[1], W[16]]/2 - SB[W[1], W[3], W[1], W[17]]/4 + 
   (5*SB[W[1], W[3], W[1], W[18]])/4 - (3*SB[W[1], W[3], W[1], W[19]])/4 - 
   SB[W[1], W[3], W[1], W[20]]/4 - SB[W[1], W[3], W[1], W[26]]/4 - 
   SB[W[1], W[3], W[1], W[27]]/4 - SB[W[1], W[3], W[1], W[28]]/4 - 
   SB[W[1], W[3], W[1], W[29]]/4 + SB[W[1], W[3], W[1], W[30]]/2 + 
   (7*SB[W[1], W[3], W[2], W[1]])/4 - (5*SB[W[1], W[3], W[2], W[2]])/4 - 
   SB[W[1], W[3], W[2], W[3]] - SB[W[1], W[3], W[2], W[4]] + 
   SB[W[1], W[3], W[2], W[5]] - SB[W[1], W[3], W[2], W[16]]/2 + 
   SB[W[1], W[3], W[2], W[17]]/4 + (5*SB[W[1], W[3], W[2], W[18]])/4 - 
   (3*SB[W[1], W[3], W[2], W[19]])/4 + SB[W[1], W[3], W[2], W[20]]/4 + 
   SB[W[1], W[3], W[2], W[26]]/4 - SB[W[1], W[3], W[2], W[27]]/4 - 
   SB[W[1], W[3], W[2], W[28]]/4 + SB[W[1], W[3], W[2], W[29]]/4 + 
   SB[W[1], W[3], W[2], W[30]]/2 - SB[W[1], W[3], W[4], W[2]] + 
   SB[W[1], W[3], W[4], W[11]] + SB[W[1], W[3], W[5], W[1]]/4 + 
   SB[W[1], W[3], W[5], W[2]]/4 + SB[W[1], W[3], W[5], W[3]] + 
   SB[W[1], W[3], W[5], W[5]] - 2*SB[W[1], W[3], W[5], W[8]] + 
   SB[W[1], W[3], W[5], W[16]]/2 - SB[W[1], W[3], W[5], W[17]]/4 - 
   (5*SB[W[1], W[3], W[5], W[18]])/4 + (3*SB[W[1], W[3], W[5], W[19]])/4 - 
   SB[W[1], W[3], W[5], W[20]]/4 - SB[W[1], W[3], W[5], W[26]]/4 + 
   SB[W[1], W[3], W[5], W[27]]/4 + SB[W[1], W[3], W[5], W[28]]/4 - 
   SB[W[1], W[3], W[5], W[29]]/4 - SB[W[1], W[3], W[5], W[30]]/2 - 
   2*SB[W[1], W[3], W[11], W[1]] - SB[W[1], W[3], W[11], W[2]] + 
   SB[W[1], W[3], W[11], W[3]] + 4*SB[W[1], W[3], W[11], W[11]] + 
   SB[W[1], W[3], W[11], W[16]] - 3*SB[W[1], W[3], W[11], W[18]] + 
   SB[W[1], W[3], W[11], W[27]] - SB[W[1], W[3], W[11], W[30]] + 
   SB[W[1], W[3], W[13], W[1]]/2 - SB[W[1], W[3], W[13], W[3]]/2 - 
   SB[W[1], W[3], W[13], W[4]]/2 - SB[W[1], W[3], W[13], W[5]]/2 + 
   SB[W[1], W[3], W[13], W[18]]/2 + SB[W[1], W[3], W[13], W[20]]/2 - 
   SB[W[1], W[3], W[13], W[27]]/2 + SB[W[1], W[3], W[13], W[29]]/2 + 
   SB[W[1], W[3], W[18], W[1]]/4 + (3*SB[W[1], W[3], W[18], W[2]])/4 + 
   SB[W[1], W[3], W[18], W[4]]/2 - SB[W[1], W[3], W[18], W[5]] - 
   2*SB[W[1], W[3], W[18], W[11]] - SB[W[1], W[3], W[18], W[16]]/2 + 
   SB[W[1], W[3], W[18], W[17]]/4 + (5*SB[W[1], W[3], W[18], W[18]])/4 + 
   (3*SB[W[1], W[3], W[18], W[19]])/4 - SB[W[1], W[3], W[18], W[20]]/4 + 
   SB[W[1], W[3], W[18], W[26]]/4 - SB[W[1], W[3], W[18], W[27]]/4 + 
   SB[W[1], W[3], W[18], W[28]]/4 - SB[W[1], W[3], W[18], W[29]]/4 + 
   SB[W[1], W[3], W[18], W[30]]/2 + SB[W[1], W[3], W[27], W[1]]/4 + 
   SB[W[1], W[3], W[27], W[2]]/4 + SB[W[1], W[3], W[27], W[16]]/2 - 
   SB[W[1], W[3], W[27], W[17]]/4 - SB[W[1], W[3], W[27], W[18]]/4 - 
   SB[W[1], W[3], W[27], W[19]]/4 - SB[W[1], W[3], W[27], W[20]]/4 - 
   SB[W[1], W[3], W[27], W[26]]/4 - (3*SB[W[1], W[3], W[27], W[27]])/4 - 
   (3*SB[W[1], W[3], W[27], W[28]])/4 - SB[W[1], W[3], W[27], W[29]]/4 - 
   SB[W[1], W[3], W[27], W[30]]/2 + (5*SB[W[1], W[4], W[1], W[1]])/4 + 
   (9*SB[W[1], W[4], W[1], W[2]])/4 - SB[W[1], W[4], W[1], W[3]]/2 + 
   (3*SB[W[1], W[4], W[1], W[5]])/2 - 4*SB[W[1], W[4], W[1], W[11]] - 
   SB[W[1], W[4], W[1], W[16]]/2 - SB[W[1], W[4], W[1], W[17]]/4 + 
   (5*SB[W[1], W[4], W[1], W[18]])/4 - (3*SB[W[1], W[4], W[1], W[19]])/4 - 
   SB[W[1], W[4], W[1], W[20]]/4 - SB[W[1], W[4], W[1], W[26]]/4 - 
   SB[W[1], W[4], W[1], W[27]]/4 - SB[W[1], W[4], W[1], W[28]]/4 - 
   SB[W[1], W[4], W[1], W[29]]/4 + SB[W[1], W[4], W[1], W[30]]/2 + 
   (7*SB[W[1], W[4], W[2], W[1]])/4 + (3*SB[W[1], W[4], W[2], W[2]])/4 - 
   2*SB[W[1], W[4], W[2], W[3]] - SB[W[1], W[4], W[2], W[4]] - 
   SB[W[1], W[4], W[2], W[11]] + SB[W[1], W[4], W[2], W[14]] - 
   SB[W[1], W[4], W[2], W[16]]/2 + SB[W[1], W[4], W[2], W[17]]/4 + 
   (5*SB[W[1], W[4], W[2], W[18]])/4 - (3*SB[W[1], W[4], W[2], W[19]])/4 + 
   SB[W[1], W[4], W[2], W[20]]/4 + SB[W[1], W[4], W[2], W[26]]/4 - 
   SB[W[1], W[4], W[2], W[27]]/4 - SB[W[1], W[4], W[2], W[28]]/4 + 
   SB[W[1], W[4], W[2], W[29]]/4 + SB[W[1], W[4], W[2], W[30]]/2 - 
   SB[W[1], W[4], W[3], W[2]] + SB[W[1], W[4], W[3], W[11]] - 
   SB[W[1], W[4], W[4], W[1]] - SB[W[1], W[4], W[4], W[2]] + 
   SB[W[1], W[4], W[4], W[11]] + SB[W[1], W[4], W[4], W[14]] + 
   SB[W[1], W[4], W[5], W[1]]/4 - (3*SB[W[1], W[4], W[5], W[2]])/4 + 
   SB[W[1], W[4], W[5], W[3]] + SB[W[1], W[4], W[5], W[5]] + 
   SB[W[1], W[4], W[5], W[11]] + SB[W[1], W[4], W[5], W[16]]/2 - 
   SB[W[1], W[4], W[5], W[17]]/4 - (5*SB[W[1], W[4], W[5], W[18]])/4 - 
   (5*SB[W[1], W[4], W[5], W[19]])/4 - SB[W[1], W[4], W[5], W[20]]/4 - 
   SB[W[1], W[4], W[5], W[26]]/4 + SB[W[1], W[4], W[5], W[27]]/4 + 
   SB[W[1], W[4], W[5], W[28]]/4 - SB[W[1], W[4], W[5], W[29]]/4 - 
   SB[W[1], W[4], W[5], W[30]]/2 - 3*SB[W[1], W[4], W[11], W[1]] - 
   2*SB[W[1], W[4], W[11], W[2]] + 2*SB[W[1], W[4], W[11], W[3]] + 
   SB[W[1], W[4], W[11], W[5]] + 4*SB[W[1], W[4], W[11], W[11]] + 
   SB[W[1], W[4], W[11], W[16]] - 3*SB[W[1], W[4], W[11], W[18]] + 
   SB[W[1], W[4], W[11], W[27]] - SB[W[1], W[4], W[11], W[30]] + 
   SB[W[1], W[4], W[13], W[1]]/2 - SB[W[1], W[4], W[13], W[3]]/2 - 
   SB[W[1], W[4], W[13], W[4]]/2 - SB[W[1], W[4], W[13], W[5]]/2 + 
   SB[W[1], W[4], W[13], W[18]]/2 + SB[W[1], W[4], W[13], W[20]]/2 - 
   SB[W[1], W[4], W[13], W[27]]/2 + SB[W[1], W[4], W[13], W[29]]/2 + 
   SB[W[1], W[4], W[14], W[2]] + SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[5]] - 2*SB[W[1], W[4], W[14], W[14]] + 
   2*SB[W[1], W[4], W[14], W[19]] + SB[W[1], W[4], W[18], W[1]]/4 + 
   (3*SB[W[1], W[4], W[18], W[2]])/4 + SB[W[1], W[4], W[18], W[4]]/2 - 
   SB[W[1], W[4], W[18], W[5]] - 2*SB[W[1], W[4], W[18], W[11]] - 
   SB[W[1], W[4], W[18], W[16]]/2 + SB[W[1], W[4], W[18], W[17]]/4 + 
   (5*SB[W[1], W[4], W[18], W[18]])/4 + (3*SB[W[1], W[4], W[18], W[19]])/4 - 
   SB[W[1], W[4], W[18], W[20]]/4 + SB[W[1], W[4], W[18], W[26]]/4 - 
   SB[W[1], W[4], W[18], W[27]]/4 + SB[W[1], W[4], W[18], W[28]]/4 - 
   SB[W[1], W[4], W[18], W[29]]/4 + SB[W[1], W[4], W[18], W[30]]/2 + 
   SB[W[1], W[4], W[27], W[1]]/4 + SB[W[1], W[4], W[27], W[2]]/4 + 
   SB[W[1], W[4], W[27], W[16]]/2 - SB[W[1], W[4], W[27], W[17]]/4 - 
   SB[W[1], W[4], W[27], W[18]]/4 - SB[W[1], W[4], W[27], W[19]]/4 - 
   SB[W[1], W[4], W[27], W[20]]/4 - SB[W[1], W[4], W[27], W[26]]/4 - 
   (3*SB[W[1], W[4], W[27], W[27]])/4 - (3*SB[W[1], W[4], W[27], W[28]])/4 - 
   SB[W[1], W[4], W[27], W[29]]/4 - SB[W[1], W[4], W[27], W[30]]/2 - 
   (3*SB[W[1], W[5], W[1], W[2]])/2 + SB[W[1], W[5], W[1], W[3]]/2 + 
   SB[W[1], W[5], W[1], W[4]]/2 + SB[W[1], W[5], W[1], W[11]] - 
   SB[W[1], W[5], W[1], W[20]]/2 - SB[W[1], W[5], W[1], W[29]]/2 - 
   (5*SB[W[1], W[5], W[2], W[1]])/4 + (5*SB[W[1], W[5], W[2], W[2]])/4 + 
   (3*SB[W[1], W[5], W[2], W[3]])/2 - SB[W[1], W[5], W[2], W[4]]/2 - 
   SB[W[1], W[5], W[2], W[5]]/2 - SB[W[1], W[5], W[2], W[16]]/2 - 
   SB[W[1], W[5], W[2], W[17]]/4 - (3*SB[W[1], W[5], W[2], W[18]])/4 + 
   (3*SB[W[1], W[5], W[2], W[19]])/4 + SB[W[1], W[5], W[2], W[20]]/4 - 
   SB[W[1], W[5], W[2], W[26]]/4 - SB[W[1], W[5], W[2], W[27]]/4 + 
   SB[W[1], W[5], W[2], W[28]]/4 + SB[W[1], W[5], W[2], W[29]]/4 + 
   SB[W[1], W[5], W[2], W[30]]/2 + SB[W[1], W[5], W[3], W[1]]/4 + 
   SB[W[1], W[5], W[3], W[2]]/4 + SB[W[1], W[5], W[3], W[3]] + 
   SB[W[1], W[5], W[3], W[5]] - 2*SB[W[1], W[5], W[3], W[8]] + 
   SB[W[1], W[5], W[3], W[16]]/2 - SB[W[1], W[5], W[3], W[17]]/4 - 
   (5*SB[W[1], W[5], W[3], W[18]])/4 + (3*SB[W[1], W[5], W[3], W[19]])/4 - 
   SB[W[1], W[5], W[3], W[20]]/4 - SB[W[1], W[5], W[3], W[26]]/4 + 
   SB[W[1], W[5], W[3], W[27]]/4 + SB[W[1], W[5], W[3], W[28]]/4 - 
   SB[W[1], W[5], W[3], W[29]]/4 - SB[W[1], W[5], W[3], W[30]]/2 + 
   SB[W[1], W[5], W[4], W[1]]/4 - (3*SB[W[1], W[5], W[4], W[2]])/4 + 
   SB[W[1], W[5], W[4], W[3]] + SB[W[1], W[5], W[4], W[5]] + 
   SB[W[1], W[5], W[4], W[11]] + SB[W[1], W[5], W[4], W[16]]/2 - 
   SB[W[1], W[5], W[4], W[17]]/4 - (5*SB[W[1], W[5], W[4], W[18]])/4 - 
   (5*SB[W[1], W[5], W[4], W[19]])/4 - SB[W[1], W[5], W[4], W[20]]/4 - 
   SB[W[1], W[5], W[4], W[26]]/4 + SB[W[1], W[5], W[4], W[27]]/4 + 
   SB[W[1], W[5], W[4], W[28]]/4 - SB[W[1], W[5], W[4], W[29]]/4 - 
   SB[W[1], W[5], W[4], W[30]]/2 + SB[W[1], W[5], W[11], W[1]] - 
   2*SB[W[1], W[5], W[11], W[3]] + SB[W[1], W[5], W[11], W[4]] - 
   2*SB[W[1], W[5], W[11], W[11]] + 2*SB[W[1], W[5], W[11], W[18]] + 
   SB[W[1], W[5], W[12], W[2]]/2 - SB[W[1], W[5], W[12], W[3]]/2 - 
   SB[W[1], W[5], W[12], W[4]]/2 - SB[W[1], W[5], W[12], W[5]]/2 + 
   SB[W[1], W[5], W[12], W[17]]/2 + SB[W[1], W[5], W[12], W[19]]/2 + 
   SB[W[1], W[5], W[12], W[26]]/2 - SB[W[1], W[5], W[12], W[28]]/2 + 
   SB[W[1], W[5], W[13], W[1]]/2 - SB[W[1], W[5], W[13], W[3]]/2 - 
   SB[W[1], W[5], W[13], W[4]]/2 - SB[W[1], W[5], W[13], W[5]]/2 + 
   SB[W[1], W[5], W[13], W[18]]/2 + SB[W[1], W[5], W[13], W[20]]/2 - 
   SB[W[1], W[5], W[13], W[27]]/2 + SB[W[1], W[5], W[13], W[29]]/2 - 
   (3*SB[W[1], W[5], W[20], W[1]])/4 + SB[W[1], W[5], W[20], W[2]]/4 - 
   SB[W[1], W[5], W[20], W[3]] - SB[W[1], W[5], W[20], W[5]]/2 + 
   2*SB[W[1], W[5], W[20], W[8]] - SB[W[1], W[5], W[20], W[16]]/2 + 
   SB[W[1], W[5], W[20], W[17]]/4 + (3*SB[W[1], W[5], W[20], W[18]])/4 - 
   (3*SB[W[1], W[5], W[20], W[19]])/4 + SB[W[1], W[5], W[20], W[20]]/4 + 
   SB[W[1], W[5], W[20], W[26]]/4 + SB[W[1], W[5], W[20], W[27]]/4 - 
   SB[W[1], W[5], W[20], W[28]]/4 + SB[W[1], W[5], W[20], W[29]]/4 + 
   SB[W[1], W[5], W[20], W[30]]/2 - SB[W[1], W[5], W[29], W[1]]/4 - 
   SB[W[1], W[5], W[29], W[2]]/4 - SB[W[1], W[5], W[29], W[16]]/2 + 
   SB[W[1], W[5], W[29], W[17]]/4 + SB[W[1], W[5], W[29], W[18]]/4 + 
   SB[W[1], W[5], W[29], W[19]]/4 + SB[W[1], W[5], W[29], W[20]]/4 + 
   SB[W[1], W[5], W[29], W[26]]/4 + (3*SB[W[1], W[5], W[29], W[27]])/4 + 
   (3*SB[W[1], W[5], W[29], W[28]])/4 + SB[W[1], W[5], W[29], W[29]]/4 + 
   SB[W[1], W[5], W[29], W[30]]/2 - (5*SB[W[1], W[11], W[1], W[1]])/4 - 
   (5*SB[W[1], W[11], W[1], W[2]])/4 - SB[W[1], W[11], W[1], W[3]] - 
   (3*SB[W[1], W[11], W[1], W[4]])/2 + 5*SB[W[1], W[11], W[1], W[11]] + 
   SB[W[1], W[11], W[1], W[17]]/4 - (5*SB[W[1], W[11], W[1], W[18]])/4 + 
   (3*SB[W[1], W[11], W[1], W[19]])/4 + SB[W[1], W[11], W[1], W[20]]/4 + 
   SB[W[1], W[11], W[1], W[26]]/4 + SB[W[1], W[11], W[1], W[27]]/4 + 
   SB[W[1], W[11], W[1], W[28]]/4 + SB[W[1], W[11], W[1], W[29]]/4 - 
   (3*SB[W[1], W[11], W[2], W[1]])/4 + SB[W[1], W[11], W[2], W[2]]/4 + 
   SB[W[1], W[11], W[2], W[3]] - SB[W[1], W[11], W[2], W[4]] - 
   SB[W[1], W[11], W[2], W[5]] + 2*SB[W[1], W[11], W[2], W[11]] + 
   SB[W[1], W[11], W[2], W[16]]/2 - SB[W[1], W[11], W[2], W[17]]/4 - 
   (5*SB[W[1], W[11], W[2], W[18]])/4 + (3*SB[W[1], W[11], W[2], W[19]])/4 - 
   SB[W[1], W[11], W[2], W[20]]/4 - SB[W[1], W[11], W[2], W[26]]/4 + 
   SB[W[1], W[11], W[2], W[27]]/4 + SB[W[1], W[11], W[2], W[28]]/4 - 
   SB[W[1], W[11], W[2], W[29]]/4 - SB[W[1], W[11], W[2], W[30]]/2 - 
   (7*SB[W[1], W[11], W[3], W[1]])/4 - SB[W[1], W[11], W[3], W[2]]/4 + 
   SB[W[1], W[11], W[3], W[3]] + SB[W[1], W[11], W[3], W[4]]/2 - 
   SB[W[1], W[11], W[3], W[5]] + 2*SB[W[1], W[11], W[3], W[11]] + 
   SB[W[1], W[11], W[3], W[16]]/2 + SB[W[1], W[11], W[3], W[17]]/4 - 
   (7*SB[W[1], W[11], W[3], W[18]])/4 + (3*SB[W[1], W[11], W[3], W[19]])/4 - 
   SB[W[1], W[11], W[3], W[20]]/4 + SB[W[1], W[11], W[3], W[26]]/4 + 
   (3*SB[W[1], W[11], W[3], W[27]])/4 + SB[W[1], W[11], W[3], W[28]]/4 - 
   SB[W[1], W[11], W[3], W[29]]/4 - SB[W[1], W[11], W[3], W[30]]/2 - 
   (5*SB[W[1], W[11], W[4], W[1]])/4 - (5*SB[W[1], W[11], W[4], W[2]])/4 + 
   (3*SB[W[1], W[11], W[4], W[3]])/2 + 2*SB[W[1], W[11], W[4], W[5]] + 
   SB[W[1], W[11], W[4], W[11]] + SB[W[1], W[11], W[4], W[16]]/2 - 
   SB[W[1], W[11], W[4], W[17]]/4 - (5*SB[W[1], W[11], W[4], W[18]])/4 - 
   (3*SB[W[1], W[11], W[4], W[19]])/4 - SB[W[1], W[11], W[4], W[20]]/4 - 
   SB[W[1], W[11], W[4], W[26]]/4 + SB[W[1], W[11], W[4], W[27]]/4 - 
   SB[W[1], W[11], W[4], W[28]]/4 - SB[W[1], W[11], W[4], W[29]]/4 - 
   SB[W[1], W[11], W[4], W[30]]/2 + SB[W[1], W[11], W[5], W[1]] - 
   2*SB[W[1], W[11], W[5], W[3]] + SB[W[1], W[11], W[5], W[4]] - 
   2*SB[W[1], W[11], W[5], W[11]] + 2*SB[W[1], W[11], W[5], W[18]] + 
   (9*SB[W[1], W[11], W[11], W[1]])/2 + (7*SB[W[1], W[11], W[11], W[2]])/2 - 
   (3*SB[W[1], W[11], W[11], W[3]])/2 + (3*SB[W[1], W[11], W[11], W[4]])/2 - 
   2*SB[W[1], W[11], W[11], W[5]] - 10*SB[W[1], W[11], W[11], W[11]] - 
   (3*SB[W[1], W[11], W[11], W[16]])/2 + (11*SB[W[1], W[11], W[11], W[18]])/
    2 - (3*SB[W[1], W[11], W[11], W[27]])/2 + 
   (3*SB[W[1], W[11], W[11], W[30]])/2 - SB[W[1], W[11], W[16], W[1]]/4 - 
   SB[W[1], W[11], W[16], W[2]]/4 + SB[W[1], W[11], W[16], W[3]] + 
   SB[W[1], W[11], W[16], W[5]] - SB[W[1], W[11], W[16], W[16]]/2 + 
   SB[W[1], W[11], W[16], W[17]]/4 - (3*SB[W[1], W[11], W[16], W[18]])/4 - 
   (3*SB[W[1], W[11], W[16], W[19]])/4 + SB[W[1], W[11], W[16], W[20]]/4 + 
   SB[W[1], W[11], W[16], W[26]]/4 - SB[W[1], W[11], W[16], W[27]]/4 - 
   SB[W[1], W[11], W[16], W[28]]/4 + SB[W[1], W[11], W[16], W[29]]/4 + 
   SB[W[1], W[11], W[16], W[30]]/2 - SB[W[1], W[11], W[18], W[1]]/4 - 
   (3*SB[W[1], W[11], W[18], W[2]])/4 - SB[W[1], W[11], W[18], W[4]]/2 + 
   SB[W[1], W[11], W[18], W[5]] + 2*SB[W[1], W[11], W[18], W[11]] + 
   SB[W[1], W[11], W[18], W[16]]/2 - SB[W[1], W[11], W[18], W[17]]/4 - 
   (5*SB[W[1], W[11], W[18], W[18]])/4 - (3*SB[W[1], W[11], W[18], W[19]])/
    4 + SB[W[1], W[11], W[18], W[20]]/4 - SB[W[1], W[11], W[18], W[26]]/4 + 
   SB[W[1], W[11], W[18], W[27]]/4 - SB[W[1], W[11], W[18], W[28]]/4 + 
   SB[W[1], W[11], W[18], W[29]]/4 - SB[W[1], W[11], W[18], W[30]]/2 - 
   SB[W[1], W[11], W[27], W[1]]/4 - SB[W[1], W[11], W[27], W[2]]/4 - 
   SB[W[1], W[11], W[27], W[16]]/2 + SB[W[1], W[11], W[27], W[17]]/4 + 
   SB[W[1], W[11], W[27], W[18]]/4 + SB[W[1], W[11], W[27], W[19]]/4 + 
   SB[W[1], W[11], W[27], W[20]]/4 + SB[W[1], W[11], W[27], W[26]]/4 + 
   (3*SB[W[1], W[11], W[27], W[27]])/4 + (3*SB[W[1], W[11], W[27], W[28]])/
    4 + SB[W[1], W[11], W[27], W[29]]/4 + SB[W[1], W[11], W[27], W[30]]/2 + 
   SB[W[1], W[11], W[30], W[1]]/4 + SB[W[1], W[11], W[30], W[2]]/4 + 
   SB[W[1], W[11], W[30], W[16]]/2 - SB[W[1], W[11], W[30], W[17]]/4 - 
   SB[W[1], W[11], W[30], W[18]]/4 - SB[W[1], W[11], W[30], W[19]]/4 - 
   SB[W[1], W[11], W[30], W[20]]/4 - SB[W[1], W[11], W[30], W[26]]/4 - 
   (3*SB[W[1], W[11], W[30], W[27]])/4 - (3*SB[W[1], W[11], W[30], W[28]])/
    4 - SB[W[1], W[11], W[30], W[29]]/4 - SB[W[1], W[11], W[30], W[30]]/2 + 
   (3*SB[W[1], W[13], W[1], W[1]])/4 - (3*SB[W[1], W[13], W[1], W[2]])/4 - 
   (3*SB[W[1], W[13], W[1], W[4]])/2 + SB[W[1], W[13], W[1], W[5]]/2 - 
   2*SB[W[1], W[13], W[1], W[8]] + 2*SB[W[1], W[13], W[1], W[11]] + 
   SB[W[1], W[13], W[1], W[16]]/2 + SB[W[1], W[13], W[1], W[17]]/4 - 
   (5*SB[W[1], W[13], W[1], W[18]])/4 + (3*SB[W[1], W[13], W[1], W[19]])/4 + 
   (3*SB[W[1], W[13], W[1], W[20]])/4 + SB[W[1], W[13], W[1], W[26]]/4 + 
   SB[W[1], W[13], W[1], W[27]]/4 + SB[W[1], W[13], W[1], W[28]]/4 + 
   (3*SB[W[1], W[13], W[1], W[29]])/4 - SB[W[1], W[13], W[1], W[30]]/2 - 
   SB[W[1], W[13], W[2], W[1]]/2 + SB[W[1], W[13], W[2], W[3]]/2 + 
   SB[W[1], W[13], W[2], W[4]]/2 + SB[W[1], W[13], W[2], W[5]]/2 - 
   SB[W[1], W[13], W[2], W[18]]/2 - SB[W[1], W[13], W[2], W[20]]/2 + 
   SB[W[1], W[13], W[2], W[27]]/2 - SB[W[1], W[13], W[2], W[29]]/2 + 
   SB[W[1], W[13], W[3], W[1]]/4 + (3*SB[W[1], W[13], W[3], W[2]])/4 - 
   SB[W[1], W[13], W[3], W[3]] + SB[W[1], W[13], W[3], W[4]]/2 - 
   (3*SB[W[1], W[13], W[3], W[5]])/2 + 2*SB[W[1], W[13], W[3], W[8]] - 
   2*SB[W[1], W[13], W[3], W[11]] - SB[W[1], W[13], W[3], W[16]]/2 - 
   SB[W[1], W[13], W[3], W[17]]/4 + (9*SB[W[1], W[13], W[3], W[18]])/4 - 
   (3*SB[W[1], W[13], W[3], W[19]])/4 + SB[W[1], W[13], W[3], W[20]]/4 - 
   SB[W[1], W[13], W[3], W[26]]/4 - (5*SB[W[1], W[13], W[3], W[27]])/4 - 
   SB[W[1], W[13], W[3], W[28]]/4 + SB[W[1], W[13], W[3], W[29]]/4 + 
   SB[W[1], W[13], W[3], W[30]]/2 + (3*SB[W[1], W[13], W[4], W[1]])/4 + 
   (3*SB[W[1], W[13], W[4], W[2]])/4 - SB[W[1], W[13], W[4], W[3]]/2 - 
   (3*SB[W[1], W[13], W[4], W[5]])/2 - 2*SB[W[1], W[13], W[4], W[11]] - 
   SB[W[1], W[13], W[4], W[16]]/2 + SB[W[1], W[13], W[4], W[17]]/4 + 
   (7*SB[W[1], W[13], W[4], W[18]])/4 + (3*SB[W[1], W[13], W[4], W[19]])/4 + 
   SB[W[1], W[13], W[4], W[20]]/4 + SB[W[1], W[13], W[4], W[26]]/4 - 
   (3*SB[W[1], W[13], W[4], W[27]])/4 + SB[W[1], W[13], W[4], W[28]]/4 + 
   SB[W[1], W[13], W[4], W[29]]/4 + SB[W[1], W[13], W[4], W[30]]/2 - 
   SB[W[1], W[13], W[5], W[1]]/4 + SB[W[1], W[13], W[5], W[2]]/4 - 
   (3*SB[W[1], W[13], W[5], W[3]])/2 - SB[W[1], W[13], W[5], W[4]]/2 - 
   SB[W[1], W[13], W[5], W[5]] + 2*SB[W[1], W[13], W[5], W[8]] - 
   SB[W[1], W[13], W[5], W[16]]/2 + SB[W[1], W[13], W[5], W[17]]/4 + 
   (5*SB[W[1], W[13], W[5], W[18]])/4 - (3*SB[W[1], W[13], W[5], W[19]])/4 + 
   (3*SB[W[1], W[13], W[5], W[20]])/4 + SB[W[1], W[13], W[5], W[26]]/4 - 
   SB[W[1], W[13], W[5], W[27]]/4 - SB[W[1], W[13], W[5], W[28]]/4 + 
   (3*SB[W[1], W[13], W[5], W[29]])/4 + SB[W[1], W[13], W[5], W[30]]/2 - 
   (3*SB[W[1], W[13], W[13], W[1]])/2 + (3*SB[W[1], W[13], W[13], W[3]])/2 + 
   (3*SB[W[1], W[13], W[13], W[4]])/2 + (3*SB[W[1], W[13], W[13], W[5]])/2 - 
   (3*SB[W[1], W[13], W[13], W[18]])/2 - (3*SB[W[1], W[13], W[13], W[20]])/
    2 + (3*SB[W[1], W[13], W[13], W[27]])/2 - 
   (3*SB[W[1], W[13], W[13], W[29]])/2 - SB[W[1], W[13], W[18], W[1]]/4 - 
   (3*SB[W[1], W[13], W[18], W[2]])/4 - SB[W[1], W[13], W[18], W[4]]/2 + 
   SB[W[1], W[13], W[18], W[5]] + 2*SB[W[1], W[13], W[18], W[11]] + 
   SB[W[1], W[13], W[18], W[16]]/2 - SB[W[1], W[13], W[18], W[17]]/4 - 
   (5*SB[W[1], W[13], W[18], W[18]])/4 - (3*SB[W[1], W[13], W[18], W[19]])/
    4 + SB[W[1], W[13], W[18], W[20]]/4 - SB[W[1], W[13], W[18], W[26]]/4 + 
   SB[W[1], W[13], W[18], W[27]]/4 - SB[W[1], W[13], W[18], W[28]]/4 + 
   SB[W[1], W[13], W[18], W[29]]/4 - SB[W[1], W[13], W[18], W[30]]/2 + 
   (3*SB[W[1], W[13], W[20], W[1]])/4 - SB[W[1], W[13], W[20], W[2]]/4 + 
   SB[W[1], W[13], W[20], W[3]] + SB[W[1], W[13], W[20], W[5]]/2 - 
   2*SB[W[1], W[13], W[20], W[8]] + SB[W[1], W[13], W[20], W[16]]/2 - 
   SB[W[1], W[13], W[20], W[17]]/4 - (3*SB[W[1], W[13], W[20], W[18]])/4 + 
   (3*SB[W[1], W[13], W[20], W[19]])/4 - SB[W[1], W[13], W[20], W[20]]/4 - 
   SB[W[1], W[13], W[20], W[26]]/4 - SB[W[1], W[13], W[20], W[27]]/4 + 
   SB[W[1], W[13], W[20], W[28]]/4 - SB[W[1], W[13], W[20], W[29]]/4 - 
   SB[W[1], W[13], W[20], W[30]]/2 - SB[W[1], W[13], W[27], W[1]]/4 - 
   SB[W[1], W[13], W[27], W[2]]/4 - SB[W[1], W[13], W[27], W[16]]/2 + 
   SB[W[1], W[13], W[27], W[17]]/4 + SB[W[1], W[13], W[27], W[18]]/4 + 
   SB[W[1], W[13], W[27], W[19]]/4 + SB[W[1], W[13], W[27], W[20]]/4 + 
   SB[W[1], W[13], W[27], W[26]]/4 + (3*SB[W[1], W[13], W[27], W[27]])/4 + 
   (3*SB[W[1], W[13], W[27], W[28]])/4 + SB[W[1], W[13], W[27], W[29]]/4 + 
   SB[W[1], W[13], W[27], W[30]]/2 + SB[W[1], W[13], W[29], W[1]]/4 + 
   SB[W[1], W[13], W[29], W[2]]/4 + SB[W[1], W[13], W[29], W[16]]/2 - 
   SB[W[1], W[13], W[29], W[17]]/4 - SB[W[1], W[13], W[29], W[18]]/4 - 
   SB[W[1], W[13], W[29], W[19]]/4 - SB[W[1], W[13], W[29], W[20]]/4 - 
   SB[W[1], W[13], W[29], W[26]]/4 - (3*SB[W[1], W[13], W[29], W[27]])/4 - 
   (3*SB[W[1], W[13], W[29], W[28]])/4 - SB[W[1], W[13], W[29], W[29]]/4 - 
   SB[W[1], W[13], W[29], W[30]]/2 - SB[W[2], W[1], W[1], W[2]] + 
   (3*SB[W[2], W[1], W[1], W[3]])/2 + (3*SB[W[2], W[1], W[1], W[4]])/2 - 
   (3*SB[W[2], W[1], W[1], W[5]])/2 - SB[W[2], W[1], W[1], W[11]] + 
   SB[W[2], W[1], W[1], W[16]]/2 - SB[W[2], W[1], W[1], W[30]]/2 - 
   SB[W[2], W[1], W[2], W[1]] - (3*SB[W[2], W[1], W[2], W[3]])/2 + 
   (3*SB[W[2], W[1], W[2], W[4]])/2 + (3*SB[W[2], W[1], W[2], W[5]])/2 - 
   SB[W[2], W[1], W[2], W[14]] + SB[W[2], W[1], W[2], W[16]]/2 - 
   SB[W[2], W[1], W[2], W[30]]/2 + (7*SB[W[2], W[1], W[3], W[1]])/4 - 
   (5*SB[W[2], W[1], W[3], W[2]])/4 - SB[W[2], W[1], W[3], W[3]] - 
   SB[W[2], W[1], W[3], W[4]] + SB[W[2], W[1], W[3], W[5]] - 
   SB[W[2], W[1], W[3], W[16]]/2 + SB[W[2], W[1], W[3], W[17]]/4 + 
   (5*SB[W[2], W[1], W[3], W[18]])/4 - (3*SB[W[2], W[1], W[3], W[19]])/4 + 
   SB[W[2], W[1], W[3], W[20]]/4 + SB[W[2], W[1], W[3], W[26]]/4 - 
   SB[W[2], W[1], W[3], W[27]]/4 - SB[W[2], W[1], W[3], W[28]]/4 + 
   SB[W[2], W[1], W[3], W[29]]/4 + SB[W[2], W[1], W[3], W[30]]/2 + 
   (7*SB[W[2], W[1], W[4], W[1]])/4 + (7*SB[W[2], W[1], W[4], W[2]])/4 - 
   2*SB[W[2], W[1], W[4], W[3]] - 2*SB[W[2], W[1], W[4], W[5]] - 
   SB[W[2], W[1], W[4], W[11]] - SB[W[2], W[1], W[4], W[14]] - 
   SB[W[2], W[1], W[4], W[16]]/2 + SB[W[2], W[1], W[4], W[17]]/4 + 
   (5*SB[W[2], W[1], W[4], W[18]])/4 + (5*SB[W[2], W[1], W[4], W[19]])/4 + 
   SB[W[2], W[1], W[4], W[20]]/4 + SB[W[2], W[1], W[4], W[26]]/4 - 
   SB[W[2], W[1], W[4], W[27]]/4 - SB[W[2], W[1], W[4], W[28]]/4 + 
   SB[W[2], W[1], W[4], W[29]]/4 + SB[W[2], W[1], W[4], W[30]]/2 - 
   (5*SB[W[2], W[1], W[5], W[1]])/4 + (7*SB[W[2], W[1], W[5], W[2]])/4 + 
   SB[W[2], W[1], W[5], W[3]] - SB[W[2], W[1], W[5], W[4]] - 
   SB[W[2], W[1], W[5], W[5]] - SB[W[2], W[1], W[5], W[16]]/2 + 
   SB[W[2], W[1], W[5], W[17]]/4 - (3*SB[W[2], W[1], W[5], W[18]])/4 + 
   (5*SB[W[2], W[1], W[5], W[19]])/4 + SB[W[2], W[1], W[5], W[20]]/4 + 
   SB[W[2], W[1], W[5], W[26]]/4 - SB[W[2], W[1], W[5], W[27]]/4 - 
   SB[W[2], W[1], W[5], W[28]]/4 + SB[W[2], W[1], W[5], W[29]]/4 + 
   SB[W[2], W[1], W[5], W[30]]/2 - SB[W[2], W[1], W[11], W[1]] + 
   2*SB[W[2], W[1], W[11], W[3]] - SB[W[2], W[1], W[11], W[4]] + 
   2*SB[W[2], W[1], W[11], W[11]] - 2*SB[W[2], W[1], W[11], W[18]] - 
   SB[W[2], W[1], W[12], W[2]]/2 + SB[W[2], W[1], W[12], W[3]]/2 + 
   SB[W[2], W[1], W[12], W[4]]/2 + SB[W[2], W[1], W[12], W[5]]/2 - 
   SB[W[2], W[1], W[12], W[17]]/2 - SB[W[2], W[1], W[12], W[19]]/2 - 
   SB[W[2], W[1], W[12], W[26]]/2 + SB[W[2], W[1], W[12], W[28]]/2 - 
   SB[W[2], W[1], W[13], W[1]]/2 + SB[W[2], W[1], W[13], W[3]]/2 + 
   SB[W[2], W[1], W[13], W[4]]/2 + SB[W[2], W[1], W[13], W[5]]/2 - 
   SB[W[2], W[1], W[13], W[18]]/2 - SB[W[2], W[1], W[13], W[20]]/2 + 
   SB[W[2], W[1], W[13], W[27]]/2 - SB[W[2], W[1], W[13], W[29]]/2 - 
   SB[W[2], W[1], W[14], W[2]] - SB[W[2], W[1], W[14], W[4]] + 
   2*SB[W[2], W[1], W[14], W[5]] + 2*SB[W[2], W[1], W[14], W[14]] - 
   2*SB[W[2], W[1], W[14], W[19]] + SB[W[2], W[1], W[16], W[1]]/4 + 
   SB[W[2], W[1], W[16], W[2]]/4 - SB[W[2], W[1], W[16], W[3]] - 
   SB[W[2], W[1], W[16], W[5]] + SB[W[2], W[1], W[16], W[16]]/2 - 
   SB[W[2], W[1], W[16], W[17]]/4 + (3*SB[W[2], W[1], W[16], W[18]])/4 + 
   (3*SB[W[2], W[1], W[16], W[19]])/4 - SB[W[2], W[1], W[16], W[20]]/4 - 
   SB[W[2], W[1], W[16], W[26]]/4 + SB[W[2], W[1], W[16], W[27]]/4 + 
   SB[W[2], W[1], W[16], W[28]]/4 - SB[W[2], W[1], W[16], W[29]]/4 - 
   SB[W[2], W[1], W[16], W[30]]/2 - SB[W[2], W[1], W[30], W[1]]/4 - 
   SB[W[2], W[1], W[30], W[2]]/4 - SB[W[2], W[1], W[30], W[16]]/2 + 
   SB[W[2], W[1], W[30], W[17]]/4 + SB[W[2], W[1], W[30], W[18]]/4 + 
   SB[W[2], W[1], W[30], W[19]]/4 + SB[W[2], W[1], W[30], W[20]]/4 + 
   SB[W[2], W[1], W[30], W[26]]/4 + (3*SB[W[2], W[1], W[30], W[27]])/4 + 
   (3*SB[W[2], W[1], W[30], W[28]])/4 + SB[W[2], W[1], W[30], W[29]]/4 + 
   SB[W[2], W[1], W[30], W[30]]/2 - SB[W[2], W[2], W[1], W[1]] - 
   (3*SB[W[2], W[2], W[1], W[3]])/2 + (3*SB[W[2], W[2], W[1], W[4]])/2 + 
   (3*SB[W[2], W[2], W[1], W[5]])/2 - SB[W[2], W[2], W[1], W[14]] + 
   SB[W[2], W[2], W[1], W[16]]/2 - SB[W[2], W[2], W[1], W[30]]/2 - 
   (3*SB[W[2], W[2], W[3], W[1]])/2 + SB[W[2], W[2], W[3], W[4]]/2 + 
   SB[W[2], W[2], W[3], W[5]]/2 + SB[W[2], W[2], W[3], W[14]] - 
   SB[W[2], W[2], W[3], W[17]]/2 - SB[W[2], W[2], W[3], W[26]]/2 + 
   (3*SB[W[2], W[2], W[4], W[1]])/2 - SB[W[2], W[2], W[4], W[2]]/2 + 
   SB[W[2], W[2], W[4], W[3]]/2 - SB[W[2], W[2], W[4], W[14]] - 
   SB[W[2], W[2], W[4], W[19]]/2 + SB[W[2], W[2], W[4], W[28]]/2 + 
   (3*SB[W[2], W[2], W[5], W[1]])/2 - SB[W[2], W[2], W[5], W[2]]/2 + 
   SB[W[2], W[2], W[5], W[3]]/2 - SB[W[2], W[2], W[5], W[14]] - 
   SB[W[2], W[2], W[5], W[19]]/2 + SB[W[2], W[2], W[5], W[28]]/2 + 
   SB[W[2], W[2], W[12], W[2]]/2 - SB[W[2], W[2], W[12], W[3]]/2 - 
   SB[W[2], W[2], W[12], W[4]]/2 - SB[W[2], W[2], W[12], W[5]]/2 + 
   SB[W[2], W[2], W[12], W[17]]/2 + SB[W[2], W[2], W[12], W[19]]/2 + 
   SB[W[2], W[2], W[12], W[26]]/2 - SB[W[2], W[2], W[12], W[28]]/2 - 
   SB[W[2], W[2], W[14], W[1]]/2 + SB[W[2], W[2], W[14], W[2]]/2 + 
   SB[W[2], W[2], W[14], W[3]] - (3*SB[W[2], W[2], W[14], W[4]])/2 - 
   (3*SB[W[2], W[2], W[14], W[5]])/2 + 2*SB[W[2], W[2], W[14], W[14]] - 
   SB[W[2], W[2], W[14], W[16]]/2 + SB[W[2], W[2], W[14], W[19]]/2 - 
   SB[W[2], W[2], W[14], W[28]]/2 + SB[W[2], W[2], W[14], W[30]]/2 + 
   (5*SB[W[2], W[3], W[1], W[1]])/4 - (5*SB[W[2], W[3], W[1], W[2]])/4 - 
   SB[W[2], W[3], W[1], W[3]]/2 - SB[W[2], W[3], W[1], W[4]]/2 + 
   (3*SB[W[2], W[3], W[1], W[5]])/2 - SB[W[2], W[3], W[1], W[16]]/2 + 
   SB[W[2], W[3], W[1], W[17]]/4 + (3*SB[W[2], W[3], W[1], W[18]])/4 - 
   (3*SB[W[2], W[3], W[1], W[19]])/4 - SB[W[2], W[3], W[1], W[20]]/4 + 
   SB[W[2], W[3], W[1], W[26]]/4 + SB[W[2], W[3], W[1], W[27]]/4 - 
   SB[W[2], W[3], W[1], W[28]]/4 - SB[W[2], W[3], W[1], W[29]]/4 + 
   SB[W[2], W[3], W[1], W[30]]/2 - (3*SB[W[2], W[3], W[2], W[1]])/2 + 
   SB[W[2], W[3], W[2], W[4]]/2 + SB[W[2], W[3], W[2], W[5]]/2 + 
   SB[W[2], W[3], W[2], W[14]] - SB[W[2], W[3], W[2], W[17]]/2 - 
   SB[W[2], W[3], W[2], W[26]]/2 - (3*SB[W[2], W[3], W[4], W[1]])/4 + 
   SB[W[2], W[3], W[4], W[2]]/4 + SB[W[2], W[3], W[4], W[3]] + 
   SB[W[2], W[3], W[4], W[5]] + SB[W[2], W[3], W[4], W[14]] + 
   SB[W[2], W[3], W[4], W[16]]/2 - SB[W[2], W[3], W[4], W[17]]/4 - 
   (5*SB[W[2], W[3], W[4], W[18]])/4 - (5*SB[W[2], W[3], W[4], W[19]])/4 - 
   SB[W[2], W[3], W[4], W[20]]/4 - SB[W[2], W[3], W[4], W[26]]/4 + 
   SB[W[2], W[3], W[4], W[27]]/4 + SB[W[2], W[3], W[4], W[28]]/4 - 
   SB[W[2], W[3], W[4], W[29]]/4 - SB[W[2], W[3], W[4], W[30]]/2 + 
   SB[W[2], W[3], W[5], W[1]]/4 + SB[W[2], W[3], W[5], W[2]]/4 + 
   SB[W[2], W[3], W[5], W[3]] + SB[W[2], W[3], W[5], W[5]] - 
   2*SB[W[2], W[3], W[5], W[10]] + SB[W[2], W[3], W[5], W[16]]/2 - 
   SB[W[2], W[3], W[5], W[17]]/4 + (3*SB[W[2], W[3], W[5], W[18]])/4 - 
   (5*SB[W[2], W[3], W[5], W[19]])/4 - SB[W[2], W[3], W[5], W[20]]/4 - 
   SB[W[2], W[3], W[5], W[26]]/4 + SB[W[2], W[3], W[5], W[27]]/4 + 
   SB[W[2], W[3], W[5], W[28]]/4 - SB[W[2], W[3], W[5], W[29]]/4 - 
   SB[W[2], W[3], W[5], W[30]]/2 + SB[W[2], W[3], W[12], W[2]]/2 - 
   SB[W[2], W[3], W[12], W[3]]/2 - SB[W[2], W[3], W[12], W[4]]/2 - 
   SB[W[2], W[3], W[12], W[5]]/2 + SB[W[2], W[3], W[12], W[17]]/2 + 
   SB[W[2], W[3], W[12], W[19]]/2 + SB[W[2], W[3], W[12], W[26]]/2 - 
   SB[W[2], W[3], W[12], W[28]]/2 + SB[W[2], W[3], W[13], W[1]]/2 - 
   SB[W[2], W[3], W[13], W[3]]/2 - SB[W[2], W[3], W[13], W[4]]/2 - 
   SB[W[2], W[3], W[13], W[5]]/2 + SB[W[2], W[3], W[13], W[18]]/2 + 
   SB[W[2], W[3], W[13], W[20]]/2 - SB[W[2], W[3], W[13], W[27]]/2 + 
   SB[W[2], W[3], W[13], W[29]]/2 + SB[W[2], W[3], W[14], W[2]] + 
   SB[W[2], W[3], W[14], W[4]] - 2*SB[W[2], W[3], W[14], W[5]] - 
   2*SB[W[2], W[3], W[14], W[14]] + 2*SB[W[2], W[3], W[14], W[19]] + 
   SB[W[2], W[3], W[17], W[1]]/4 - (3*SB[W[2], W[3], W[17], W[2]])/4 - 
   SB[W[2], W[3], W[17], W[3]]/2 - SB[W[2], W[3], W[17], W[5]] + 
   2*SB[W[2], W[3], W[17], W[10]] - SB[W[2], W[3], W[17], W[16]]/2 + 
   SB[W[2], W[3], W[17], W[17]]/4 - (3*SB[W[2], W[3], W[17], W[18]])/4 + 
   (3*SB[W[2], W[3], W[17], W[19]])/4 + SB[W[2], W[3], W[17], W[20]]/4 + 
   SB[W[2], W[3], W[17], W[26]]/4 - SB[W[2], W[3], W[17], W[27]]/4 + 
   SB[W[2], W[3], W[17], W[28]]/4 + SB[W[2], W[3], W[17], W[29]]/4 + 
   SB[W[2], W[3], W[17], W[30]]/2 - SB[W[2], W[3], W[26], W[1]]/4 - 
   SB[W[2], W[3], W[26], W[2]]/4 - SB[W[2], W[3], W[26], W[16]]/2 + 
   SB[W[2], W[3], W[26], W[17]]/4 + SB[W[2], W[3], W[26], W[18]]/4 + 
   SB[W[2], W[3], W[26], W[19]]/4 + SB[W[2], W[3], W[26], W[20]]/4 + 
   SB[W[2], W[3], W[26], W[26]]/4 + (3*SB[W[2], W[3], W[26], W[27]])/4 + 
   (3*SB[W[2], W[3], W[26], W[28]])/4 + SB[W[2], W[3], W[26], W[29]]/4 + 
   SB[W[2], W[3], W[26], W[30]]/2 + (3*SB[W[2], W[4], W[1], W[1]])/4 + 
   (7*SB[W[2], W[4], W[1], W[2]])/4 - SB[W[2], W[4], W[1], W[4]] - 
   2*SB[W[2], W[4], W[1], W[5]] + SB[W[2], W[4], W[1], W[11]] - 
   SB[W[2], W[4], W[1], W[14]] - SB[W[2], W[4], W[1], W[16]]/2 + 
   SB[W[2], W[4], W[1], W[17]]/4 - (3*SB[W[2], W[4], W[1], W[18]])/4 + 
   (5*SB[W[2], W[4], W[1], W[19]])/4 + SB[W[2], W[4], W[1], W[20]]/4 + 
   SB[W[2], W[4], W[1], W[26]]/4 - SB[W[2], W[4], W[1], W[27]]/4 - 
   SB[W[2], W[4], W[1], W[28]]/4 + SB[W[2], W[4], W[1], W[29]]/4 + 
   SB[W[2], W[4], W[1], W[30]]/2 + (9*SB[W[2], W[4], W[2], W[1]])/4 + 
   (5*SB[W[2], W[4], W[2], W[2]])/4 + (3*SB[W[2], W[4], W[2], W[3]])/2 - 
   SB[W[2], W[4], W[2], W[5]]/2 - 4*SB[W[2], W[4], W[2], W[14]] - 
   SB[W[2], W[4], W[2], W[16]]/2 - SB[W[2], W[4], W[2], W[17]]/4 - 
   (3*SB[W[2], W[4], W[2], W[18]])/4 + (5*SB[W[2], W[4], W[2], W[19]])/4 - 
   SB[W[2], W[4], W[2], W[20]]/4 - SB[W[2], W[4], W[2], W[26]]/4 - 
   SB[W[2], W[4], W[2], W[27]]/4 - SB[W[2], W[4], W[2], W[28]]/4 - 
   SB[W[2], W[4], W[2], W[29]]/4 + SB[W[2], W[4], W[2], W[30]]/2 - 
   (3*SB[W[2], W[4], W[3], W[1]])/4 + SB[W[2], W[4], W[3], W[2]]/4 + 
   SB[W[2], W[4], W[3], W[3]] + SB[W[2], W[4], W[3], W[5]] + 
   SB[W[2], W[4], W[3], W[14]] + SB[W[2], W[4], W[3], W[16]]/2 - 
   SB[W[2], W[4], W[3], W[17]]/4 - (5*SB[W[2], W[4], W[3], W[18]])/4 - 
   (5*SB[W[2], W[4], W[3], W[19]])/4 - SB[W[2], W[4], W[3], W[20]]/4 - 
   SB[W[2], W[4], W[3], W[26]]/4 + SB[W[2], W[4], W[3], W[27]]/4 + 
   SB[W[2], W[4], W[3], W[28]]/4 - SB[W[2], W[4], W[3], W[29]]/4 - 
   SB[W[2], W[4], W[3], W[30]]/2 - SB[W[2], W[4], W[4], W[1]] - 
   SB[W[2], W[4], W[4], W[2]] + SB[W[2], W[4], W[4], W[11]] + 
   SB[W[2], W[4], W[4], W[14]] - SB[W[2], W[4], W[5], W[1]] + 
   SB[W[2], W[4], W[5], W[14]] + SB[W[2], W[4], W[11], W[1]] - 
   2*SB[W[2], W[4], W[11], W[3]] + SB[W[2], W[4], W[11], W[4]] - 
   2*SB[W[2], W[4], W[11], W[11]] + 2*SB[W[2], W[4], W[11], W[18]] + 
   SB[W[2], W[4], W[12], W[2]]/2 - SB[W[2], W[4], W[12], W[3]]/2 - 
   SB[W[2], W[4], W[12], W[4]]/2 - SB[W[2], W[4], W[12], W[5]]/2 + 
   SB[W[2], W[4], W[12], W[17]]/2 + SB[W[2], W[4], W[12], W[19]]/2 + 
   SB[W[2], W[4], W[12], W[26]]/2 - SB[W[2], W[4], W[12], W[28]]/2 - 
   2*SB[W[2], W[4], W[14], W[1]] - 3*SB[W[2], W[4], W[14], W[2]] + 
   SB[W[2], W[4], W[14], W[3]] + 2*SB[W[2], W[4], W[14], W[5]] + 
   4*SB[W[2], W[4], W[14], W[14]] + SB[W[2], W[4], W[14], W[16]] - 
   3*SB[W[2], W[4], W[14], W[19]] + SB[W[2], W[4], W[14], W[28]] - 
   SB[W[2], W[4], W[14], W[30]] + (3*SB[W[2], W[4], W[19], W[1]])/4 + 
   SB[W[2], W[4], W[19], W[2]]/4 - SB[W[2], W[4], W[19], W[3]] + 
   SB[W[2], W[4], W[19], W[4]]/2 - 2*SB[W[2], W[4], W[19], W[14]] - 
   SB[W[2], W[4], W[19], W[16]]/2 - SB[W[2], W[4], W[19], W[17]]/4 + 
   (3*SB[W[2], W[4], W[19], W[18]])/4 + (5*SB[W[2], W[4], W[19], W[19]])/4 + 
   SB[W[2], W[4], W[19], W[20]]/4 - SB[W[2], W[4], W[19], W[26]]/4 + 
   SB[W[2], W[4], W[19], W[27]]/4 - SB[W[2], W[4], W[19], W[28]]/4 + 
   SB[W[2], W[4], W[19], W[29]]/4 + SB[W[2], W[4], W[19], W[30]]/2 + 
   SB[W[2], W[4], W[28], W[1]]/4 + SB[W[2], W[4], W[28], W[2]]/4 + 
   SB[W[2], W[4], W[28], W[16]]/2 - SB[W[2], W[4], W[28], W[17]]/4 - 
   SB[W[2], W[4], W[28], W[18]]/4 - SB[W[2], W[4], W[28], W[19]]/4 - 
   SB[W[2], W[4], W[28], W[20]]/4 - SB[W[2], W[4], W[28], W[26]]/4 - 
   (3*SB[W[2], W[4], W[28], W[27]])/4 - (3*SB[W[2], W[4], W[28], W[28]])/4 - 
   SB[W[2], W[4], W[28], W[29]]/4 - SB[W[2], W[4], W[28], W[30]]/2 - 
   (5*SB[W[2], W[5], W[1], W[1]])/4 + (7*SB[W[2], W[5], W[1], W[2]])/4 + 
   SB[W[2], W[5], W[1], W[3]] - SB[W[2], W[5], W[1], W[4]] - 
   SB[W[2], W[5], W[1], W[5]] - SB[W[2], W[5], W[1], W[16]]/2 + 
   SB[W[2], W[5], W[1], W[17]]/4 - (3*SB[W[2], W[5], W[1], W[18]])/4 + 
   (5*SB[W[2], W[5], W[1], W[19]])/4 + SB[W[2], W[5], W[1], W[20]]/4 + 
   SB[W[2], W[5], W[1], W[26]]/4 - SB[W[2], W[5], W[1], W[27]]/4 - 
   SB[W[2], W[5], W[1], W[28]]/4 + SB[W[2], W[5], W[1], W[29]]/4 + 
   SB[W[2], W[5], W[1], W[30]]/2 + (9*SB[W[2], W[5], W[2], W[1]])/4 - 
   (3*SB[W[2], W[5], W[2], W[2]])/4 - SB[W[2], W[5], W[2], W[3]]/2 + 
   SB[W[2], W[5], W[2], W[4]] - SB[W[2], W[5], W[2], W[5]]/2 + 
   2*SB[W[2], W[5], W[2], W[10]] - 3*SB[W[2], W[5], W[2], W[14]] - 
   SB[W[2], W[5], W[2], W[16]]/2 - SB[W[2], W[5], W[2], W[17]]/4 - 
   (3*SB[W[2], W[5], W[2], W[18]])/4 + (5*SB[W[2], W[5], W[2], W[19]])/4 - 
   SB[W[2], W[5], W[2], W[20]]/4 - SB[W[2], W[5], W[2], W[26]]/4 - 
   SB[W[2], W[5], W[2], W[27]]/4 - SB[W[2], W[5], W[2], W[28]]/4 - 
   SB[W[2], W[5], W[2], W[29]]/4 + SB[W[2], W[5], W[2], W[30]]/2 + 
   SB[W[2], W[5], W[3], W[1]]/4 + SB[W[2], W[5], W[3], W[2]]/4 + 
   SB[W[2], W[5], W[3], W[3]] + SB[W[2], W[5], W[3], W[5]] - 
   2*SB[W[2], W[5], W[3], W[10]] + SB[W[2], W[5], W[3], W[16]]/2 - 
   SB[W[2], W[5], W[3], W[17]]/4 + (3*SB[W[2], W[5], W[3], W[18]])/4 - 
   (5*SB[W[2], W[5], W[3], W[19]])/4 - SB[W[2], W[5], W[3], W[20]]/4 - 
   SB[W[2], W[5], W[3], W[26]]/4 + SB[W[2], W[5], W[3], W[27]]/4 + 
   SB[W[2], W[5], W[3], W[28]]/4 - SB[W[2], W[5], W[3], W[29]]/4 - 
   SB[W[2], W[5], W[3], W[30]]/2 - SB[W[2], W[5], W[4], W[1]] + 
   SB[W[2], W[5], W[4], W[14]] + SB[W[2], W[5], W[12], W[2]]/2 - 
   SB[W[2], W[5], W[12], W[3]]/2 - SB[W[2], W[5], W[12], W[4]]/2 - 
   SB[W[2], W[5], W[12], W[5]]/2 + SB[W[2], W[5], W[12], W[17]]/2 + 
   SB[W[2], W[5], W[12], W[19]]/2 + SB[W[2], W[5], W[12], W[26]]/2 - 
   SB[W[2], W[5], W[12], W[28]]/2 - SB[W[2], W[5], W[14], W[1]] - 
   2*SB[W[2], W[5], W[14], W[2]] + SB[W[2], W[5], W[14], W[5]] + 
   4*SB[W[2], W[5], W[14], W[14]] + SB[W[2], W[5], W[14], W[16]] - 
   3*SB[W[2], W[5], W[14], W[19]] + SB[W[2], W[5], W[14], W[28]] - 
   SB[W[2], W[5], W[14], W[30]] + (3*SB[W[2], W[5], W[19], W[1]])/4 + 
   SB[W[2], W[5], W[19], W[2]]/4 - SB[W[2], W[5], W[19], W[3]] + 
   SB[W[2], W[5], W[19], W[4]]/2 - 2*SB[W[2], W[5], W[19], W[14]] - 
   SB[W[2], W[5], W[19], W[16]]/2 - SB[W[2], W[5], W[19], W[17]]/4 + 
   (3*SB[W[2], W[5], W[19], W[18]])/4 + (5*SB[W[2], W[5], W[19], W[19]])/4 + 
   SB[W[2], W[5], W[19], W[20]]/4 - SB[W[2], W[5], W[19], W[26]]/4 + 
   SB[W[2], W[5], W[19], W[27]]/4 - SB[W[2], W[5], W[19], W[28]]/4 + 
   SB[W[2], W[5], W[19], W[29]]/4 + SB[W[2], W[5], W[19], W[30]]/2 + 
   SB[W[2], W[5], W[28], W[1]]/4 + SB[W[2], W[5], W[28], W[2]]/4 + 
   SB[W[2], W[5], W[28], W[16]]/2 - SB[W[2], W[5], W[28], W[17]]/4 - 
   SB[W[2], W[5], W[28], W[18]]/4 - SB[W[2], W[5], W[28], W[19]]/4 - 
   SB[W[2], W[5], W[28], W[20]]/4 - SB[W[2], W[5], W[28], W[26]]/4 - 
   (3*SB[W[2], W[5], W[28], W[27]])/4 - (3*SB[W[2], W[5], W[28], W[28]])/4 - 
   SB[W[2], W[5], W[28], W[29]]/4 - SB[W[2], W[5], W[28], W[30]]/2 - 
   SB[W[2], W[12], W[1], W[2]]/2 + SB[W[2], W[12], W[1], W[3]]/2 + 
   SB[W[2], W[12], W[1], W[4]]/2 + SB[W[2], W[12], W[1], W[5]]/2 - 
   SB[W[2], W[12], W[1], W[17]]/2 - SB[W[2], W[12], W[1], W[19]]/2 - 
   SB[W[2], W[12], W[1], W[26]]/2 + SB[W[2], W[12], W[1], W[28]]/2 - 
   (3*SB[W[2], W[12], W[2], W[1]])/4 + (3*SB[W[2], W[12], W[2], W[2]])/4 + 
   SB[W[2], W[12], W[2], W[3]]/2 - (3*SB[W[2], W[12], W[2], W[4]])/2 - 
   2*SB[W[2], W[12], W[2], W[10]] + 2*SB[W[2], W[12], W[2], W[14]] + 
   SB[W[2], W[12], W[2], W[16]]/2 + (3*SB[W[2], W[12], W[2], W[17]])/4 + 
   (3*SB[W[2], W[12], W[2], W[18]])/4 - (5*SB[W[2], W[12], W[2], W[19]])/4 + 
   SB[W[2], W[12], W[2], W[20]]/4 + (3*SB[W[2], W[12], W[2], W[26]])/4 + 
   SB[W[2], W[12], W[2], W[27]]/4 + SB[W[2], W[12], W[2], W[28]]/4 + 
   SB[W[2], W[12], W[2], W[29]]/4 - SB[W[2], W[12], W[2], W[30]]/2 + 
   SB[W[2], W[12], W[3], W[1]]/4 - SB[W[2], W[12], W[3], W[2]]/4 - 
   SB[W[2], W[12], W[3], W[3]] - SB[W[2], W[12], W[3], W[4]]/2 - 
   (3*SB[W[2], W[12], W[3], W[5]])/2 + 2*SB[W[2], W[12], W[3], W[10]] - 
   SB[W[2], W[12], W[3], W[16]]/2 + (3*SB[W[2], W[12], W[3], W[17]])/4 - 
   (3*SB[W[2], W[12], W[3], W[18]])/4 + (5*SB[W[2], W[12], W[3], W[19]])/4 + 
   SB[W[2], W[12], W[3], W[20]]/4 + (3*SB[W[2], W[12], W[3], W[26]])/4 - 
   SB[W[2], W[12], W[3], W[27]]/4 - SB[W[2], W[12], W[3], W[28]]/4 + 
   SB[W[2], W[12], W[3], W[29]]/4 + SB[W[2], W[12], W[3], W[30]]/2 + 
   (3*SB[W[2], W[12], W[4], W[1]])/4 + (3*SB[W[2], W[12], W[4], W[2]])/4 - 
   (3*SB[W[2], W[12], W[4], W[3]])/2 - SB[W[2], W[12], W[4], W[5]]/2 - 
   2*SB[W[2], W[12], W[4], W[14]] - SB[W[2], W[12], W[4], W[16]]/2 + 
   SB[W[2], W[12], W[4], W[17]]/4 + (3*SB[W[2], W[12], W[4], W[18]])/4 + 
   (7*SB[W[2], W[12], W[4], W[19]])/4 + SB[W[2], W[12], W[4], W[20]]/4 + 
   SB[W[2], W[12], W[4], W[26]]/4 + SB[W[2], W[12], W[4], W[27]]/4 - 
   (3*SB[W[2], W[12], W[4], W[28]])/4 + SB[W[2], W[12], W[4], W[29]]/4 + 
   SB[W[2], W[12], W[4], W[30]]/2 + (3*SB[W[2], W[12], W[5], W[1]])/4 + 
   SB[W[2], W[12], W[5], W[2]]/4 - (3*SB[W[2], W[12], W[5], W[3]])/2 + 
   SB[W[2], W[12], W[5], W[4]]/2 - SB[W[2], W[12], W[5], W[5]] + 
   2*SB[W[2], W[12], W[5], W[10]] - 2*SB[W[2], W[12], W[5], W[14]] - 
   SB[W[2], W[12], W[5], W[16]]/2 + SB[W[2], W[12], W[5], W[17]]/4 - 
   (3*SB[W[2], W[12], W[5], W[18]])/4 + (9*SB[W[2], W[12], W[5], W[19]])/4 - 
   SB[W[2], W[12], W[5], W[20]]/4 + SB[W[2], W[12], W[5], W[26]]/4 - 
   SB[W[2], W[12], W[5], W[27]]/4 - (5*SB[W[2], W[12], W[5], W[28]])/4 - 
   SB[W[2], W[12], W[5], W[29]]/4 + SB[W[2], W[12], W[5], W[30]]/2 - 
   (3*SB[W[2], W[12], W[12], W[2]])/2 + (3*SB[W[2], W[12], W[12], W[3]])/2 + 
   (3*SB[W[2], W[12], W[12], W[4]])/2 + (3*SB[W[2], W[12], W[12], W[5]])/2 - 
   (3*SB[W[2], W[12], W[12], W[17]])/2 - (3*SB[W[2], W[12], W[12], W[19]])/
    2 - (3*SB[W[2], W[12], W[12], W[26]])/2 + 
   (3*SB[W[2], W[12], W[12], W[28]])/2 - SB[W[2], W[12], W[17], W[1]]/4 + 
   (3*SB[W[2], W[12], W[17], W[2]])/4 + SB[W[2], W[12], W[17], W[3]]/2 + 
   SB[W[2], W[12], W[17], W[5]] - 2*SB[W[2], W[12], W[17], W[10]] + 
   SB[W[2], W[12], W[17], W[16]]/2 - SB[W[2], W[12], W[17], W[17]]/4 + 
   (3*SB[W[2], W[12], W[17], W[18]])/4 - (3*SB[W[2], W[12], W[17], W[19]])/
    4 - SB[W[2], W[12], W[17], W[20]]/4 - SB[W[2], W[12], W[17], W[26]]/4 + 
   SB[W[2], W[12], W[17], W[27]]/4 - SB[W[2], W[12], W[17], W[28]]/4 - 
   SB[W[2], W[12], W[17], W[29]]/4 - SB[W[2], W[12], W[17], W[30]]/2 - 
   (3*SB[W[2], W[12], W[19], W[1]])/4 - SB[W[2], W[12], W[19], W[2]]/4 + 
   SB[W[2], W[12], W[19], W[3]] - SB[W[2], W[12], W[19], W[4]]/2 + 
   2*SB[W[2], W[12], W[19], W[14]] + SB[W[2], W[12], W[19], W[16]]/2 + 
   SB[W[2], W[12], W[19], W[17]]/4 - (3*SB[W[2], W[12], W[19], W[18]])/4 - 
   (5*SB[W[2], W[12], W[19], W[19]])/4 - SB[W[2], W[12], W[19], W[20]]/4 + 
   SB[W[2], W[12], W[19], W[26]]/4 - SB[W[2], W[12], W[19], W[27]]/4 + 
   SB[W[2], W[12], W[19], W[28]]/4 - SB[W[2], W[12], W[19], W[29]]/4 - 
   SB[W[2], W[12], W[19], W[30]]/2 + SB[W[2], W[12], W[26], W[1]]/4 + 
   SB[W[2], W[12], W[26], W[2]]/4 + SB[W[2], W[12], W[26], W[16]]/2 - 
   SB[W[2], W[12], W[26], W[17]]/4 - SB[W[2], W[12], W[26], W[18]]/4 - 
   SB[W[2], W[12], W[26], W[19]]/4 - SB[W[2], W[12], W[26], W[20]]/4 - 
   SB[W[2], W[12], W[26], W[26]]/4 - (3*SB[W[2], W[12], W[26], W[27]])/4 - 
   (3*SB[W[2], W[12], W[26], W[28]])/4 - SB[W[2], W[12], W[26], W[29]]/4 - 
   SB[W[2], W[12], W[26], W[30]]/2 - SB[W[2], W[12], W[28], W[1]]/4 - 
   SB[W[2], W[12], W[28], W[2]]/4 - SB[W[2], W[12], W[28], W[16]]/2 + 
   SB[W[2], W[12], W[28], W[17]]/4 + SB[W[2], W[12], W[28], W[18]]/4 + 
   SB[W[2], W[12], W[28], W[19]]/4 + SB[W[2], W[12], W[28], W[20]]/4 + 
   SB[W[2], W[12], W[28], W[26]]/4 + (3*SB[W[2], W[12], W[28], W[27]])/4 + 
   (3*SB[W[2], W[12], W[28], W[28]])/4 + SB[W[2], W[12], W[28], W[29]]/4 + 
   SB[W[2], W[12], W[28], W[30]]/2 + SB[W[2], W[14], W[1], W[1]]/4 - 
   (3*SB[W[2], W[14], W[1], W[2]])/4 - SB[W[2], W[14], W[1], W[3]] - 
   SB[W[2], W[14], W[1], W[4]] + SB[W[2], W[14], W[1], W[5]] + 
   2*SB[W[2], W[14], W[1], W[14]] + SB[W[2], W[14], W[1], W[16]]/2 - 
   SB[W[2], W[14], W[1], W[17]]/4 + (3*SB[W[2], W[14], W[1], W[18]])/4 - 
   (5*SB[W[2], W[14], W[1], W[19]])/4 - SB[W[2], W[14], W[1], W[20]]/4 - 
   SB[W[2], W[14], W[1], W[26]]/4 + SB[W[2], W[14], W[1], W[27]]/4 + 
   SB[W[2], W[14], W[1], W[28]]/4 - SB[W[2], W[14], W[1], W[29]]/4 - 
   SB[W[2], W[14], W[1], W[30]]/2 - (5*SB[W[2], W[14], W[2], W[1]])/4 - 
   (5*SB[W[2], W[14], W[2], W[2]])/4 - (3*SB[W[2], W[14], W[2], W[4]])/2 - 
   SB[W[2], W[14], W[2], W[5]] + 5*SB[W[2], W[14], W[2], W[14]] + 
   SB[W[2], W[14], W[2], W[17]]/4 + (3*SB[W[2], W[14], W[2], W[18]])/4 - 
   (5*SB[W[2], W[14], W[2], W[19]])/4 + SB[W[2], W[14], W[2], W[20]]/4 + 
   SB[W[2], W[14], W[2], W[26]]/4 + SB[W[2], W[14], W[2], W[27]]/4 + 
   SB[W[2], W[14], W[2], W[28]]/4 + SB[W[2], W[14], W[2], W[29]]/4 + 
   SB[W[2], W[14], W[3], W[2]] + SB[W[2], W[14], W[3], W[4]] - 
   2*SB[W[2], W[14], W[3], W[5]] - 2*SB[W[2], W[14], W[3], W[14]] + 
   2*SB[W[2], W[14], W[3], W[19]] - (5*SB[W[2], W[14], W[4], W[1]])/4 - 
   (5*SB[W[2], W[14], W[4], W[2]])/4 + 2*SB[W[2], W[14], W[4], W[3]] + 
   (3*SB[W[2], W[14], W[4], W[5]])/2 + SB[W[2], W[14], W[4], W[14]] + 
   SB[W[2], W[14], W[4], W[16]]/2 - SB[W[2], W[14], W[4], W[17]]/4 - 
   (3*SB[W[2], W[14], W[4], W[18]])/4 - (5*SB[W[2], W[14], W[4], W[19]])/4 - 
   SB[W[2], W[14], W[4], W[20]]/4 - SB[W[2], W[14], W[4], W[26]]/4 - 
   SB[W[2], W[14], W[4], W[27]]/4 + SB[W[2], W[14], W[4], W[28]]/4 - 
   SB[W[2], W[14], W[4], W[29]]/4 - SB[W[2], W[14], W[4], W[30]]/2 - 
   SB[W[2], W[14], W[5], W[1]]/4 - (7*SB[W[2], W[14], W[5], W[2]])/4 - 
   SB[W[2], W[14], W[5], W[3]] + SB[W[2], W[14], W[5], W[4]]/2 + 
   SB[W[2], W[14], W[5], W[5]] + 2*SB[W[2], W[14], W[5], W[14]] + 
   SB[W[2], W[14], W[5], W[16]]/2 - SB[W[2], W[14], W[5], W[17]]/4 + 
   (3*SB[W[2], W[14], W[5], W[18]])/4 - (7*SB[W[2], W[14], W[5], W[19]])/4 + 
   SB[W[2], W[14], W[5], W[20]]/4 - SB[W[2], W[14], W[5], W[26]]/4 + 
   SB[W[2], W[14], W[5], W[27]]/4 + (3*SB[W[2], W[14], W[5], W[28]])/4 + 
   SB[W[2], W[14], W[5], W[29]]/4 - SB[W[2], W[14], W[5], W[30]]/2 + 
   (7*SB[W[2], W[14], W[14], W[1]])/2 + (9*SB[W[2], W[14], W[14], W[2]])/2 - 
   2*SB[W[2], W[14], W[14], W[3]] + (3*SB[W[2], W[14], W[14], W[4]])/2 - 
   (3*SB[W[2], W[14], W[14], W[5]])/2 - 10*SB[W[2], W[14], W[14], W[14]] - 
   (3*SB[W[2], W[14], W[14], W[16]])/2 + (11*SB[W[2], W[14], W[14], W[19]])/
    2 - (3*SB[W[2], W[14], W[14], W[28]])/2 + 
   (3*SB[W[2], W[14], W[14], W[30]])/2 - SB[W[2], W[14], W[16], W[1]]/4 - 
   SB[W[2], W[14], W[16], W[2]]/4 + SB[W[2], W[14], W[16], W[3]] + 
   SB[W[2], W[14], W[16], W[5]] - SB[W[2], W[14], W[16], W[16]]/2 + 
   SB[W[2], W[14], W[16], W[17]]/4 - (3*SB[W[2], W[14], W[16], W[18]])/4 - 
   (3*SB[W[2], W[14], W[16], W[19]])/4 + SB[W[2], W[14], W[16], W[20]]/4 + 
   SB[W[2], W[14], W[16], W[26]]/4 - SB[W[2], W[14], W[16], W[27]]/4 - 
   SB[W[2], W[14], W[16], W[28]]/4 + SB[W[2], W[14], W[16], W[29]]/4 + 
   SB[W[2], W[14], W[16], W[30]]/2 - (3*SB[W[2], W[14], W[19], W[1]])/4 - 
   SB[W[2], W[14], W[19], W[2]]/4 + SB[W[2], W[14], W[19], W[3]] - 
   SB[W[2], W[14], W[19], W[4]]/2 + 2*SB[W[2], W[14], W[19], W[14]] + 
   SB[W[2], W[14], W[19], W[16]]/2 + SB[W[2], W[14], W[19], W[17]]/4 - 
   (3*SB[W[2], W[14], W[19], W[18]])/4 - (5*SB[W[2], W[14], W[19], W[19]])/
    4 - SB[W[2], W[14], W[19], W[20]]/4 + SB[W[2], W[14], W[19], W[26]]/4 - 
   SB[W[2], W[14], W[19], W[27]]/4 + SB[W[2], W[14], W[19], W[28]]/4 - 
   SB[W[2], W[14], W[19], W[29]]/4 - SB[W[2], W[14], W[19], W[30]]/2 - 
   SB[W[2], W[14], W[28], W[1]]/4 - SB[W[2], W[14], W[28], W[2]]/4 - 
   SB[W[2], W[14], W[28], W[16]]/2 + SB[W[2], W[14], W[28], W[17]]/4 + 
   SB[W[2], W[14], W[28], W[18]]/4 + SB[W[2], W[14], W[28], W[19]]/4 + 
   SB[W[2], W[14], W[28], W[20]]/4 + SB[W[2], W[14], W[28], W[26]]/4 + 
   (3*SB[W[2], W[14], W[28], W[27]])/4 + (3*SB[W[2], W[14], W[28], W[28]])/
    4 + SB[W[2], W[14], W[28], W[29]]/4 + SB[W[2], W[14], W[28], W[30]]/2 + 
   SB[W[2], W[14], W[30], W[1]]/4 + SB[W[2], W[14], W[30], W[2]]/4 + 
   SB[W[2], W[14], W[30], W[16]]/2 - SB[W[2], W[14], W[30], W[17]]/4 - 
   SB[W[2], W[14], W[30], W[18]]/4 - SB[W[2], W[14], W[30], W[19]]/4 - 
   SB[W[2], W[14], W[30], W[20]]/4 - SB[W[2], W[14], W[30], W[26]]/4 - 
   (3*SB[W[2], W[14], W[30], W[27]])/4 - (3*SB[W[2], W[14], W[30], W[28]])/
    4 - SB[W[2], W[14], W[30], W[29]]/4 - SB[W[2], W[14], W[30], W[30]]/2 + 
   (3*SB[W[3], W[1], W[1], W[2]])/2 - SB[W[3], W[1], W[1], W[3]]/2 - 
   SB[W[3], W[1], W[1], W[4]]/2 - SB[W[3], W[1], W[1], W[11]] + 
   SB[W[3], W[1], W[1], W[20]]/2 + SB[W[3], W[1], W[1], W[29]]/2 + 
   (5*SB[W[3], W[1], W[2], W[1]])/4 - (5*SB[W[3], W[1], W[2], W[2]])/4 - 
   SB[W[3], W[1], W[2], W[3]]/2 - SB[W[3], W[1], W[2], W[4]]/2 + 
   (3*SB[W[3], W[1], W[2], W[5]])/2 - SB[W[3], W[1], W[2], W[16]]/2 + 
   SB[W[3], W[1], W[2], W[17]]/4 + (3*SB[W[3], W[1], W[2], W[18]])/4 - 
   (3*SB[W[3], W[1], W[2], W[19]])/4 - SB[W[3], W[1], W[2], W[20]]/4 + 
   SB[W[3], W[1], W[2], W[26]]/4 + SB[W[3], W[1], W[2], W[27]]/4 - 
   SB[W[3], W[1], W[2], W[28]]/4 - SB[W[3], W[1], W[2], W[29]]/4 + 
   SB[W[3], W[1], W[2], W[30]]/2 + SB[W[3], W[1], W[3], W[1]]/4 + 
   (3*SB[W[3], W[1], W[3], W[2]])/4 - SB[W[3], W[1], W[3], W[3]] + 
   SB[W[3], W[1], W[3], W[4]]/2 - (3*SB[W[3], W[1], W[3], W[5]])/2 + 
   2*SB[W[3], W[1], W[3], W[8]] - 2*SB[W[3], W[1], W[3], W[11]] - 
   SB[W[3], W[1], W[3], W[16]]/2 - SB[W[3], W[1], W[3], W[17]]/4 + 
   (9*SB[W[3], W[1], W[3], W[18]])/4 - (3*SB[W[3], W[1], W[3], W[19]])/4 + 
   SB[W[3], W[1], W[3], W[20]]/4 - SB[W[3], W[1], W[3], W[26]]/4 - 
   (5*SB[W[3], W[1], W[3], W[27]])/4 - SB[W[3], W[1], W[3], W[28]]/4 + 
   SB[W[3], W[1], W[3], W[29]]/4 + SB[W[3], W[1], W[3], W[30]]/2 + 
   (3*SB[W[3], W[1], W[4], W[1]])/4 - SB[W[3], W[1], W[4], W[2]]/4 - 
   SB[W[3], W[1], W[4], W[3]]/2 - (3*SB[W[3], W[1], W[4], W[5]])/2 - 
   SB[W[3], W[1], W[4], W[11]] - SB[W[3], W[1], W[4], W[16]]/2 + 
   SB[W[3], W[1], W[4], W[17]]/4 + (7*SB[W[3], W[1], W[4], W[18]])/4 + 
   (3*SB[W[3], W[1], W[4], W[19]])/4 + SB[W[3], W[1], W[4], W[20]]/4 + 
   SB[W[3], W[1], W[4], W[26]]/4 - (3*SB[W[3], W[1], W[4], W[27]])/4 + 
   SB[W[3], W[1], W[4], W[28]]/4 + SB[W[3], W[1], W[4], W[29]]/4 + 
   SB[W[3], W[1], W[4], W[30]]/2 + SB[W[3], W[1], W[5], W[2]]/2 - 
   SB[W[3], W[1], W[5], W[3]]/2 - SB[W[3], W[1], W[5], W[4]]/2 + 
   SB[W[3], W[1], W[5], W[20]]/2 + SB[W[3], W[1], W[5], W[29]]/2 - 
   2*SB[W[3], W[1], W[11], W[1]] - SB[W[3], W[1], W[11], W[2]] + 
   SB[W[3], W[1], W[11], W[3]] + 4*SB[W[3], W[1], W[11], W[11]] + 
   SB[W[3], W[1], W[11], W[16]] - 3*SB[W[3], W[1], W[11], W[18]] + 
   SB[W[3], W[1], W[11], W[27]] - SB[W[3], W[1], W[11], W[30]] - 
   SB[W[3], W[1], W[13], W[1]] + SB[W[3], W[1], W[13], W[3]] + 
   SB[W[3], W[1], W[13], W[4]] + SB[W[3], W[1], W[13], W[5]] - 
   SB[W[3], W[1], W[13], W[18]] - SB[W[3], W[1], W[13], W[20]] + 
   SB[W[3], W[1], W[13], W[27]] - SB[W[3], W[1], W[13], W[29]] + 
   (3*SB[W[3], W[1], W[20], W[1]])/4 - SB[W[3], W[1], W[20], W[2]]/4 + 
   SB[W[3], W[1], W[20], W[3]] + SB[W[3], W[1], W[20], W[5]]/2 - 
   2*SB[W[3], W[1], W[20], W[8]] + SB[W[3], W[1], W[20], W[16]]/2 - 
   SB[W[3], W[1], W[20], W[17]]/4 - (3*SB[W[3], W[1], W[20], W[18]])/4 + 
   (3*SB[W[3], W[1], W[20], W[19]])/4 - SB[W[3], W[1], W[20], W[20]]/4 - 
   SB[W[3], W[1], W[20], W[26]]/4 - SB[W[3], W[1], W[20], W[27]]/4 + 
   SB[W[3], W[1], W[20], W[28]]/4 - SB[W[3], W[1], W[20], W[29]]/4 - 
   SB[W[3], W[1], W[20], W[30]]/2 + SB[W[3], W[1], W[29], W[1]]/4 + 
   SB[W[3], W[1], W[29], W[2]]/4 + SB[W[3], W[1], W[29], W[16]]/2 - 
   SB[W[3], W[1], W[29], W[17]]/4 - SB[W[3], W[1], W[29], W[18]]/4 - 
   SB[W[3], W[1], W[29], W[19]]/4 - SB[W[3], W[1], W[29], W[20]]/4 - 
   SB[W[3], W[1], W[29], W[26]]/4 - (3*SB[W[3], W[1], W[29], W[27]])/4 - 
   (3*SB[W[3], W[1], W[29], W[28]])/4 - SB[W[3], W[1], W[29], W[29]]/4 - 
   SB[W[3], W[1], W[29], W[30]]/2 + (5*SB[W[3], W[2], W[1], W[1]])/4 - 
   (5*SB[W[3], W[2], W[1], W[2]])/4 - SB[W[3], W[2], W[1], W[3]]/2 - 
   SB[W[3], W[2], W[1], W[4]]/2 + (3*SB[W[3], W[2], W[1], W[5]])/2 - 
   SB[W[3], W[2], W[1], W[16]]/2 + SB[W[3], W[2], W[1], W[17]]/4 + 
   (3*SB[W[3], W[2], W[1], W[18]])/4 - (3*SB[W[3], W[2], W[1], W[19]])/4 - 
   SB[W[3], W[2], W[1], W[20]]/4 + SB[W[3], W[2], W[1], W[26]]/4 + 
   SB[W[3], W[2], W[1], W[27]]/4 - SB[W[3], W[2], W[1], W[28]]/4 - 
   SB[W[3], W[2], W[1], W[29]]/4 + SB[W[3], W[2], W[1], W[30]]/2 - 
   (3*SB[W[3], W[2], W[2], W[1]])/2 + SB[W[3], W[2], W[2], W[4]]/2 + 
   SB[W[3], W[2], W[2], W[5]]/2 + SB[W[3], W[2], W[2], W[14]] - 
   SB[W[3], W[2], W[2], W[17]]/2 - SB[W[3], W[2], W[2], W[26]]/2 - 
   (3*SB[W[3], W[2], W[4], W[1]])/4 + SB[W[3], W[2], W[4], W[2]]/4 + 
   SB[W[3], W[2], W[4], W[3]] + SB[W[3], W[2], W[4], W[5]] + 
   SB[W[3], W[2], W[4], W[14]] + SB[W[3], W[2], W[4], W[16]]/2 - 
   SB[W[3], W[2], W[4], W[17]]/4 - (5*SB[W[3], W[2], W[4], W[18]])/4 - 
   (5*SB[W[3], W[2], W[4], W[19]])/4 - SB[W[3], W[2], W[4], W[20]]/4 - 
   SB[W[3], W[2], W[4], W[26]]/4 + SB[W[3], W[2], W[4], W[27]]/4 + 
   SB[W[3], W[2], W[4], W[28]]/4 - SB[W[3], W[2], W[4], W[29]]/4 - 
   SB[W[3], W[2], W[4], W[30]]/2 + SB[W[3], W[2], W[5], W[1]]/4 + 
   SB[W[3], W[2], W[5], W[2]]/4 + SB[W[3], W[2], W[5], W[3]] + 
   SB[W[3], W[2], W[5], W[5]] - 2*SB[W[3], W[2], W[5], W[10]] + 
   SB[W[3], W[2], W[5], W[16]]/2 - SB[W[3], W[2], W[5], W[17]]/4 + 
   (3*SB[W[3], W[2], W[5], W[18]])/4 - (5*SB[W[3], W[2], W[5], W[19]])/4 - 
   SB[W[3], W[2], W[5], W[20]]/4 - SB[W[3], W[2], W[5], W[26]]/4 + 
   SB[W[3], W[2], W[5], W[27]]/4 + SB[W[3], W[2], W[5], W[28]]/4 - 
   SB[W[3], W[2], W[5], W[29]]/4 - SB[W[3], W[2], W[5], W[30]]/2 + 
   SB[W[3], W[2], W[12], W[2]]/2 - SB[W[3], W[2], W[12], W[3]]/2 - 
   SB[W[3], W[2], W[12], W[4]]/2 - SB[W[3], W[2], W[12], W[5]]/2 + 
   SB[W[3], W[2], W[12], W[17]]/2 + SB[W[3], W[2], W[12], W[19]]/2 + 
   SB[W[3], W[2], W[12], W[26]]/2 - SB[W[3], W[2], W[12], W[28]]/2 + 
   SB[W[3], W[2], W[13], W[1]]/2 - SB[W[3], W[2], W[13], W[3]]/2 - 
   SB[W[3], W[2], W[13], W[4]]/2 - SB[W[3], W[2], W[13], W[5]]/2 + 
   SB[W[3], W[2], W[13], W[18]]/2 + SB[W[3], W[2], W[13], W[20]]/2 - 
   SB[W[3], W[2], W[13], W[27]]/2 + SB[W[3], W[2], W[13], W[29]]/2 + 
   SB[W[3], W[2], W[14], W[2]] + SB[W[3], W[2], W[14], W[4]] - 
   2*SB[W[3], W[2], W[14], W[5]] - 2*SB[W[3], W[2], W[14], W[14]] + 
   2*SB[W[3], W[2], W[14], W[19]] + SB[W[3], W[2], W[17], W[1]]/4 - 
   (3*SB[W[3], W[2], W[17], W[2]])/4 - SB[W[3], W[2], W[17], W[3]]/2 - 
   SB[W[3], W[2], W[17], W[5]] + 2*SB[W[3], W[2], W[17], W[10]] - 
   SB[W[3], W[2], W[17], W[16]]/2 + SB[W[3], W[2], W[17], W[17]]/4 - 
   (3*SB[W[3], W[2], W[17], W[18]])/4 + (3*SB[W[3], W[2], W[17], W[19]])/4 + 
   SB[W[3], W[2], W[17], W[20]]/4 + SB[W[3], W[2], W[17], W[26]]/4 - 
   SB[W[3], W[2], W[17], W[27]]/4 + SB[W[3], W[2], W[17], W[28]]/4 + 
   SB[W[3], W[2], W[17], W[29]]/4 + SB[W[3], W[2], W[17], W[30]]/2 - 
   SB[W[3], W[2], W[26], W[1]]/4 - SB[W[3], W[2], W[26], W[2]]/4 - 
   SB[W[3], W[2], W[26], W[16]]/2 + SB[W[3], W[2], W[26], W[17]]/4 + 
   SB[W[3], W[2], W[26], W[18]]/4 + SB[W[3], W[2], W[26], W[19]]/4 + 
   SB[W[3], W[2], W[26], W[20]]/4 + SB[W[3], W[2], W[26], W[26]]/4 + 
   (3*SB[W[3], W[2], W[26], W[27]])/4 + (3*SB[W[3], W[2], W[26], W[28]])/4 + 
   SB[W[3], W[2], W[26], W[29]]/4 + SB[W[3], W[2], W[26], W[30]]/2 - 
   (5*SB[W[3], W[4], W[1], W[1]])/4 - (5*SB[W[3], W[4], W[1], W[2]])/4 + 
   SB[W[3], W[4], W[1], W[3]]/2 - (3*SB[W[3], W[4], W[1], W[5]])/2 + 
   3*SB[W[3], W[4], W[1], W[11]] + SB[W[3], W[4], W[1], W[16]]/2 + 
   SB[W[3], W[4], W[1], W[17]]/4 - (5*SB[W[3], W[4], W[1], W[18]])/4 + 
   (3*SB[W[3], W[4], W[1], W[19]])/4 + SB[W[3], W[4], W[1], W[20]]/4 + 
   SB[W[3], W[4], W[1], W[26]]/4 + SB[W[3], W[4], W[1], W[27]]/4 + 
   SB[W[3], W[4], W[1], W[28]]/4 + SB[W[3], W[4], W[1], W[29]]/4 - 
   SB[W[3], W[4], W[1], W[30]]/2 - (3*SB[W[3], W[4], W[2], W[1]])/4 + 
   (5*SB[W[3], W[4], W[2], W[2]])/4 + SB[W[3], W[4], W[2], W[3]] + 
   SB[W[3], W[4], W[2], W[4]] - SB[W[3], W[4], W[2], W[5]] - 
   SB[W[3], W[4], W[2], W[14]] + SB[W[3], W[4], W[2], W[16]]/2 - 
   SB[W[3], W[4], W[2], W[17]]/4 - (5*SB[W[3], W[4], W[2], W[18]])/4 + 
   (3*SB[W[3], W[4], W[2], W[19]])/4 - SB[W[3], W[4], W[2], W[20]]/4 - 
   SB[W[3], W[4], W[2], W[26]]/4 + SB[W[3], W[4], W[2], W[27]]/4 + 
   SB[W[3], W[4], W[2], W[28]]/4 - SB[W[3], W[4], W[2], W[29]]/4 - 
   SB[W[3], W[4], W[2], W[30]]/2 + SB[W[3], W[4], W[4], W[1]] + 
   SB[W[3], W[4], W[4], W[2]] - SB[W[3], W[4], W[4], W[11]] - 
   SB[W[3], W[4], W[4], W[14]] - SB[W[3], W[4], W[5], W[1]]/4 - 
   SB[W[3], W[4], W[5], W[2]]/4 - SB[W[3], W[4], W[5], W[3]] - 
   SB[W[3], W[4], W[5], W[5]] - SB[W[3], W[4], W[5], W[16]]/2 + 
   SB[W[3], W[4], W[5], W[17]]/4 + (5*SB[W[3], W[4], W[5], W[18]])/4 + 
   (5*SB[W[3], W[4], W[5], W[19]])/4 + SB[W[3], W[4], W[5], W[20]]/4 + 
   SB[W[3], W[4], W[5], W[26]]/4 - SB[W[3], W[4], W[5], W[27]]/4 - 
   SB[W[3], W[4], W[5], W[28]]/4 + SB[W[3], W[4], W[5], W[29]]/4 + 
   SB[W[3], W[4], W[5], W[30]]/2 + 2*SB[W[3], W[4], W[11], W[1]] + 
   SB[W[3], W[4], W[11], W[2]] - SB[W[3], W[4], W[11], W[3]] - 
   4*SB[W[3], W[4], W[11], W[11]] - SB[W[3], W[4], W[11], W[16]] + 
   3*SB[W[3], W[4], W[11], W[18]] - SB[W[3], W[4], W[11], W[27]] + 
   SB[W[3], W[4], W[11], W[30]] - SB[W[3], W[4], W[13], W[1]]/2 + 
   SB[W[3], W[4], W[13], W[3]]/2 + SB[W[3], W[4], W[13], W[4]]/2 + 
   SB[W[3], W[4], W[13], W[5]]/2 - SB[W[3], W[4], W[13], W[18]]/2 - 
   SB[W[3], W[4], W[13], W[20]]/2 + SB[W[3], W[4], W[13], W[27]]/2 - 
   SB[W[3], W[4], W[13], W[29]]/2 - SB[W[3], W[4], W[14], W[2]] - 
   SB[W[3], W[4], W[14], W[4]] + 2*SB[W[3], W[4], W[14], W[5]] + 
   2*SB[W[3], W[4], W[14], W[14]] - 2*SB[W[3], W[4], W[14], W[19]] - 
   SB[W[3], W[4], W[18], W[1]]/4 - (3*SB[W[3], W[4], W[18], W[2]])/4 - 
   SB[W[3], W[4], W[18], W[4]]/2 + SB[W[3], W[4], W[18], W[5]] + 
   2*SB[W[3], W[4], W[18], W[11]] + SB[W[3], W[4], W[18], W[16]]/2 - 
   SB[W[3], W[4], W[18], W[17]]/4 - (5*SB[W[3], W[4], W[18], W[18]])/4 - 
   (3*SB[W[3], W[4], W[18], W[19]])/4 + SB[W[3], W[4], W[18], W[20]]/4 - 
   SB[W[3], W[4], W[18], W[26]]/4 + SB[W[3], W[4], W[18], W[27]]/4 - 
   SB[W[3], W[4], W[18], W[28]]/4 + SB[W[3], W[4], W[18], W[29]]/4 - 
   SB[W[3], W[4], W[18], W[30]]/2 - SB[W[3], W[4], W[27], W[1]]/4 - 
   SB[W[3], W[4], W[27], W[2]]/4 - SB[W[3], W[4], W[27], W[16]]/2 + 
   SB[W[3], W[4], W[27], W[17]]/4 + SB[W[3], W[4], W[27], W[18]]/4 + 
   SB[W[3], W[4], W[27], W[19]]/4 + SB[W[3], W[4], W[27], W[20]]/4 + 
   SB[W[3], W[4], W[27], W[26]]/4 + (3*SB[W[3], W[4], W[27], W[27]])/4 + 
   (3*SB[W[3], W[4], W[27], W[28]])/4 + SB[W[3], W[4], W[27], W[29]]/4 + 
   SB[W[3], W[4], W[27], W[30]]/2 + SB[W[3], W[5], W[1], W[2]]/2 - 
   SB[W[3], W[5], W[1], W[3]]/2 - SB[W[3], W[5], W[1], W[4]]/2 + 
   SB[W[3], W[5], W[1], W[20]]/2 + SB[W[3], W[5], W[1], W[29]]/2 + 
   SB[W[3], W[5], W[2], W[1]]/4 + (3*SB[W[3], W[5], W[2], W[2]])/4 + 
   SB[W[3], W[5], W[2], W[3]]/2 - SB[W[3], W[5], W[2], W[4]]/2 + 
   SB[W[3], W[5], W[2], W[5]]/2 - 2*SB[W[3], W[5], W[2], W[10]] + 
   SB[W[3], W[5], W[2], W[16]]/2 + SB[W[3], W[5], W[2], W[17]]/4 + 
   (3*SB[W[3], W[5], W[2], W[18]])/4 - (3*SB[W[3], W[5], W[2], W[19]])/4 - 
   SB[W[3], W[5], W[2], W[20]]/4 + SB[W[3], W[5], W[2], W[26]]/4 + 
   SB[W[3], W[5], W[2], W[27]]/4 - SB[W[3], W[5], W[2], W[28]]/4 - 
   SB[W[3], W[5], W[2], W[29]]/4 - SB[W[3], W[5], W[2], W[30]]/2 - 
   SB[W[3], W[5], W[3], W[1]]/4 - SB[W[3], W[5], W[3], W[2]]/4 - 
   SB[W[3], W[5], W[3], W[3]] - SB[W[3], W[5], W[3], W[5]] + 
   2*SB[W[3], W[5], W[3], W[8]] + 2*SB[W[3], W[5], W[3], W[10]] - 
   SB[W[3], W[5], W[3], W[16]]/2 + SB[W[3], W[5], W[3], W[17]]/4 - 
   (3*SB[W[3], W[5], W[3], W[18]])/4 - (3*SB[W[3], W[5], W[3], W[19]])/4 + 
   SB[W[3], W[5], W[3], W[20]]/4 + SB[W[3], W[5], W[3], W[26]]/4 - 
   SB[W[3], W[5], W[3], W[27]]/4 - SB[W[3], W[5], W[3], W[28]]/4 + 
   SB[W[3], W[5], W[3], W[29]]/4 + SB[W[3], W[5], W[3], W[30]]/2 - 
   SB[W[3], W[5], W[4], W[1]]/4 - SB[W[3], W[5], W[4], W[2]]/4 - 
   SB[W[3], W[5], W[4], W[3]] - SB[W[3], W[5], W[4], W[5]] - 
   SB[W[3], W[5], W[4], W[16]]/2 + SB[W[3], W[5], W[4], W[17]]/4 + 
   (5*SB[W[3], W[5], W[4], W[18]])/4 + (5*SB[W[3], W[5], W[4], W[19]])/4 + 
   SB[W[3], W[5], W[4], W[20]]/4 + SB[W[3], W[5], W[4], W[26]]/4 - 
   SB[W[3], W[5], W[4], W[27]]/4 - SB[W[3], W[5], W[4], W[28]]/4 + 
   SB[W[3], W[5], W[4], W[29]]/4 + SB[W[3], W[5], W[4], W[30]]/2 - 
   SB[W[3], W[5], W[12], W[2]]/2 + SB[W[3], W[5], W[12], W[3]]/2 + 
   SB[W[3], W[5], W[12], W[4]]/2 + SB[W[3], W[5], W[12], W[5]]/2 - 
   SB[W[3], W[5], W[12], W[17]]/2 - SB[W[3], W[5], W[12], W[19]]/2 - 
   SB[W[3], W[5], W[12], W[26]]/2 + SB[W[3], W[5], W[12], W[28]]/2 - 
   SB[W[3], W[5], W[13], W[1]]/2 + SB[W[3], W[5], W[13], W[3]]/2 + 
   SB[W[3], W[5], W[13], W[4]]/2 + SB[W[3], W[5], W[13], W[5]]/2 - 
   SB[W[3], W[5], W[13], W[18]]/2 - SB[W[3], W[5], W[13], W[20]]/2 + 
   SB[W[3], W[5], W[13], W[27]]/2 - SB[W[3], W[5], W[13], W[29]]/2 + 
   (3*SB[W[3], W[5], W[20], W[1]])/4 - SB[W[3], W[5], W[20], W[2]]/4 + 
   SB[W[3], W[5], W[20], W[3]] + SB[W[3], W[5], W[20], W[5]]/2 - 
   2*SB[W[3], W[5], W[20], W[8]] + SB[W[3], W[5], W[20], W[16]]/2 - 
   SB[W[3], W[5], W[20], W[17]]/4 - (3*SB[W[3], W[5], W[20], W[18]])/4 + 
   (3*SB[W[3], W[5], W[20], W[19]])/4 - SB[W[3], W[5], W[20], W[20]]/4 - 
   SB[W[3], W[5], W[20], W[26]]/4 - SB[W[3], W[5], W[20], W[27]]/4 + 
   SB[W[3], W[5], W[20], W[28]]/4 - SB[W[3], W[5], W[20], W[29]]/4 - 
   SB[W[3], W[5], W[20], W[30]]/2 + SB[W[3], W[5], W[29], W[1]]/4 + 
   SB[W[3], W[5], W[29], W[2]]/4 + SB[W[3], W[5], W[29], W[16]]/2 - 
   SB[W[3], W[5], W[29], W[17]]/4 - SB[W[3], W[5], W[29], W[18]]/4 - 
   SB[W[3], W[5], W[29], W[19]]/4 - SB[W[3], W[5], W[29], W[20]]/4 - 
   SB[W[3], W[5], W[29], W[26]]/4 - (3*SB[W[3], W[5], W[29], W[27]])/4 - 
   (3*SB[W[3], W[5], W[29], W[28]])/4 - SB[W[3], W[5], W[29], W[29]]/4 - 
   SB[W[3], W[5], W[29], W[30]]/2 - (3*SB[W[3], W[13], W[1], W[1]])/4 + 
   (3*SB[W[3], W[13], W[1], W[2]])/4 + (3*SB[W[3], W[13], W[1], W[4]])/2 - 
   SB[W[3], W[13], W[1], W[5]]/2 + 2*SB[W[3], W[13], W[1], W[8]] - 
   2*SB[W[3], W[13], W[1], W[11]] - SB[W[3], W[13], W[1], W[16]]/2 - 
   SB[W[3], W[13], W[1], W[17]]/4 + (5*SB[W[3], W[13], W[1], W[18]])/4 - 
   (3*SB[W[3], W[13], W[1], W[19]])/4 - (3*SB[W[3], W[13], W[1], W[20]])/4 - 
   SB[W[3], W[13], W[1], W[26]]/4 - SB[W[3], W[13], W[1], W[27]]/4 - 
   SB[W[3], W[13], W[1], W[28]]/4 - (3*SB[W[3], W[13], W[1], W[29]])/4 + 
   SB[W[3], W[13], W[1], W[30]]/2 + SB[W[3], W[13], W[2], W[1]]/2 - 
   SB[W[3], W[13], W[2], W[3]]/2 - SB[W[3], W[13], W[2], W[4]]/2 - 
   SB[W[3], W[13], W[2], W[5]]/2 + SB[W[3], W[13], W[2], W[18]]/2 + 
   SB[W[3], W[13], W[2], W[20]]/2 - SB[W[3], W[13], W[2], W[27]]/2 + 
   SB[W[3], W[13], W[2], W[29]]/2 - SB[W[3], W[13], W[3], W[1]]/4 - 
   (3*SB[W[3], W[13], W[3], W[2]])/4 + SB[W[3], W[13], W[3], W[3]] - 
   SB[W[3], W[13], W[3], W[4]]/2 + (3*SB[W[3], W[13], W[3], W[5]])/2 - 
   2*SB[W[3], W[13], W[3], W[8]] + 2*SB[W[3], W[13], W[3], W[11]] + 
   SB[W[3], W[13], W[3], W[16]]/2 + SB[W[3], W[13], W[3], W[17]]/4 - 
   (9*SB[W[3], W[13], W[3], W[18]])/4 + (3*SB[W[3], W[13], W[3], W[19]])/4 - 
   SB[W[3], W[13], W[3], W[20]]/4 + SB[W[3], W[13], W[3], W[26]]/4 + 
   (5*SB[W[3], W[13], W[3], W[27]])/4 + SB[W[3], W[13], W[3], W[28]]/4 - 
   SB[W[3], W[13], W[3], W[29]]/4 - SB[W[3], W[13], W[3], W[30]]/2 - 
   (3*SB[W[3], W[13], W[4], W[1]])/4 - (3*SB[W[3], W[13], W[4], W[2]])/4 + 
   SB[W[3], W[13], W[4], W[3]]/2 + (3*SB[W[3], W[13], W[4], W[5]])/2 + 
   2*SB[W[3], W[13], W[4], W[11]] + SB[W[3], W[13], W[4], W[16]]/2 - 
   SB[W[3], W[13], W[4], W[17]]/4 - (7*SB[W[3], W[13], W[4], W[18]])/4 - 
   (3*SB[W[3], W[13], W[4], W[19]])/4 - SB[W[3], W[13], W[4], W[20]]/4 - 
   SB[W[3], W[13], W[4], W[26]]/4 + (3*SB[W[3], W[13], W[4], W[27]])/4 - 
   SB[W[3], W[13], W[4], W[28]]/4 - SB[W[3], W[13], W[4], W[29]]/4 - 
   SB[W[3], W[13], W[4], W[30]]/2 + SB[W[3], W[13], W[5], W[1]]/4 - 
   SB[W[3], W[13], W[5], W[2]]/4 + (3*SB[W[3], W[13], W[5], W[3]])/2 + 
   SB[W[3], W[13], W[5], W[4]]/2 + SB[W[3], W[13], W[5], W[5]] - 
   2*SB[W[3], W[13], W[5], W[8]] + SB[W[3], W[13], W[5], W[16]]/2 - 
   SB[W[3], W[13], W[5], W[17]]/4 - (5*SB[W[3], W[13], W[5], W[18]])/4 + 
   (3*SB[W[3], W[13], W[5], W[19]])/4 - (3*SB[W[3], W[13], W[5], W[20]])/4 - 
   SB[W[3], W[13], W[5], W[26]]/4 + SB[W[3], W[13], W[5], W[27]]/4 + 
   SB[W[3], W[13], W[5], W[28]]/4 - (3*SB[W[3], W[13], W[5], W[29]])/4 - 
   SB[W[3], W[13], W[5], W[30]]/2 + (3*SB[W[3], W[13], W[13], W[1]])/2 - 
   (3*SB[W[3], W[13], W[13], W[3]])/2 - (3*SB[W[3], W[13], W[13], W[4]])/2 - 
   (3*SB[W[3], W[13], W[13], W[5]])/2 + (3*SB[W[3], W[13], W[13], W[18]])/2 + 
   (3*SB[W[3], W[13], W[13], W[20]])/2 - (3*SB[W[3], W[13], W[13], W[27]])/
    2 + (3*SB[W[3], W[13], W[13], W[29]])/2 + SB[W[3], W[13], W[18], W[1]]/
    4 + (3*SB[W[3], W[13], W[18], W[2]])/4 + SB[W[3], W[13], W[18], W[4]]/2 - 
   SB[W[3], W[13], W[18], W[5]] - 2*SB[W[3], W[13], W[18], W[11]] - 
   SB[W[3], W[13], W[18], W[16]]/2 + SB[W[3], W[13], W[18], W[17]]/4 + 
   (5*SB[W[3], W[13], W[18], W[18]])/4 + (3*SB[W[3], W[13], W[18], W[19]])/
    4 - SB[W[3], W[13], W[18], W[20]]/4 + SB[W[3], W[13], W[18], W[26]]/4 - 
   SB[W[3], W[13], W[18], W[27]]/4 + SB[W[3], W[13], W[18], W[28]]/4 - 
   SB[W[3], W[13], W[18], W[29]]/4 + SB[W[3], W[13], W[18], W[30]]/2 - 
   (3*SB[W[3], W[13], W[20], W[1]])/4 + SB[W[3], W[13], W[20], W[2]]/4 - 
   SB[W[3], W[13], W[20], W[3]] - SB[W[3], W[13], W[20], W[5]]/2 + 
   2*SB[W[3], W[13], W[20], W[8]] - SB[W[3], W[13], W[20], W[16]]/2 + 
   SB[W[3], W[13], W[20], W[17]]/4 + (3*SB[W[3], W[13], W[20], W[18]])/4 - 
   (3*SB[W[3], W[13], W[20], W[19]])/4 + SB[W[3], W[13], W[20], W[20]]/4 + 
   SB[W[3], W[13], W[20], W[26]]/4 + SB[W[3], W[13], W[20], W[27]]/4 - 
   SB[W[3], W[13], W[20], W[28]]/4 + SB[W[3], W[13], W[20], W[29]]/4 + 
   SB[W[3], W[13], W[20], W[30]]/2 + SB[W[3], W[13], W[27], W[1]]/4 + 
   SB[W[3], W[13], W[27], W[2]]/4 + SB[W[3], W[13], W[27], W[16]]/2 - 
   SB[W[3], W[13], W[27], W[17]]/4 - SB[W[3], W[13], W[27], W[18]]/4 - 
   SB[W[3], W[13], W[27], W[19]]/4 - SB[W[3], W[13], W[27], W[20]]/4 - 
   SB[W[3], W[13], W[27], W[26]]/4 - (3*SB[W[3], W[13], W[27], W[27]])/4 - 
   (3*SB[W[3], W[13], W[27], W[28]])/4 - SB[W[3], W[13], W[27], W[29]]/4 - 
   SB[W[3], W[13], W[27], W[30]]/2 - SB[W[3], W[13], W[29], W[1]]/4 - 
   SB[W[3], W[13], W[29], W[2]]/4 - SB[W[3], W[13], W[29], W[16]]/2 + 
   SB[W[3], W[13], W[29], W[17]]/4 + SB[W[3], W[13], W[29], W[18]]/4 + 
   SB[W[3], W[13], W[29], W[19]]/4 + SB[W[3], W[13], W[29], W[20]]/4 + 
   SB[W[3], W[13], W[29], W[26]]/4 + (3*SB[W[3], W[13], W[29], W[27]])/4 + 
   (3*SB[W[3], W[13], W[29], W[28]])/4 + SB[W[3], W[13], W[29], W[29]]/4 + 
   SB[W[3], W[13], W[29], W[30]]/2 + (3*SB[W[3], W[15], W[1], W[1]])/4 - 
   SB[W[3], W[15], W[1], W[2]]/4 + SB[W[3], W[15], W[1], W[3]] + 
   SB[W[3], W[15], W[1], W[5]]/2 - 2*SB[W[3], W[15], W[1], W[8]] + 
   SB[W[3], W[15], W[1], W[16]]/2 - SB[W[3], W[15], W[1], W[17]]/4 - 
   (3*SB[W[3], W[15], W[1], W[18]])/4 + (3*SB[W[3], W[15], W[1], W[19]])/4 - 
   SB[W[3], W[15], W[1], W[20]]/4 - SB[W[3], W[15], W[1], W[26]]/4 - 
   SB[W[3], W[15], W[1], W[27]]/4 + SB[W[3], W[15], W[1], W[28]]/4 - 
   SB[W[3], W[15], W[1], W[29]]/4 - SB[W[3], W[15], W[1], W[30]]/2 + 
   SB[W[3], W[15], W[2], W[1]]/4 - (3*SB[W[3], W[15], W[2], W[2]])/4 - 
   SB[W[3], W[15], W[2], W[3]]/2 - SB[W[3], W[15], W[2], W[5]] + 
   2*SB[W[3], W[15], W[2], W[10]] - SB[W[3], W[15], W[2], W[16]]/2 + 
   SB[W[3], W[15], W[2], W[17]]/4 - (3*SB[W[3], W[15], W[2], W[18]])/4 + 
   (3*SB[W[3], W[15], W[2], W[19]])/4 + SB[W[3], W[15], W[2], W[20]]/4 + 
   SB[W[3], W[15], W[2], W[26]]/4 - SB[W[3], W[15], W[2], W[27]]/4 + 
   SB[W[3], W[15], W[2], W[28]]/4 + SB[W[3], W[15], W[2], W[29]]/4 + 
   SB[W[3], W[15], W[2], W[30]]/2 + SB[W[3], W[15], W[3], W[1]]/4 + 
   SB[W[3], W[15], W[3], W[2]]/4 + SB[W[3], W[15], W[3], W[3]] + 
   SB[W[3], W[15], W[3], W[5]] - 2*SB[W[3], W[15], W[3], W[8]] - 
   2*SB[W[3], W[15], W[3], W[10]] + SB[W[3], W[15], W[3], W[16]]/2 - 
   SB[W[3], W[15], W[3], W[17]]/4 + (3*SB[W[3], W[15], W[3], W[18]])/4 + 
   (3*SB[W[3], W[15], W[3], W[19]])/4 - SB[W[3], W[15], W[3], W[20]]/4 - 
   SB[W[3], W[15], W[3], W[26]]/4 + SB[W[3], W[15], W[3], W[27]]/4 + 
   SB[W[3], W[15], W[3], W[28]]/4 - SB[W[3], W[15], W[3], W[29]]/4 - 
   SB[W[3], W[15], W[3], W[30]]/2 - SB[W[3], W[15], W[5], W[1]]/4 - 
   SB[W[3], W[15], W[5], W[2]]/4 - SB[W[3], W[15], W[5], W[3]] - 
   SB[W[3], W[15], W[5], W[5]] + 2*SB[W[3], W[15], W[5], W[8]] + 
   2*SB[W[3], W[15], W[5], W[10]] - SB[W[3], W[15], W[5], W[16]]/2 + 
   SB[W[3], W[15], W[5], W[17]]/4 - (3*SB[W[3], W[15], W[5], W[18]])/4 - 
   (3*SB[W[3], W[15], W[5], W[19]])/4 + SB[W[3], W[15], W[5], W[20]]/4 + 
   SB[W[3], W[15], W[5], W[26]]/4 - SB[W[3], W[15], W[5], W[27]]/4 - 
   SB[W[3], W[15], W[5], W[28]]/4 + SB[W[3], W[15], W[5], W[29]]/4 + 
   SB[W[3], W[15], W[5], W[30]]/2 - SB[W[3], W[15], W[17], W[1]]/4 + 
   (3*SB[W[3], W[15], W[17], W[2]])/4 + SB[W[3], W[15], W[17], W[3]]/2 + 
   SB[W[3], W[15], W[17], W[5]] - 2*SB[W[3], W[15], W[17], W[10]] + 
   SB[W[3], W[15], W[17], W[16]]/2 - SB[W[3], W[15], W[17], W[17]]/4 + 
   (3*SB[W[3], W[15], W[17], W[18]])/4 - (3*SB[W[3], W[15], W[17], W[19]])/
    4 - SB[W[3], W[15], W[17], W[20]]/4 - SB[W[3], W[15], W[17], W[26]]/4 + 
   SB[W[3], W[15], W[17], W[27]]/4 - SB[W[3], W[15], W[17], W[28]]/4 - 
   SB[W[3], W[15], W[17], W[29]]/4 - SB[W[3], W[15], W[17], W[30]]/2 - 
   (3*SB[W[3], W[15], W[20], W[1]])/4 + SB[W[3], W[15], W[20], W[2]]/4 - 
   SB[W[3], W[15], W[20], W[3]] - SB[W[3], W[15], W[20], W[5]]/2 + 
   2*SB[W[3], W[15], W[20], W[8]] - SB[W[3], W[15], W[20], W[16]]/2 + 
   SB[W[3], W[15], W[20], W[17]]/4 + (3*SB[W[3], W[15], W[20], W[18]])/4 - 
   (3*SB[W[3], W[15], W[20], W[19]])/4 + SB[W[3], W[15], W[20], W[20]]/4 + 
   SB[W[3], W[15], W[20], W[26]]/4 + SB[W[3], W[15], W[20], W[27]]/4 - 
   SB[W[3], W[15], W[20], W[28]]/4 + SB[W[3], W[15], W[20], W[29]]/4 + 
   SB[W[3], W[15], W[20], W[30]]/2 + SB[W[3], W[15], W[26], W[1]]/4 + 
   SB[W[3], W[15], W[26], W[2]]/4 + SB[W[3], W[15], W[26], W[16]]/2 - 
   SB[W[3], W[15], W[26], W[17]]/4 - SB[W[3], W[15], W[26], W[18]]/4 - 
   SB[W[3], W[15], W[26], W[19]]/4 - SB[W[3], W[15], W[26], W[20]]/4 - 
   SB[W[3], W[15], W[26], W[26]]/4 - (3*SB[W[3], W[15], W[26], W[27]])/4 - 
   (3*SB[W[3], W[15], W[26], W[28]])/4 - SB[W[3], W[15], W[26], W[29]]/4 - 
   SB[W[3], W[15], W[26], W[30]]/2 - SB[W[3], W[15], W[29], W[1]]/4 - 
   SB[W[3], W[15], W[29], W[2]]/4 - SB[W[3], W[15], W[29], W[16]]/2 + 
   SB[W[3], W[15], W[29], W[17]]/4 + SB[W[3], W[15], W[29], W[18]]/4 + 
   SB[W[3], W[15], W[29], W[19]]/4 + SB[W[3], W[15], W[29], W[20]]/4 + 
   SB[W[3], W[15], W[29], W[26]]/4 + (3*SB[W[3], W[15], W[29], W[27]])/4 + 
   (3*SB[W[3], W[15], W[29], W[28]])/4 + SB[W[3], W[15], W[29], W[29]]/4 + 
   SB[W[3], W[15], W[29], W[30]]/2 + SB[W[4], W[1], W[1], W[2]] - 
   (3*SB[W[4], W[1], W[1], W[3]])/2 - (3*SB[W[4], W[1], W[1], W[4]])/2 + 
   (3*SB[W[4], W[1], W[1], W[5]])/2 + SB[W[4], W[1], W[1], W[11]] - 
   SB[W[4], W[1], W[1], W[16]]/2 + SB[W[4], W[1], W[1], W[30]]/2 + 
   SB[W[4], W[1], W[2], W[1]] + SB[W[4], W[1], W[2], W[2]] - 
   SB[W[4], W[1], W[2], W[3]] - 2*SB[W[4], W[1], W[2], W[4]] - 
   SB[W[4], W[1], W[2], W[5]] + SB[W[4], W[1], W[2], W[11]] + 
   SB[W[4], W[1], W[2], W[14]] - (7*SB[W[4], W[1], W[3], W[1]])/4 - 
   (5*SB[W[4], W[1], W[3], W[2]])/4 + SB[W[4], W[1], W[3], W[3]] + 
   SB[W[4], W[1], W[3], W[4]]/2 - SB[W[4], W[1], W[3], W[5]] + 
   3*SB[W[4], W[1], W[3], W[11]] + SB[W[4], W[1], W[3], W[16]]/2 + 
   SB[W[4], W[1], W[3], W[17]]/4 - (7*SB[W[4], W[1], W[3], W[18]])/4 + 
   (3*SB[W[4], W[1], W[3], W[19]])/4 - SB[W[4], W[1], W[3], W[20]]/4 + 
   SB[W[4], W[1], W[3], W[26]]/4 + (3*SB[W[4], W[1], W[3], W[27]])/4 + 
   SB[W[4], W[1], W[3], W[28]]/4 - SB[W[4], W[1], W[3], W[29]]/4 - 
   SB[W[4], W[1], W[3], W[30]]/2 - (9*SB[W[4], W[1], W[4], W[1]])/4 - 
   (9*SB[W[4], W[1], W[4], W[2]])/4 + (3*SB[W[4], W[1], W[4], W[3]])/2 + 
   2*SB[W[4], W[1], W[4], W[5]] + 2*SB[W[4], W[1], W[4], W[11]] + 
   SB[W[4], W[1], W[4], W[14]] + SB[W[4], W[1], W[4], W[16]]/2 - 
   SB[W[4], W[1], W[4], W[17]]/4 - (5*SB[W[4], W[1], W[4], W[18]])/4 - 
   (3*SB[W[4], W[1], W[4], W[19]])/4 - SB[W[4], W[1], W[4], W[20]]/4 - 
   SB[W[4], W[1], W[4], W[26]]/4 + SB[W[4], W[1], W[4], W[27]]/4 - 
   SB[W[4], W[1], W[4], W[28]]/4 - SB[W[4], W[1], W[4], W[29]]/4 - 
   SB[W[4], W[1], W[4], W[30]]/2 + (5*SB[W[4], W[1], W[5], W[1]])/4 - 
   (3*SB[W[4], W[1], W[5], W[2]])/4 - SB[W[4], W[1], W[5], W[3]] + 
   SB[W[4], W[1], W[5], W[4]] + SB[W[4], W[1], W[5], W[5]] - 
   SB[W[4], W[1], W[5], W[11]] + SB[W[4], W[1], W[5], W[16]]/2 - 
   SB[W[4], W[1], W[5], W[17]]/4 + (3*SB[W[4], W[1], W[5], W[18]])/4 - 
   (5*SB[W[4], W[1], W[5], W[19]])/4 - SB[W[4], W[1], W[5], W[20]]/4 - 
   SB[W[4], W[1], W[5], W[26]]/4 + SB[W[4], W[1], W[5], W[27]]/4 + 
   SB[W[4], W[1], W[5], W[28]]/4 - SB[W[4], W[1], W[5], W[29]]/4 - 
   SB[W[4], W[1], W[5], W[30]]/2 + (3*SB[W[4], W[1], W[11], W[1]])/2 + 
   (3*SB[W[4], W[1], W[11], W[2]])/2 + SB[W[4], W[1], W[11], W[3]]/2 + 
   (3*SB[W[4], W[1], W[11], W[4]])/2 - SB[W[4], W[1], W[11], W[5]] - 
   6*SB[W[4], W[1], W[11], W[11]] - SB[W[4], W[1], W[11], W[16]]/2 + 
   (5*SB[W[4], W[1], W[11], W[18]])/2 - SB[W[4], W[1], W[11], W[27]]/2 + 
   SB[W[4], W[1], W[11], W[30]]/2 + SB[W[4], W[1], W[13], W[1]]/2 - 
   SB[W[4], W[1], W[13], W[3]]/2 - SB[W[4], W[1], W[13], W[4]]/2 - 
   SB[W[4], W[1], W[13], W[5]]/2 + SB[W[4], W[1], W[13], W[18]]/2 + 
   SB[W[4], W[1], W[13], W[20]]/2 - SB[W[4], W[1], W[13], W[27]]/2 + 
   SB[W[4], W[1], W[13], W[29]]/2 + SB[W[4], W[1], W[14], W[2]] + 
   SB[W[4], W[1], W[14], W[4]] - 2*SB[W[4], W[1], W[14], W[5]] - 
   2*SB[W[4], W[1], W[14], W[14]] + 2*SB[W[4], W[1], W[14], W[19]] - 
   SB[W[4], W[1], W[16], W[1]]/4 - SB[W[4], W[1], W[16], W[2]]/4 + 
   SB[W[4], W[1], W[16], W[3]] + SB[W[4], W[1], W[16], W[5]] - 
   SB[W[4], W[1], W[16], W[16]]/2 + SB[W[4], W[1], W[16], W[17]]/4 - 
   (3*SB[W[4], W[1], W[16], W[18]])/4 - (3*SB[W[4], W[1], W[16], W[19]])/4 + 
   SB[W[4], W[1], W[16], W[20]]/4 + SB[W[4], W[1], W[16], W[26]]/4 - 
   SB[W[4], W[1], W[16], W[27]]/4 - SB[W[4], W[1], W[16], W[28]]/4 + 
   SB[W[4], W[1], W[16], W[29]]/4 + SB[W[4], W[1], W[16], W[30]]/2 + 
   SB[W[4], W[1], W[30], W[1]]/4 + SB[W[4], W[1], W[30], W[2]]/4 + 
   SB[W[4], W[1], W[30], W[16]]/2 - SB[W[4], W[1], W[30], W[17]]/4 - 
   SB[W[4], W[1], W[30], W[18]]/4 - SB[W[4], W[1], W[30], W[19]]/4 - 
   SB[W[4], W[1], W[30], W[20]]/4 - SB[W[4], W[1], W[30], W[26]]/4 - 
   (3*SB[W[4], W[1], W[30], W[27]])/4 - (3*SB[W[4], W[1], W[30], W[28]])/4 - 
   SB[W[4], W[1], W[30], W[29]]/4 - SB[W[4], W[1], W[30], W[30]]/2 + 
   SB[W[4], W[2], W[1], W[1]] + SB[W[4], W[2], W[1], W[2]] - 
   SB[W[4], W[2], W[1], W[3]] - 2*SB[W[4], W[2], W[1], W[4]] - 
   SB[W[4], W[2], W[1], W[5]] + SB[W[4], W[2], W[1], W[11]] + 
   SB[W[4], W[2], W[1], W[14]] + SB[W[4], W[2], W[2], W[1]] + 
   (3*SB[W[4], W[2], W[2], W[3]])/2 - (3*SB[W[4], W[2], W[2], W[4]])/2 - 
   (3*SB[W[4], W[2], W[2], W[5]])/2 + SB[W[4], W[2], W[2], W[14]] - 
   SB[W[4], W[2], W[2], W[16]]/2 + SB[W[4], W[2], W[2], W[30]]/2 - 
   (3*SB[W[4], W[2], W[3], W[1]])/4 + (5*SB[W[4], W[2], W[3], W[2]])/4 + 
   SB[W[4], W[2], W[3], W[3]] + SB[W[4], W[2], W[3], W[4]] - 
   SB[W[4], W[2], W[3], W[5]] - SB[W[4], W[2], W[3], W[14]] + 
   SB[W[4], W[2], W[3], W[16]]/2 - SB[W[4], W[2], W[3], W[17]]/4 - 
   (5*SB[W[4], W[2], W[3], W[18]])/4 + (3*SB[W[4], W[2], W[3], W[19]])/4 - 
   SB[W[4], W[2], W[3], W[20]]/4 - SB[W[4], W[2], W[3], W[26]]/4 + 
   SB[W[4], W[2], W[3], W[27]]/4 + SB[W[4], W[2], W[3], W[28]]/4 - 
   SB[W[4], W[2], W[3], W[29]]/4 - SB[W[4], W[2], W[3], W[30]]/2 - 
   (9*SB[W[4], W[2], W[4], W[1]])/4 - (9*SB[W[4], W[2], W[4], W[2]])/4 + 
   2*SB[W[4], W[2], W[4], W[3]] + (3*SB[W[4], W[2], W[4], W[5]])/2 + 
   SB[W[4], W[2], W[4], W[11]] + 2*SB[W[4], W[2], W[4], W[14]] + 
   SB[W[4], W[2], W[4], W[16]]/2 - SB[W[4], W[2], W[4], W[17]]/4 - 
   (3*SB[W[4], W[2], W[4], W[18]])/4 - (5*SB[W[4], W[2], W[4], W[19]])/4 - 
   SB[W[4], W[2], W[4], W[20]]/4 - SB[W[4], W[2], W[4], W[26]]/4 - 
   SB[W[4], W[2], W[4], W[27]]/4 + SB[W[4], W[2], W[4], W[28]]/4 - 
   SB[W[4], W[2], W[4], W[29]]/4 - SB[W[4], W[2], W[4], W[30]]/2 - 
   (5*SB[W[4], W[2], W[5], W[1]])/4 - (7*SB[W[4], W[2], W[5], W[2]])/4 - 
   SB[W[4], W[2], W[5], W[3]] + SB[W[4], W[2], W[5], W[4]]/2 + 
   SB[W[4], W[2], W[5], W[5]] + 3*SB[W[4], W[2], W[5], W[14]] + 
   SB[W[4], W[2], W[5], W[16]]/2 - SB[W[4], W[2], W[5], W[17]]/4 + 
   (3*SB[W[4], W[2], W[5], W[18]])/4 - (7*SB[W[4], W[2], W[5], W[19]])/4 + 
   SB[W[4], W[2], W[5], W[20]]/4 - SB[W[4], W[2], W[5], W[26]]/4 + 
   SB[W[4], W[2], W[5], W[27]]/4 + (3*SB[W[4], W[2], W[5], W[28]])/4 + 
   SB[W[4], W[2], W[5], W[29]]/4 - SB[W[4], W[2], W[5], W[30]]/2 + 
   SB[W[4], W[2], W[11], W[1]] - 2*SB[W[4], W[2], W[11], W[3]] + 
   SB[W[4], W[2], W[11], W[4]] - 2*SB[W[4], W[2], W[11], W[11]] + 
   2*SB[W[4], W[2], W[11], W[18]] + SB[W[4], W[2], W[12], W[2]]/2 - 
   SB[W[4], W[2], W[12], W[3]]/2 - SB[W[4], W[2], W[12], W[4]]/2 - 
   SB[W[4], W[2], W[12], W[5]]/2 + SB[W[4], W[2], W[12], W[17]]/2 + 
   SB[W[4], W[2], W[12], W[19]]/2 + SB[W[4], W[2], W[12], W[26]]/2 - 
   SB[W[4], W[2], W[12], W[28]]/2 + (3*SB[W[4], W[2], W[14], W[1]])/2 + 
   (3*SB[W[4], W[2], W[14], W[2]])/2 - SB[W[4], W[2], W[14], W[3]] + 
   (3*SB[W[4], W[2], W[14], W[4]])/2 + SB[W[4], W[2], W[14], W[5]]/2 - 
   6*SB[W[4], W[2], W[14], W[14]] - SB[W[4], W[2], W[14], W[16]]/2 + 
   (5*SB[W[4], W[2], W[14], W[19]])/2 - SB[W[4], W[2], W[14], W[28]]/2 + 
   SB[W[4], W[2], W[14], W[30]]/2 - SB[W[4], W[2], W[16], W[1]]/4 - 
   SB[W[4], W[2], W[16], W[2]]/4 + SB[W[4], W[2], W[16], W[3]] + 
   SB[W[4], W[2], W[16], W[5]] - SB[W[4], W[2], W[16], W[16]]/2 + 
   SB[W[4], W[2], W[16], W[17]]/4 - (3*SB[W[4], W[2], W[16], W[18]])/4 - 
   (3*SB[W[4], W[2], W[16], W[19]])/4 + SB[W[4], W[2], W[16], W[20]]/4 + 
   SB[W[4], W[2], W[16], W[26]]/4 - SB[W[4], W[2], W[16], W[27]]/4 - 
   SB[W[4], W[2], W[16], W[28]]/4 + SB[W[4], W[2], W[16], W[29]]/4 + 
   SB[W[4], W[2], W[16], W[30]]/2 + SB[W[4], W[2], W[30], W[1]]/4 + 
   SB[W[4], W[2], W[30], W[2]]/4 + SB[W[4], W[2], W[30], W[16]]/2 - 
   SB[W[4], W[2], W[30], W[17]]/4 - SB[W[4], W[2], W[30], W[18]]/4 - 
   SB[W[4], W[2], W[30], W[19]]/4 - SB[W[4], W[2], W[30], W[20]]/4 - 
   SB[W[4], W[2], W[30], W[26]]/4 - (3*SB[W[4], W[2], W[30], W[27]])/4 - 
   (3*SB[W[4], W[2], W[30], W[28]])/4 - SB[W[4], W[2], W[30], W[29]]/4 - 
   SB[W[4], W[2], W[30], W[30]]/2 - (5*SB[W[4], W[3], W[1], W[1]])/4 - 
   (5*SB[W[4], W[3], W[1], W[2]])/4 + SB[W[4], W[3], W[1], W[3]]/2 - 
   (3*SB[W[4], W[3], W[1], W[5]])/2 + 3*SB[W[4], W[3], W[1], W[11]] + 
   SB[W[4], W[3], W[1], W[16]]/2 + SB[W[4], W[3], W[1], W[17]]/4 - 
   (5*SB[W[4], W[3], W[1], W[18]])/4 + (3*SB[W[4], W[3], W[1], W[19]])/4 + 
   SB[W[4], W[3], W[1], W[20]]/4 + SB[W[4], W[3], W[1], W[26]]/4 + 
   SB[W[4], W[3], W[1], W[27]]/4 + SB[W[4], W[3], W[1], W[28]]/4 + 
   SB[W[4], W[3], W[1], W[29]]/4 - SB[W[4], W[3], W[1], W[30]]/2 - 
   (3*SB[W[4], W[3], W[2], W[1]])/4 + (5*SB[W[4], W[3], W[2], W[2]])/4 + 
   SB[W[4], W[3], W[2], W[3]] + SB[W[4], W[3], W[2], W[4]] - 
   SB[W[4], W[3], W[2], W[5]] - SB[W[4], W[3], W[2], W[14]] + 
   SB[W[4], W[3], W[2], W[16]]/2 - SB[W[4], W[3], W[2], W[17]]/4 - 
   (5*SB[W[4], W[3], W[2], W[18]])/4 + (3*SB[W[4], W[3], W[2], W[19]])/4 - 
   SB[W[4], W[3], W[2], W[20]]/4 - SB[W[4], W[3], W[2], W[26]]/4 + 
   SB[W[4], W[3], W[2], W[27]]/4 + SB[W[4], W[3], W[2], W[28]]/4 - 
   SB[W[4], W[3], W[2], W[29]]/4 - SB[W[4], W[3], W[2], W[30]]/2 + 
   SB[W[4], W[3], W[4], W[1]] + SB[W[4], W[3], W[4], W[2]] - 
   SB[W[4], W[3], W[4], W[11]] - SB[W[4], W[3], W[4], W[14]] - 
   SB[W[4], W[3], W[5], W[1]]/4 - SB[W[4], W[3], W[5], W[2]]/4 - 
   SB[W[4], W[3], W[5], W[3]] - SB[W[4], W[3], W[5], W[5]] - 
   SB[W[4], W[3], W[5], W[16]]/2 + SB[W[4], W[3], W[5], W[17]]/4 + 
   (5*SB[W[4], W[3], W[5], W[18]])/4 + (5*SB[W[4], W[3], W[5], W[19]])/4 + 
   SB[W[4], W[3], W[5], W[20]]/4 + SB[W[4], W[3], W[5], W[26]]/4 - 
   SB[W[4], W[3], W[5], W[27]]/4 - SB[W[4], W[3], W[5], W[28]]/4 + 
   SB[W[4], W[3], W[5], W[29]]/4 + SB[W[4], W[3], W[5], W[30]]/2 + 
   2*SB[W[4], W[3], W[11], W[1]] + SB[W[4], W[3], W[11], W[2]] - 
   SB[W[4], W[3], W[11], W[3]] - 4*SB[W[4], W[3], W[11], W[11]] - 
   SB[W[4], W[3], W[11], W[16]] + 3*SB[W[4], W[3], W[11], W[18]] - 
   SB[W[4], W[3], W[11], W[27]] + SB[W[4], W[3], W[11], W[30]] - 
   SB[W[4], W[3], W[13], W[1]]/2 + SB[W[4], W[3], W[13], W[3]]/2 + 
   SB[W[4], W[3], W[13], W[4]]/2 + SB[W[4], W[3], W[13], W[5]]/2 - 
   SB[W[4], W[3], W[13], W[18]]/2 - SB[W[4], W[3], W[13], W[20]]/2 + 
   SB[W[4], W[3], W[13], W[27]]/2 - SB[W[4], W[3], W[13], W[29]]/2 - 
   SB[W[4], W[3], W[14], W[2]] - SB[W[4], W[3], W[14], W[4]] + 
   2*SB[W[4], W[3], W[14], W[5]] + 2*SB[W[4], W[3], W[14], W[14]] - 
   2*SB[W[4], W[3], W[14], W[19]] - SB[W[4], W[3], W[18], W[1]]/4 - 
   (3*SB[W[4], W[3], W[18], W[2]])/4 - SB[W[4], W[3], W[18], W[4]]/2 + 
   SB[W[4], W[3], W[18], W[5]] + 2*SB[W[4], W[3], W[18], W[11]] + 
   SB[W[4], W[3], W[18], W[16]]/2 - SB[W[4], W[3], W[18], W[17]]/4 - 
   (5*SB[W[4], W[3], W[18], W[18]])/4 - (3*SB[W[4], W[3], W[18], W[19]])/4 + 
   SB[W[4], W[3], W[18], W[20]]/4 - SB[W[4], W[3], W[18], W[26]]/4 + 
   SB[W[4], W[3], W[18], W[27]]/4 - SB[W[4], W[3], W[18], W[28]]/4 + 
   SB[W[4], W[3], W[18], W[29]]/4 - SB[W[4], W[3], W[18], W[30]]/2 - 
   SB[W[4], W[3], W[27], W[1]]/4 - SB[W[4], W[3], W[27], W[2]]/4 - 
   SB[W[4], W[3], W[27], W[16]]/2 + SB[W[4], W[3], W[27], W[17]]/4 + 
   SB[W[4], W[3], W[27], W[18]]/4 + SB[W[4], W[3], W[27], W[19]]/4 + 
   SB[W[4], W[3], W[27], W[20]]/4 + SB[W[4], W[3], W[27], W[26]]/4 + 
   (3*SB[W[4], W[3], W[27], W[27]])/4 + (3*SB[W[4], W[3], W[27], W[28]])/4 + 
   SB[W[4], W[3], W[27], W[29]]/4 + SB[W[4], W[3], W[27], W[30]]/2 - 
   2*SB[W[4], W[4], W[1], W[1]] - 2*SB[W[4], W[4], W[1], W[2]] + 
   SB[W[4], W[4], W[1], W[3]] + SB[W[4], W[4], W[1], W[5]] + 
   SB[W[4], W[4], W[1], W[11]] + SB[W[4], W[4], W[1], W[14]] - 
   2*SB[W[4], W[4], W[2], W[1]] - 2*SB[W[4], W[4], W[2], W[2]] + 
   SB[W[4], W[4], W[2], W[3]] + SB[W[4], W[4], W[2], W[5]] + 
   SB[W[4], W[4], W[2], W[11]] + SB[W[4], W[4], W[2], W[14]] + 
   SB[W[4], W[4], W[3], W[1]] + SB[W[4], W[4], W[3], W[2]] - 
   SB[W[4], W[4], W[3], W[11]] - SB[W[4], W[4], W[3], W[14]] + 
   SB[W[4], W[4], W[5], W[1]] + SB[W[4], W[4], W[5], W[2]] - 
   SB[W[4], W[4], W[5], W[11]] - SB[W[4], W[4], W[5], W[14]] + 
   SB[W[4], W[4], W[11], W[1]] + SB[W[4], W[4], W[11], W[2]] - 
   SB[W[4], W[4], W[11], W[3]] - SB[W[4], W[4], W[11], W[5]] + 
   SB[W[4], W[4], W[14], W[1]] + SB[W[4], W[4], W[14], W[2]] - 
   SB[W[4], W[4], W[14], W[3]] - SB[W[4], W[4], W[14], W[5]] + 
   (5*SB[W[4], W[5], W[1], W[1]])/4 - (3*SB[W[4], W[5], W[1], W[2]])/4 - 
   SB[W[4], W[5], W[1], W[3]] + SB[W[4], W[5], W[1], W[4]] + 
   SB[W[4], W[5], W[1], W[5]] - SB[W[4], W[5], W[1], W[11]] + 
   SB[W[4], W[5], W[1], W[16]]/2 - SB[W[4], W[5], W[1], W[17]]/4 + 
   (3*SB[W[4], W[5], W[1], W[18]])/4 - (5*SB[W[4], W[5], W[1], W[19]])/4 - 
   SB[W[4], W[5], W[1], W[20]]/4 - SB[W[4], W[5], W[1], W[26]]/4 + 
   SB[W[4], W[5], W[1], W[27]]/4 + SB[W[4], W[5], W[1], W[28]]/4 - 
   SB[W[4], W[5], W[1], W[29]]/4 - SB[W[4], W[5], W[1], W[30]]/2 - 
   (5*SB[W[4], W[5], W[2], W[1]])/4 - (5*SB[W[4], W[5], W[2], W[2]])/4 - 
   (3*SB[W[4], W[5], W[2], W[3]])/2 + SB[W[4], W[5], W[2], W[5]]/2 + 
   3*SB[W[4], W[5], W[2], W[14]] + SB[W[4], W[5], W[2], W[16]]/2 + 
   SB[W[4], W[5], W[2], W[17]]/4 + (3*SB[W[4], W[5], W[2], W[18]])/4 - 
   (5*SB[W[4], W[5], W[2], W[19]])/4 + SB[W[4], W[5], W[2], W[20]]/4 + 
   SB[W[4], W[5], W[2], W[26]]/4 + SB[W[4], W[5], W[2], W[27]]/4 + 
   SB[W[4], W[5], W[2], W[28]]/4 + SB[W[4], W[5], W[2], W[29]]/4 - 
   SB[W[4], W[5], W[2], W[30]]/2 - SB[W[4], W[5], W[3], W[1]]/4 - 
   SB[W[4], W[5], W[3], W[2]]/4 - SB[W[4], W[5], W[3], W[3]] - 
   SB[W[4], W[5], W[3], W[5]] - SB[W[4], W[5], W[3], W[16]]/2 + 
   SB[W[4], W[5], W[3], W[17]]/4 + (5*SB[W[4], W[5], W[3], W[18]])/4 + 
   (5*SB[W[4], W[5], W[3], W[19]])/4 + SB[W[4], W[5], W[3], W[20]]/4 + 
   SB[W[4], W[5], W[3], W[26]]/4 - SB[W[4], W[5], W[3], W[27]]/4 - 
   SB[W[4], W[5], W[3], W[28]]/4 + SB[W[4], W[5], W[3], W[29]]/4 + 
   SB[W[4], W[5], W[3], W[30]]/2 + SB[W[4], W[5], W[4], W[1]] + 
   SB[W[4], W[5], W[4], W[2]] - SB[W[4], W[5], W[4], W[11]] - 
   SB[W[4], W[5], W[4], W[14]] - SB[W[4], W[5], W[11], W[1]] + 
   2*SB[W[4], W[5], W[11], W[3]] - SB[W[4], W[5], W[11], W[4]] + 
   2*SB[W[4], W[5], W[11], W[11]] - 2*SB[W[4], W[5], W[11], W[18]] - 
   SB[W[4], W[5], W[12], W[2]]/2 + SB[W[4], W[5], W[12], W[3]]/2 + 
   SB[W[4], W[5], W[12], W[4]]/2 + SB[W[4], W[5], W[12], W[5]]/2 - 
   SB[W[4], W[5], W[12], W[17]]/2 - SB[W[4], W[5], W[12], W[19]]/2 - 
   SB[W[4], W[5], W[12], W[26]]/2 + SB[W[4], W[5], W[12], W[28]]/2 + 
   SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[2]] - 
   SB[W[4], W[5], W[14], W[5]] - 4*SB[W[4], W[5], W[14], W[14]] - 
   SB[W[4], W[5], W[14], W[16]] + 3*SB[W[4], W[5], W[14], W[19]] - 
   SB[W[4], W[5], W[14], W[28]] + SB[W[4], W[5], W[14], W[30]] - 
   (3*SB[W[4], W[5], W[19], W[1]])/4 - SB[W[4], W[5], W[19], W[2]]/4 + 
   SB[W[4], W[5], W[19], W[3]] - SB[W[4], W[5], W[19], W[4]]/2 + 
   2*SB[W[4], W[5], W[19], W[14]] + SB[W[4], W[5], W[19], W[16]]/2 + 
   SB[W[4], W[5], W[19], W[17]]/4 - (3*SB[W[4], W[5], W[19], W[18]])/4 - 
   (5*SB[W[4], W[5], W[19], W[19]])/4 - SB[W[4], W[5], W[19], W[20]]/4 + 
   SB[W[4], W[5], W[19], W[26]]/4 - SB[W[4], W[5], W[19], W[27]]/4 + 
   SB[W[4], W[5], W[19], W[28]]/4 - SB[W[4], W[5], W[19], W[29]]/4 - 
   SB[W[4], W[5], W[19], W[30]]/2 - SB[W[4], W[5], W[28], W[1]]/4 - 
   SB[W[4], W[5], W[28], W[2]]/4 - SB[W[4], W[5], W[28], W[16]]/2 + 
   SB[W[4], W[5], W[28], W[17]]/4 + SB[W[4], W[5], W[28], W[18]]/4 + 
   SB[W[4], W[5], W[28], W[19]]/4 + SB[W[4], W[5], W[28], W[20]]/4 + 
   SB[W[4], W[5], W[28], W[26]]/4 + (3*SB[W[4], W[5], W[28], W[27]])/4 + 
   (3*SB[W[4], W[5], W[28], W[28]])/4 + SB[W[4], W[5], W[28], W[29]]/4 + 
   SB[W[4], W[5], W[28], W[30]]/2 + (5*SB[W[4], W[11], W[1], W[1]])/4 + 
   (5*SB[W[4], W[11], W[1], W[2]])/4 + SB[W[4], W[11], W[1], W[3]] + 
   (3*SB[W[4], W[11], W[1], W[4]])/2 - 5*SB[W[4], W[11], W[1], W[11]] - 
   SB[W[4], W[11], W[1], W[17]]/4 + (5*SB[W[4], W[11], W[1], W[18]])/4 - 
   (3*SB[W[4], W[11], W[1], W[19]])/4 - SB[W[4], W[11], W[1], W[20]]/4 - 
   SB[W[4], W[11], W[1], W[26]]/4 - SB[W[4], W[11], W[1], W[27]]/4 - 
   SB[W[4], W[11], W[1], W[28]]/4 - SB[W[4], W[11], W[1], W[29]]/4 + 
   (3*SB[W[4], W[11], W[2], W[1]])/4 - SB[W[4], W[11], W[2], W[2]]/4 - 
   SB[W[4], W[11], W[2], W[3]] + SB[W[4], W[11], W[2], W[4]] + 
   SB[W[4], W[11], W[2], W[5]] - 2*SB[W[4], W[11], W[2], W[11]] - 
   SB[W[4], W[11], W[2], W[16]]/2 + SB[W[4], W[11], W[2], W[17]]/4 + 
   (5*SB[W[4], W[11], W[2], W[18]])/4 - (3*SB[W[4], W[11], W[2], W[19]])/4 + 
   SB[W[4], W[11], W[2], W[20]]/4 + SB[W[4], W[11], W[2], W[26]]/4 - 
   SB[W[4], W[11], W[2], W[27]]/4 - SB[W[4], W[11], W[2], W[28]]/4 + 
   SB[W[4], W[11], W[2], W[29]]/4 + SB[W[4], W[11], W[2], W[30]]/2 + 
   (7*SB[W[4], W[11], W[3], W[1]])/4 + SB[W[4], W[11], W[3], W[2]]/4 - 
   SB[W[4], W[11], W[3], W[3]] - SB[W[4], W[11], W[3], W[4]]/2 + 
   SB[W[4], W[11], W[3], W[5]] - 2*SB[W[4], W[11], W[3], W[11]] - 
   SB[W[4], W[11], W[3], W[16]]/2 - SB[W[4], W[11], W[3], W[17]]/4 + 
   (7*SB[W[4], W[11], W[3], W[18]])/4 - (3*SB[W[4], W[11], W[3], W[19]])/4 + 
   SB[W[4], W[11], W[3], W[20]]/4 - SB[W[4], W[11], W[3], W[26]]/4 - 
   (3*SB[W[4], W[11], W[3], W[27]])/4 - SB[W[4], W[11], W[3], W[28]]/4 + 
   SB[W[4], W[11], W[3], W[29]]/4 + SB[W[4], W[11], W[3], W[30]]/2 + 
   (5*SB[W[4], W[11], W[4], W[1]])/4 + (5*SB[W[4], W[11], W[4], W[2]])/4 - 
   (3*SB[W[4], W[11], W[4], W[3]])/2 - 2*SB[W[4], W[11], W[4], W[5]] - 
   SB[W[4], W[11], W[4], W[11]] - SB[W[4], W[11], W[4], W[16]]/2 + 
   SB[W[4], W[11], W[4], W[17]]/4 + (5*SB[W[4], W[11], W[4], W[18]])/4 + 
   (3*SB[W[4], W[11], W[4], W[19]])/4 + SB[W[4], W[11], W[4], W[20]]/4 + 
   SB[W[4], W[11], W[4], W[26]]/4 - SB[W[4], W[11], W[4], W[27]]/4 + 
   SB[W[4], W[11], W[4], W[28]]/4 + SB[W[4], W[11], W[4], W[29]]/4 + 
   SB[W[4], W[11], W[4], W[30]]/2 - SB[W[4], W[11], W[5], W[1]] + 
   2*SB[W[4], W[11], W[5], W[3]] - SB[W[4], W[11], W[5], W[4]] + 
   2*SB[W[4], W[11], W[5], W[11]] - 2*SB[W[4], W[11], W[5], W[18]] - 
   (9*SB[W[4], W[11], W[11], W[1]])/2 - (7*SB[W[4], W[11], W[11], W[2]])/2 + 
   (3*SB[W[4], W[11], W[11], W[3]])/2 - (3*SB[W[4], W[11], W[11], W[4]])/2 + 
   2*SB[W[4], W[11], W[11], W[5]] + 10*SB[W[4], W[11], W[11], W[11]] + 
   (3*SB[W[4], W[11], W[11], W[16]])/2 - (11*SB[W[4], W[11], W[11], W[18]])/
    2 + (3*SB[W[4], W[11], W[11], W[27]])/2 - 
   (3*SB[W[4], W[11], W[11], W[30]])/2 + SB[W[4], W[11], W[16], W[1]]/4 + 
   SB[W[4], W[11], W[16], W[2]]/4 - SB[W[4], W[11], W[16], W[3]] - 
   SB[W[4], W[11], W[16], W[5]] + SB[W[4], W[11], W[16], W[16]]/2 - 
   SB[W[4], W[11], W[16], W[17]]/4 + (3*SB[W[4], W[11], W[16], W[18]])/4 + 
   (3*SB[W[4], W[11], W[16], W[19]])/4 - SB[W[4], W[11], W[16], W[20]]/4 - 
   SB[W[4], W[11], W[16], W[26]]/4 + SB[W[4], W[11], W[16], W[27]]/4 + 
   SB[W[4], W[11], W[16], W[28]]/4 - SB[W[4], W[11], W[16], W[29]]/4 - 
   SB[W[4], W[11], W[16], W[30]]/2 + SB[W[4], W[11], W[18], W[1]]/4 + 
   (3*SB[W[4], W[11], W[18], W[2]])/4 + SB[W[4], W[11], W[18], W[4]]/2 - 
   SB[W[4], W[11], W[18], W[5]] - 2*SB[W[4], W[11], W[18], W[11]] - 
   SB[W[4], W[11], W[18], W[16]]/2 + SB[W[4], W[11], W[18], W[17]]/4 + 
   (5*SB[W[4], W[11], W[18], W[18]])/4 + (3*SB[W[4], W[11], W[18], W[19]])/
    4 - SB[W[4], W[11], W[18], W[20]]/4 + SB[W[4], W[11], W[18], W[26]]/4 - 
   SB[W[4], W[11], W[18], W[27]]/4 + SB[W[4], W[11], W[18], W[28]]/4 - 
   SB[W[4], W[11], W[18], W[29]]/4 + SB[W[4], W[11], W[18], W[30]]/2 + 
   SB[W[4], W[11], W[27], W[1]]/4 + SB[W[4], W[11], W[27], W[2]]/4 + 
   SB[W[4], W[11], W[27], W[16]]/2 - SB[W[4], W[11], W[27], W[17]]/4 - 
   SB[W[4], W[11], W[27], W[18]]/4 - SB[W[4], W[11], W[27], W[19]]/4 - 
   SB[W[4], W[11], W[27], W[20]]/4 - SB[W[4], W[11], W[27], W[26]]/4 - 
   (3*SB[W[4], W[11], W[27], W[27]])/4 - (3*SB[W[4], W[11], W[27], W[28]])/
    4 - SB[W[4], W[11], W[27], W[29]]/4 - SB[W[4], W[11], W[27], W[30]]/2 - 
   SB[W[4], W[11], W[30], W[1]]/4 - SB[W[4], W[11], W[30], W[2]]/4 - 
   SB[W[4], W[11], W[30], W[16]]/2 + SB[W[4], W[11], W[30], W[17]]/4 + 
   SB[W[4], W[11], W[30], W[18]]/4 + SB[W[4], W[11], W[30], W[19]]/4 + 
   SB[W[4], W[11], W[30], W[20]]/4 + SB[W[4], W[11], W[30], W[26]]/4 + 
   (3*SB[W[4], W[11], W[30], W[27]])/4 + (3*SB[W[4], W[11], W[30], W[28]])/
    4 + SB[W[4], W[11], W[30], W[29]]/4 + SB[W[4], W[11], W[30], W[30]]/2 - 
   SB[W[4], W[14], W[1], W[1]]/4 + (3*SB[W[4], W[14], W[1], W[2]])/4 + 
   SB[W[4], W[14], W[1], W[3]] + SB[W[4], W[14], W[1], W[4]] - 
   SB[W[4], W[14], W[1], W[5]] - 2*SB[W[4], W[14], W[1], W[14]] - 
   SB[W[4], W[14], W[1], W[16]]/2 + SB[W[4], W[14], W[1], W[17]]/4 - 
   (3*SB[W[4], W[14], W[1], W[18]])/4 + (5*SB[W[4], W[14], W[1], W[19]])/4 + 
   SB[W[4], W[14], W[1], W[20]]/4 + SB[W[4], W[14], W[1], W[26]]/4 - 
   SB[W[4], W[14], W[1], W[27]]/4 - SB[W[4], W[14], W[1], W[28]]/4 + 
   SB[W[4], W[14], W[1], W[29]]/4 + SB[W[4], W[14], W[1], W[30]]/2 + 
   (5*SB[W[4], W[14], W[2], W[1]])/4 + (5*SB[W[4], W[14], W[2], W[2]])/4 + 
   (3*SB[W[4], W[14], W[2], W[4]])/2 + SB[W[4], W[14], W[2], W[5]] - 
   5*SB[W[4], W[14], W[2], W[14]] - SB[W[4], W[14], W[2], W[17]]/4 - 
   (3*SB[W[4], W[14], W[2], W[18]])/4 + (5*SB[W[4], W[14], W[2], W[19]])/4 - 
   SB[W[4], W[14], W[2], W[20]]/4 - SB[W[4], W[14], W[2], W[26]]/4 - 
   SB[W[4], W[14], W[2], W[27]]/4 - SB[W[4], W[14], W[2], W[28]]/4 - 
   SB[W[4], W[14], W[2], W[29]]/4 - SB[W[4], W[14], W[3], W[2]] - 
   SB[W[4], W[14], W[3], W[4]] + 2*SB[W[4], W[14], W[3], W[5]] + 
   2*SB[W[4], W[14], W[3], W[14]] - 2*SB[W[4], W[14], W[3], W[19]] + 
   (5*SB[W[4], W[14], W[4], W[1]])/4 + (5*SB[W[4], W[14], W[4], W[2]])/4 - 
   2*SB[W[4], W[14], W[4], W[3]] - (3*SB[W[4], W[14], W[4], W[5]])/2 - 
   SB[W[4], W[14], W[4], W[14]] - SB[W[4], W[14], W[4], W[16]]/2 + 
   SB[W[4], W[14], W[4], W[17]]/4 + (3*SB[W[4], W[14], W[4], W[18]])/4 + 
   (5*SB[W[4], W[14], W[4], W[19]])/4 + SB[W[4], W[14], W[4], W[20]]/4 + 
   SB[W[4], W[14], W[4], W[26]]/4 + SB[W[4], W[14], W[4], W[27]]/4 - 
   SB[W[4], W[14], W[4], W[28]]/4 + SB[W[4], W[14], W[4], W[29]]/4 + 
   SB[W[4], W[14], W[4], W[30]]/2 + SB[W[4], W[14], W[5], W[1]]/4 + 
   (7*SB[W[4], W[14], W[5], W[2]])/4 + SB[W[4], W[14], W[5], W[3]] - 
   SB[W[4], W[14], W[5], W[4]]/2 - SB[W[4], W[14], W[5], W[5]] - 
   2*SB[W[4], W[14], W[5], W[14]] - SB[W[4], W[14], W[5], W[16]]/2 + 
   SB[W[4], W[14], W[5], W[17]]/4 - (3*SB[W[4], W[14], W[5], W[18]])/4 + 
   (7*SB[W[4], W[14], W[5], W[19]])/4 - SB[W[4], W[14], W[5], W[20]]/4 + 
   SB[W[4], W[14], W[5], W[26]]/4 - SB[W[4], W[14], W[5], W[27]]/4 - 
   (3*SB[W[4], W[14], W[5], W[28]])/4 - SB[W[4], W[14], W[5], W[29]]/4 + 
   SB[W[4], W[14], W[5], W[30]]/2 - (7*SB[W[4], W[14], W[14], W[1]])/2 - 
   (9*SB[W[4], W[14], W[14], W[2]])/2 + 2*SB[W[4], W[14], W[14], W[3]] - 
   (3*SB[W[4], W[14], W[14], W[4]])/2 + (3*SB[W[4], W[14], W[14], W[5]])/2 + 
   10*SB[W[4], W[14], W[14], W[14]] + (3*SB[W[4], W[14], W[14], W[16]])/2 - 
   (11*SB[W[4], W[14], W[14], W[19]])/2 + (3*SB[W[4], W[14], W[14], W[28]])/
    2 - (3*SB[W[4], W[14], W[14], W[30]])/2 + SB[W[4], W[14], W[16], W[1]]/
    4 + SB[W[4], W[14], W[16], W[2]]/4 - SB[W[4], W[14], W[16], W[3]] - 
   SB[W[4], W[14], W[16], W[5]] + SB[W[4], W[14], W[16], W[16]]/2 - 
   SB[W[4], W[14], W[16], W[17]]/4 + (3*SB[W[4], W[14], W[16], W[18]])/4 + 
   (3*SB[W[4], W[14], W[16], W[19]])/4 - SB[W[4], W[14], W[16], W[20]]/4 - 
   SB[W[4], W[14], W[16], W[26]]/4 + SB[W[4], W[14], W[16], W[27]]/4 + 
   SB[W[4], W[14], W[16], W[28]]/4 - SB[W[4], W[14], W[16], W[29]]/4 - 
   SB[W[4], W[14], W[16], W[30]]/2 + (3*SB[W[4], W[14], W[19], W[1]])/4 + 
   SB[W[4], W[14], W[19], W[2]]/4 - SB[W[4], W[14], W[19], W[3]] + 
   SB[W[4], W[14], W[19], W[4]]/2 - 2*SB[W[4], W[14], W[19], W[14]] - 
   SB[W[4], W[14], W[19], W[16]]/2 - SB[W[4], W[14], W[19], W[17]]/4 + 
   (3*SB[W[4], W[14], W[19], W[18]])/4 + (5*SB[W[4], W[14], W[19], W[19]])/
    4 + SB[W[4], W[14], W[19], W[20]]/4 - SB[W[4], W[14], W[19], W[26]]/4 + 
   SB[W[4], W[14], W[19], W[27]]/4 - SB[W[4], W[14], W[19], W[28]]/4 + 
   SB[W[4], W[14], W[19], W[29]]/4 + SB[W[4], W[14], W[19], W[30]]/2 + 
   SB[W[4], W[14], W[28], W[1]]/4 + SB[W[4], W[14], W[28], W[2]]/4 + 
   SB[W[4], W[14], W[28], W[16]]/2 - SB[W[4], W[14], W[28], W[17]]/4 - 
   SB[W[4], W[14], W[28], W[18]]/4 - SB[W[4], W[14], W[28], W[19]]/4 - 
   SB[W[4], W[14], W[28], W[20]]/4 - SB[W[4], W[14], W[28], W[26]]/4 - 
   (3*SB[W[4], W[14], W[28], W[27]])/4 - (3*SB[W[4], W[14], W[28], W[28]])/
    4 - SB[W[4], W[14], W[28], W[29]]/4 - SB[W[4], W[14], W[28], W[30]]/2 - 
   SB[W[4], W[14], W[30], W[1]]/4 - SB[W[4], W[14], W[30], W[2]]/4 - 
   SB[W[4], W[14], W[30], W[16]]/2 + SB[W[4], W[14], W[30], W[17]]/4 + 
   SB[W[4], W[14], W[30], W[18]]/4 + SB[W[4], W[14], W[30], W[19]]/4 + 
   SB[W[4], W[14], W[30], W[20]]/4 + SB[W[4], W[14], W[30], W[26]]/4 + 
   (3*SB[W[4], W[14], W[30], W[27]])/4 + (3*SB[W[4], W[14], W[30], W[28]])/
    4 + SB[W[4], W[14], W[30], W[29]]/4 + SB[W[4], W[14], W[30], W[30]]/2 - 
   (3*SB[W[5], W[1], W[1], W[2]])/2 + SB[W[5], W[1], W[1], W[3]]/2 + 
   SB[W[5], W[1], W[1], W[4]]/2 + SB[W[5], W[1], W[1], W[11]] - 
   SB[W[5], W[1], W[1], W[20]]/2 - SB[W[5], W[1], W[1], W[29]]/2 - 
   (5*SB[W[5], W[1], W[2], W[1]])/4 + (5*SB[W[5], W[1], W[2], W[2]])/4 + 
   (3*SB[W[5], W[1], W[2], W[3]])/2 - SB[W[5], W[1], W[2], W[4]]/2 - 
   SB[W[5], W[1], W[2], W[5]]/2 - SB[W[5], W[1], W[2], W[16]]/2 - 
   SB[W[5], W[1], W[2], W[17]]/4 - (3*SB[W[5], W[1], W[2], W[18]])/4 + 
   (3*SB[W[5], W[1], W[2], W[19]])/4 + SB[W[5], W[1], W[2], W[20]]/4 - 
   SB[W[5], W[1], W[2], W[26]]/4 - SB[W[5], W[1], W[2], W[27]]/4 + 
   SB[W[5], W[1], W[2], W[28]]/4 + SB[W[5], W[1], W[2], W[29]]/4 + 
   SB[W[5], W[1], W[2], W[30]]/2 + SB[W[5], W[1], W[3], W[1]]/4 + 
   SB[W[5], W[1], W[3], W[2]]/4 + SB[W[5], W[1], W[3], W[3]] + 
   SB[W[5], W[1], W[3], W[5]] - 2*SB[W[5], W[1], W[3], W[8]] + 
   SB[W[5], W[1], W[3], W[16]]/2 - SB[W[5], W[1], W[3], W[17]]/4 - 
   (5*SB[W[5], W[1], W[3], W[18]])/4 + (3*SB[W[5], W[1], W[3], W[19]])/4 - 
   SB[W[5], W[1], W[3], W[20]]/4 - SB[W[5], W[1], W[3], W[26]]/4 + 
   SB[W[5], W[1], W[3], W[27]]/4 + SB[W[5], W[1], W[3], W[28]]/4 - 
   SB[W[5], W[1], W[3], W[29]]/4 - SB[W[5], W[1], W[3], W[30]]/2 + 
   SB[W[5], W[1], W[4], W[1]]/4 - (3*SB[W[5], W[1], W[4], W[2]])/4 + 
   SB[W[5], W[1], W[4], W[3]] + SB[W[5], W[1], W[4], W[5]] + 
   SB[W[5], W[1], W[4], W[11]] + SB[W[5], W[1], W[4], W[16]]/2 - 
   SB[W[5], W[1], W[4], W[17]]/4 - (5*SB[W[5], W[1], W[4], W[18]])/4 - 
   (5*SB[W[5], W[1], W[4], W[19]])/4 - SB[W[5], W[1], W[4], W[20]]/4 - 
   SB[W[5], W[1], W[4], W[26]]/4 + SB[W[5], W[1], W[4], W[27]]/4 + 
   SB[W[5], W[1], W[4], W[28]]/4 - SB[W[5], W[1], W[4], W[29]]/4 - 
   SB[W[5], W[1], W[4], W[30]]/2 + SB[W[5], W[1], W[11], W[1]] - 
   2*SB[W[5], W[1], W[11], W[3]] + SB[W[5], W[1], W[11], W[4]] - 
   2*SB[W[5], W[1], W[11], W[11]] + 2*SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[12], W[2]]/2 - SB[W[5], W[1], W[12], W[3]]/2 - 
   SB[W[5], W[1], W[12], W[4]]/2 - SB[W[5], W[1], W[12], W[5]]/2 + 
   SB[W[5], W[1], W[12], W[17]]/2 + SB[W[5], W[1], W[12], W[19]]/2 + 
   SB[W[5], W[1], W[12], W[26]]/2 - SB[W[5], W[1], W[12], W[28]]/2 + 
   SB[W[5], W[1], W[13], W[1]]/2 - SB[W[5], W[1], W[13], W[3]]/2 - 
   SB[W[5], W[1], W[13], W[4]]/2 - SB[W[5], W[1], W[13], W[5]]/2 + 
   SB[W[5], W[1], W[13], W[18]]/2 + SB[W[5], W[1], W[13], W[20]]/2 - 
   SB[W[5], W[1], W[13], W[27]]/2 + SB[W[5], W[1], W[13], W[29]]/2 - 
   (3*SB[W[5], W[1], W[20], W[1]])/4 + SB[W[5], W[1], W[20], W[2]]/4 - 
   SB[W[5], W[1], W[20], W[3]] - SB[W[5], W[1], W[20], W[5]]/2 + 
   2*SB[W[5], W[1], W[20], W[8]] - SB[W[5], W[1], W[20], W[16]]/2 + 
   SB[W[5], W[1], W[20], W[17]]/4 + (3*SB[W[5], W[1], W[20], W[18]])/4 - 
   (3*SB[W[5], W[1], W[20], W[19]])/4 + SB[W[5], W[1], W[20], W[20]]/4 + 
   SB[W[5], W[1], W[20], W[26]]/4 + SB[W[5], W[1], W[20], W[27]]/4 - 
   SB[W[5], W[1], W[20], W[28]]/4 + SB[W[5], W[1], W[20], W[29]]/4 + 
   SB[W[5], W[1], W[20], W[30]]/2 - SB[W[5], W[1], W[29], W[1]]/4 - 
   SB[W[5], W[1], W[29], W[2]]/4 - SB[W[5], W[1], W[29], W[16]]/2 + 
   SB[W[5], W[1], W[29], W[17]]/4 + SB[W[5], W[1], W[29], W[18]]/4 + 
   SB[W[5], W[1], W[29], W[19]]/4 + SB[W[5], W[1], W[29], W[20]]/4 + 
   SB[W[5], W[1], W[29], W[26]]/4 + (3*SB[W[5], W[1], W[29], W[27]])/4 + 
   (3*SB[W[5], W[1], W[29], W[28]])/4 + SB[W[5], W[1], W[29], W[29]]/4 + 
   SB[W[5], W[1], W[29], W[30]]/2 - (5*SB[W[5], W[2], W[1], W[1]])/4 + 
   (5*SB[W[5], W[2], W[1], W[2]])/4 + (3*SB[W[5], W[2], W[1], W[3]])/2 - 
   SB[W[5], W[2], W[1], W[4]]/2 - SB[W[5], W[2], W[1], W[5]]/2 - 
   SB[W[5], W[2], W[1], W[16]]/2 - SB[W[5], W[2], W[1], W[17]]/4 - 
   (3*SB[W[5], W[2], W[1], W[18]])/4 + (3*SB[W[5], W[2], W[1], W[19]])/4 + 
   SB[W[5], W[2], W[1], W[20]]/4 - SB[W[5], W[2], W[1], W[26]]/4 - 
   SB[W[5], W[2], W[1], W[27]]/4 + SB[W[5], W[2], W[1], W[28]]/4 + 
   SB[W[5], W[2], W[1], W[29]]/4 + SB[W[5], W[2], W[1], W[30]]/2 + 
   (3*SB[W[5], W[2], W[2], W[1]])/2 - SB[W[5], W[2], W[2], W[4]]/2 - 
   SB[W[5], W[2], W[2], W[5]]/2 - SB[W[5], W[2], W[2], W[14]] + 
   SB[W[5], W[2], W[2], W[17]]/2 + SB[W[5], W[2], W[2], W[26]]/2 + 
   SB[W[5], W[2], W[3], W[1]]/2 - SB[W[5], W[2], W[3], W[4]]/2 - 
   SB[W[5], W[2], W[3], W[5]]/2 + SB[W[5], W[2], W[3], W[17]]/2 + 
   SB[W[5], W[2], W[3], W[26]]/2 - SB[W[5], W[2], W[4], W[1]]/4 + 
   (3*SB[W[5], W[2], W[4], W[2]])/4 - (3*SB[W[5], W[2], W[4], W[3]])/2 - 
   SB[W[5], W[2], W[4], W[5]]/2 - SB[W[5], W[2], W[4], W[14]] - 
   SB[W[5], W[2], W[4], W[16]]/2 + SB[W[5], W[2], W[4], W[17]]/4 + 
   (3*SB[W[5], W[2], W[4], W[18]])/4 + (7*SB[W[5], W[2], W[4], W[19]])/4 + 
   SB[W[5], W[2], W[4], W[20]]/4 + SB[W[5], W[2], W[4], W[26]]/4 + 
   SB[W[5], W[2], W[4], W[27]]/4 - (3*SB[W[5], W[2], W[4], W[28]])/4 + 
   SB[W[5], W[2], W[4], W[29]]/4 + SB[W[5], W[2], W[4], W[30]]/2 + 
   (3*SB[W[5], W[2], W[5], W[1]])/4 + SB[W[5], W[2], W[5], W[2]]/4 - 
   (3*SB[W[5], W[2], W[5], W[3]])/2 + SB[W[5], W[2], W[5], W[4]]/2 - 
   SB[W[5], W[2], W[5], W[5]] + 2*SB[W[5], W[2], W[5], W[10]] - 
   2*SB[W[5], W[2], W[5], W[14]] - SB[W[5], W[2], W[5], W[16]]/2 + 
   SB[W[5], W[2], W[5], W[17]]/4 - (3*SB[W[5], W[2], W[5], W[18]])/4 + 
   (9*SB[W[5], W[2], W[5], W[19]])/4 - SB[W[5], W[2], W[5], W[20]]/4 + 
   SB[W[5], W[2], W[5], W[26]]/4 - SB[W[5], W[2], W[5], W[27]]/4 - 
   (5*SB[W[5], W[2], W[5], W[28]])/4 - SB[W[5], W[2], W[5], W[29]]/4 + 
   SB[W[5], W[2], W[5], W[30]]/2 - SB[W[5], W[2], W[12], W[2]] + 
   SB[W[5], W[2], W[12], W[3]] + SB[W[5], W[2], W[12], W[4]] + 
   SB[W[5], W[2], W[12], W[5]] - SB[W[5], W[2], W[12], W[17]] - 
   SB[W[5], W[2], W[12], W[19]] - SB[W[5], W[2], W[12], W[26]] + 
   SB[W[5], W[2], W[12], W[28]] - SB[W[5], W[2], W[14], W[1]] - 
   2*SB[W[5], W[2], W[14], W[2]] + SB[W[5], W[2], W[14], W[5]] + 
   4*SB[W[5], W[2], W[14], W[14]] + SB[W[5], W[2], W[14], W[16]] - 
   3*SB[W[5], W[2], W[14], W[19]] + SB[W[5], W[2], W[14], W[28]] - 
   SB[W[5], W[2], W[14], W[30]] - SB[W[5], W[2], W[17], W[1]]/4 + 
   (3*SB[W[5], W[2], W[17], W[2]])/4 + SB[W[5], W[2], W[17], W[3]]/2 + 
   SB[W[5], W[2], W[17], W[5]] - 2*SB[W[5], W[2], W[17], W[10]] + 
   SB[W[5], W[2], W[17], W[16]]/2 - SB[W[5], W[2], W[17], W[17]]/4 + 
   (3*SB[W[5], W[2], W[17], W[18]])/4 - (3*SB[W[5], W[2], W[17], W[19]])/4 - 
   SB[W[5], W[2], W[17], W[20]]/4 - SB[W[5], W[2], W[17], W[26]]/4 + 
   SB[W[5], W[2], W[17], W[27]]/4 - SB[W[5], W[2], W[17], W[28]]/4 - 
   SB[W[5], W[2], W[17], W[29]]/4 - SB[W[5], W[2], W[17], W[30]]/2 + 
   SB[W[5], W[2], W[26], W[1]]/4 + SB[W[5], W[2], W[26], W[2]]/4 + 
   SB[W[5], W[2], W[26], W[16]]/2 - SB[W[5], W[2], W[26], W[17]]/4 - 
   SB[W[5], W[2], W[26], W[18]]/4 - SB[W[5], W[2], W[26], W[19]]/4 - 
   SB[W[5], W[2], W[26], W[20]]/4 - SB[W[5], W[2], W[26], W[26]]/4 - 
   (3*SB[W[5], W[2], W[26], W[27]])/4 - (3*SB[W[5], W[2], W[26], W[28]])/4 - 
   SB[W[5], W[2], W[26], W[29]]/4 - SB[W[5], W[2], W[26], W[30]]/2 + 
   (3*SB[W[5], W[3], W[1], W[1]])/4 + SB[W[5], W[3], W[1], W[2]]/4 + 
   SB[W[5], W[3], W[1], W[3]]/2 - SB[W[5], W[3], W[1], W[4]]/2 + 
   SB[W[5], W[3], W[1], W[5]]/2 - 2*SB[W[5], W[3], W[1], W[8]] + 
   SB[W[5], W[3], W[1], W[16]]/2 - SB[W[5], W[3], W[1], W[17]]/4 - 
   (3*SB[W[5], W[3], W[1], W[18]])/4 + (3*SB[W[5], W[3], W[1], W[19]])/4 + 
   SB[W[5], W[3], W[1], W[20]]/4 - SB[W[5], W[3], W[1], W[26]]/4 - 
   SB[W[5], W[3], W[1], W[27]]/4 + SB[W[5], W[3], W[1], W[28]]/4 + 
   SB[W[5], W[3], W[1], W[29]]/4 - SB[W[5], W[3], W[1], W[30]]/2 + 
   SB[W[5], W[3], W[2], W[1]]/2 - SB[W[5], W[3], W[2], W[4]]/2 - 
   SB[W[5], W[3], W[2], W[5]]/2 + SB[W[5], W[3], W[2], W[17]]/2 + 
   SB[W[5], W[3], W[2], W[26]]/2 - SB[W[5], W[3], W[4], W[1]]/4 - 
   SB[W[5], W[3], W[4], W[2]]/4 - SB[W[5], W[3], W[4], W[3]] - 
   SB[W[5], W[3], W[4], W[5]] - SB[W[5], W[3], W[4], W[16]]/2 + 
   SB[W[5], W[3], W[4], W[17]]/4 + (5*SB[W[5], W[3], W[4], W[18]])/4 + 
   (5*SB[W[5], W[3], W[4], W[19]])/4 + SB[W[5], W[3], W[4], W[20]]/4 + 
   SB[W[5], W[3], W[4], W[26]]/4 - SB[W[5], W[3], W[4], W[27]]/4 - 
   SB[W[5], W[3], W[4], W[28]]/4 + SB[W[5], W[3], W[4], W[29]]/4 + 
   SB[W[5], W[3], W[4], W[30]]/2 - SB[W[5], W[3], W[5], W[1]]/4 - 
   SB[W[5], W[3], W[5], W[2]]/4 - SB[W[5], W[3], W[5], W[3]] - 
   SB[W[5], W[3], W[5], W[5]] + 2*SB[W[5], W[3], W[5], W[8]] + 
   2*SB[W[5], W[3], W[5], W[10]] - SB[W[5], W[3], W[5], W[16]]/2 + 
   SB[W[5], W[3], W[5], W[17]]/4 - (3*SB[W[5], W[3], W[5], W[18]])/4 - 
   (3*SB[W[5], W[3], W[5], W[19]])/4 + SB[W[5], W[3], W[5], W[20]]/4 + 
   SB[W[5], W[3], W[5], W[26]]/4 - SB[W[5], W[3], W[5], W[27]]/4 - 
   SB[W[5], W[3], W[5], W[28]]/4 + SB[W[5], W[3], W[5], W[29]]/4 + 
   SB[W[5], W[3], W[5], W[30]]/2 - SB[W[5], W[3], W[12], W[2]]/2 + 
   SB[W[5], W[3], W[12], W[3]]/2 + SB[W[5], W[3], W[12], W[4]]/2 + 
   SB[W[5], W[3], W[12], W[5]]/2 - SB[W[5], W[3], W[12], W[17]]/2 - 
   SB[W[5], W[3], W[12], W[19]]/2 - SB[W[5], W[3], W[12], W[26]]/2 + 
   SB[W[5], W[3], W[12], W[28]]/2 - SB[W[5], W[3], W[13], W[1]]/2 + 
   SB[W[5], W[3], W[13], W[3]]/2 + SB[W[5], W[3], W[13], W[4]]/2 + 
   SB[W[5], W[3], W[13], W[5]]/2 - SB[W[5], W[3], W[13], W[18]]/2 - 
   SB[W[5], W[3], W[13], W[20]]/2 + SB[W[5], W[3], W[13], W[27]]/2 - 
   SB[W[5], W[3], W[13], W[29]]/2 - SB[W[5], W[3], W[17], W[1]]/4 + 
   (3*SB[W[5], W[3], W[17], W[2]])/4 + SB[W[5], W[3], W[17], W[3]]/2 + 
   SB[W[5], W[3], W[17], W[5]] - 2*SB[W[5], W[3], W[17], W[10]] + 
   SB[W[5], W[3], W[17], W[16]]/2 - SB[W[5], W[3], W[17], W[17]]/4 + 
   (3*SB[W[5], W[3], W[17], W[18]])/4 - (3*SB[W[5], W[3], W[17], W[19]])/4 - 
   SB[W[5], W[3], W[17], W[20]]/4 - SB[W[5], W[3], W[17], W[26]]/4 + 
   SB[W[5], W[3], W[17], W[27]]/4 - SB[W[5], W[3], W[17], W[28]]/4 - 
   SB[W[5], W[3], W[17], W[29]]/4 - SB[W[5], W[3], W[17], W[30]]/2 + 
   SB[W[5], W[3], W[26], W[1]]/4 + SB[W[5], W[3], W[26], W[2]]/4 + 
   SB[W[5], W[3], W[26], W[16]]/2 - SB[W[5], W[3], W[26], W[17]]/4 - 
   SB[W[5], W[3], W[26], W[18]]/4 - SB[W[5], W[3], W[26], W[19]]/4 - 
   SB[W[5], W[3], W[26], W[20]]/4 - SB[W[5], W[3], W[26], W[26]]/4 - 
   (3*SB[W[5], W[3], W[26], W[27]])/4 - (3*SB[W[5], W[3], W[26], W[28]])/4 - 
   SB[W[5], W[3], W[26], W[29]]/4 - SB[W[5], W[3], W[26], W[30]]/2 + 
   (5*SB[W[5], W[4], W[1], W[1]])/4 - (3*SB[W[5], W[4], W[1], W[2]])/4 - 
   SB[W[5], W[4], W[1], W[3]] + SB[W[5], W[4], W[1], W[4]] + 
   SB[W[5], W[4], W[1], W[5]] - SB[W[5], W[4], W[1], W[11]] + 
   SB[W[5], W[4], W[1], W[16]]/2 - SB[W[5], W[4], W[1], W[17]]/4 + 
   (3*SB[W[5], W[4], W[1], W[18]])/4 - (5*SB[W[5], W[4], W[1], W[19]])/4 - 
   SB[W[5], W[4], W[1], W[20]]/4 - SB[W[5], W[4], W[1], W[26]]/4 + 
   SB[W[5], W[4], W[1], W[27]]/4 + SB[W[5], W[4], W[1], W[28]]/4 - 
   SB[W[5], W[4], W[1], W[29]]/4 - SB[W[5], W[4], W[1], W[30]]/2 - 
   (5*SB[W[5], W[4], W[2], W[1]])/4 - (5*SB[W[5], W[4], W[2], W[2]])/4 - 
   (3*SB[W[5], W[4], W[2], W[3]])/2 + SB[W[5], W[4], W[2], W[5]]/2 + 
   3*SB[W[5], W[4], W[2], W[14]] + SB[W[5], W[4], W[2], W[16]]/2 + 
   SB[W[5], W[4], W[2], W[17]]/4 + (3*SB[W[5], W[4], W[2], W[18]])/4 - 
   (5*SB[W[5], W[4], W[2], W[19]])/4 + SB[W[5], W[4], W[2], W[20]]/4 + 
   SB[W[5], W[4], W[2], W[26]]/4 + SB[W[5], W[4], W[2], W[27]]/4 + 
   SB[W[5], W[4], W[2], W[28]]/4 + SB[W[5], W[4], W[2], W[29]]/4 - 
   SB[W[5], W[4], W[2], W[30]]/2 - SB[W[5], W[4], W[3], W[1]]/4 - 
   SB[W[5], W[4], W[3], W[2]]/4 - SB[W[5], W[4], W[3], W[3]] - 
   SB[W[5], W[4], W[3], W[5]] - SB[W[5], W[4], W[3], W[16]]/2 + 
   SB[W[5], W[4], W[3], W[17]]/4 + (5*SB[W[5], W[4], W[3], W[18]])/4 + 
   (5*SB[W[5], W[4], W[3], W[19]])/4 + SB[W[5], W[4], W[3], W[20]]/4 + 
   SB[W[5], W[4], W[3], W[26]]/4 - SB[W[5], W[4], W[3], W[27]]/4 - 
   SB[W[5], W[4], W[3], W[28]]/4 + SB[W[5], W[4], W[3], W[29]]/4 + 
   SB[W[5], W[4], W[3], W[30]]/2 + SB[W[5], W[4], W[4], W[1]] + 
   SB[W[5], W[4], W[4], W[2]] - SB[W[5], W[4], W[4], W[11]] - 
   SB[W[5], W[4], W[4], W[14]] - SB[W[5], W[4], W[11], W[1]] + 
   2*SB[W[5], W[4], W[11], W[3]] - SB[W[5], W[4], W[11], W[4]] + 
   2*SB[W[5], W[4], W[11], W[11]] - 2*SB[W[5], W[4], W[11], W[18]] - 
   SB[W[5], W[4], W[12], W[2]]/2 + SB[W[5], W[4], W[12], W[3]]/2 + 
   SB[W[5], W[4], W[12], W[4]]/2 + SB[W[5], W[4], W[12], W[5]]/2 - 
   SB[W[5], W[4], W[12], W[17]]/2 - SB[W[5], W[4], W[12], W[19]]/2 - 
   SB[W[5], W[4], W[12], W[26]]/2 + SB[W[5], W[4], W[12], W[28]]/2 + 
   SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[2]] - 
   SB[W[5], W[4], W[14], W[5]] - 4*SB[W[5], W[4], W[14], W[14]] - 
   SB[W[5], W[4], W[14], W[16]] + 3*SB[W[5], W[4], W[14], W[19]] - 
   SB[W[5], W[4], W[14], W[28]] + SB[W[5], W[4], W[14], W[30]] - 
   (3*SB[W[5], W[4], W[19], W[1]])/4 - SB[W[5], W[4], W[19], W[2]]/4 + 
   SB[W[5], W[4], W[19], W[3]] - SB[W[5], W[4], W[19], W[4]]/2 + 
   2*SB[W[5], W[4], W[19], W[14]] + SB[W[5], W[4], W[19], W[16]]/2 + 
   SB[W[5], W[4], W[19], W[17]]/4 - (3*SB[W[5], W[4], W[19], W[18]])/4 - 
   (5*SB[W[5], W[4], W[19], W[19]])/4 - SB[W[5], W[4], W[19], W[20]]/4 + 
   SB[W[5], W[4], W[19], W[26]]/4 - SB[W[5], W[4], W[19], W[27]]/4 + 
   SB[W[5], W[4], W[19], W[28]]/4 - SB[W[5], W[4], W[19], W[29]]/4 - 
   SB[W[5], W[4], W[19], W[30]]/2 - SB[W[5], W[4], W[28], W[1]]/4 - 
   SB[W[5], W[4], W[28], W[2]]/4 - SB[W[5], W[4], W[28], W[16]]/2 + 
   SB[W[5], W[4], W[28], W[17]]/4 + SB[W[5], W[4], W[28], W[18]]/4 + 
   SB[W[5], W[4], W[28], W[19]]/4 + SB[W[5], W[4], W[28], W[20]]/4 + 
   SB[W[5], W[4], W[28], W[26]]/4 + (3*SB[W[5], W[4], W[28], W[27]])/4 + 
   (3*SB[W[5], W[4], W[28], W[28]])/4 + SB[W[5], W[4], W[28], W[29]]/4 + 
   SB[W[5], W[4], W[28], W[30]]/2 + SB[W[5], W[12], W[1], W[2]]/2 - 
   SB[W[5], W[12], W[1], W[3]]/2 - SB[W[5], W[12], W[1], W[4]]/2 - 
   SB[W[5], W[12], W[1], W[5]]/2 + SB[W[5], W[12], W[1], W[17]]/2 + 
   SB[W[5], W[12], W[1], W[19]]/2 + SB[W[5], W[12], W[1], W[26]]/2 - 
   SB[W[5], W[12], W[1], W[28]]/2 + (3*SB[W[5], W[12], W[2], W[1]])/4 - 
   (3*SB[W[5], W[12], W[2], W[2]])/4 - SB[W[5], W[12], W[2], W[3]]/2 + 
   (3*SB[W[5], W[12], W[2], W[4]])/2 + 2*SB[W[5], W[12], W[2], W[10]] - 
   2*SB[W[5], W[12], W[2], W[14]] - SB[W[5], W[12], W[2], W[16]]/2 - 
   (3*SB[W[5], W[12], W[2], W[17]])/4 - (3*SB[W[5], W[12], W[2], W[18]])/4 + 
   (5*SB[W[5], W[12], W[2], W[19]])/4 - SB[W[5], W[12], W[2], W[20]]/4 - 
   (3*SB[W[5], W[12], W[2], W[26]])/4 - SB[W[5], W[12], W[2], W[27]]/4 - 
   SB[W[5], W[12], W[2], W[28]]/4 - SB[W[5], W[12], W[2], W[29]]/4 + 
   SB[W[5], W[12], W[2], W[30]]/2 - SB[W[5], W[12], W[3], W[1]]/4 + 
   SB[W[5], W[12], W[3], W[2]]/4 + SB[W[5], W[12], W[3], W[3]] + 
   SB[W[5], W[12], W[3], W[4]]/2 + (3*SB[W[5], W[12], W[3], W[5]])/2 - 
   2*SB[W[5], W[12], W[3], W[10]] + SB[W[5], W[12], W[3], W[16]]/2 - 
   (3*SB[W[5], W[12], W[3], W[17]])/4 + (3*SB[W[5], W[12], W[3], W[18]])/4 - 
   (5*SB[W[5], W[12], W[3], W[19]])/4 - SB[W[5], W[12], W[3], W[20]]/4 - 
   (3*SB[W[5], W[12], W[3], W[26]])/4 + SB[W[5], W[12], W[3], W[27]]/4 + 
   SB[W[5], W[12], W[3], W[28]]/4 - SB[W[5], W[12], W[3], W[29]]/4 - 
   SB[W[5], W[12], W[3], W[30]]/2 - (3*SB[W[5], W[12], W[4], W[1]])/4 - 
   (3*SB[W[5], W[12], W[4], W[2]])/4 + (3*SB[W[5], W[12], W[4], W[3]])/2 + 
   SB[W[5], W[12], W[4], W[5]]/2 + 2*SB[W[5], W[12], W[4], W[14]] + 
   SB[W[5], W[12], W[4], W[16]]/2 - SB[W[5], W[12], W[4], W[17]]/4 - 
   (3*SB[W[5], W[12], W[4], W[18]])/4 - (7*SB[W[5], W[12], W[4], W[19]])/4 - 
   SB[W[5], W[12], W[4], W[20]]/4 - SB[W[5], W[12], W[4], W[26]]/4 - 
   SB[W[5], W[12], W[4], W[27]]/4 + (3*SB[W[5], W[12], W[4], W[28]])/4 - 
   SB[W[5], W[12], W[4], W[29]]/4 - SB[W[5], W[12], W[4], W[30]]/2 - 
   (3*SB[W[5], W[12], W[5], W[1]])/4 - SB[W[5], W[12], W[5], W[2]]/4 + 
   (3*SB[W[5], W[12], W[5], W[3]])/2 - SB[W[5], W[12], W[5], W[4]]/2 + 
   SB[W[5], W[12], W[5], W[5]] - 2*SB[W[5], W[12], W[5], W[10]] + 
   2*SB[W[5], W[12], W[5], W[14]] + SB[W[5], W[12], W[5], W[16]]/2 - 
   SB[W[5], W[12], W[5], W[17]]/4 + (3*SB[W[5], W[12], W[5], W[18]])/4 - 
   (9*SB[W[5], W[12], W[5], W[19]])/4 + SB[W[5], W[12], W[5], W[20]]/4 - 
   SB[W[5], W[12], W[5], W[26]]/4 + SB[W[5], W[12], W[5], W[27]]/4 + 
   (5*SB[W[5], W[12], W[5], W[28]])/4 + SB[W[5], W[12], W[5], W[29]]/4 - 
   SB[W[5], W[12], W[5], W[30]]/2 + (3*SB[W[5], W[12], W[12], W[2]])/2 - 
   (3*SB[W[5], W[12], W[12], W[3]])/2 - (3*SB[W[5], W[12], W[12], W[4]])/2 - 
   (3*SB[W[5], W[12], W[12], W[5]])/2 + (3*SB[W[5], W[12], W[12], W[17]])/2 + 
   (3*SB[W[5], W[12], W[12], W[19]])/2 + (3*SB[W[5], W[12], W[12], W[26]])/
    2 - (3*SB[W[5], W[12], W[12], W[28]])/2 + SB[W[5], W[12], W[17], W[1]]/
    4 - (3*SB[W[5], W[12], W[17], W[2]])/4 - SB[W[5], W[12], W[17], W[3]]/2 - 
   SB[W[5], W[12], W[17], W[5]] + 2*SB[W[5], W[12], W[17], W[10]] - 
   SB[W[5], W[12], W[17], W[16]]/2 + SB[W[5], W[12], W[17], W[17]]/4 - 
   (3*SB[W[5], W[12], W[17], W[18]])/4 + (3*SB[W[5], W[12], W[17], W[19]])/
    4 + SB[W[5], W[12], W[17], W[20]]/4 + SB[W[5], W[12], W[17], W[26]]/4 - 
   SB[W[5], W[12], W[17], W[27]]/4 + SB[W[5], W[12], W[17], W[28]]/4 + 
   SB[W[5], W[12], W[17], W[29]]/4 + SB[W[5], W[12], W[17], W[30]]/2 + 
   (3*SB[W[5], W[12], W[19], W[1]])/4 + SB[W[5], W[12], W[19], W[2]]/4 - 
   SB[W[5], W[12], W[19], W[3]] + SB[W[5], W[12], W[19], W[4]]/2 - 
   2*SB[W[5], W[12], W[19], W[14]] - SB[W[5], W[12], W[19], W[16]]/2 - 
   SB[W[5], W[12], W[19], W[17]]/4 + (3*SB[W[5], W[12], W[19], W[18]])/4 + 
   (5*SB[W[5], W[12], W[19], W[19]])/4 + SB[W[5], W[12], W[19], W[20]]/4 - 
   SB[W[5], W[12], W[19], W[26]]/4 + SB[W[5], W[12], W[19], W[27]]/4 - 
   SB[W[5], W[12], W[19], W[28]]/4 + SB[W[5], W[12], W[19], W[29]]/4 + 
   SB[W[5], W[12], W[19], W[30]]/2 - SB[W[5], W[12], W[26], W[1]]/4 - 
   SB[W[5], W[12], W[26], W[2]]/4 - SB[W[5], W[12], W[26], W[16]]/2 + 
   SB[W[5], W[12], W[26], W[17]]/4 + SB[W[5], W[12], W[26], W[18]]/4 + 
   SB[W[5], W[12], W[26], W[19]]/4 + SB[W[5], W[12], W[26], W[20]]/4 + 
   SB[W[5], W[12], W[26], W[26]]/4 + (3*SB[W[5], W[12], W[26], W[27]])/4 + 
   (3*SB[W[5], W[12], W[26], W[28]])/4 + SB[W[5], W[12], W[26], W[29]]/4 + 
   SB[W[5], W[12], W[26], W[30]]/2 + SB[W[5], W[12], W[28], W[1]]/4 + 
   SB[W[5], W[12], W[28], W[2]]/4 + SB[W[5], W[12], W[28], W[16]]/2 - 
   SB[W[5], W[12], W[28], W[17]]/4 - SB[W[5], W[12], W[28], W[18]]/4 - 
   SB[W[5], W[12], W[28], W[19]]/4 - SB[W[5], W[12], W[28], W[20]]/4 - 
   SB[W[5], W[12], W[28], W[26]]/4 - (3*SB[W[5], W[12], W[28], W[27]])/4 - 
   (3*SB[W[5], W[12], W[28], W[28]])/4 - SB[W[5], W[12], W[28], W[29]]/4 - 
   SB[W[5], W[12], W[28], W[30]]/2 - (3*SB[W[5], W[15], W[1], W[1]])/4 + 
   SB[W[5], W[15], W[1], W[2]]/4 - SB[W[5], W[15], W[1], W[3]] - 
   SB[W[5], W[15], W[1], W[5]]/2 + 2*SB[W[5], W[15], W[1], W[8]] - 
   SB[W[5], W[15], W[1], W[16]]/2 + SB[W[5], W[15], W[1], W[17]]/4 + 
   (3*SB[W[5], W[15], W[1], W[18]])/4 - (3*SB[W[5], W[15], W[1], W[19]])/4 + 
   SB[W[5], W[15], W[1], W[20]]/4 + SB[W[5], W[15], W[1], W[26]]/4 + 
   SB[W[5], W[15], W[1], W[27]]/4 - SB[W[5], W[15], W[1], W[28]]/4 + 
   SB[W[5], W[15], W[1], W[29]]/4 + SB[W[5], W[15], W[1], W[30]]/2 - 
   SB[W[5], W[15], W[2], W[1]]/4 + (3*SB[W[5], W[15], W[2], W[2]])/4 + 
   SB[W[5], W[15], W[2], W[3]]/2 + SB[W[5], W[15], W[2], W[5]] - 
   2*SB[W[5], W[15], W[2], W[10]] + SB[W[5], W[15], W[2], W[16]]/2 - 
   SB[W[5], W[15], W[2], W[17]]/4 + (3*SB[W[5], W[15], W[2], W[18]])/4 - 
   (3*SB[W[5], W[15], W[2], W[19]])/4 - SB[W[5], W[15], W[2], W[20]]/4 - 
   SB[W[5], W[15], W[2], W[26]]/4 + SB[W[5], W[15], W[2], W[27]]/4 - 
   SB[W[5], W[15], W[2], W[28]]/4 - SB[W[5], W[15], W[2], W[29]]/4 - 
   SB[W[5], W[15], W[2], W[30]]/2 - SB[W[5], W[15], W[3], W[1]]/4 - 
   SB[W[5], W[15], W[3], W[2]]/4 - SB[W[5], W[15], W[3], W[3]] - 
   SB[W[5], W[15], W[3], W[5]] + 2*SB[W[5], W[15], W[3], W[8]] + 
   2*SB[W[5], W[15], W[3], W[10]] - SB[W[5], W[15], W[3], W[16]]/2 + 
   SB[W[5], W[15], W[3], W[17]]/4 - (3*SB[W[5], W[15], W[3], W[18]])/4 - 
   (3*SB[W[5], W[15], W[3], W[19]])/4 + SB[W[5], W[15], W[3], W[20]]/4 + 
   SB[W[5], W[15], W[3], W[26]]/4 - SB[W[5], W[15], W[3], W[27]]/4 - 
   SB[W[5], W[15], W[3], W[28]]/4 + SB[W[5], W[15], W[3], W[29]]/4 + 
   SB[W[5], W[15], W[3], W[30]]/2 + SB[W[5], W[15], W[5], W[1]]/4 + 
   SB[W[5], W[15], W[5], W[2]]/4 + SB[W[5], W[15], W[5], W[3]] + 
   SB[W[5], W[15], W[5], W[5]] - 2*SB[W[5], W[15], W[5], W[8]] - 
   2*SB[W[5], W[15], W[5], W[10]] + SB[W[5], W[15], W[5], W[16]]/2 - 
   SB[W[5], W[15], W[5], W[17]]/4 + (3*SB[W[5], W[15], W[5], W[18]])/4 + 
   (3*SB[W[5], W[15], W[5], W[19]])/4 - SB[W[5], W[15], W[5], W[20]]/4 - 
   SB[W[5], W[15], W[5], W[26]]/4 + SB[W[5], W[15], W[5], W[27]]/4 + 
   SB[W[5], W[15], W[5], W[28]]/4 - SB[W[5], W[15], W[5], W[29]]/4 - 
   SB[W[5], W[15], W[5], W[30]]/2 + SB[W[5], W[15], W[17], W[1]]/4 - 
   (3*SB[W[5], W[15], W[17], W[2]])/4 - SB[W[5], W[15], W[17], W[3]]/2 - 
   SB[W[5], W[15], W[17], W[5]] + 2*SB[W[5], W[15], W[17], W[10]] - 
   SB[W[5], W[15], W[17], W[16]]/2 + SB[W[5], W[15], W[17], W[17]]/4 - 
   (3*SB[W[5], W[15], W[17], W[18]])/4 + (3*SB[W[5], W[15], W[17], W[19]])/
    4 + SB[W[5], W[15], W[17], W[20]]/4 + SB[W[5], W[15], W[17], W[26]]/4 - 
   SB[W[5], W[15], W[17], W[27]]/4 + SB[W[5], W[15], W[17], W[28]]/4 + 
   SB[W[5], W[15], W[17], W[29]]/4 + SB[W[5], W[15], W[17], W[30]]/2 + 
   (3*SB[W[5], W[15], W[20], W[1]])/4 - SB[W[5], W[15], W[20], W[2]]/4 + 
   SB[W[5], W[15], W[20], W[3]] + SB[W[5], W[15], W[20], W[5]]/2 - 
   2*SB[W[5], W[15], W[20], W[8]] + SB[W[5], W[15], W[20], W[16]]/2 - 
   SB[W[5], W[15], W[20], W[17]]/4 - (3*SB[W[5], W[15], W[20], W[18]])/4 + 
   (3*SB[W[5], W[15], W[20], W[19]])/4 - SB[W[5], W[15], W[20], W[20]]/4 - 
   SB[W[5], W[15], W[20], W[26]]/4 - SB[W[5], W[15], W[20], W[27]]/4 + 
   SB[W[5], W[15], W[20], W[28]]/4 - SB[W[5], W[15], W[20], W[29]]/4 - 
   SB[W[5], W[15], W[20], W[30]]/2 - SB[W[5], W[15], W[26], W[1]]/4 - 
   SB[W[5], W[15], W[26], W[2]]/4 - SB[W[5], W[15], W[26], W[16]]/2 + 
   SB[W[5], W[15], W[26], W[17]]/4 + SB[W[5], W[15], W[26], W[18]]/4 + 
   SB[W[5], W[15], W[26], W[19]]/4 + SB[W[5], W[15], W[26], W[20]]/4 + 
   SB[W[5], W[15], W[26], W[26]]/4 + (3*SB[W[5], W[15], W[26], W[27]])/4 + 
   (3*SB[W[5], W[15], W[26], W[28]])/4 + SB[W[5], W[15], W[26], W[29]]/4 + 
   SB[W[5], W[15], W[26], W[30]]/2 + SB[W[5], W[15], W[29], W[1]]/4 + 
   SB[W[5], W[15], W[29], W[2]]/4 + SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[17]]/4 - SB[W[5], W[15], W[29], W[18]]/4 - 
   SB[W[5], W[15], W[29], W[19]]/4 - SB[W[5], W[15], W[29], W[20]]/4 - 
   SB[W[5], W[15], W[29], W[26]]/4 - (3*SB[W[5], W[15], W[29], W[27]])/4 - 
   (3*SB[W[5], W[15], W[29], W[28]])/4 - SB[W[5], W[15], W[29], W[29]]/4 - 
   SB[W[5], W[15], W[29], W[30]]/2 + (13*SB[W[1]]*Zeta[3])/4 + 
   (13*SB[W[2]]*Zeta[3])/4 + 6*SB[W[3]]*Zeta[3] - 3*SB[W[4]]*Zeta[3] + 
   6*SB[W[5]]*Zeta[3] - 14*SB[W[8]]*Zeta[3] - 14*SB[W[10]]*Zeta[3] + 
   (3*SB[W[16]]*Zeta[3])/2 + (3*SB[W[17]]*Zeta[3])/4 + 
   (19*SB[W[18]]*Zeta[3])/4 + (19*SB[W[19]]*Zeta[3])/4 + 
   (3*SB[W[20]]*Zeta[3])/4 + (3*SB[W[26]]*Zeta[3])/4 + 
   (9*SB[W[27]]*Zeta[3])/4 + (9*SB[W[28]]*Zeta[3])/4 + 
   (3*SB[W[29]]*Zeta[3])/4 - (3*SB[W[30]]*Zeta[3])/2) + 
 r[1]*(phi1 - Pi^4/90 + (d[37, 3]*SB[W[1]])/4 + (d[37, 3]*SB[W[5]])/4 - 
   (d[37, 3]*SB[W[16]])/4 - (d[37, 3]*SB[W[17]])/4 - (d[37, 3]*SB[W[18]])/4 - 
   (d[37, 3]*SB[W[19]])/4 + (d[37, 3]*SB[W[20]])/2 - 
   (3*d[37, 3]*SB[W[26]])/4 - (3*d[37, 3]*SB[W[27]])/4 - 
   (d[37, 3]*SB[W[28]])/4 - (d[37, 3]*SB[W[29]])/2 - (d[37, 3]*SB[W[30]])/4 - 
   (5*Pi^2*SB[W[1], W[1]])/24 - (Pi^2*SB[W[1], W[2]])/12 - 
   (Pi^2*SB[W[1], W[3]])/4 - (Pi^2*SB[W[1], W[4]])/3 + 
   (23*Pi^2*SB[W[1], W[5]])/24 - (Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[1], W[16]])/8 + (5*Pi^2*SB[W[1], W[17]])/24 - 
   (Pi^2*SB[W[1], W[18]])/24 - (Pi^2*SB[W[1], W[19]])/24 - 
   (Pi^2*SB[W[1], W[26]])/24 - (Pi^2*SB[W[1], W[27]])/8 - 
   (Pi^2*SB[W[1], W[28]])/24 + (Pi^2*SB[W[1], W[30]])/8 + 
   (Pi^2*SB[W[2], W[1]])/24 + (Pi^2*SB[W[2], W[2]])/6 + 
   (Pi^2*SB[W[2], W[3]])/6 - (11*Pi^2*SB[W[2], W[5]])/24 + 
   (Pi^2*SB[W[2], W[7]])/3 + (Pi^2*SB[W[2], W[15]])/3 - 
   (Pi^2*SB[W[2], W[16]])/24 - (3*Pi^2*SB[W[2], W[17]])/8 - 
   (5*Pi^2*SB[W[2], W[18]])/24 - (Pi^2*SB[W[2], W[19]])/24 + 
   (Pi^2*SB[W[2], W[20]])/12 + (5*Pi^2*SB[W[2], W[26]])/24 + 
   (Pi^2*SB[W[2], W[27]])/24 - (Pi^2*SB[W[2], W[28]])/24 - 
   (Pi^2*SB[W[2], W[29]])/12 - (Pi^2*SB[W[2], W[30]])/24 - 
   (13*Pi^2*SB[W[3], W[1]])/24 - (13*Pi^2*SB[W[3], W[5]])/24 + 
   (Pi^2*SB[W[3], W[13]])/3 + (Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[3], W[16]])/24 + (5*Pi^2*SB[W[3], W[17]])/24 + 
   (5*Pi^2*SB[W[3], W[18]])/24 + (Pi^2*SB[W[3], W[19]])/24 - 
   (Pi^2*SB[W[3], W[20]])/12 - (Pi^2*SB[W[3], W[26]])/24 - 
   (Pi^2*SB[W[3], W[27]])/24 + (Pi^2*SB[W[3], W[28]])/24 + 
   (Pi^2*SB[W[3], W[29]])/12 + (Pi^2*SB[W[3], W[30]])/24 - 
   (11*Pi^2*SB[W[4], W[1]])/24 + (Pi^2*SB[W[4], W[3]])/6 + 
   (Pi^2*SB[W[4], W[4]])/6 + (Pi^2*SB[W[4], W[5]])/24 + 
   (Pi^2*SB[W[4], W[9]])/3 + (Pi^2*SB[W[4], W[13]])/3 - 
   (Pi^2*SB[W[4], W[16]])/24 - (5*Pi^2*SB[W[4], W[17]])/24 - 
   (3*Pi^2*SB[W[4], W[18]])/8 - (Pi^2*SB[W[4], W[19]])/24 + 
   (Pi^2*SB[W[4], W[20]])/12 + (Pi^2*SB[W[4], W[26]])/24 + 
   (5*Pi^2*SB[W[4], W[27]])/24 - (Pi^2*SB[W[4], W[28]])/24 - 
   (Pi^2*SB[W[4], W[29]])/12 - (Pi^2*SB[W[4], W[30]])/24 + 
   (23*Pi^2*SB[W[5], W[1]])/24 - (Pi^2*SB[W[5], W[2]])/3 - 
   (Pi^2*SB[W[5], W[3]])/4 - (Pi^2*SB[W[5], W[4]])/12 - 
   (5*Pi^2*SB[W[5], W[5]])/24 - (Pi^2*SB[W[5], W[15]])/3 - 
   (Pi^2*SB[W[5], W[16]])/24 - (Pi^2*SB[W[5], W[17]])/24 + 
   (5*Pi^2*SB[W[5], W[18]])/24 + (Pi^2*SB[W[5], W[19]])/8 - 
   (Pi^2*SB[W[5], W[26]])/8 - (Pi^2*SB[W[5], W[27]])/24 + 
   (Pi^2*SB[W[5], W[28]])/8 - (Pi^2*SB[W[5], W[30]])/24 + 
   (Pi^2*SB[W[16], W[1]])/8 + (Pi^2*SB[W[16], W[2]])/12 + 
   (Pi^2*SB[W[16], W[4]])/6 - (Pi^2*SB[W[16], W[5]])/24 - 
   (Pi^2*SB[W[16], W[9]])/3 - (Pi^2*SB[W[16], W[16]])/24 + 
   (Pi^2*SB[W[16], W[17]])/8 - (Pi^2*SB[W[16], W[18]])/8 - 
   (Pi^2*SB[W[16], W[19]])/24 + (Pi^2*SB[W[16], W[20]])/12 + 
   (Pi^2*SB[W[16], W[26]])/24 - (Pi^2*SB[W[16], W[27]])/24 - 
   (Pi^2*SB[W[16], W[28]])/24 - (Pi^2*SB[W[16], W[29]])/12 - 
   (Pi^2*SB[W[16], W[30]])/24 + (Pi^2*SB[W[17], W[1]])/8 + 
   (Pi^2*SB[W[17], W[3]])/12 - (Pi^2*SB[W[17], W[4]])/6 + 
   (Pi^2*SB[W[17], W[5]])/24 - (Pi^2*SB[W[17], W[15]])/3 + 
   (Pi^2*SB[W[17], W[16]])/24 + (5*Pi^2*SB[W[17], W[17]])/24 + 
   (Pi^2*SB[W[17], W[18]])/8 - (Pi^2*SB[W[17], W[19]])/24 - 
   (Pi^2*SB[W[17], W[20]])/12 - (Pi^2*SB[W[17], W[26]])/24 + 
   (Pi^2*SB[W[17], W[27]])/24 - (Pi^2*SB[W[17], W[28]])/24 + 
   (Pi^2*SB[W[17], W[29]])/12 + (Pi^2*SB[W[17], W[30]])/24 + 
   (Pi^2*SB[W[18], W[1]])/24 - (Pi^2*SB[W[18], W[2]])/6 + 
   (Pi^2*SB[W[18], W[3]])/12 + (Pi^2*SB[W[18], W[5]])/8 - 
   (Pi^2*SB[W[18], W[13]])/3 - (Pi^2*SB[W[18], W[16]])/24 + 
   (Pi^2*SB[W[18], W[17]])/8 + (5*Pi^2*SB[W[18], W[18]])/24 + 
   (Pi^2*SB[W[18], W[19]])/24 - (Pi^2*SB[W[18], W[20]])/12 + 
   (Pi^2*SB[W[18], W[26]])/24 - (Pi^2*SB[W[18], W[27]])/24 + 
   (Pi^2*SB[W[18], W[28]])/24 + (Pi^2*SB[W[18], W[29]])/12 - 
   (Pi^2*SB[W[18], W[30]])/24 - (Pi^2*SB[W[19], W[1]])/24 + 
   (Pi^2*SB[W[19], W[2]])/6 + (Pi^2*SB[W[19], W[4]])/12 + 
   (Pi^2*SB[W[19], W[5]])/8 - (Pi^2*SB[W[19], W[7]])/3 - 
   (Pi^2*SB[W[19], W[16]])/24 - (Pi^2*SB[W[19], W[17]])/8 + 
   (Pi^2*SB[W[19], W[18]])/8 - (Pi^2*SB[W[19], W[19]])/24 + 
   (Pi^2*SB[W[19], W[20]])/12 - (Pi^2*SB[W[19], W[26]])/24 + 
   (Pi^2*SB[W[19], W[27]])/24 - (Pi^2*SB[W[19], W[28]])/24 - 
   (Pi^2*SB[W[19], W[29]])/12 - (Pi^2*SB[W[19], W[30]])/24 - 
   (Pi^2*SB[W[20], W[1]])/24 + (Pi^2*SB[W[20], W[2]])/6 + 
   (Pi^2*SB[W[20], W[4]])/6 - (Pi^2*SB[W[20], W[5]])/24 + 
   (Pi^2*SB[W[20], W[16]])/24 - (Pi^2*SB[W[20], W[17]])/8 - 
   (Pi^2*SB[W[20], W[18]])/8 + (Pi^2*SB[W[20], W[19]])/24 - 
   (Pi^2*SB[W[20], W[20]])/12 - (Pi^2*SB[W[20], W[26]])/24 - 
   (Pi^2*SB[W[20], W[27]])/24 + (Pi^2*SB[W[20], W[28]])/24 + 
   (Pi^2*SB[W[20], W[29]])/12 + (Pi^2*SB[W[20], W[30]])/24 + 
   (Pi^2*SB[W[26], W[1]])/24 + (Pi^2*SB[W[26], W[5]])/24 - 
   (Pi^2*SB[W[26], W[16]])/24 - (Pi^2*SB[W[26], W[17]])/24 - 
   (Pi^2*SB[W[26], W[18]])/24 - (Pi^2*SB[W[26], W[19]])/24 + 
   (Pi^2*SB[W[26], W[20]])/12 - (Pi^2*SB[W[26], W[26]])/8 - 
   (Pi^2*SB[W[26], W[27]])/8 - (Pi^2*SB[W[26], W[28]])/24 - 
   (Pi^2*SB[W[26], W[29]])/12 - (Pi^2*SB[W[26], W[30]])/24 + 
   (Pi^2*SB[W[27], W[1]])/24 + (Pi^2*SB[W[27], W[5]])/24 - 
   (Pi^2*SB[W[27], W[16]])/24 - (Pi^2*SB[W[27], W[17]])/24 - 
   (Pi^2*SB[W[27], W[18]])/24 - (Pi^2*SB[W[27], W[19]])/24 + 
   (Pi^2*SB[W[27], W[20]])/12 - (Pi^2*SB[W[27], W[26]])/8 - 
   (Pi^2*SB[W[27], W[27]])/8 - (Pi^2*SB[W[27], W[28]])/24 - 
   (Pi^2*SB[W[27], W[29]])/12 - (Pi^2*SB[W[27], W[30]])/24 + 
   (Pi^2*SB[W[28], W[1]])/24 + (Pi^2*SB[W[28], W[5]])/24 - 
   (Pi^2*SB[W[28], W[16]])/24 - (Pi^2*SB[W[28], W[17]])/24 - 
   (Pi^2*SB[W[28], W[18]])/24 - (Pi^2*SB[W[28], W[19]])/24 + 
   (Pi^2*SB[W[28], W[20]])/12 - (Pi^2*SB[W[28], W[26]])/8 - 
   (Pi^2*SB[W[28], W[27]])/8 - (Pi^2*SB[W[28], W[28]])/24 - 
   (Pi^2*SB[W[28], W[29]])/12 - (Pi^2*SB[W[28], W[30]])/24 + 
   (Pi^2*SB[W[29], W[1]])/24 + (Pi^2*SB[W[29], W[5]])/24 - 
   (Pi^2*SB[W[29], W[16]])/24 - (Pi^2*SB[W[29], W[17]])/24 - 
   (Pi^2*SB[W[29], W[18]])/24 - (Pi^2*SB[W[29], W[19]])/24 + 
   (Pi^2*SB[W[29], W[20]])/12 - (Pi^2*SB[W[29], W[26]])/8 - 
   (Pi^2*SB[W[29], W[27]])/8 - (Pi^2*SB[W[29], W[28]])/24 - 
   (Pi^2*SB[W[29], W[29]])/12 - (Pi^2*SB[W[29], W[30]])/24 + 
   (Pi^2*SB[W[30], W[1]])/24 + (Pi^2*SB[W[30], W[5]])/24 - 
   (Pi^2*SB[W[30], W[16]])/24 - (Pi^2*SB[W[30], W[17]])/24 - 
   (Pi^2*SB[W[30], W[18]])/24 - (Pi^2*SB[W[30], W[19]])/24 + 
   (Pi^2*SB[W[30], W[20]])/12 - (Pi^2*SB[W[30], W[26]])/8 - 
   (Pi^2*SB[W[30], W[27]])/8 - (Pi^2*SB[W[30], W[28]])/24 - 
   (Pi^2*SB[W[30], W[29]])/12 - (Pi^2*SB[W[30], W[30]])/24 + 
   SB[W[1], W[1], W[2], W[3]]/2 + SB[W[1], W[1], W[2], W[4]]/2 - 
   (3*SB[W[1], W[1], W[2], W[5]])/2 + SB[W[1], W[1], W[2], W[13]] - 
   SB[W[1], W[1], W[2], W[16]]/2 - SB[W[1], W[1], W[2], W[30]]/2 - 
   SB[W[1], W[1], W[3], W[1]]/2 + SB[W[1], W[1], W[3], W[2]]/2 + 
   (3*SB[W[1], W[1], W[3], W[5]])/2 - SB[W[1], W[1], W[3], W[13]] - 
   SB[W[1], W[1], W[3], W[18]]/2 + SB[W[1], W[1], W[3], W[27]]/2 - 
   SB[W[1], W[1], W[4], W[1]]/2 + SB[W[1], W[1], W[4], W[2]]/2 + 
   (3*SB[W[1], W[1], W[4], W[5]])/2 - SB[W[1], W[1], W[4], W[13]] - 
   SB[W[1], W[1], W[4], W[18]]/2 + SB[W[1], W[1], W[4], W[27]]/2 - 
   (3*SB[W[1], W[1], W[5], W[2]])/2 + (3*SB[W[1], W[1], W[5], W[3]])/2 + 
   (3*SB[W[1], W[1], W[5], W[4]])/2 - SB[W[1], W[1], W[5], W[5]] - 
   SB[W[1], W[1], W[5], W[13]] + SB[W[1], W[1], W[5], W[20]]/2 - 
   SB[W[1], W[1], W[5], W[29]]/2 + SB[W[1], W[1], W[11], W[1]]/2 - 
   SB[W[1], W[1], W[11], W[2]]/2 - SB[W[1], W[1], W[11], W[3]]/2 - 
   SB[W[1], W[1], W[11], W[4]]/2 + SB[W[1], W[1], W[11], W[16]]/2 + 
   SB[W[1], W[1], W[11], W[18]]/2 - SB[W[1], W[1], W[11], W[27]]/2 + 
   SB[W[1], W[1], W[11], W[30]]/2 + SB[W[1], W[1], W[13], W[1]]/2 + 
   SB[W[1], W[1], W[13], W[2]] - (3*SB[W[1], W[1], W[13], W[3]])/2 - 
   (3*SB[W[1], W[1], W[13], W[4]])/2 - SB[W[1], W[1], W[13], W[5]]/2 + 
   2*SB[W[1], W[1], W[13], W[13]] + SB[W[1], W[1], W[13], W[18]]/2 - 
   SB[W[1], W[1], W[13], W[20]]/2 - SB[W[1], W[1], W[13], W[27]]/2 + 
   SB[W[1], W[1], W[13], W[29]]/2 + SB[W[1], W[2], W[1], W[3]]/2 + 
   SB[W[1], W[2], W[1], W[4]]/2 - (3*SB[W[1], W[2], W[1], W[5]])/2 + 
   SB[W[1], W[2], W[1], W[13]] - SB[W[1], W[2], W[1], W[16]]/2 - 
   SB[W[1], W[2], W[1], W[30]]/2 + SB[W[1], W[2], W[3], W[1]]/4 + 
   SB[W[1], W[2], W[3], W[2]] + SB[W[1], W[2], W[3], W[4]] - 
   (3*SB[W[1], W[2], W[3], W[5]])/4 + SB[W[1], W[2], W[3], W[13]] - 
   SB[W[1], W[2], W[3], W[16]]/4 - (5*SB[W[1], W[2], W[3], W[17]])/4 - 
   (5*SB[W[1], W[2], W[3], W[18]])/4 - SB[W[1], W[2], W[3], W[19]]/4 + 
   SB[W[1], W[2], W[3], W[20]]/2 + SB[W[1], W[2], W[3], W[26]]/4 + 
   SB[W[1], W[2], W[3], W[27]]/4 - SB[W[1], W[2], W[3], W[28]]/4 - 
   SB[W[1], W[2], W[3], W[29]]/2 - SB[W[1], W[2], W[3], W[30]]/4 + 
   SB[W[1], W[2], W[4], W[1]]/4 + SB[W[1], W[2], W[4], W[2]] + 
   SB[W[1], W[2], W[4], W[4]] + SB[W[1], W[2], W[4], W[5]]/4 - 
   2*SB[W[1], W[2], W[4], W[9]] - SB[W[1], W[2], W[4], W[16]]/4 + 
   (3*SB[W[1], W[2], W[4], W[17]])/4 - (5*SB[W[1], W[2], W[4], W[18]])/4 - 
   SB[W[1], W[2], W[4], W[19]]/4 + SB[W[1], W[2], W[4], W[20]]/2 + 
   SB[W[1], W[2], W[4], W[26]]/4 + SB[W[1], W[2], W[4], W[27]]/4 - 
   SB[W[1], W[2], W[4], W[28]]/4 - SB[W[1], W[2], W[4], W[29]]/2 - 
   SB[W[1], W[2], W[4], W[30]]/4 - (5*SB[W[1], W[2], W[5], W[1]])/4 - 
   SB[W[1], W[2], W[5], W[2]]/2 - SB[W[1], W[2], W[5], W[3]]/2 + 
   (3*SB[W[1], W[2], W[5], W[4]])/2 + (5*SB[W[1], W[2], W[5], W[5]])/4 + 
   SB[W[1], W[2], W[5], W[16]]/4 + (3*SB[W[1], W[2], W[5], W[17]])/4 - 
   (3*SB[W[1], W[2], W[5], W[18]])/4 - SB[W[1], W[2], W[5], W[19]]/4 - 
   SB[W[1], W[2], W[5], W[20]]/2 + SB[W[1], W[2], W[5], W[26]]/4 - 
   SB[W[1], W[2], W[5], W[27]]/4 - SB[W[1], W[2], W[5], W[28]]/4 + 
   SB[W[1], W[2], W[5], W[29]]/2 + SB[W[1], W[2], W[5], W[30]]/4 + 
   SB[W[1], W[2], W[11], W[1]]/2 - SB[W[1], W[2], W[11], W[2]]/2 - 
   SB[W[1], W[2], W[11], W[3]]/2 - SB[W[1], W[2], W[11], W[4]]/2 + 
   SB[W[1], W[2], W[11], W[16]]/2 + SB[W[1], W[2], W[11], W[18]]/2 - 
   SB[W[1], W[2], W[11], W[27]]/2 + SB[W[1], W[2], W[11], W[30]]/2 - 
   SB[W[1], W[2], W[12], W[2]]/2 - SB[W[1], W[2], W[12], W[3]]/2 - 
   SB[W[1], W[2], W[12], W[4]]/2 + SB[W[1], W[2], W[12], W[5]]/2 + 
   SB[W[1], W[2], W[12], W[17]]/2 + SB[W[1], W[2], W[12], W[19]]/2 - 
   SB[W[1], W[2], W[12], W[26]]/2 + SB[W[1], W[2], W[12], W[28]]/2 + 
   SB[W[1], W[2], W[13], W[1]] + SB[W[1], W[2], W[13], W[3]] - 
   2*SB[W[1], W[2], W[13], W[4]] - 2*SB[W[1], W[2], W[13], W[13]] + 
   2*SB[W[1], W[2], W[13], W[18]] - (3*SB[W[1], W[2], W[16], W[1]])/4 - 
   SB[W[1], W[2], W[16], W[2]]/2 - SB[W[1], W[2], W[16], W[4]] + 
   SB[W[1], W[2], W[16], W[5]]/4 + 2*SB[W[1], W[2], W[16], W[9]] + 
   SB[W[1], W[2], W[16], W[16]]/4 - (3*SB[W[1], W[2], W[16], W[17]])/4 + 
   (3*SB[W[1], W[2], W[16], W[18]])/4 + SB[W[1], W[2], W[16], W[19]]/4 - 
   SB[W[1], W[2], W[16], W[20]]/2 - SB[W[1], W[2], W[16], W[26]]/4 + 
   SB[W[1], W[2], W[16], W[27]]/4 + SB[W[1], W[2], W[16], W[28]]/4 + 
   SB[W[1], W[2], W[16], W[29]]/2 + SB[W[1], W[2], W[16], W[30]]/4 - 
   SB[W[1], W[2], W[30], W[1]]/4 - SB[W[1], W[2], W[30], W[5]]/4 + 
   SB[W[1], W[2], W[30], W[16]]/4 + SB[W[1], W[2], W[30], W[17]]/4 + 
   SB[W[1], W[2], W[30], W[18]]/4 + SB[W[1], W[2], W[30], W[19]]/4 - 
   SB[W[1], W[2], W[30], W[20]]/2 + (3*SB[W[1], W[2], W[30], W[26]])/4 + 
   (3*SB[W[1], W[2], W[30], W[27]])/4 + SB[W[1], W[2], W[30], W[28]]/4 + 
   SB[W[1], W[2], W[30], W[29]]/2 + SB[W[1], W[2], W[30], W[30]]/4 + 
   (5*SB[W[1], W[3], W[1], W[1]])/4 + (3*SB[W[1], W[3], W[1], W[2]])/2 - 
   SB[W[1], W[3], W[1], W[4]]/2 + (9*SB[W[1], W[3], W[1], W[5]])/4 - 
   4*SB[W[1], W[3], W[1], W[13]] - SB[W[1], W[3], W[1], W[16]]/4 - 
   (3*SB[W[1], W[3], W[1], W[17]])/4 + (5*SB[W[1], W[3], W[1], W[18]])/4 - 
   SB[W[1], W[3], W[1], W[19]]/4 - SB[W[1], W[3], W[1], W[20]]/2 - 
   SB[W[1], W[3], W[1], W[26]]/4 - SB[W[1], W[3], W[1], W[27]]/4 - 
   SB[W[1], W[3], W[1], W[28]]/4 + SB[W[1], W[3], W[1], W[29]]/2 - 
   SB[W[1], W[3], W[1], W[30]]/4 + SB[W[1], W[3], W[2], W[1]]/4 + 
   SB[W[1], W[3], W[2], W[2]] + SB[W[1], W[3], W[2], W[4]] - 
   (3*SB[W[1], W[3], W[2], W[5]])/4 + SB[W[1], W[3], W[2], W[13]] - 
   SB[W[1], W[3], W[2], W[16]]/4 - (5*SB[W[1], W[3], W[2], W[17]])/4 - 
   (5*SB[W[1], W[3], W[2], W[18]])/4 - SB[W[1], W[3], W[2], W[19]]/4 + 
   SB[W[1], W[3], W[2], W[20]]/2 + SB[W[1], W[3], W[2], W[26]]/4 + 
   SB[W[1], W[3], W[2], W[27]]/4 - SB[W[1], W[3], W[2], W[28]]/4 - 
   SB[W[1], W[3], W[2], W[29]]/2 - SB[W[1], W[3], W[2], W[30]]/4 - 
   SB[W[1], W[3], W[3], W[1]] - SB[W[1], W[3], W[3], W[5]] + 
   SB[W[1], W[3], W[3], W[13]] + SB[W[1], W[3], W[3], W[15]] - 
   SB[W[1], W[3], W[4], W[5]] + SB[W[1], W[3], W[4], W[13]] + 
   (7*SB[W[1], W[3], W[5], W[1]])/4 - SB[W[1], W[3], W[5], W[3]] - 
   2*SB[W[1], W[3], W[5], W[4]] + (3*SB[W[1], W[3], W[5], W[5]])/4 - 
   SB[W[1], W[3], W[5], W[13]] + SB[W[1], W[3], W[5], W[15]] + 
   SB[W[1], W[3], W[5], W[16]]/4 - (3*SB[W[1], W[3], W[5], W[17]])/4 + 
   (5*SB[W[1], W[3], W[5], W[18]])/4 + SB[W[1], W[3], W[5], W[19]]/4 - 
   SB[W[1], W[3], W[5], W[20]]/2 - SB[W[1], W[3], W[5], W[26]]/4 - 
   SB[W[1], W[3], W[5], W[27]]/4 + SB[W[1], W[3], W[5], W[28]]/4 + 
   SB[W[1], W[3], W[5], W[29]]/2 + SB[W[1], W[3], W[5], W[30]]/4 + 
   SB[W[1], W[3], W[11], W[1]]/2 - SB[W[1], W[3], W[11], W[2]]/2 - 
   SB[W[1], W[3], W[11], W[3]]/2 - SB[W[1], W[3], W[11], W[4]]/2 + 
   SB[W[1], W[3], W[11], W[16]]/2 + SB[W[1], W[3], W[11], W[18]]/2 - 
   SB[W[1], W[3], W[11], W[27]]/2 + SB[W[1], W[3], W[11], W[30]]/2 - 
   3*SB[W[1], W[3], W[13], W[1]] + SB[W[1], W[3], W[13], W[2]] + 
   2*SB[W[1], W[3], W[13], W[4]] - 2*SB[W[1], W[3], W[13], W[5]] + 
   4*SB[W[1], W[3], W[13], W[13]] - 3*SB[W[1], W[3], W[13], W[18]] + 
   SB[W[1], W[3], W[13], W[20]] + SB[W[1], W[3], W[13], W[27]] - 
   SB[W[1], W[3], W[13], W[29]] - 2*SB[W[1], W[3], W[15], W[2]] + 
   SB[W[1], W[3], W[15], W[3]] + SB[W[1], W[3], W[15], W[5]] - 
   2*SB[W[1], W[3], W[15], W[15]] + 2*SB[W[1], W[3], W[15], W[17]] + 
   SB[W[1], W[3], W[18], W[1]]/4 - SB[W[1], W[3], W[18], W[2]] + 
   SB[W[1], W[3], W[18], W[3]]/2 + (3*SB[W[1], W[3], W[18], W[5]])/4 - 
   2*SB[W[1], W[3], W[18], W[13]] - SB[W[1], W[3], W[18], W[16]]/4 + 
   (3*SB[W[1], W[3], W[18], W[17]])/4 + (5*SB[W[1], W[3], W[18], W[18]])/4 + 
   SB[W[1], W[3], W[18], W[19]]/4 - SB[W[1], W[3], W[18], W[20]]/2 + 
   SB[W[1], W[3], W[18], W[26]]/4 - SB[W[1], W[3], W[18], W[27]]/4 + 
   SB[W[1], W[3], W[18], W[28]]/4 + SB[W[1], W[3], W[18], W[29]]/2 - 
   SB[W[1], W[3], W[18], W[30]]/4 + SB[W[1], W[3], W[27], W[1]]/4 + 
   SB[W[1], W[3], W[27], W[5]]/4 - SB[W[1], W[3], W[27], W[16]]/4 - 
   SB[W[1], W[3], W[27], W[17]]/4 - SB[W[1], W[3], W[27], W[18]]/4 - 
   SB[W[1], W[3], W[27], W[19]]/4 + SB[W[1], W[3], W[27], W[20]]/2 - 
   (3*SB[W[1], W[3], W[27], W[26]])/4 - (3*SB[W[1], W[3], W[27], W[27]])/4 - 
   SB[W[1], W[3], W[27], W[28]]/4 - SB[W[1], W[3], W[27], W[29]]/2 - 
   SB[W[1], W[3], W[27], W[30]]/4 - (3*SB[W[1], W[4], W[1], W[1]])/4 - 
   SB[W[1], W[4], W[1], W[2]]/2 + SB[W[1], W[4], W[1], W[3]] - 
   SB[W[1], W[4], W[1], W[4]]/2 + (9*SB[W[1], W[4], W[1], W[5]])/4 + 
   2*SB[W[1], W[4], W[1], W[9]] - 3*SB[W[1], W[4], W[1], W[13]] - 
   SB[W[1], W[4], W[1], W[16]]/4 - (3*SB[W[1], W[4], W[1], W[17]])/4 + 
   (5*SB[W[1], W[4], W[1], W[18]])/4 - SB[W[1], W[4], W[1], W[19]]/4 - 
   SB[W[1], W[4], W[1], W[20]]/2 - SB[W[1], W[4], W[1], W[26]]/4 - 
   SB[W[1], W[4], W[1], W[27]]/4 - SB[W[1], W[4], W[1], W[28]]/4 + 
   SB[W[1], W[4], W[1], W[29]]/2 - SB[W[1], W[4], W[1], W[30]]/4 + 
   SB[W[1], W[4], W[2], W[1]]/4 + SB[W[1], W[4], W[2], W[2]] + 
   SB[W[1], W[4], W[2], W[4]] + SB[W[1], W[4], W[2], W[5]]/4 - 
   2*SB[W[1], W[4], W[2], W[9]] - SB[W[1], W[4], W[2], W[16]]/4 + 
   (3*SB[W[1], W[4], W[2], W[17]])/4 - (5*SB[W[1], W[4], W[2], W[18]])/4 - 
   SB[W[1], W[4], W[2], W[19]]/4 + SB[W[1], W[4], W[2], W[20]]/2 + 
   SB[W[1], W[4], W[2], W[26]]/4 + SB[W[1], W[4], W[2], W[27]]/4 - 
   SB[W[1], W[4], W[2], W[28]]/4 - SB[W[1], W[4], W[2], W[29]]/2 - 
   SB[W[1], W[4], W[2], W[30]]/4 - SB[W[1], W[4], W[3], W[5]] + 
   SB[W[1], W[4], W[3], W[13]] + (7*SB[W[1], W[4], W[5], W[1]])/4 + 
   SB[W[1], W[4], W[5], W[2]] - SB[W[1], W[4], W[5], W[3]] - 
   SB[W[1], W[4], W[5], W[4]] - (5*SB[W[1], W[4], W[5], W[5]])/4 + 
   SB[W[1], W[4], W[5], W[16]]/4 - (3*SB[W[1], W[4], W[5], W[17]])/4 + 
   (5*SB[W[1], W[4], W[5], W[18]])/4 + SB[W[1], W[4], W[5], W[19]]/4 - 
   SB[W[1], W[4], W[5], W[20]]/2 - SB[W[1], W[4], W[5], W[26]]/4 - 
   SB[W[1], W[4], W[5], W[27]]/4 + SB[W[1], W[4], W[5], W[28]]/4 + 
   SB[W[1], W[4], W[5], W[29]]/2 + SB[W[1], W[4], W[5], W[30]]/4 + 
   SB[W[1], W[4], W[11], W[1]]/2 - SB[W[1], W[4], W[11], W[2]]/2 - 
   SB[W[1], W[4], W[11], W[3]]/2 - SB[W[1], W[4], W[11], W[4]]/2 + 
   SB[W[1], W[4], W[11], W[16]]/2 + SB[W[1], W[4], W[11], W[18]]/2 - 
   SB[W[1], W[4], W[11], W[27]]/2 + SB[W[1], W[4], W[11], W[30]]/2 - 
   2*SB[W[1], W[4], W[13], W[1]] + SB[W[1], W[4], W[13], W[4]] - 
   SB[W[1], W[4], W[13], W[5]] + 4*SB[W[1], W[4], W[13], W[13]] - 
   3*SB[W[1], W[4], W[13], W[18]] + SB[W[1], W[4], W[13], W[20]] + 
   SB[W[1], W[4], W[13], W[27]] - SB[W[1], W[4], W[13], W[29]] + 
   SB[W[1], W[4], W[18], W[1]]/4 - SB[W[1], W[4], W[18], W[2]] + 
   SB[W[1], W[4], W[18], W[3]]/2 + (3*SB[W[1], W[4], W[18], W[5]])/4 - 
   2*SB[W[1], W[4], W[18], W[13]] - SB[W[1], W[4], W[18], W[16]]/4 + 
   (3*SB[W[1], W[4], W[18], W[17]])/4 + (5*SB[W[1], W[4], W[18], W[18]])/4 + 
   SB[W[1], W[4], W[18], W[19]]/4 - SB[W[1], W[4], W[18], W[20]]/2 + 
   SB[W[1], W[4], W[18], W[26]]/4 - SB[W[1], W[4], W[18], W[27]]/4 + 
   SB[W[1], W[4], W[18], W[28]]/4 + SB[W[1], W[4], W[18], W[29]]/2 - 
   SB[W[1], W[4], W[18], W[30]]/4 + SB[W[1], W[4], W[27], W[1]]/4 + 
   SB[W[1], W[4], W[27], W[5]]/4 - SB[W[1], W[4], W[27], W[16]]/4 - 
   SB[W[1], W[4], W[27], W[17]]/4 - SB[W[1], W[4], W[27], W[18]]/4 - 
   SB[W[1], W[4], W[27], W[19]]/4 + SB[W[1], W[4], W[27], W[20]]/2 - 
   (3*SB[W[1], W[4], W[27], W[26]])/4 - (3*SB[W[1], W[4], W[27], W[27]])/4 - 
   SB[W[1], W[4], W[27], W[28]]/4 - SB[W[1], W[4], W[27], W[29]]/2 - 
   SB[W[1], W[4], W[27], W[30]]/4 - (3*SB[W[1], W[5], W[1], W[2]])/2 + 
   (3*SB[W[1], W[5], W[1], W[3]])/2 + (3*SB[W[1], W[5], W[1], W[4]])/2 - 
   SB[W[1], W[5], W[1], W[5]] - SB[W[1], W[5], W[1], W[13]] + 
   SB[W[1], W[5], W[1], W[20]]/2 - SB[W[1], W[5], W[1], W[29]]/2 - 
   (5*SB[W[1], W[5], W[2], W[1]])/4 - SB[W[1], W[5], W[2], W[2]] - 
   SB[W[1], W[5], W[2], W[3]] + SB[W[1], W[5], W[2], W[4]] + 
   (7*SB[W[1], W[5], W[2], W[5]])/4 + SB[W[1], W[5], W[2], W[16]]/4 + 
   (5*SB[W[1], W[5], W[2], W[17]])/4 - (3*SB[W[1], W[5], W[2], W[18]])/4 + 
   SB[W[1], W[5], W[2], W[19]]/4 - SB[W[1], W[5], W[2], W[20]]/2 - 
   SB[W[1], W[5], W[2], W[26]]/4 - SB[W[1], W[5], W[2], W[27]]/4 + 
   SB[W[1], W[5], W[2], W[28]]/4 + SB[W[1], W[5], W[2], W[29]]/2 + 
   SB[W[1], W[5], W[2], W[30]]/4 + (7*SB[W[1], W[5], W[3], W[1]])/4 - 
   2*SB[W[1], W[5], W[3], W[2]] - 2*SB[W[1], W[5], W[3], W[4]] + 
   (7*SB[W[1], W[5], W[3], W[5]])/4 - SB[W[1], W[5], W[3], W[13]] - 
   SB[W[1], W[5], W[3], W[15]] + SB[W[1], W[5], W[3], W[16]]/4 + 
   (5*SB[W[1], W[5], W[3], W[17]])/4 + (5*SB[W[1], W[5], W[3], W[18]])/4 + 
   SB[W[1], W[5], W[3], W[19]]/4 - SB[W[1], W[5], W[3], W[20]]/2 - 
   SB[W[1], W[5], W[3], W[26]]/4 - SB[W[1], W[5], W[3], W[27]]/4 + 
   SB[W[1], W[5], W[3], W[28]]/4 + SB[W[1], W[5], W[3], W[29]]/2 + 
   SB[W[1], W[5], W[3], W[30]]/4 + (7*SB[W[1], W[5], W[4], W[1]])/4 + 
   SB[W[1], W[5], W[4], W[2]] - SB[W[1], W[5], W[4], W[3]] - 
   SB[W[1], W[5], W[4], W[4]] - (5*SB[W[1], W[5], W[4], W[5]])/4 + 
   SB[W[1], W[5], W[4], W[16]]/4 - (3*SB[W[1], W[5], W[4], W[17]])/4 + 
   (5*SB[W[1], W[5], W[4], W[18]])/4 + SB[W[1], W[5], W[4], W[19]]/4 - 
   SB[W[1], W[5], W[4], W[20]]/2 - SB[W[1], W[5], W[4], W[26]]/4 - 
   SB[W[1], W[5], W[4], W[27]]/4 + SB[W[1], W[5], W[4], W[28]]/4 + 
   SB[W[1], W[5], W[4], W[29]]/2 + SB[W[1], W[5], W[4], W[30]]/4 - 
   SB[W[1], W[5], W[5], W[1]] + (3*SB[W[1], W[5], W[5], W[2]])/2 + 
   (3*SB[W[1], W[5], W[5], W[3]])/2 - (3*SB[W[1], W[5], W[5], W[4]])/2 - 
   SB[W[1], W[5], W[5], W[15]] + SB[W[1], W[5], W[5], W[20]]/2 - 
   SB[W[1], W[5], W[5], W[29]]/2 - SB[W[1], W[5], W[11], W[1]]/2 + 
   SB[W[1], W[5], W[11], W[2]]/2 + SB[W[1], W[5], W[11], W[3]]/2 + 
   SB[W[1], W[5], W[11], W[4]]/2 - SB[W[1], W[5], W[11], W[16]]/2 - 
   SB[W[1], W[5], W[11], W[18]]/2 + SB[W[1], W[5], W[11], W[27]]/2 - 
   SB[W[1], W[5], W[11], W[30]]/2 + SB[W[1], W[5], W[12], W[2]]/2 + 
   SB[W[1], W[5], W[12], W[3]]/2 + SB[W[1], W[5], W[12], W[4]]/2 - 
   SB[W[1], W[5], W[12], W[5]]/2 - SB[W[1], W[5], W[12], W[17]]/2 - 
   SB[W[1], W[5], W[12], W[19]]/2 + SB[W[1], W[5], W[12], W[26]]/2 - 
   SB[W[1], W[5], W[12], W[28]]/2 - SB[W[1], W[5], W[13], W[1]] - 
   SB[W[1], W[5], W[13], W[3]] + 2*SB[W[1], W[5], W[13], W[4]] + 
   2*SB[W[1], W[5], W[13], W[13]] - 2*SB[W[1], W[5], W[13], W[18]] + 
   2*SB[W[1], W[5], W[15], W[2]] - SB[W[1], W[5], W[15], W[3]] - 
   SB[W[1], W[5], W[15], W[5]] + 2*SB[W[1], W[5], W[15], W[15]] - 
   2*SB[W[1], W[5], W[15], W[17]] + SB[W[1], W[5], W[20], W[1]]/4 - 
   SB[W[1], W[5], W[20], W[2]] - SB[W[1], W[5], W[20], W[4]] + 
   SB[W[1], W[5], W[20], W[5]]/4 - SB[W[1], W[5], W[20], W[16]]/4 + 
   (3*SB[W[1], W[5], W[20], W[17]])/4 + (3*SB[W[1], W[5], W[20], W[18]])/4 - 
   SB[W[1], W[5], W[20], W[19]]/4 + SB[W[1], W[5], W[20], W[20]]/2 + 
   SB[W[1], W[5], W[20], W[26]]/4 + SB[W[1], W[5], W[20], W[27]]/4 - 
   SB[W[1], W[5], W[20], W[28]]/4 - SB[W[1], W[5], W[20], W[29]]/2 - 
   SB[W[1], W[5], W[20], W[30]]/4 - SB[W[1], W[5], W[29], W[1]]/4 - 
   SB[W[1], W[5], W[29], W[5]]/4 + SB[W[1], W[5], W[29], W[16]]/4 + 
   SB[W[1], W[5], W[29], W[17]]/4 + SB[W[1], W[5], W[29], W[18]]/4 + 
   SB[W[1], W[5], W[29], W[19]]/4 - SB[W[1], W[5], W[29], W[20]]/2 + 
   (3*SB[W[1], W[5], W[29], W[26]])/4 + (3*SB[W[1], W[5], W[29], W[27]])/4 + 
   SB[W[1], W[5], W[29], W[28]]/4 + SB[W[1], W[5], W[29], W[29]]/2 + 
   SB[W[1], W[5], W[29], W[30]]/4 + (3*SB[W[1], W[11], W[1], W[1]])/4 + 
   SB[W[1], W[11], W[1], W[2]]/2 - (3*SB[W[1], W[11], W[1], W[3]])/2 - 
   (3*SB[W[1], W[11], W[1], W[5]])/4 - 2*SB[W[1], W[11], W[1], W[9]] + 
   2*SB[W[1], W[11], W[1], W[13]] + (3*SB[W[1], W[11], W[1], W[16]])/4 + 
   (3*SB[W[1], W[11], W[1], W[17]])/4 - (5*SB[W[1], W[11], W[1], W[18]])/4 + 
   SB[W[1], W[11], W[1], W[19]]/4 + SB[W[1], W[11], W[1], W[20]]/2 + 
   SB[W[1], W[11], W[1], W[26]]/4 + SB[W[1], W[11], W[1], W[27]]/4 + 
   SB[W[1], W[11], W[1], W[28]]/4 - SB[W[1], W[11], W[1], W[29]]/2 + 
   (3*SB[W[1], W[11], W[1], W[30]])/4 - SB[W[1], W[11], W[2], W[1]]/4 - 
   SB[W[1], W[11], W[2], W[2]] - SB[W[1], W[11], W[2], W[3]]/2 - 
   (3*SB[W[1], W[11], W[2], W[4]])/2 + SB[W[1], W[11], W[2], W[5]]/4 + 
   2*SB[W[1], W[11], W[2], W[9]] + (3*SB[W[1], W[11], W[2], W[16]])/4 - 
   (3*SB[W[1], W[11], W[2], W[17]])/4 + (5*SB[W[1], W[11], W[2], W[18]])/4 + 
   SB[W[1], W[11], W[2], W[19]]/4 - SB[W[1], W[11], W[2], W[20]]/2 - 
   SB[W[1], W[11], W[2], W[26]]/4 - SB[W[1], W[11], W[2], W[27]]/4 + 
   SB[W[1], W[11], W[2], W[28]]/4 + SB[W[1], W[11], W[2], W[29]]/2 + 
   (3*SB[W[1], W[11], W[2], W[30]])/4 + (3*SB[W[1], W[11], W[3], W[1]])/4 - 
   (3*SB[W[1], W[11], W[3], W[2]])/2 - SB[W[1], W[11], W[3], W[4]]/2 + 
   (3*SB[W[1], W[11], W[3], W[5]])/4 - 2*SB[W[1], W[11], W[3], W[13]] + 
   SB[W[1], W[11], W[3], W[16]]/4 + (3*SB[W[1], W[11], W[3], W[17]])/4 + 
   (7*SB[W[1], W[11], W[3], W[18]])/4 + SB[W[1], W[11], W[3], W[19]]/4 - 
   SB[W[1], W[11], W[3], W[20]]/2 + SB[W[1], W[11], W[3], W[26]]/4 - 
   (3*SB[W[1], W[11], W[3], W[27]])/4 + SB[W[1], W[11], W[3], W[28]]/4 + 
   SB[W[1], W[11], W[3], W[29]]/2 + SB[W[1], W[11], W[3], W[30]]/4 + 
   SB[W[1], W[11], W[4], W[1]]/4 - (3*SB[W[1], W[11], W[4], W[2]])/2 + 
   SB[W[1], W[11], W[4], W[3]]/2 - SB[W[1], W[11], W[4], W[4]] + 
   (3*SB[W[1], W[11], W[4], W[5]])/4 + 2*SB[W[1], W[11], W[4], W[9]] - 
   2*SB[W[1], W[11], W[4], W[13]] + SB[W[1], W[11], W[4], W[16]]/4 - 
   (3*SB[W[1], W[11], W[4], W[17]])/4 + (9*SB[W[1], W[11], W[4], W[18]])/4 - 
   SB[W[1], W[11], W[4], W[19]]/4 - SB[W[1], W[11], W[4], W[20]]/2 - 
   SB[W[1], W[11], W[4], W[26]]/4 - (5*SB[W[1], W[11], W[4], W[27]])/4 - 
   SB[W[1], W[11], W[4], W[28]]/4 + SB[W[1], W[11], W[4], W[29]]/2 + 
   SB[W[1], W[11], W[4], W[30]]/4 - SB[W[1], W[11], W[5], W[1]]/2 + 
   SB[W[1], W[11], W[5], W[2]]/2 + SB[W[1], W[11], W[5], W[3]]/2 + 
   SB[W[1], W[11], W[5], W[4]]/2 - SB[W[1], W[11], W[5], W[16]]/2 - 
   SB[W[1], W[11], W[5], W[18]]/2 + SB[W[1], W[11], W[5], W[27]]/2 - 
   SB[W[1], W[11], W[5], W[30]]/2 - (3*SB[W[1], W[11], W[11], W[1]])/2 + 
   (3*SB[W[1], W[11], W[11], W[2]])/2 + (3*SB[W[1], W[11], W[11], W[3]])/2 + 
   (3*SB[W[1], W[11], W[11], W[4]])/2 - (3*SB[W[1], W[11], W[11], W[16]])/2 - 
   (3*SB[W[1], W[11], W[11], W[18]])/2 + (3*SB[W[1], W[11], W[11], W[27]])/
    2 - (3*SB[W[1], W[11], W[11], W[30]])/2 + 
   (3*SB[W[1], W[11], W[16], W[1]])/4 + SB[W[1], W[11], W[16], W[2]]/2 + 
   SB[W[1], W[11], W[16], W[4]] - SB[W[1], W[11], W[16], W[5]]/4 - 
   2*SB[W[1], W[11], W[16], W[9]] - SB[W[1], W[11], W[16], W[16]]/4 + 
   (3*SB[W[1], W[11], W[16], W[17]])/4 - (3*SB[W[1], W[11], W[16], W[18]])/
    4 - SB[W[1], W[11], W[16], W[19]]/4 + SB[W[1], W[11], W[16], W[20]]/2 + 
   SB[W[1], W[11], W[16], W[26]]/4 - SB[W[1], W[11], W[16], W[27]]/4 - 
   SB[W[1], W[11], W[16], W[28]]/4 - SB[W[1], W[11], W[16], W[29]]/2 - 
   SB[W[1], W[11], W[16], W[30]]/4 - SB[W[1], W[11], W[18], W[1]]/4 + 
   SB[W[1], W[11], W[18], W[2]] - SB[W[1], W[11], W[18], W[3]]/2 - 
   (3*SB[W[1], W[11], W[18], W[5]])/4 + 2*SB[W[1], W[11], W[18], W[13]] + 
   SB[W[1], W[11], W[18], W[16]]/4 - (3*SB[W[1], W[11], W[18], W[17]])/4 - 
   (5*SB[W[1], W[11], W[18], W[18]])/4 - SB[W[1], W[11], W[18], W[19]]/4 + 
   SB[W[1], W[11], W[18], W[20]]/2 - SB[W[1], W[11], W[18], W[26]]/4 + 
   SB[W[1], W[11], W[18], W[27]]/4 - SB[W[1], W[11], W[18], W[28]]/4 - 
   SB[W[1], W[11], W[18], W[29]]/2 + SB[W[1], W[11], W[18], W[30]]/4 - 
   SB[W[1], W[11], W[27], W[1]]/4 - SB[W[1], W[11], W[27], W[5]]/4 + 
   SB[W[1], W[11], W[27], W[16]]/4 + SB[W[1], W[11], W[27], W[17]]/4 + 
   SB[W[1], W[11], W[27], W[18]]/4 + SB[W[1], W[11], W[27], W[19]]/4 - 
   SB[W[1], W[11], W[27], W[20]]/2 + (3*SB[W[1], W[11], W[27], W[26]])/4 + 
   (3*SB[W[1], W[11], W[27], W[27]])/4 + SB[W[1], W[11], W[27], W[28]]/4 + 
   SB[W[1], W[11], W[27], W[29]]/2 + SB[W[1], W[11], W[27], W[30]]/4 + 
   SB[W[1], W[11], W[30], W[1]]/4 + SB[W[1], W[11], W[30], W[5]]/4 - 
   SB[W[1], W[11], W[30], W[16]]/4 - SB[W[1], W[11], W[30], W[17]]/4 - 
   SB[W[1], W[11], W[30], W[18]]/4 - SB[W[1], W[11], W[30], W[19]]/4 + 
   SB[W[1], W[11], W[30], W[20]]/2 - (3*SB[W[1], W[11], W[30], W[26]])/4 - 
   (3*SB[W[1], W[11], W[30], W[27]])/4 - SB[W[1], W[11], W[30], W[28]]/4 - 
   SB[W[1], W[11], W[30], W[29]]/2 - SB[W[1], W[11], W[30], W[30]]/4 - 
   (5*SB[W[1], W[13], W[1], W[1]])/4 - (3*SB[W[1], W[13], W[1], W[3]])/2 - 
   SB[W[1], W[13], W[1], W[4]] - (5*SB[W[1], W[13], W[1], W[5]])/4 + 
   5*SB[W[1], W[13], W[1], W[13]] + SB[W[1], W[13], W[1], W[16]]/4 + 
   (3*SB[W[1], W[13], W[1], W[17]])/4 - (5*SB[W[1], W[13], W[1], W[18]])/4 + 
   SB[W[1], W[13], W[1], W[19]]/4 + SB[W[1], W[13], W[1], W[26]]/4 + 
   SB[W[1], W[13], W[1], W[27]]/4 + SB[W[1], W[13], W[1], W[28]]/4 + 
   SB[W[1], W[13], W[1], W[30]]/4 + SB[W[1], W[13], W[2], W[1]] + 
   SB[W[1], W[13], W[2], W[3]] - 2*SB[W[1], W[13], W[2], W[4]] - 
   2*SB[W[1], W[13], W[2], W[13]] + 2*SB[W[1], W[13], W[2], W[18]] - 
   (5*SB[W[1], W[13], W[3], W[1]])/4 + 2*SB[W[1], W[13], W[3], W[2]] + 
   (3*SB[W[1], W[13], W[3], W[4]])/2 - (5*SB[W[1], W[13], W[3], W[5]])/4 + 
   SB[W[1], W[13], W[3], W[13]] - SB[W[1], W[13], W[3], W[16]]/4 - 
   (3*SB[W[1], W[13], W[3], W[17]])/4 - (5*SB[W[1], W[13], W[3], W[18]])/4 - 
   SB[W[1], W[13], W[3], W[19]]/4 + SB[W[1], W[13], W[3], W[20]]/2 - 
   SB[W[1], W[13], W[3], W[26]]/4 + SB[W[1], W[13], W[3], W[27]]/4 - 
   SB[W[1], W[13], W[3], W[28]]/4 - SB[W[1], W[13], W[3], W[29]]/2 - 
   SB[W[1], W[13], W[3], W[30]]/4 - (7*SB[W[1], W[13], W[4], W[1]])/4 - 
   SB[W[1], W[13], W[4], W[2]] + SB[W[1], W[13], W[4], W[3]]/2 + 
   SB[W[1], W[13], W[4], W[4]] - SB[W[1], W[13], W[4], W[5]]/4 + 
   2*SB[W[1], W[13], W[4], W[13]] - SB[W[1], W[13], W[4], W[16]]/4 + 
   (3*SB[W[1], W[13], W[4], W[17]])/4 - (7*SB[W[1], W[13], W[4], W[18]])/4 + 
   SB[W[1], W[13], W[4], W[19]]/4 + SB[W[1], W[13], W[4], W[20]]/2 + 
   SB[W[1], W[13], W[4], W[26]]/4 + (3*SB[W[1], W[13], W[4], W[27]])/4 + 
   SB[W[1], W[13], W[4], W[28]]/4 - SB[W[1], W[13], W[4], W[29]]/2 - 
   SB[W[1], W[13], W[4], W[30]]/4 - (3*SB[W[1], W[13], W[5], W[1]])/4 - 
   SB[W[1], W[13], W[5], W[2]] - SB[W[1], W[13], W[5], W[3]] + 
   SB[W[1], W[13], W[5], W[4]] + SB[W[1], W[13], W[5], W[5]]/4 + 
   2*SB[W[1], W[13], W[5], W[13]] - SB[W[1], W[13], W[5], W[16]]/4 + 
   (3*SB[W[1], W[13], W[5], W[17]])/4 - (5*SB[W[1], W[13], W[5], W[18]])/4 - 
   SB[W[1], W[13], W[5], W[19]]/4 + SB[W[1], W[13], W[5], W[20]]/2 + 
   SB[W[1], W[13], W[5], W[26]]/4 + SB[W[1], W[13], W[5], W[27]]/4 - 
   SB[W[1], W[13], W[5], W[28]]/4 - SB[W[1], W[13], W[5], W[29]]/2 - 
   SB[W[1], W[13], W[5], W[30]]/4 + (9*SB[W[1], W[13], W[13], W[1]])/2 - 
   2*SB[W[1], W[13], W[13], W[2]] + (3*SB[W[1], W[13], W[13], W[3]])/2 - 
   (3*SB[W[1], W[13], W[13], W[4]])/2 + (7*SB[W[1], W[13], W[13], W[5]])/2 - 
   10*SB[W[1], W[13], W[13], W[13]] + (11*SB[W[1], W[13], W[13], W[18]])/2 - 
   (3*SB[W[1], W[13], W[13], W[20]])/2 - (3*SB[W[1], W[13], W[13], W[27]])/
    2 + (3*SB[W[1], W[13], W[13], W[29]])/2 - SB[W[1], W[13], W[18], W[1]]/
    4 + SB[W[1], W[13], W[18], W[2]] - SB[W[1], W[13], W[18], W[3]]/2 - 
   (3*SB[W[1], W[13], W[18], W[5]])/4 + 2*SB[W[1], W[13], W[18], W[13]] + 
   SB[W[1], W[13], W[18], W[16]]/4 - (3*SB[W[1], W[13], W[18], W[17]])/4 - 
   (5*SB[W[1], W[13], W[18], W[18]])/4 - SB[W[1], W[13], W[18], W[19]]/4 + 
   SB[W[1], W[13], W[18], W[20]]/2 - SB[W[1], W[13], W[18], W[26]]/4 + 
   SB[W[1], W[13], W[18], W[27]]/4 - SB[W[1], W[13], W[18], W[28]]/4 - 
   SB[W[1], W[13], W[18], W[29]]/2 + SB[W[1], W[13], W[18], W[30]]/4 - 
   SB[W[1], W[13], W[20], W[1]]/4 + SB[W[1], W[13], W[20], W[2]] + 
   SB[W[1], W[13], W[20], W[4]] - SB[W[1], W[13], W[20], W[5]]/4 + 
   SB[W[1], W[13], W[20], W[16]]/4 - (3*SB[W[1], W[13], W[20], W[17]])/4 - 
   (3*SB[W[1], W[13], W[20], W[18]])/4 + SB[W[1], W[13], W[20], W[19]]/4 - 
   SB[W[1], W[13], W[20], W[20]]/2 - SB[W[1], W[13], W[20], W[26]]/4 - 
   SB[W[1], W[13], W[20], W[27]]/4 + SB[W[1], W[13], W[20], W[28]]/4 + 
   SB[W[1], W[13], W[20], W[29]]/2 + SB[W[1], W[13], W[20], W[30]]/4 - 
   SB[W[1], W[13], W[27], W[1]]/4 - SB[W[1], W[13], W[27], W[5]]/4 + 
   SB[W[1], W[13], W[27], W[16]]/4 + SB[W[1], W[13], W[27], W[17]]/4 + 
   SB[W[1], W[13], W[27], W[18]]/4 + SB[W[1], W[13], W[27], W[19]]/4 - 
   SB[W[1], W[13], W[27], W[20]]/2 + (3*SB[W[1], W[13], W[27], W[26]])/4 + 
   (3*SB[W[1], W[13], W[27], W[27]])/4 + SB[W[1], W[13], W[27], W[28]]/4 + 
   SB[W[1], W[13], W[27], W[29]]/2 + SB[W[1], W[13], W[27], W[30]]/4 + 
   SB[W[1], W[13], W[29], W[1]]/4 + SB[W[1], W[13], W[29], W[5]]/4 - 
   SB[W[1], W[13], W[29], W[16]]/4 - SB[W[1], W[13], W[29], W[17]]/4 - 
   SB[W[1], W[13], W[29], W[18]]/4 - SB[W[1], W[13], W[29], W[19]]/4 + 
   SB[W[1], W[13], W[29], W[20]]/2 - (3*SB[W[1], W[13], W[29], W[26]])/4 - 
   (3*SB[W[1], W[13], W[29], W[27]])/4 - SB[W[1], W[13], W[29], W[28]]/4 - 
   SB[W[1], W[13], W[29], W[29]]/2 - SB[W[1], W[13], W[29], W[30]]/4 + 
   SB[W[2], W[1], W[1], W[3]]/2 + SB[W[2], W[1], W[1], W[4]]/2 - 
   (3*SB[W[2], W[1], W[1], W[5]])/2 + SB[W[2], W[1], W[1], W[13]] - 
   SB[W[2], W[1], W[1], W[16]]/2 - SB[W[2], W[1], W[1], W[30]]/2 + 
   SB[W[2], W[1], W[3], W[1]]/4 + SB[W[2], W[1], W[3], W[2]] + 
   SB[W[2], W[1], W[3], W[4]] - (3*SB[W[2], W[1], W[3], W[5]])/4 + 
   SB[W[2], W[1], W[3], W[13]] - SB[W[2], W[1], W[3], W[16]]/4 - 
   (5*SB[W[2], W[1], W[3], W[17]])/4 - (5*SB[W[2], W[1], W[3], W[18]])/4 - 
   SB[W[2], W[1], W[3], W[19]]/4 + SB[W[2], W[1], W[3], W[20]]/2 + 
   SB[W[2], W[1], W[3], W[26]]/4 + SB[W[2], W[1], W[3], W[27]]/4 - 
   SB[W[2], W[1], W[3], W[28]]/4 - SB[W[2], W[1], W[3], W[29]]/2 - 
   SB[W[2], W[1], W[3], W[30]]/4 + SB[W[2], W[1], W[4], W[1]]/4 + 
   SB[W[2], W[1], W[4], W[2]] + SB[W[2], W[1], W[4], W[4]] + 
   SB[W[2], W[1], W[4], W[5]]/4 - 2*SB[W[2], W[1], W[4], W[9]] - 
   SB[W[2], W[1], W[4], W[16]]/4 + (3*SB[W[2], W[1], W[4], W[17]])/4 - 
   (5*SB[W[2], W[1], W[4], W[18]])/4 - SB[W[2], W[1], W[4], W[19]]/4 + 
   SB[W[2], W[1], W[4], W[20]]/2 + SB[W[2], W[1], W[4], W[26]]/4 + 
   SB[W[2], W[1], W[4], W[27]]/4 - SB[W[2], W[1], W[4], W[28]]/4 - 
   SB[W[2], W[1], W[4], W[29]]/2 - SB[W[2], W[1], W[4], W[30]]/4 - 
   (5*SB[W[2], W[1], W[5], W[1]])/4 - SB[W[2], W[1], W[5], W[2]]/2 - 
   SB[W[2], W[1], W[5], W[3]]/2 + (3*SB[W[2], W[1], W[5], W[4]])/2 + 
   (5*SB[W[2], W[1], W[5], W[5]])/4 + SB[W[2], W[1], W[5], W[16]]/4 + 
   (3*SB[W[2], W[1], W[5], W[17]])/4 - (3*SB[W[2], W[1], W[5], W[18]])/4 - 
   SB[W[2], W[1], W[5], W[19]]/4 - SB[W[2], W[1], W[5], W[20]]/2 + 
   SB[W[2], W[1], W[5], W[26]]/4 - SB[W[2], W[1], W[5], W[27]]/4 - 
   SB[W[2], W[1], W[5], W[28]]/4 + SB[W[2], W[1], W[5], W[29]]/2 + 
   SB[W[2], W[1], W[5], W[30]]/4 + SB[W[2], W[1], W[11], W[1]]/2 - 
   SB[W[2], W[1], W[11], W[2]]/2 - SB[W[2], W[1], W[11], W[3]]/2 - 
   SB[W[2], W[1], W[11], W[4]]/2 + SB[W[2], W[1], W[11], W[16]]/2 + 
   SB[W[2], W[1], W[11], W[18]]/2 - SB[W[2], W[1], W[11], W[27]]/2 + 
   SB[W[2], W[1], W[11], W[30]]/2 - SB[W[2], W[1], W[12], W[2]]/2 - 
   SB[W[2], W[1], W[12], W[3]]/2 - SB[W[2], W[1], W[12], W[4]]/2 + 
   SB[W[2], W[1], W[12], W[5]]/2 + SB[W[2], W[1], W[12], W[17]]/2 + 
   SB[W[2], W[1], W[12], W[19]]/2 - SB[W[2], W[1], W[12], W[26]]/2 + 
   SB[W[2], W[1], W[12], W[28]]/2 + SB[W[2], W[1], W[13], W[1]] + 
   SB[W[2], W[1], W[13], W[3]] - 2*SB[W[2], W[1], W[13], W[4]] - 
   2*SB[W[2], W[1], W[13], W[13]] + 2*SB[W[2], W[1], W[13], W[18]] - 
   (3*SB[W[2], W[1], W[16], W[1]])/4 - SB[W[2], W[1], W[16], W[2]]/2 - 
   SB[W[2], W[1], W[16], W[4]] + SB[W[2], W[1], W[16], W[5]]/4 + 
   2*SB[W[2], W[1], W[16], W[9]] + SB[W[2], W[1], W[16], W[16]]/4 - 
   (3*SB[W[2], W[1], W[16], W[17]])/4 + (3*SB[W[2], W[1], W[16], W[18]])/4 + 
   SB[W[2], W[1], W[16], W[19]]/4 - SB[W[2], W[1], W[16], W[20]]/2 - 
   SB[W[2], W[1], W[16], W[26]]/4 + SB[W[2], W[1], W[16], W[27]]/4 + 
   SB[W[2], W[1], W[16], W[28]]/4 + SB[W[2], W[1], W[16], W[29]]/2 + 
   SB[W[2], W[1], W[16], W[30]]/4 - SB[W[2], W[1], W[30], W[1]]/4 - 
   SB[W[2], W[1], W[30], W[5]]/4 + SB[W[2], W[1], W[30], W[16]]/4 + 
   SB[W[2], W[1], W[30], W[17]]/4 + SB[W[2], W[1], W[30], W[18]]/4 + 
   SB[W[2], W[1], W[30], W[19]]/4 - SB[W[2], W[1], W[30], W[20]]/2 + 
   (3*SB[W[2], W[1], W[30], W[26]])/4 + (3*SB[W[2], W[1], W[30], W[27]])/4 + 
   SB[W[2], W[1], W[30], W[28]]/4 + SB[W[2], W[1], W[30], W[29]]/2 + 
   SB[W[2], W[1], W[30], W[30]]/4 + (5*SB[W[2], W[3], W[1], W[1]])/4 + 
   SB[W[2], W[3], W[1], W[2]] + SB[W[2], W[3], W[1], W[3]] - 
   SB[W[2], W[3], W[1], W[4]] - (3*SB[W[2], W[3], W[1], W[5]])/4 - 
   SB[W[2], W[3], W[1], W[13]] - SB[W[2], W[3], W[1], W[16]]/4 - 
   (5*SB[W[2], W[3], W[1], W[17]])/4 + (3*SB[W[2], W[3], W[1], W[18]])/4 - 
   SB[W[2], W[3], W[1], W[19]]/4 + SB[W[2], W[3], W[1], W[20]]/2 + 
   SB[W[2], W[3], W[1], W[26]]/4 + SB[W[2], W[3], W[1], W[27]]/4 - 
   SB[W[2], W[3], W[1], W[28]]/4 - SB[W[2], W[3], W[1], W[29]]/2 - 
   SB[W[2], W[3], W[1], W[30]]/4 + SB[W[2], W[3], W[3], W[1]] + 
   SB[W[2], W[3], W[3], W[5]] - SB[W[2], W[3], W[3], W[13]] - 
   SB[W[2], W[3], W[3], W[15]] - SB[W[2], W[3], W[4], W[1]]/4 - 
   SB[W[2], W[3], W[4], W[2]] - SB[W[2], W[3], W[4], W[4]] - 
   SB[W[2], W[3], W[4], W[5]]/4 + SB[W[2], W[3], W[4], W[16]]/4 + 
   (5*SB[W[2], W[3], W[4], W[17]])/4 + (5*SB[W[2], W[3], W[4], W[18]])/4 + 
   SB[W[2], W[3], W[4], W[19]]/4 - SB[W[2], W[3], W[4], W[20]]/2 - 
   SB[W[2], W[3], W[4], W[26]]/4 - SB[W[2], W[3], W[4], W[27]]/4 + 
   SB[W[2], W[3], W[4], W[28]]/4 + SB[W[2], W[3], W[4], W[29]]/2 + 
   SB[W[2], W[3], W[4], W[30]]/4 - (5*SB[W[2], W[3], W[5], W[1]])/4 + 
   SB[W[2], W[3], W[5], W[2]]/2 - (3*SB[W[2], W[3], W[5], W[4]])/2 - 
   (5*SB[W[2], W[3], W[5], W[5]])/4 + 3*SB[W[2], W[3], W[5], W[15]] + 
   SB[W[2], W[3], W[5], W[16]]/4 - (5*SB[W[2], W[3], W[5], W[17]])/4 + 
   (3*SB[W[2], W[3], W[5], W[18]])/4 + SB[W[2], W[3], W[5], W[19]]/4 + 
   SB[W[2], W[3], W[5], W[20]]/2 + SB[W[2], W[3], W[5], W[26]]/4 + 
   SB[W[2], W[3], W[5], W[27]]/4 + SB[W[2], W[3], W[5], W[28]]/4 - 
   SB[W[2], W[3], W[5], W[29]]/2 + SB[W[2], W[3], W[5], W[30]]/4 + 
   SB[W[2], W[3], W[12], W[2]]/2 + SB[W[2], W[3], W[12], W[3]]/2 + 
   SB[W[2], W[3], W[12], W[4]]/2 - SB[W[2], W[3], W[12], W[5]]/2 - 
   SB[W[2], W[3], W[12], W[17]]/2 - SB[W[2], W[3], W[12], W[19]]/2 + 
   SB[W[2], W[3], W[12], W[26]]/2 - SB[W[2], W[3], W[12], W[28]]/2 - 
   SB[W[2], W[3], W[13], W[1]] - SB[W[2], W[3], W[13], W[3]] + 
   2*SB[W[2], W[3], W[13], W[4]] + 2*SB[W[2], W[3], W[13], W[13]] - 
   2*SB[W[2], W[3], W[13], W[18]] + SB[W[2], W[3], W[15], W[1]] - 
   SB[W[2], W[3], W[15], W[2]] + 2*SB[W[2], W[3], W[15], W[5]] - 
   4*SB[W[2], W[3], W[15], W[15]] + 3*SB[W[2], W[3], W[15], W[17]] - 
   SB[W[2], W[3], W[15], W[20]] - SB[W[2], W[3], W[15], W[26]] + 
   SB[W[2], W[3], W[15], W[29]] - (3*SB[W[2], W[3], W[17], W[1]])/4 - 
   SB[W[2], W[3], W[17], W[3]]/2 + SB[W[2], W[3], W[17], W[4]] - 
   SB[W[2], W[3], W[17], W[5]]/4 + 2*SB[W[2], W[3], W[17], W[15]] - 
   SB[W[2], W[3], W[17], W[16]]/4 - (5*SB[W[2], W[3], W[17], W[17]])/4 - 
   (3*SB[W[2], W[3], W[17], W[18]])/4 + SB[W[2], W[3], W[17], W[19]]/4 + 
   SB[W[2], W[3], W[17], W[20]]/2 + SB[W[2], W[3], W[17], W[26]]/4 - 
   SB[W[2], W[3], W[17], W[27]]/4 + SB[W[2], W[3], W[17], W[28]]/4 - 
   SB[W[2], W[3], W[17], W[29]]/2 - SB[W[2], W[3], W[17], W[30]]/4 - 
   SB[W[2], W[3], W[26], W[1]]/4 - SB[W[2], W[3], W[26], W[5]]/4 + 
   SB[W[2], W[3], W[26], W[16]]/4 + SB[W[2], W[3], W[26], W[17]]/4 + 
   SB[W[2], W[3], W[26], W[18]]/4 + SB[W[2], W[3], W[26], W[19]]/4 - 
   SB[W[2], W[3], W[26], W[20]]/2 + (3*SB[W[2], W[3], W[26], W[26]])/4 + 
   (3*SB[W[2], W[3], W[26], W[27]])/4 + SB[W[2], W[3], W[26], W[28]]/4 + 
   SB[W[2], W[3], W[26], W[29]]/2 + SB[W[2], W[3], W[26], W[30]]/4 + 
   (3*SB[W[2], W[4], W[1], W[1]])/4 + SB[W[2], W[4], W[1], W[2]]/2 - 
   SB[W[2], W[4], W[1], W[3]]/2 + SB[W[2], W[4], W[1], W[4]]/2 + 
   SB[W[2], W[4], W[1], W[5]]/4 - 2*SB[W[2], W[4], W[1], W[9]] + 
   SB[W[2], W[4], W[1], W[16]]/4 + (3*SB[W[2], W[4], W[1], W[17]])/4 - 
   (3*SB[W[2], W[4], W[1], W[18]])/4 - SB[W[2], W[4], W[1], W[19]]/4 + 
   SB[W[2], W[4], W[1], W[20]]/2 + SB[W[2], W[4], W[1], W[26]]/4 - 
   SB[W[2], W[4], W[1], W[27]]/4 - SB[W[2], W[4], W[1], W[28]]/4 - 
   SB[W[2], W[4], W[1], W[29]]/2 + SB[W[2], W[4], W[1], W[30]]/4 - 
   SB[W[2], W[4], W[2], W[1]]/4 - SB[W[2], W[4], W[2], W[2]] - 
   SB[W[2], W[4], W[2], W[4]] - SB[W[2], W[4], W[2], W[5]]/4 + 
   2*SB[W[2], W[4], W[2], W[7]] + 2*SB[W[2], W[4], W[2], W[9]] + 
   SB[W[2], W[4], W[2], W[16]]/4 - (3*SB[W[2], W[4], W[2], W[17]])/4 - 
   (3*SB[W[2], W[4], W[2], W[18]])/4 + SB[W[2], W[4], W[2], W[19]]/4 - 
   SB[W[2], W[4], W[2], W[20]]/2 - SB[W[2], W[4], W[2], W[26]]/4 - 
   SB[W[2], W[4], W[2], W[27]]/4 + SB[W[2], W[4], W[2], W[28]]/4 + 
   SB[W[2], W[4], W[2], W[29]]/2 + SB[W[2], W[4], W[2], W[30]]/4 - 
   SB[W[2], W[4], W[3], W[1]]/4 - SB[W[2], W[4], W[3], W[2]] - 
   SB[W[2], W[4], W[3], W[4]] - SB[W[2], W[4], W[3], W[5]]/4 + 
   SB[W[2], W[4], W[3], W[16]]/4 + (5*SB[W[2], W[4], W[3], W[17]])/4 + 
   (5*SB[W[2], W[4], W[3], W[18]])/4 + SB[W[2], W[4], W[3], W[19]]/4 - 
   SB[W[2], W[4], W[3], W[20]]/2 - SB[W[2], W[4], W[3], W[26]]/4 - 
   SB[W[2], W[4], W[3], W[27]]/4 + SB[W[2], W[4], W[3], W[28]]/4 + 
   SB[W[2], W[4], W[3], W[29]]/2 + SB[W[2], W[4], W[3], W[30]]/4 + 
   SB[W[2], W[4], W[5], W[1]]/2 - SB[W[2], W[4], W[5], W[2]]/2 - 
   SB[W[2], W[4], W[5], W[3]]/2 + SB[W[2], W[4], W[5], W[19]]/2 + 
   SB[W[2], W[4], W[5], W[28]]/2 - SB[W[2], W[4], W[11], W[1]]/2 + 
   SB[W[2], W[4], W[11], W[2]]/2 + SB[W[2], W[4], W[11], W[3]]/2 + 
   SB[W[2], W[4], W[11], W[4]]/2 - SB[W[2], W[4], W[11], W[16]]/2 - 
   SB[W[2], W[4], W[11], W[18]]/2 + SB[W[2], W[4], W[11], W[27]]/2 - 
   SB[W[2], W[4], W[11], W[30]]/2 + SB[W[2], W[4], W[12], W[2]]/2 + 
   SB[W[2], W[4], W[12], W[3]]/2 + SB[W[2], W[4], W[12], W[4]]/2 - 
   SB[W[2], W[4], W[12], W[5]]/2 - SB[W[2], W[4], W[12], W[17]]/2 - 
   SB[W[2], W[4], W[12], W[19]]/2 + SB[W[2], W[4], W[12], W[26]]/2 - 
   SB[W[2], W[4], W[12], W[28]]/2 - SB[W[2], W[4], W[19], W[1]]/4 + 
   SB[W[2], W[4], W[19], W[2]] + SB[W[2], W[4], W[19], W[4]]/2 + 
   (3*SB[W[2], W[4], W[19], W[5]])/4 - 2*SB[W[2], W[4], W[19], W[7]] - 
   SB[W[2], W[4], W[19], W[16]]/4 - (3*SB[W[2], W[4], W[19], W[17]])/4 + 
   (3*SB[W[2], W[4], W[19], W[18]])/4 - SB[W[2], W[4], W[19], W[19]]/4 + 
   SB[W[2], W[4], W[19], W[20]]/2 - SB[W[2], W[4], W[19], W[26]]/4 + 
   SB[W[2], W[4], W[19], W[27]]/4 - SB[W[2], W[4], W[19], W[28]]/4 - 
   SB[W[2], W[4], W[19], W[29]]/2 - SB[W[2], W[4], W[19], W[30]]/4 + 
   SB[W[2], W[4], W[28], W[1]]/4 + SB[W[2], W[4], W[28], W[5]]/4 - 
   SB[W[2], W[4], W[28], W[16]]/4 - SB[W[2], W[4], W[28], W[17]]/4 - 
   SB[W[2], W[4], W[28], W[18]]/4 - SB[W[2], W[4], W[28], W[19]]/4 + 
   SB[W[2], W[4], W[28], W[20]]/2 - (3*SB[W[2], W[4], W[28], W[26]])/4 - 
   (3*SB[W[2], W[4], W[28], W[27]])/4 - SB[W[2], W[4], W[28], W[28]]/4 - 
   SB[W[2], W[4], W[28], W[29]]/2 - SB[W[2], W[4], W[28], W[30]]/4 - 
   (5*SB[W[2], W[5], W[1], W[1]])/4 - SB[W[2], W[5], W[1], W[2]]/2 - 
   SB[W[2], W[5], W[1], W[3]]/2 + (3*SB[W[2], W[5], W[1], W[4]])/2 + 
   (5*SB[W[2], W[5], W[1], W[5]])/4 + SB[W[2], W[5], W[1], W[16]]/4 + 
   (3*SB[W[2], W[5], W[1], W[17]])/4 - (3*SB[W[2], W[5], W[1], W[18]])/4 - 
   SB[W[2], W[5], W[1], W[19]]/4 - SB[W[2], W[5], W[1], W[20]]/2 + 
   SB[W[2], W[5], W[1], W[26]]/4 - SB[W[2], W[5], W[1], W[27]]/4 - 
   SB[W[2], W[5], W[1], W[28]]/4 + SB[W[2], W[5], W[1], W[29]]/2 + 
   SB[W[2], W[5], W[1], W[30]]/4 + (3*SB[W[2], W[5], W[2], W[1]])/4 - 
   SB[W[2], W[5], W[2], W[2]] + SB[W[2], W[5], W[2], W[3]]/2 - 
   (3*SB[W[2], W[5], W[2], W[4]])/2 + SB[W[2], W[5], W[2], W[5]]/4 + 
   2*SB[W[2], W[5], W[2], W[7]] - 2*SB[W[2], W[5], W[2], W[15]] - 
   SB[W[2], W[5], W[2], W[16]]/4 + (9*SB[W[2], W[5], W[2], W[17]])/4 - 
   (3*SB[W[2], W[5], W[2], W[18]])/4 + SB[W[2], W[5], W[2], W[19]]/4 - 
   SB[W[2], W[5], W[2], W[20]]/2 - (5*SB[W[2], W[5], W[2], W[26]])/4 - 
   SB[W[2], W[5], W[2], W[27]]/4 + SB[W[2], W[5], W[2], W[28]]/4 + 
   SB[W[2], W[5], W[2], W[29]]/2 - SB[W[2], W[5], W[2], W[30]]/4 - 
   SB[W[2], W[5], W[3], W[1]]/4 - SB[W[2], W[5], W[3], W[2]]/2 - 
   (3*SB[W[2], W[5], W[3], W[4]])/2 + (3*SB[W[2], W[5], W[3], W[5]])/4 - 
   SB[W[2], W[5], W[3], W[15]] + SB[W[2], W[5], W[3], W[16]]/4 + 
   (7*SB[W[2], W[5], W[3], W[17]])/4 + (3*SB[W[2], W[5], W[3], W[18]])/4 + 
   SB[W[2], W[5], W[3], W[19]]/4 - SB[W[2], W[5], W[3], W[20]]/2 - 
   (3*SB[W[2], W[5], W[3], W[26]])/4 + SB[W[2], W[5], W[3], W[27]]/4 + 
   SB[W[2], W[5], W[3], W[28]]/4 + SB[W[2], W[5], W[3], W[29]]/2 + 
   SB[W[2], W[5], W[3], W[30]]/4 + SB[W[2], W[5], W[4], W[1]]/2 - 
   SB[W[2], W[5], W[4], W[2]]/2 - SB[W[2], W[5], W[4], W[3]]/2 + 
   SB[W[2], W[5], W[4], W[19]]/2 + SB[W[2], W[5], W[4], W[28]]/2 + 
   (3*SB[W[2], W[5], W[5], W[1]])/2 - SB[W[2], W[5], W[5], W[2]]/2 - 
   SB[W[2], W[5], W[5], W[3]]/2 - SB[W[2], W[5], W[5], W[15]] + 
   SB[W[2], W[5], W[5], W[19]]/2 + SB[W[2], W[5], W[5], W[28]]/2 + 
   SB[W[2], W[5], W[12], W[2]] + SB[W[2], W[5], W[12], W[3]] + 
   SB[W[2], W[5], W[12], W[4]] - SB[W[2], W[5], W[12], W[5]] - 
   SB[W[2], W[5], W[12], W[17]] - SB[W[2], W[5], W[12], W[19]] + 
   SB[W[2], W[5], W[12], W[26]] - SB[W[2], W[5], W[12], W[28]] - 
   SB[W[2], W[5], W[15], W[1]] + SB[W[2], W[5], W[15], W[2]] - 
   2*SB[W[2], W[5], W[15], W[5]] + 4*SB[W[2], W[5], W[15], W[15]] - 
   3*SB[W[2], W[5], W[15], W[17]] + SB[W[2], W[5], W[15], W[20]] + 
   SB[W[2], W[5], W[15], W[26]] - SB[W[2], W[5], W[15], W[29]] - 
   SB[W[2], W[5], W[19], W[1]]/4 + SB[W[2], W[5], W[19], W[2]] + 
   SB[W[2], W[5], W[19], W[4]]/2 + (3*SB[W[2], W[5], W[19], W[5]])/4 - 
   2*SB[W[2], W[5], W[19], W[7]] - SB[W[2], W[5], W[19], W[16]]/4 - 
   (3*SB[W[2], W[5], W[19], W[17]])/4 + (3*SB[W[2], W[5], W[19], W[18]])/4 - 
   SB[W[2], W[5], W[19], W[19]]/4 + SB[W[2], W[5], W[19], W[20]]/2 - 
   SB[W[2], W[5], W[19], W[26]]/4 + SB[W[2], W[5], W[19], W[27]]/4 - 
   SB[W[2], W[5], W[19], W[28]]/4 - SB[W[2], W[5], W[19], W[29]]/2 - 
   SB[W[2], W[5], W[19], W[30]]/4 + SB[W[2], W[5], W[28], W[1]]/4 + 
   SB[W[2], W[5], W[28], W[5]]/4 - SB[W[2], W[5], W[28], W[16]]/4 - 
   SB[W[2], W[5], W[28], W[17]]/4 - SB[W[2], W[5], W[28], W[18]]/4 - 
   SB[W[2], W[5], W[28], W[19]]/4 + SB[W[2], W[5], W[28], W[20]]/2 - 
   (3*SB[W[2], W[5], W[28], W[26]])/4 - (3*SB[W[2], W[5], W[28], W[27]])/4 - 
   SB[W[2], W[5], W[28], W[28]]/4 - SB[W[2], W[5], W[28], W[29]]/2 - 
   SB[W[2], W[5], W[28], W[30]]/4 - SB[W[2], W[12], W[1], W[2]]/2 - 
   SB[W[2], W[12], W[1], W[3]]/2 - SB[W[2], W[12], W[1], W[4]]/2 + 
   SB[W[2], W[12], W[1], W[5]]/2 + SB[W[2], W[12], W[1], W[17]]/2 + 
   SB[W[2], W[12], W[1], W[19]]/2 - SB[W[2], W[12], W[1], W[26]]/2 + 
   SB[W[2], W[12], W[1], W[28]]/2 - (3*SB[W[2], W[12], W[2], W[1]])/4 + 
   SB[W[2], W[12], W[2], W[2]] - SB[W[2], W[12], W[2], W[3]]/2 + 
   (3*SB[W[2], W[12], W[2], W[4]])/2 - SB[W[2], W[12], W[2], W[5]]/4 - 
   2*SB[W[2], W[12], W[2], W[7]] + 2*SB[W[2], W[12], W[2], W[15]] + 
   SB[W[2], W[12], W[2], W[16]]/4 - (9*SB[W[2], W[12], W[2], W[17]])/4 + 
   (3*SB[W[2], W[12], W[2], W[18]])/4 - SB[W[2], W[12], W[2], W[19]]/4 + 
   SB[W[2], W[12], W[2], W[20]]/2 + (5*SB[W[2], W[12], W[2], W[26]])/4 + 
   SB[W[2], W[12], W[2], W[27]]/4 - SB[W[2], W[12], W[2], W[28]]/4 - 
   SB[W[2], W[12], W[2], W[29]]/2 + SB[W[2], W[12], W[2], W[30]]/4 - 
   (3*SB[W[2], W[12], W[3], W[1]])/4 + SB[W[2], W[12], W[3], W[2]]/2 + 
   (3*SB[W[2], W[12], W[3], W[4]])/2 - (3*SB[W[2], W[12], W[3], W[5]])/4 + 
   2*SB[W[2], W[12], W[3], W[15]] - SB[W[2], W[12], W[3], W[16]]/4 - 
   (7*SB[W[2], W[12], W[3], W[17]])/4 - (3*SB[W[2], W[12], W[3], W[18]])/4 - 
   SB[W[2], W[12], W[3], W[19]]/4 + SB[W[2], W[12], W[3], W[20]]/2 + 
   (3*SB[W[2], W[12], W[3], W[26]])/4 - SB[W[2], W[12], W[3], W[27]]/4 - 
   SB[W[2], W[12], W[3], W[28]]/4 - SB[W[2], W[12], W[3], W[29]]/2 - 
   SB[W[2], W[12], W[3], W[30]]/4 - SB[W[2], W[12], W[4], W[1]]/4 + 
   (3*SB[W[2], W[12], W[4], W[2]])/2 + SB[W[2], W[12], W[4], W[3]]/2 + 
   SB[W[2], W[12], W[4], W[4]] + SB[W[2], W[12], W[4], W[5]]/4 - 
   2*SB[W[2], W[12], W[4], W[7]] - SB[W[2], W[12], W[4], W[16]]/4 - 
   (5*SB[W[2], W[12], W[4], W[17]])/4 + (3*SB[W[2], W[12], W[4], W[18]])/4 - 
   (3*SB[W[2], W[12], W[4], W[19]])/4 + SB[W[2], W[12], W[4], W[20]]/2 + 
   SB[W[2], W[12], W[4], W[26]]/4 + SB[W[2], W[12], W[4], W[27]]/4 - 
   (3*SB[W[2], W[12], W[4], W[28]])/4 - SB[W[2], W[12], W[4], W[29]]/2 - 
   SB[W[2], W[12], W[4], W[30]]/4 + (3*SB[W[2], W[12], W[5], W[1]])/4 + 
   (3*SB[W[2], W[12], W[5], W[3]])/2 - SB[W[2], W[12], W[5], W[4]]/2 - 
   (3*SB[W[2], W[12], W[5], W[5]])/4 + 2*SB[W[2], W[12], W[5], W[7]] - 
   2*SB[W[2], W[12], W[5], W[15]] - SB[W[2], W[12], W[5], W[16]]/4 + 
   (5*SB[W[2], W[12], W[5], W[17]])/4 - (3*SB[W[2], W[12], W[5], W[18]])/4 - 
   (3*SB[W[2], W[12], W[5], W[19]])/4 - SB[W[2], W[12], W[5], W[20]]/2 - 
   SB[W[2], W[12], W[5], W[26]]/4 - SB[W[2], W[12], W[5], W[27]]/4 - 
   (3*SB[W[2], W[12], W[5], W[28]])/4 + SB[W[2], W[12], W[5], W[29]]/2 - 
   SB[W[2], W[12], W[5], W[30]]/4 - (3*SB[W[2], W[12], W[12], W[2]])/2 - 
   (3*SB[W[2], W[12], W[12], W[3]])/2 - (3*SB[W[2], W[12], W[12], W[4]])/2 + 
   (3*SB[W[2], W[12], W[12], W[5]])/2 + (3*SB[W[2], W[12], W[12], W[17]])/2 + 
   (3*SB[W[2], W[12], W[12], W[19]])/2 - (3*SB[W[2], W[12], W[12], W[26]])/
    2 + (3*SB[W[2], W[12], W[12], W[28]])/2 + 
   (3*SB[W[2], W[12], W[17], W[1]])/4 + SB[W[2], W[12], W[17], W[3]]/2 - 
   SB[W[2], W[12], W[17], W[4]] + SB[W[2], W[12], W[17], W[5]]/4 - 
   2*SB[W[2], W[12], W[17], W[15]] + SB[W[2], W[12], W[17], W[16]]/4 + 
   (5*SB[W[2], W[12], W[17], W[17]])/4 + (3*SB[W[2], W[12], W[17], W[18]])/
    4 - SB[W[2], W[12], W[17], W[19]]/4 - SB[W[2], W[12], W[17], W[20]]/2 - 
   SB[W[2], W[12], W[17], W[26]]/4 + SB[W[2], W[12], W[17], W[27]]/4 - 
   SB[W[2], W[12], W[17], W[28]]/4 + SB[W[2], W[12], W[17], W[29]]/2 + 
   SB[W[2], W[12], W[17], W[30]]/4 + SB[W[2], W[12], W[19], W[1]]/4 - 
   SB[W[2], W[12], W[19], W[2]] - SB[W[2], W[12], W[19], W[4]]/2 - 
   (3*SB[W[2], W[12], W[19], W[5]])/4 + 2*SB[W[2], W[12], W[19], W[7]] + 
   SB[W[2], W[12], W[19], W[16]]/4 + (3*SB[W[2], W[12], W[19], W[17]])/4 - 
   (3*SB[W[2], W[12], W[19], W[18]])/4 + SB[W[2], W[12], W[19], W[19]]/4 - 
   SB[W[2], W[12], W[19], W[20]]/2 + SB[W[2], W[12], W[19], W[26]]/4 - 
   SB[W[2], W[12], W[19], W[27]]/4 + SB[W[2], W[12], W[19], W[28]]/4 + 
   SB[W[2], W[12], W[19], W[29]]/2 + SB[W[2], W[12], W[19], W[30]]/4 + 
   SB[W[2], W[12], W[26], W[1]]/4 + SB[W[2], W[12], W[26], W[5]]/4 - 
   SB[W[2], W[12], W[26], W[16]]/4 - SB[W[2], W[12], W[26], W[17]]/4 - 
   SB[W[2], W[12], W[26], W[18]]/4 - SB[W[2], W[12], W[26], W[19]]/4 + 
   SB[W[2], W[12], W[26], W[20]]/2 - (3*SB[W[2], W[12], W[26], W[26]])/4 - 
   (3*SB[W[2], W[12], W[26], W[27]])/4 - SB[W[2], W[12], W[26], W[28]]/4 - 
   SB[W[2], W[12], W[26], W[29]]/2 - SB[W[2], W[12], W[26], W[30]]/4 - 
   SB[W[2], W[12], W[28], W[1]]/4 - SB[W[2], W[12], W[28], W[5]]/4 + 
   SB[W[2], W[12], W[28], W[16]]/4 + SB[W[2], W[12], W[28], W[17]]/4 + 
   SB[W[2], W[12], W[28], W[18]]/4 + SB[W[2], W[12], W[28], W[19]]/4 - 
   SB[W[2], W[12], W[28], W[20]]/2 + (3*SB[W[2], W[12], W[28], W[26]])/4 + 
   (3*SB[W[2], W[12], W[28], W[27]])/4 + SB[W[2], W[12], W[28], W[28]]/4 + 
   SB[W[2], W[12], W[28], W[29]]/2 + SB[W[2], W[12], W[28], W[30]]/4 - 
   (3*SB[W[2], W[14], W[1], W[1]])/4 - SB[W[2], W[14], W[1], W[2]]/2 - 
   SB[W[2], W[14], W[1], W[4]] + SB[W[2], W[14], W[1], W[5]]/4 + 
   2*SB[W[2], W[14], W[1], W[9]] + SB[W[2], W[14], W[1], W[16]]/4 - 
   (3*SB[W[2], W[14], W[1], W[17]])/4 + (3*SB[W[2], W[14], W[1], W[18]])/4 + 
   SB[W[2], W[14], W[1], W[19]]/4 - SB[W[2], W[14], W[1], W[20]]/2 - 
   SB[W[2], W[14], W[1], W[26]]/4 + SB[W[2], W[14], W[1], W[27]]/4 + 
   SB[W[2], W[14], W[1], W[28]]/4 + SB[W[2], W[14], W[1], W[29]]/2 + 
   SB[W[2], W[14], W[1], W[30]]/4 + SB[W[2], W[14], W[2], W[1]]/4 + 
   SB[W[2], W[14], W[2], W[2]] + SB[W[2], W[14], W[2], W[4]] + 
   SB[W[2], W[14], W[2], W[5]]/4 - 2*SB[W[2], W[14], W[2], W[7]] - 
   2*SB[W[2], W[14], W[2], W[9]] - SB[W[2], W[14], W[2], W[16]]/4 + 
   (3*SB[W[2], W[14], W[2], W[17]])/4 + (3*SB[W[2], W[14], W[2], W[18]])/4 - 
   SB[W[2], W[14], W[2], W[19]]/4 + SB[W[2], W[14], W[2], W[20]]/2 + 
   SB[W[2], W[14], W[2], W[26]]/4 + SB[W[2], W[14], W[2], W[27]]/4 - 
   SB[W[2], W[14], W[2], W[28]]/4 - SB[W[2], W[14], W[2], W[29]]/2 - 
   SB[W[2], W[14], W[2], W[30]]/4 - SB[W[2], W[14], W[4], W[1]]/4 - 
   SB[W[2], W[14], W[4], W[2]] - SB[W[2], W[14], W[4], W[4]] - 
   SB[W[2], W[14], W[4], W[5]]/4 + 2*SB[W[2], W[14], W[4], W[7]] + 
   2*SB[W[2], W[14], W[4], W[9]] + SB[W[2], W[14], W[4], W[16]]/4 - 
   (3*SB[W[2], W[14], W[4], W[17]])/4 - (3*SB[W[2], W[14], W[4], W[18]])/4 + 
   SB[W[2], W[14], W[4], W[19]]/4 - SB[W[2], W[14], W[4], W[20]]/2 - 
   SB[W[2], W[14], W[4], W[26]]/4 - SB[W[2], W[14], W[4], W[27]]/4 + 
   SB[W[2], W[14], W[4], W[28]]/4 + SB[W[2], W[14], W[4], W[29]]/2 + 
   SB[W[2], W[14], W[4], W[30]]/4 - SB[W[2], W[14], W[5], W[1]]/4 + 
   SB[W[2], W[14], W[5], W[2]] + SB[W[2], W[14], W[5], W[4]]/2 + 
   (3*SB[W[2], W[14], W[5], W[5]])/4 - 2*SB[W[2], W[14], W[5], W[7]] - 
   SB[W[2], W[14], W[5], W[16]]/4 - (3*SB[W[2], W[14], W[5], W[17]])/4 + 
   (3*SB[W[2], W[14], W[5], W[18]])/4 - SB[W[2], W[14], W[5], W[19]]/4 + 
   SB[W[2], W[14], W[5], W[20]]/2 - SB[W[2], W[14], W[5], W[26]]/4 + 
   SB[W[2], W[14], W[5], W[27]]/4 - SB[W[2], W[14], W[5], W[28]]/4 - 
   SB[W[2], W[14], W[5], W[29]]/2 - SB[W[2], W[14], W[5], W[30]]/4 + 
   (3*SB[W[2], W[14], W[16], W[1]])/4 + SB[W[2], W[14], W[16], W[2]]/2 + 
   SB[W[2], W[14], W[16], W[4]] - SB[W[2], W[14], W[16], W[5]]/4 - 
   2*SB[W[2], W[14], W[16], W[9]] - SB[W[2], W[14], W[16], W[16]]/4 + 
   (3*SB[W[2], W[14], W[16], W[17]])/4 - (3*SB[W[2], W[14], W[16], W[18]])/
    4 - SB[W[2], W[14], W[16], W[19]]/4 + SB[W[2], W[14], W[16], W[20]]/2 + 
   SB[W[2], W[14], W[16], W[26]]/4 - SB[W[2], W[14], W[16], W[27]]/4 - 
   SB[W[2], W[14], W[16], W[28]]/4 - SB[W[2], W[14], W[16], W[29]]/2 - 
   SB[W[2], W[14], W[16], W[30]]/4 + SB[W[2], W[14], W[19], W[1]]/4 - 
   SB[W[2], W[14], W[19], W[2]] - SB[W[2], W[14], W[19], W[4]]/2 - 
   (3*SB[W[2], W[14], W[19], W[5]])/4 + 2*SB[W[2], W[14], W[19], W[7]] + 
   SB[W[2], W[14], W[19], W[16]]/4 + (3*SB[W[2], W[14], W[19], W[17]])/4 - 
   (3*SB[W[2], W[14], W[19], W[18]])/4 + SB[W[2], W[14], W[19], W[19]]/4 - 
   SB[W[2], W[14], W[19], W[20]]/2 + SB[W[2], W[14], W[19], W[26]]/4 - 
   SB[W[2], W[14], W[19], W[27]]/4 + SB[W[2], W[14], W[19], W[28]]/4 + 
   SB[W[2], W[14], W[19], W[29]]/2 + SB[W[2], W[14], W[19], W[30]]/4 - 
   SB[W[2], W[14], W[28], W[1]]/4 - SB[W[2], W[14], W[28], W[5]]/4 + 
   SB[W[2], W[14], W[28], W[16]]/4 + SB[W[2], W[14], W[28], W[17]]/4 + 
   SB[W[2], W[14], W[28], W[18]]/4 + SB[W[2], W[14], W[28], W[19]]/4 - 
   SB[W[2], W[14], W[28], W[20]]/2 + (3*SB[W[2], W[14], W[28], W[26]])/4 + 
   (3*SB[W[2], W[14], W[28], W[27]])/4 + SB[W[2], W[14], W[28], W[28]]/4 + 
   SB[W[2], W[14], W[28], W[29]]/2 + SB[W[2], W[14], W[28], W[30]]/4 + 
   SB[W[2], W[14], W[30], W[1]]/4 + SB[W[2], W[14], W[30], W[5]]/4 - 
   SB[W[2], W[14], W[30], W[16]]/4 - SB[W[2], W[14], W[30], W[17]]/4 - 
   SB[W[2], W[14], W[30], W[18]]/4 - SB[W[2], W[14], W[30], W[19]]/4 + 
   SB[W[2], W[14], W[30], W[20]]/2 - (3*SB[W[2], W[14], W[30], W[26]])/4 - 
   (3*SB[W[2], W[14], W[30], W[27]])/4 - SB[W[2], W[14], W[30], W[28]]/4 - 
   SB[W[2], W[14], W[30], W[29]]/2 - SB[W[2], W[14], W[30], W[30]]/4 + 
   (3*SB[W[3], W[1], W[1], W[2]])/2 - (3*SB[W[3], W[1], W[1], W[3]])/2 - 
   (3*SB[W[3], W[1], W[1], W[4]])/2 + SB[W[3], W[1], W[1], W[5]] + 
   SB[W[3], W[1], W[1], W[13]] - SB[W[3], W[1], W[1], W[20]]/2 + 
   SB[W[3], W[1], W[1], W[29]]/2 + (5*SB[W[3], W[1], W[2], W[1]])/4 + 
   SB[W[3], W[1], W[2], W[2]] + SB[W[3], W[1], W[2], W[3]] - 
   SB[W[3], W[1], W[2], W[4]] - (3*SB[W[3], W[1], W[2], W[5]])/4 - 
   SB[W[3], W[1], W[2], W[13]] - SB[W[3], W[1], W[2], W[16]]/4 - 
   (5*SB[W[3], W[1], W[2], W[17]])/4 + (3*SB[W[3], W[1], W[2], W[18]])/4 - 
   SB[W[3], W[1], W[2], W[19]]/4 + SB[W[3], W[1], W[2], W[20]]/2 + 
   SB[W[3], W[1], W[2], W[26]]/4 + SB[W[3], W[1], W[2], W[27]]/4 - 
   SB[W[3], W[1], W[2], W[28]]/4 - SB[W[3], W[1], W[2], W[29]]/2 - 
   SB[W[3], W[1], W[2], W[30]]/4 - (9*SB[W[3], W[1], W[3], W[1]])/4 + 
   2*SB[W[3], W[1], W[3], W[2]] + (3*SB[W[3], W[1], W[3], W[4]])/2 - 
   (9*SB[W[3], W[1], W[3], W[5]])/4 + 2*SB[W[3], W[1], W[3], W[13]] + 
   SB[W[3], W[1], W[3], W[15]] - SB[W[3], W[1], W[3], W[16]]/4 - 
   (3*SB[W[3], W[1], W[3], W[17]])/4 - (5*SB[W[3], W[1], W[3], W[18]])/4 - 
   SB[W[3], W[1], W[3], W[19]]/4 + SB[W[3], W[1], W[3], W[20]]/2 - 
   SB[W[3], W[1], W[3], W[26]]/4 + SB[W[3], W[1], W[3], W[27]]/4 - 
   SB[W[3], W[1], W[3], W[28]]/4 - SB[W[3], W[1], W[3], W[29]]/2 - 
   SB[W[3], W[1], W[3], W[30]]/4 - (7*SB[W[3], W[1], W[4], W[1]])/4 - 
   SB[W[3], W[1], W[4], W[2]] + SB[W[3], W[1], W[4], W[3]]/2 + 
   SB[W[3], W[1], W[4], W[4]] - (5*SB[W[3], W[1], W[4], W[5]])/4 + 
   3*SB[W[3], W[1], W[4], W[13]] - SB[W[3], W[1], W[4], W[16]]/4 + 
   (3*SB[W[3], W[1], W[4], W[17]])/4 - (7*SB[W[3], W[1], W[4], W[18]])/4 + 
   SB[W[3], W[1], W[4], W[19]]/4 + SB[W[3], W[1], W[4], W[20]]/2 + 
   SB[W[3], W[1], W[4], W[26]]/4 + (3*SB[W[3], W[1], W[4], W[27]])/4 + 
   SB[W[3], W[1], W[4], W[28]]/4 - SB[W[3], W[1], W[4], W[29]]/2 - 
   SB[W[3], W[1], W[4], W[30]]/4 + SB[W[3], W[1], W[5], W[1]] - 
   SB[W[3], W[1], W[5], W[2]] - 2*SB[W[3], W[1], W[5], W[3]] - 
   SB[W[3], W[1], W[5], W[4]] + SB[W[3], W[1], W[5], W[5]] + 
   SB[W[3], W[1], W[5], W[13]] + SB[W[3], W[1], W[5], W[15]] + 
   SB[W[3], W[1], W[11], W[1]]/2 - SB[W[3], W[1], W[11], W[2]]/2 - 
   SB[W[3], W[1], W[11], W[3]]/2 - SB[W[3], W[1], W[11], W[4]]/2 + 
   SB[W[3], W[1], W[11], W[16]]/2 + SB[W[3], W[1], W[11], W[18]]/2 - 
   SB[W[3], W[1], W[11], W[27]]/2 + SB[W[3], W[1], W[11], W[30]]/2 + 
   (3*SB[W[3], W[1], W[13], W[1]])/2 - SB[W[3], W[1], W[13], W[2]] + 
   (3*SB[W[3], W[1], W[13], W[3]])/2 + SB[W[3], W[1], W[13], W[4]]/2 + 
   (3*SB[W[3], W[1], W[13], W[5]])/2 - 6*SB[W[3], W[1], W[13], W[13]] + 
   (5*SB[W[3], W[1], W[13], W[18]])/2 - SB[W[3], W[1], W[13], W[20]]/2 - 
   SB[W[3], W[1], W[13], W[27]]/2 + SB[W[3], W[1], W[13], W[29]]/2 - 
   2*SB[W[3], W[1], W[15], W[2]] + SB[W[3], W[1], W[15], W[3]] + 
   SB[W[3], W[1], W[15], W[5]] - 2*SB[W[3], W[1], W[15], W[15]] + 
   2*SB[W[3], W[1], W[15], W[17]] - SB[W[3], W[1], W[20], W[1]]/4 + 
   SB[W[3], W[1], W[20], W[2]] + SB[W[3], W[1], W[20], W[4]] - 
   SB[W[3], W[1], W[20], W[5]]/4 + SB[W[3], W[1], W[20], W[16]]/4 - 
   (3*SB[W[3], W[1], W[20], W[17]])/4 - (3*SB[W[3], W[1], W[20], W[18]])/4 + 
   SB[W[3], W[1], W[20], W[19]]/4 - SB[W[3], W[1], W[20], W[20]]/2 - 
   SB[W[3], W[1], W[20], W[26]]/4 - SB[W[3], W[1], W[20], W[27]]/4 + 
   SB[W[3], W[1], W[20], W[28]]/4 + SB[W[3], W[1], W[20], W[29]]/2 + 
   SB[W[3], W[1], W[20], W[30]]/4 + SB[W[3], W[1], W[29], W[1]]/4 + 
   SB[W[3], W[1], W[29], W[5]]/4 - SB[W[3], W[1], W[29], W[16]]/4 - 
   SB[W[3], W[1], W[29], W[17]]/4 - SB[W[3], W[1], W[29], W[18]]/4 - 
   SB[W[3], W[1], W[29], W[19]]/4 + SB[W[3], W[1], W[29], W[20]]/2 - 
   (3*SB[W[3], W[1], W[29], W[26]])/4 - (3*SB[W[3], W[1], W[29], W[27]])/4 - 
   SB[W[3], W[1], W[29], W[28]]/4 - SB[W[3], W[1], W[29], W[29]]/2 - 
   SB[W[3], W[1], W[29], W[30]]/4 + (5*SB[W[3], W[2], W[1], W[1]])/4 + 
   SB[W[3], W[2], W[1], W[2]] + SB[W[3], W[2], W[1], W[3]] - 
   SB[W[3], W[2], W[1], W[4]] - (3*SB[W[3], W[2], W[1], W[5]])/4 - 
   SB[W[3], W[2], W[1], W[13]] - SB[W[3], W[2], W[1], W[16]]/4 - 
   (5*SB[W[3], W[2], W[1], W[17]])/4 + (3*SB[W[3], W[2], W[1], W[18]])/4 - 
   SB[W[3], W[2], W[1], W[19]]/4 + SB[W[3], W[2], W[1], W[20]]/2 + 
   SB[W[3], W[2], W[1], W[26]]/4 + SB[W[3], W[2], W[1], W[27]]/4 - 
   SB[W[3], W[2], W[1], W[28]]/4 - SB[W[3], W[2], W[1], W[29]]/2 - 
   SB[W[3], W[2], W[1], W[30]]/4 + SB[W[3], W[2], W[3], W[1]] + 
   SB[W[3], W[2], W[3], W[5]] - SB[W[3], W[2], W[3], W[13]] - 
   SB[W[3], W[2], W[3], W[15]] - SB[W[3], W[2], W[4], W[1]]/4 - 
   SB[W[3], W[2], W[4], W[2]] - SB[W[3], W[2], W[4], W[4]] - 
   SB[W[3], W[2], W[4], W[5]]/4 + SB[W[3], W[2], W[4], W[16]]/4 + 
   (5*SB[W[3], W[2], W[4], W[17]])/4 + (5*SB[W[3], W[2], W[4], W[18]])/4 + 
   SB[W[3], W[2], W[4], W[19]]/4 - SB[W[3], W[2], W[4], W[20]]/2 - 
   SB[W[3], W[2], W[4], W[26]]/4 - SB[W[3], W[2], W[4], W[27]]/4 + 
   SB[W[3], W[2], W[4], W[28]]/4 + SB[W[3], W[2], W[4], W[29]]/2 + 
   SB[W[3], W[2], W[4], W[30]]/4 - (5*SB[W[3], W[2], W[5], W[1]])/4 + 
   SB[W[3], W[2], W[5], W[2]]/2 - (3*SB[W[3], W[2], W[5], W[4]])/2 - 
   (5*SB[W[3], W[2], W[5], W[5]])/4 + 3*SB[W[3], W[2], W[5], W[15]] + 
   SB[W[3], W[2], W[5], W[16]]/4 - (5*SB[W[3], W[2], W[5], W[17]])/4 + 
   (3*SB[W[3], W[2], W[5], W[18]])/4 + SB[W[3], W[2], W[5], W[19]]/4 + 
   SB[W[3], W[2], W[5], W[20]]/2 + SB[W[3], W[2], W[5], W[26]]/4 + 
   SB[W[3], W[2], W[5], W[27]]/4 + SB[W[3], W[2], W[5], W[28]]/4 - 
   SB[W[3], W[2], W[5], W[29]]/2 + SB[W[3], W[2], W[5], W[30]]/4 + 
   SB[W[3], W[2], W[12], W[2]]/2 + SB[W[3], W[2], W[12], W[3]]/2 + 
   SB[W[3], W[2], W[12], W[4]]/2 - SB[W[3], W[2], W[12], W[5]]/2 - 
   SB[W[3], W[2], W[12], W[17]]/2 - SB[W[3], W[2], W[12], W[19]]/2 + 
   SB[W[3], W[2], W[12], W[26]]/2 - SB[W[3], W[2], W[12], W[28]]/2 - 
   SB[W[3], W[2], W[13], W[1]] - SB[W[3], W[2], W[13], W[3]] + 
   2*SB[W[3], W[2], W[13], W[4]] + 2*SB[W[3], W[2], W[13], W[13]] - 
   2*SB[W[3], W[2], W[13], W[18]] + SB[W[3], W[2], W[15], W[1]] - 
   SB[W[3], W[2], W[15], W[2]] + 2*SB[W[3], W[2], W[15], W[5]] - 
   4*SB[W[3], W[2], W[15], W[15]] + 3*SB[W[3], W[2], W[15], W[17]] - 
   SB[W[3], W[2], W[15], W[20]] - SB[W[3], W[2], W[15], W[26]] + 
   SB[W[3], W[2], W[15], W[29]] - (3*SB[W[3], W[2], W[17], W[1]])/4 - 
   SB[W[3], W[2], W[17], W[3]]/2 + SB[W[3], W[2], W[17], W[4]] - 
   SB[W[3], W[2], W[17], W[5]]/4 + 2*SB[W[3], W[2], W[17], W[15]] - 
   SB[W[3], W[2], W[17], W[16]]/4 - (5*SB[W[3], W[2], W[17], W[17]])/4 - 
   (3*SB[W[3], W[2], W[17], W[18]])/4 + SB[W[3], W[2], W[17], W[19]]/4 + 
   SB[W[3], W[2], W[17], W[20]]/2 + SB[W[3], W[2], W[17], W[26]]/4 - 
   SB[W[3], W[2], W[17], W[27]]/4 + SB[W[3], W[2], W[17], W[28]]/4 - 
   SB[W[3], W[2], W[17], W[29]]/2 - SB[W[3], W[2], W[17], W[30]]/4 - 
   SB[W[3], W[2], W[26], W[1]]/4 - SB[W[3], W[2], W[26], W[5]]/4 + 
   SB[W[3], W[2], W[26], W[16]]/4 + SB[W[3], W[2], W[26], W[17]]/4 + 
   SB[W[3], W[2], W[26], W[18]]/4 + SB[W[3], W[2], W[26], W[19]]/4 - 
   SB[W[3], W[2], W[26], W[20]]/2 + (3*SB[W[3], W[2], W[26], W[26]])/4 + 
   (3*SB[W[3], W[2], W[26], W[27]])/4 + SB[W[3], W[2], W[26], W[28]]/4 + 
   SB[W[3], W[2], W[26], W[29]]/2 + SB[W[3], W[2], W[26], W[30]]/4 - 
   2*SB[W[3], W[3], W[1], W[1]] + SB[W[3], W[3], W[1], W[2]] + 
   SB[W[3], W[3], W[1], W[4]] - 2*SB[W[3], W[3], W[1], W[5]] + 
   SB[W[3], W[3], W[1], W[13]] + SB[W[3], W[3], W[1], W[15]] + 
   SB[W[3], W[3], W[2], W[1]] + SB[W[3], W[3], W[2], W[5]] - 
   SB[W[3], W[3], W[2], W[13]] - SB[W[3], W[3], W[2], W[15]] + 
   SB[W[3], W[3], W[4], W[1]] + SB[W[3], W[3], W[4], W[5]] - 
   SB[W[3], W[3], W[4], W[13]] - SB[W[3], W[3], W[4], W[15]] - 
   2*SB[W[3], W[3], W[5], W[1]] + SB[W[3], W[3], W[5], W[2]] + 
   SB[W[3], W[3], W[5], W[4]] - 2*SB[W[3], W[3], W[5], W[5]] + 
   SB[W[3], W[3], W[5], W[13]] + SB[W[3], W[3], W[5], W[15]] + 
   SB[W[3], W[3], W[13], W[1]] - SB[W[3], W[3], W[13], W[2]] - 
   SB[W[3], W[3], W[13], W[4]] + SB[W[3], W[3], W[13], W[5]] + 
   SB[W[3], W[3], W[15], W[1]] - SB[W[3], W[3], W[15], W[2]] - 
   SB[W[3], W[3], W[15], W[4]] + SB[W[3], W[3], W[15], W[5]] - 
   (5*SB[W[3], W[4], W[1], W[1]])/4 - (3*SB[W[3], W[4], W[1], W[2]])/2 + 
   SB[W[3], W[4], W[1], W[4]]/2 - (5*SB[W[3], W[4], W[1], W[5]])/4 + 
   3*SB[W[3], W[4], W[1], W[13]] + SB[W[3], W[4], W[1], W[16]]/4 + 
   (3*SB[W[3], W[4], W[1], W[17]])/4 - (5*SB[W[3], W[4], W[1], W[18]])/4 + 
   SB[W[3], W[4], W[1], W[19]]/4 + SB[W[3], W[4], W[1], W[20]]/2 + 
   SB[W[3], W[4], W[1], W[26]]/4 + SB[W[3], W[4], W[1], W[27]]/4 + 
   SB[W[3], W[4], W[1], W[28]]/4 - SB[W[3], W[4], W[1], W[29]]/2 + 
   SB[W[3], W[4], W[1], W[30]]/4 - SB[W[3], W[4], W[2], W[1]]/4 - 
   SB[W[3], W[4], W[2], W[2]] - SB[W[3], W[4], W[2], W[4]] - 
   SB[W[3], W[4], W[2], W[5]]/4 + SB[W[3], W[4], W[2], W[16]]/4 + 
   (5*SB[W[3], W[4], W[2], W[17]])/4 + (5*SB[W[3], W[4], W[2], W[18]])/4 + 
   SB[W[3], W[4], W[2], W[19]]/4 - SB[W[3], W[4], W[2], W[20]]/2 - 
   SB[W[3], W[4], W[2], W[26]]/4 - SB[W[3], W[4], W[2], W[27]]/4 + 
   SB[W[3], W[4], W[2], W[28]]/4 + SB[W[3], W[4], W[2], W[29]]/2 + 
   SB[W[3], W[4], W[2], W[30]]/4 + SB[W[3], W[4], W[3], W[1]] + 
   SB[W[3], W[4], W[3], W[5]] - SB[W[3], W[4], W[3], W[13]] - 
   SB[W[3], W[4], W[3], W[15]] - (3*SB[W[3], W[4], W[5], W[1]])/4 - 
   SB[W[3], W[4], W[5], W[2]] + SB[W[3], W[4], W[5], W[3]] + 
   SB[W[3], W[4], W[5], W[4]] + (5*SB[W[3], W[4], W[5], W[5]])/4 - 
   SB[W[3], W[4], W[5], W[15]] - SB[W[3], W[4], W[5], W[16]]/4 + 
   (3*SB[W[3], W[4], W[5], W[17]])/4 - (5*SB[W[3], W[4], W[5], W[18]])/4 - 
   SB[W[3], W[4], W[5], W[19]]/4 + SB[W[3], W[4], W[5], W[20]]/2 + 
   SB[W[3], W[4], W[5], W[26]]/4 + SB[W[3], W[4], W[5], W[27]]/4 - 
   SB[W[3], W[4], W[5], W[28]]/4 - SB[W[3], W[4], W[5], W[29]]/2 - 
   SB[W[3], W[4], W[5], W[30]]/4 - SB[W[3], W[4], W[11], W[1]]/2 + 
   SB[W[3], W[4], W[11], W[2]]/2 + SB[W[3], W[4], W[11], W[3]]/2 + 
   SB[W[3], W[4], W[11], W[4]]/2 - SB[W[3], W[4], W[11], W[16]]/2 - 
   SB[W[3], W[4], W[11], W[18]]/2 + SB[W[3], W[4], W[11], W[27]]/2 - 
   SB[W[3], W[4], W[11], W[30]]/2 + 2*SB[W[3], W[4], W[13], W[1]] - 
   SB[W[3], W[4], W[13], W[4]] + SB[W[3], W[4], W[13], W[5]] - 
   4*SB[W[3], W[4], W[13], W[13]] + 3*SB[W[3], W[4], W[13], W[18]] - 
   SB[W[3], W[4], W[13], W[20]] - SB[W[3], W[4], W[13], W[27]] + 
   SB[W[3], W[4], W[13], W[29]] + 2*SB[W[3], W[4], W[15], W[2]] - 
   SB[W[3], W[4], W[15], W[3]] - SB[W[3], W[4], W[15], W[5]] + 
   2*SB[W[3], W[4], W[15], W[15]] - 2*SB[W[3], W[4], W[15], W[17]] - 
   SB[W[3], W[4], W[18], W[1]]/4 + SB[W[3], W[4], W[18], W[2]] - 
   SB[W[3], W[4], W[18], W[3]]/2 - (3*SB[W[3], W[4], W[18], W[5]])/4 + 
   2*SB[W[3], W[4], W[18], W[13]] + SB[W[3], W[4], W[18], W[16]]/4 - 
   (3*SB[W[3], W[4], W[18], W[17]])/4 - (5*SB[W[3], W[4], W[18], W[18]])/4 - 
   SB[W[3], W[4], W[18], W[19]]/4 + SB[W[3], W[4], W[18], W[20]]/2 - 
   SB[W[3], W[4], W[18], W[26]]/4 + SB[W[3], W[4], W[18], W[27]]/4 - 
   SB[W[3], W[4], W[18], W[28]]/4 - SB[W[3], W[4], W[18], W[29]]/2 + 
   SB[W[3], W[4], W[18], W[30]]/4 - SB[W[3], W[4], W[27], W[1]]/4 - 
   SB[W[3], W[4], W[27], W[5]]/4 + SB[W[3], W[4], W[27], W[16]]/4 + 
   SB[W[3], W[4], W[27], W[17]]/4 + SB[W[3], W[4], W[27], W[18]]/4 + 
   SB[W[3], W[4], W[27], W[19]]/4 - SB[W[3], W[4], W[27], W[20]]/2 + 
   (3*SB[W[3], W[4], W[27], W[26]])/4 + (3*SB[W[3], W[4], W[27], W[27]])/4 + 
   SB[W[3], W[4], W[27], W[28]]/4 + SB[W[3], W[4], W[27], W[29]]/2 + 
   SB[W[3], W[4], W[27], W[30]]/4 + SB[W[3], W[5], W[1], W[1]] - 
   SB[W[3], W[5], W[1], W[2]] - 2*SB[W[3], W[5], W[1], W[3]] - 
   SB[W[3], W[5], W[1], W[4]] + SB[W[3], W[5], W[1], W[5]] + 
   SB[W[3], W[5], W[1], W[13]] + SB[W[3], W[5], W[1], W[15]] - 
   (5*SB[W[3], W[5], W[2], W[1]])/4 + SB[W[3], W[5], W[2], W[2]] + 
   SB[W[3], W[5], W[2], W[3]]/2 - SB[W[3], W[5], W[2], W[4]] - 
   (7*SB[W[3], W[5], W[2], W[5]])/4 + 3*SB[W[3], W[5], W[2], W[15]] + 
   SB[W[3], W[5], W[2], W[16]]/4 - (7*SB[W[3], W[5], W[2], W[17]])/4 + 
   (3*SB[W[3], W[5], W[2], W[18]])/4 - SB[W[3], W[5], W[2], W[19]]/4 + 
   SB[W[3], W[5], W[2], W[20]]/2 + (3*SB[W[3], W[5], W[2], W[26]])/4 + 
   SB[W[3], W[5], W[2], W[27]]/4 - SB[W[3], W[5], W[2], W[28]]/4 - 
   SB[W[3], W[5], W[2], W[29]]/2 + SB[W[3], W[5], W[2], W[30]]/4 - 
   (9*SB[W[3], W[5], W[3], W[1]])/4 + (3*SB[W[3], W[5], W[3], W[2]])/2 + 
   2*SB[W[3], W[5], W[3], W[4]] - (9*SB[W[3], W[5], W[3], W[5]])/4 + 
   SB[W[3], W[5], W[3], W[13]] + 2*SB[W[3], W[5], W[3], W[15]] - 
   SB[W[3], W[5], W[3], W[16]]/4 - (5*SB[W[3], W[5], W[3], W[17]])/4 - 
   (3*SB[W[3], W[5], W[3], W[18]])/4 - SB[W[3], W[5], W[3], W[19]]/4 + 
   SB[W[3], W[5], W[3], W[20]]/2 + SB[W[3], W[5], W[3], W[26]]/4 - 
   SB[W[3], W[5], W[3], W[27]]/4 - SB[W[3], W[5], W[3], W[28]]/4 - 
   SB[W[3], W[5], W[3], W[29]]/2 - SB[W[3], W[5], W[3], W[30]]/4 - 
   (3*SB[W[3], W[5], W[4], W[1]])/4 - SB[W[3], W[5], W[4], W[2]] + 
   SB[W[3], W[5], W[4], W[3]] + SB[W[3], W[5], W[4], W[4]] + 
   (5*SB[W[3], W[5], W[4], W[5]])/4 - SB[W[3], W[5], W[4], W[15]] - 
   SB[W[3], W[5], W[4], W[16]]/4 + (3*SB[W[3], W[5], W[4], W[17]])/4 - 
   (5*SB[W[3], W[5], W[4], W[18]])/4 - SB[W[3], W[5], W[4], W[19]]/4 + 
   SB[W[3], W[5], W[4], W[20]]/2 + SB[W[3], W[5], W[4], W[26]]/4 + 
   SB[W[3], W[5], W[4], W[27]]/4 - SB[W[3], W[5], W[4], W[28]]/4 - 
   SB[W[3], W[5], W[4], W[29]]/2 - SB[W[3], W[5], W[4], W[30]]/4 + 
   SB[W[3], W[5], W[5], W[1]] - (3*SB[W[3], W[5], W[5], W[2]])/2 - 
   (3*SB[W[3], W[5], W[5], W[3]])/2 + (3*SB[W[3], W[5], W[5], W[4]])/2 + 
   SB[W[3], W[5], W[5], W[15]] - SB[W[3], W[5], W[5], W[20]]/2 + 
   SB[W[3], W[5], W[5], W[29]]/2 - SB[W[3], W[5], W[12], W[2]]/2 - 
   SB[W[3], W[5], W[12], W[3]]/2 - SB[W[3], W[5], W[12], W[4]]/2 + 
   SB[W[3], W[5], W[12], W[5]]/2 + SB[W[3], W[5], W[12], W[17]]/2 + 
   SB[W[3], W[5], W[12], W[19]]/2 - SB[W[3], W[5], W[12], W[26]]/2 + 
   SB[W[3], W[5], W[12], W[28]]/2 + SB[W[3], W[5], W[13], W[1]] + 
   SB[W[3], W[5], W[13], W[3]] - 2*SB[W[3], W[5], W[13], W[4]] - 
   2*SB[W[3], W[5], W[13], W[13]] + 2*SB[W[3], W[5], W[13], W[18]] + 
   (3*SB[W[3], W[5], W[15], W[1]])/2 + SB[W[3], W[5], W[15], W[2]]/2 + 
   (3*SB[W[3], W[5], W[15], W[3]])/2 - SB[W[3], W[5], W[15], W[4]] + 
   (3*SB[W[3], W[5], W[15], W[5]])/2 - 6*SB[W[3], W[5], W[15], W[15]] + 
   (5*SB[W[3], W[5], W[15], W[17]])/2 - SB[W[3], W[5], W[15], W[20]]/2 - 
   SB[W[3], W[5], W[15], W[26]]/2 + SB[W[3], W[5], W[15], W[29]]/2 - 
   SB[W[3], W[5], W[20], W[1]]/4 + SB[W[3], W[5], W[20], W[2]] + 
   SB[W[3], W[5], W[20], W[4]] - SB[W[3], W[5], W[20], W[5]]/4 + 
   SB[W[3], W[5], W[20], W[16]]/4 - (3*SB[W[3], W[5], W[20], W[17]])/4 - 
   (3*SB[W[3], W[5], W[20], W[18]])/4 + SB[W[3], W[5], W[20], W[19]]/4 - 
   SB[W[3], W[5], W[20], W[20]]/2 - SB[W[3], W[5], W[20], W[26]]/4 - 
   SB[W[3], W[5], W[20], W[27]]/4 + SB[W[3], W[5], W[20], W[28]]/4 + 
   SB[W[3], W[5], W[20], W[29]]/2 + SB[W[3], W[5], W[20], W[30]]/4 + 
   SB[W[3], W[5], W[29], W[1]]/4 + SB[W[3], W[5], W[29], W[5]]/4 - 
   SB[W[3], W[5], W[29], W[16]]/4 - SB[W[3], W[5], W[29], W[17]]/4 - 
   SB[W[3], W[5], W[29], W[18]]/4 - SB[W[3], W[5], W[29], W[19]]/4 + 
   SB[W[3], W[5], W[29], W[20]]/2 - (3*SB[W[3], W[5], W[29], W[26]])/4 - 
   (3*SB[W[3], W[5], W[29], W[27]])/4 - SB[W[3], W[5], W[29], W[28]]/4 - 
   SB[W[3], W[5], W[29], W[29]]/2 - SB[W[3], W[5], W[29], W[30]]/4 + 
   (5*SB[W[3], W[13], W[1], W[1]])/4 + (3*SB[W[3], W[13], W[1], W[3]])/2 + 
   SB[W[3], W[13], W[1], W[4]] + (5*SB[W[3], W[13], W[1], W[5]])/4 - 
   5*SB[W[3], W[13], W[1], W[13]] - SB[W[3], W[13], W[1], W[16]]/4 - 
   (3*SB[W[3], W[13], W[1], W[17]])/4 + (5*SB[W[3], W[13], W[1], W[18]])/4 - 
   SB[W[3], W[13], W[1], W[19]]/4 - SB[W[3], W[13], W[1], W[26]]/4 - 
   SB[W[3], W[13], W[1], W[27]]/4 - SB[W[3], W[13], W[1], W[28]]/4 - 
   SB[W[3], W[13], W[1], W[30]]/4 - SB[W[3], W[13], W[2], W[1]] - 
   SB[W[3], W[13], W[2], W[3]] + 2*SB[W[3], W[13], W[2], W[4]] + 
   2*SB[W[3], W[13], W[2], W[13]] - 2*SB[W[3], W[13], W[2], W[18]] + 
   (5*SB[W[3], W[13], W[3], W[1]])/4 - 2*SB[W[3], W[13], W[3], W[2]] - 
   (3*SB[W[3], W[13], W[3], W[4]])/2 + (5*SB[W[3], W[13], W[3], W[5]])/4 - 
   SB[W[3], W[13], W[3], W[13]] + SB[W[3], W[13], W[3], W[16]]/4 + 
   (3*SB[W[3], W[13], W[3], W[17]])/4 + (5*SB[W[3], W[13], W[3], W[18]])/4 + 
   SB[W[3], W[13], W[3], W[19]]/4 - SB[W[3], W[13], W[3], W[20]]/2 + 
   SB[W[3], W[13], W[3], W[26]]/4 - SB[W[3], W[13], W[3], W[27]]/4 + 
   SB[W[3], W[13], W[3], W[28]]/4 + SB[W[3], W[13], W[3], W[29]]/2 + 
   SB[W[3], W[13], W[3], W[30]]/4 + (7*SB[W[3], W[13], W[4], W[1]])/4 + 
   SB[W[3], W[13], W[4], W[2]] - SB[W[3], W[13], W[4], W[3]]/2 - 
   SB[W[3], W[13], W[4], W[4]] + SB[W[3], W[13], W[4], W[5]]/4 - 
   2*SB[W[3], W[13], W[4], W[13]] + SB[W[3], W[13], W[4], W[16]]/4 - 
   (3*SB[W[3], W[13], W[4], W[17]])/4 + (7*SB[W[3], W[13], W[4], W[18]])/4 - 
   SB[W[3], W[13], W[4], W[19]]/4 - SB[W[3], W[13], W[4], W[20]]/2 - 
   SB[W[3], W[13], W[4], W[26]]/4 - (3*SB[W[3], W[13], W[4], W[27]])/4 - 
   SB[W[3], W[13], W[4], W[28]]/4 + SB[W[3], W[13], W[4], W[29]]/2 + 
   SB[W[3], W[13], W[4], W[30]]/4 + (3*SB[W[3], W[13], W[5], W[1]])/4 + 
   SB[W[3], W[13], W[5], W[2]] + SB[W[3], W[13], W[5], W[3]] - 
   SB[W[3], W[13], W[5], W[4]] - SB[W[3], W[13], W[5], W[5]]/4 - 
   2*SB[W[3], W[13], W[5], W[13]] + SB[W[3], W[13], W[5], W[16]]/4 - 
   (3*SB[W[3], W[13], W[5], W[17]])/4 + (5*SB[W[3], W[13], W[5], W[18]])/4 + 
   SB[W[3], W[13], W[5], W[19]]/4 - SB[W[3], W[13], W[5], W[20]]/2 - 
   SB[W[3], W[13], W[5], W[26]]/4 - SB[W[3], W[13], W[5], W[27]]/4 + 
   SB[W[3], W[13], W[5], W[28]]/4 + SB[W[3], W[13], W[5], W[29]]/2 + 
   SB[W[3], W[13], W[5], W[30]]/4 - (9*SB[W[3], W[13], W[13], W[1]])/2 + 
   2*SB[W[3], W[13], W[13], W[2]] - (3*SB[W[3], W[13], W[13], W[3]])/2 + 
   (3*SB[W[3], W[13], W[13], W[4]])/2 - (7*SB[W[3], W[13], W[13], W[5]])/2 + 
   10*SB[W[3], W[13], W[13], W[13]] - (11*SB[W[3], W[13], W[13], W[18]])/2 + 
   (3*SB[W[3], W[13], W[13], W[20]])/2 + (3*SB[W[3], W[13], W[13], W[27]])/
    2 - (3*SB[W[3], W[13], W[13], W[29]])/2 + SB[W[3], W[13], W[18], W[1]]/
    4 - SB[W[3], W[13], W[18], W[2]] + SB[W[3], W[13], W[18], W[3]]/2 + 
   (3*SB[W[3], W[13], W[18], W[5]])/4 - 2*SB[W[3], W[13], W[18], W[13]] - 
   SB[W[3], W[13], W[18], W[16]]/4 + (3*SB[W[3], W[13], W[18], W[17]])/4 + 
   (5*SB[W[3], W[13], W[18], W[18]])/4 + SB[W[3], W[13], W[18], W[19]]/4 - 
   SB[W[3], W[13], W[18], W[20]]/2 + SB[W[3], W[13], W[18], W[26]]/4 - 
   SB[W[3], W[13], W[18], W[27]]/4 + SB[W[3], W[13], W[18], W[28]]/4 + 
   SB[W[3], W[13], W[18], W[29]]/2 - SB[W[3], W[13], W[18], W[30]]/4 + 
   SB[W[3], W[13], W[20], W[1]]/4 - SB[W[3], W[13], W[20], W[2]] - 
   SB[W[3], W[13], W[20], W[4]] + SB[W[3], W[13], W[20], W[5]]/4 - 
   SB[W[3], W[13], W[20], W[16]]/4 + (3*SB[W[3], W[13], W[20], W[17]])/4 + 
   (3*SB[W[3], W[13], W[20], W[18]])/4 - SB[W[3], W[13], W[20], W[19]]/4 + 
   SB[W[3], W[13], W[20], W[20]]/2 + SB[W[3], W[13], W[20], W[26]]/4 + 
   SB[W[3], W[13], W[20], W[27]]/4 - SB[W[3], W[13], W[20], W[28]]/4 - 
   SB[W[3], W[13], W[20], W[29]]/2 - SB[W[3], W[13], W[20], W[30]]/4 + 
   SB[W[3], W[13], W[27], W[1]]/4 + SB[W[3], W[13], W[27], W[5]]/4 - 
   SB[W[3], W[13], W[27], W[16]]/4 - SB[W[3], W[13], W[27], W[17]]/4 - 
   SB[W[3], W[13], W[27], W[18]]/4 - SB[W[3], W[13], W[27], W[19]]/4 + 
   SB[W[3], W[13], W[27], W[20]]/2 - (3*SB[W[3], W[13], W[27], W[26]])/4 - 
   (3*SB[W[3], W[13], W[27], W[27]])/4 - SB[W[3], W[13], W[27], W[28]]/4 - 
   SB[W[3], W[13], W[27], W[29]]/2 - SB[W[3], W[13], W[27], W[30]]/4 - 
   SB[W[3], W[13], W[29], W[1]]/4 - SB[W[3], W[13], W[29], W[5]]/4 + 
   SB[W[3], W[13], W[29], W[16]]/4 + SB[W[3], W[13], W[29], W[17]]/4 + 
   SB[W[3], W[13], W[29], W[18]]/4 + SB[W[3], W[13], W[29], W[19]]/4 - 
   SB[W[3], W[13], W[29], W[20]]/2 + (3*SB[W[3], W[13], W[29], W[26]])/4 + 
   (3*SB[W[3], W[13], W[29], W[27]])/4 + SB[W[3], W[13], W[29], W[28]]/4 + 
   SB[W[3], W[13], W[29], W[29]]/2 + SB[W[3], W[13], W[29], W[30]]/4 - 
   SB[W[3], W[15], W[1], W[1]]/4 - SB[W[3], W[15], W[1], W[2]] + 
   SB[W[3], W[15], W[1], W[3]] + SB[W[3], W[15], W[1], W[4]] + 
   (3*SB[W[3], W[15], W[1], W[5]])/4 - 2*SB[W[3], W[15], W[1], W[15]] + 
   SB[W[3], W[15], W[1], W[16]]/4 + (5*SB[W[3], W[15], W[1], W[17]])/4 - 
   (3*SB[W[3], W[15], W[1], W[18]])/4 + SB[W[3], W[15], W[1], W[19]]/4 - 
   SB[W[3], W[15], W[1], W[20]]/2 - SB[W[3], W[15], W[1], W[26]]/4 - 
   SB[W[3], W[15], W[1], W[27]]/4 + SB[W[3], W[15], W[1], W[28]]/4 + 
   SB[W[3], W[15], W[1], W[29]]/2 + SB[W[3], W[15], W[1], W[30]]/4 + 
   SB[W[3], W[15], W[2], W[1]]/4 - SB[W[3], W[15], W[2], W[2]] - 
   SB[W[3], W[15], W[2], W[3]]/2 + SB[W[3], W[15], W[2], W[4]] + 
   (7*SB[W[3], W[15], W[2], W[5]])/4 - 2*SB[W[3], W[15], W[2], W[15]] - 
   SB[W[3], W[15], W[2], W[16]]/4 + (7*SB[W[3], W[15], W[2], W[17]])/4 - 
   (3*SB[W[3], W[15], W[2], W[18]])/4 + SB[W[3], W[15], W[2], W[19]]/4 - 
   SB[W[3], W[15], W[2], W[20]]/2 - (3*SB[W[3], W[15], W[2], W[26]])/4 - 
   SB[W[3], W[15], W[2], W[27]]/4 + SB[W[3], W[15], W[2], W[28]]/4 + 
   SB[W[3], W[15], W[2], W[29]]/2 - SB[W[3], W[15], W[2], W[30]]/4 + 
   (5*SB[W[3], W[15], W[3], W[1]])/4 - (3*SB[W[3], W[15], W[3], W[2]])/2 - 
   2*SB[W[3], W[15], W[3], W[4]] + (5*SB[W[3], W[15], W[3], W[5]])/4 - 
   SB[W[3], W[15], W[3], W[15]] + SB[W[3], W[15], W[3], W[16]]/4 + 
   (5*SB[W[3], W[15], W[3], W[17]])/4 + (3*SB[W[3], W[15], W[3], W[18]])/4 + 
   SB[W[3], W[15], W[3], W[19]]/4 - SB[W[3], W[15], W[3], W[20]]/2 - 
   SB[W[3], W[15], W[3], W[26]]/4 + SB[W[3], W[15], W[3], W[27]]/4 + 
   SB[W[3], W[15], W[3], W[28]]/4 + SB[W[3], W[15], W[3], W[29]]/2 + 
   SB[W[3], W[15], W[3], W[30]]/4 + 2*SB[W[3], W[15], W[4], W[2]] - 
   SB[W[3], W[15], W[4], W[3]] - SB[W[3], W[15], W[4], W[5]] + 
   2*SB[W[3], W[15], W[4], W[15]] - 2*SB[W[3], W[15], W[4], W[17]] + 
   (5*SB[W[3], W[15], W[5], W[1]])/4 + SB[W[3], W[15], W[5], W[2]] + 
   (3*SB[W[3], W[15], W[5], W[3]])/2 + (5*SB[W[3], W[15], W[5], W[5]])/4 - 
   5*SB[W[3], W[15], W[5], W[15]] - SB[W[3], W[15], W[5], W[16]]/4 + 
   (5*SB[W[3], W[15], W[5], W[17]])/4 - (3*SB[W[3], W[15], W[5], W[18]])/4 - 
   SB[W[3], W[15], W[5], W[19]]/4 - SB[W[3], W[15], W[5], W[26]]/4 - 
   SB[W[3], W[15], W[5], W[27]]/4 - SB[W[3], W[15], W[5], W[28]]/4 - 
   SB[W[3], W[15], W[5], W[30]]/4 - (7*SB[W[3], W[15], W[15], W[1]])/2 + 
   (3*SB[W[3], W[15], W[15], W[2]])/2 - (3*SB[W[3], W[15], W[15], W[3]])/2 + 
   2*SB[W[3], W[15], W[15], W[4]] - (9*SB[W[3], W[15], W[15], W[5]])/2 + 
   10*SB[W[3], W[15], W[15], W[15]] - (11*SB[W[3], W[15], W[15], W[17]])/2 + 
   (3*SB[W[3], W[15], W[15], W[20]])/2 + (3*SB[W[3], W[15], W[15], W[26]])/
    2 - (3*SB[W[3], W[15], W[15], W[29]])/2 + 
   (3*SB[W[3], W[15], W[17], W[1]])/4 + SB[W[3], W[15], W[17], W[3]]/2 - 
   SB[W[3], W[15], W[17], W[4]] + SB[W[3], W[15], W[17], W[5]]/4 - 
   2*SB[W[3], W[15], W[17], W[15]] + SB[W[3], W[15], W[17], W[16]]/4 + 
   (5*SB[W[3], W[15], W[17], W[17]])/4 + (3*SB[W[3], W[15], W[17], W[18]])/
    4 - SB[W[3], W[15], W[17], W[19]]/4 - SB[W[3], W[15], W[17], W[20]]/2 - 
   SB[W[3], W[15], W[17], W[26]]/4 + SB[W[3], W[15], W[17], W[27]]/4 - 
   SB[W[3], W[15], W[17], W[28]]/4 + SB[W[3], W[15], W[17], W[29]]/2 + 
   SB[W[3], W[15], W[17], W[30]]/4 + SB[W[3], W[15], W[20], W[1]]/4 - 
   SB[W[3], W[15], W[20], W[2]] - SB[W[3], W[15], W[20], W[4]] + 
   SB[W[3], W[15], W[20], W[5]]/4 - SB[W[3], W[15], W[20], W[16]]/4 + 
   (3*SB[W[3], W[15], W[20], W[17]])/4 + (3*SB[W[3], W[15], W[20], W[18]])/
    4 - SB[W[3], W[15], W[20], W[19]]/4 + SB[W[3], W[15], W[20], W[20]]/2 + 
   SB[W[3], W[15], W[20], W[26]]/4 + SB[W[3], W[15], W[20], W[27]]/4 - 
   SB[W[3], W[15], W[20], W[28]]/4 - SB[W[3], W[15], W[20], W[29]]/2 - 
   SB[W[3], W[15], W[20], W[30]]/4 + SB[W[3], W[15], W[26], W[1]]/4 + 
   SB[W[3], W[15], W[26], W[5]]/4 - SB[W[3], W[15], W[26], W[16]]/4 - 
   SB[W[3], W[15], W[26], W[17]]/4 - SB[W[3], W[15], W[26], W[18]]/4 - 
   SB[W[3], W[15], W[26], W[19]]/4 + SB[W[3], W[15], W[26], W[20]]/2 - 
   (3*SB[W[3], W[15], W[26], W[26]])/4 - (3*SB[W[3], W[15], W[26], W[27]])/
    4 - SB[W[3], W[15], W[26], W[28]]/4 - SB[W[3], W[15], W[26], W[29]]/2 - 
   SB[W[3], W[15], W[26], W[30]]/4 - SB[W[3], W[15], W[29], W[1]]/4 - 
   SB[W[3], W[15], W[29], W[5]]/4 + SB[W[3], W[15], W[29], W[16]]/4 + 
   SB[W[3], W[15], W[29], W[17]]/4 + SB[W[3], W[15], W[29], W[18]]/4 + 
   SB[W[3], W[15], W[29], W[19]]/4 - SB[W[3], W[15], W[29], W[20]]/2 + 
   (3*SB[W[3], W[15], W[29], W[26]])/4 + (3*SB[W[3], W[15], W[29], W[27]])/
    4 + SB[W[3], W[15], W[29], W[28]]/4 + SB[W[3], W[15], W[29], W[29]]/2 + 
   SB[W[3], W[15], W[29], W[30]]/4 - SB[W[4], W[1], W[1], W[3]]/2 - 
   SB[W[4], W[1], W[1], W[4]]/2 + (3*SB[W[4], W[1], W[1], W[5]])/2 - 
   SB[W[4], W[1], W[1], W[13]] + SB[W[4], W[1], W[1], W[16]]/2 + 
   SB[W[4], W[1], W[1], W[30]]/2 - SB[W[4], W[1], W[2], W[3]]/2 - 
   SB[W[4], W[1], W[2], W[4]]/2 + SB[W[4], W[1], W[2], W[5]]/2 + 
   SB[W[4], W[1], W[2], W[16]]/2 + SB[W[4], W[1], W[2], W[30]]/2 + 
   (3*SB[W[4], W[1], W[3], W[1]])/4 - (3*SB[W[4], W[1], W[3], W[2]])/2 - 
   SB[W[4], W[1], W[3], W[4]]/2 - SB[W[4], W[1], W[3], W[5]]/4 - 
   SB[W[4], W[1], W[3], W[13]] + SB[W[4], W[1], W[3], W[16]]/4 + 
   (3*SB[W[4], W[1], W[3], W[17]])/4 + (7*SB[W[4], W[1], W[3], W[18]])/4 + 
   SB[W[4], W[1], W[3], W[19]]/4 - SB[W[4], W[1], W[3], W[20]]/2 + 
   SB[W[4], W[1], W[3], W[26]]/4 - (3*SB[W[4], W[1], W[3], W[27]])/4 + 
   SB[W[4], W[1], W[3], W[28]]/4 + SB[W[4], W[1], W[3], W[29]]/2 + 
   SB[W[4], W[1], W[3], W[30]]/4 + SB[W[4], W[1], W[4], W[1]]/4 - 
   (3*SB[W[4], W[1], W[4], W[2]])/2 + SB[W[4], W[1], W[4], W[3]]/2 - 
   SB[W[4], W[1], W[4], W[4]] + (3*SB[W[4], W[1], W[4], W[5]])/4 + 
   2*SB[W[4], W[1], W[4], W[9]] - 2*SB[W[4], W[1], W[4], W[13]] + 
   SB[W[4], W[1], W[4], W[16]]/4 - (3*SB[W[4], W[1], W[4], W[17]])/4 + 
   (9*SB[W[4], W[1], W[4], W[18]])/4 - SB[W[4], W[1], W[4], W[19]]/4 - 
   SB[W[4], W[1], W[4], W[20]]/2 - SB[W[4], W[1], W[4], W[26]]/4 - 
   (5*SB[W[4], W[1], W[4], W[27]])/4 - SB[W[4], W[1], W[4], W[28]]/4 + 
   SB[W[4], W[1], W[4], W[29]]/2 + SB[W[4], W[1], W[4], W[30]]/4 + 
   (5*SB[W[4], W[1], W[5], W[1]])/4 + (3*SB[W[4], W[1], W[5], W[2]])/2 - 
   SB[W[4], W[1], W[5], W[3]]/2 - SB[W[4], W[1], W[5], W[4]]/2 - 
   (5*SB[W[4], W[1], W[5], W[5]])/4 - SB[W[4], W[1], W[5], W[16]]/4 - 
   (3*SB[W[4], W[1], W[5], W[17]])/4 + (3*SB[W[4], W[1], W[5], W[18]])/4 + 
   SB[W[4], W[1], W[5], W[19]]/4 - SB[W[4], W[1], W[5], W[20]]/2 - 
   SB[W[4], W[1], W[5], W[26]]/4 + SB[W[4], W[1], W[5], W[27]]/4 + 
   SB[W[4], W[1], W[5], W[28]]/4 + SB[W[4], W[1], W[5], W[29]]/2 - 
   SB[W[4], W[1], W[5], W[30]]/4 - SB[W[4], W[1], W[11], W[1]] + 
   SB[W[4], W[1], W[11], W[2]] + SB[W[4], W[1], W[11], W[3]] + 
   SB[W[4], W[1], W[11], W[4]] - SB[W[4], W[1], W[11], W[16]] - 
   SB[W[4], W[1], W[11], W[18]] + SB[W[4], W[1], W[11], W[27]] - 
   SB[W[4], W[1], W[11], W[30]] - 2*SB[W[4], W[1], W[13], W[1]] + 
   SB[W[4], W[1], W[13], W[4]] - SB[W[4], W[1], W[13], W[5]] + 
   4*SB[W[4], W[1], W[13], W[13]] - 3*SB[W[4], W[1], W[13], W[18]] + 
   SB[W[4], W[1], W[13], W[20]] + SB[W[4], W[1], W[13], W[27]] - 
   SB[W[4], W[1], W[13], W[29]] + (3*SB[W[4], W[1], W[16], W[1]])/4 + 
   SB[W[4], W[1], W[16], W[2]]/2 + SB[W[4], W[1], W[16], W[4]] - 
   SB[W[4], W[1], W[16], W[5]]/4 - 2*SB[W[4], W[1], W[16], W[9]] - 
   SB[W[4], W[1], W[16], W[16]]/4 + (3*SB[W[4], W[1], W[16], W[17]])/4 - 
   (3*SB[W[4], W[1], W[16], W[18]])/4 - SB[W[4], W[1], W[16], W[19]]/4 + 
   SB[W[4], W[1], W[16], W[20]]/2 + SB[W[4], W[1], W[16], W[26]]/4 - 
   SB[W[4], W[1], W[16], W[27]]/4 - SB[W[4], W[1], W[16], W[28]]/4 - 
   SB[W[4], W[1], W[16], W[29]]/2 - SB[W[4], W[1], W[16], W[30]]/4 + 
   SB[W[4], W[1], W[30], W[1]]/4 + SB[W[4], W[1], W[30], W[5]]/4 - 
   SB[W[4], W[1], W[30], W[16]]/4 - SB[W[4], W[1], W[30], W[17]]/4 - 
   SB[W[4], W[1], W[30], W[18]]/4 - SB[W[4], W[1], W[30], W[19]]/4 + 
   SB[W[4], W[1], W[30], W[20]]/2 - (3*SB[W[4], W[1], W[30], W[26]])/4 - 
   (3*SB[W[4], W[1], W[30], W[27]])/4 - SB[W[4], W[1], W[30], W[28]]/4 - 
   SB[W[4], W[1], W[30], W[29]]/2 - SB[W[4], W[1], W[30], W[30]]/4 - 
   SB[W[4], W[2], W[1], W[3]]/2 - SB[W[4], W[2], W[1], W[4]]/2 + 
   SB[W[4], W[2], W[1], W[5]]/2 + SB[W[4], W[2], W[1], W[16]]/2 + 
   SB[W[4], W[2], W[1], W[30]]/2 - SB[W[4], W[2], W[3], W[1]]/4 - 
   SB[W[4], W[2], W[3], W[2]] - SB[W[4], W[2], W[3], W[4]] - 
   SB[W[4], W[2], W[3], W[5]]/4 + SB[W[4], W[2], W[3], W[16]]/4 + 
   (5*SB[W[4], W[2], W[3], W[17]])/4 + (5*SB[W[4], W[2], W[3], W[18]])/4 + 
   SB[W[4], W[2], W[3], W[19]]/4 - SB[W[4], W[2], W[3], W[20]]/2 - 
   SB[W[4], W[2], W[3], W[26]]/4 - SB[W[4], W[2], W[3], W[27]]/4 + 
   SB[W[4], W[2], W[3], W[28]]/4 + SB[W[4], W[2], W[3], W[29]]/2 + 
   SB[W[4], W[2], W[3], W[30]]/4 - SB[W[4], W[2], W[4], W[1]]/4 - 
   SB[W[4], W[2], W[4], W[2]] - SB[W[4], W[2], W[4], W[4]] - 
   SB[W[4], W[2], W[4], W[5]]/4 + 2*SB[W[4], W[2], W[4], W[7]] + 
   2*SB[W[4], W[2], W[4], W[9]] + SB[W[4], W[2], W[4], W[16]]/4 - 
   (3*SB[W[4], W[2], W[4], W[17]])/4 - (3*SB[W[4], W[2], W[4], W[18]])/4 + 
   SB[W[4], W[2], W[4], W[19]]/4 - SB[W[4], W[2], W[4], W[20]]/2 - 
   SB[W[4], W[2], W[4], W[26]]/4 - SB[W[4], W[2], W[4], W[27]]/4 + 
   SB[W[4], W[2], W[4], W[28]]/4 + SB[W[4], W[2], W[4], W[29]]/2 + 
   SB[W[4], W[2], W[4], W[30]]/4 + SB[W[4], W[2], W[5], W[1]]/4 + 
   SB[W[4], W[2], W[5], W[2]]/2 - SB[W[4], W[2], W[5], W[3]]/2 + 
   SB[W[4], W[2], W[5], W[4]]/2 + (3*SB[W[4], W[2], W[5], W[5]])/4 - 
   2*SB[W[4], W[2], W[5], W[7]] - SB[W[4], W[2], W[5], W[16]]/4 - 
   (3*SB[W[4], W[2], W[5], W[17]])/4 + (3*SB[W[4], W[2], W[5], W[18]])/4 + 
   SB[W[4], W[2], W[5], W[19]]/4 + SB[W[4], W[2], W[5], W[20]]/2 - 
   SB[W[4], W[2], W[5], W[26]]/4 + SB[W[4], W[2], W[5], W[27]]/4 + 
   SB[W[4], W[2], W[5], W[28]]/4 - SB[W[4], W[2], W[5], W[29]]/2 - 
   SB[W[4], W[2], W[5], W[30]]/4 - SB[W[4], W[2], W[11], W[1]]/2 + 
   SB[W[4], W[2], W[11], W[2]]/2 + SB[W[4], W[2], W[11], W[3]]/2 + 
   SB[W[4], W[2], W[11], W[4]]/2 - SB[W[4], W[2], W[11], W[16]]/2 - 
   SB[W[4], W[2], W[11], W[18]]/2 + SB[W[4], W[2], W[11], W[27]]/2 - 
   SB[W[4], W[2], W[11], W[30]]/2 + SB[W[4], W[2], W[12], W[2]]/2 + 
   SB[W[4], W[2], W[12], W[3]]/2 + SB[W[4], W[2], W[12], W[4]]/2 - 
   SB[W[4], W[2], W[12], W[5]]/2 - SB[W[4], W[2], W[12], W[17]]/2 - 
   SB[W[4], W[2], W[12], W[19]]/2 + SB[W[4], W[2], W[12], W[26]]/2 - 
   SB[W[4], W[2], W[12], W[28]]/2 + (3*SB[W[4], W[2], W[16], W[1]])/4 + 
   SB[W[4], W[2], W[16], W[2]]/2 + SB[W[4], W[2], W[16], W[4]] - 
   SB[W[4], W[2], W[16], W[5]]/4 - 2*SB[W[4], W[2], W[16], W[9]] - 
   SB[W[4], W[2], W[16], W[16]]/4 + (3*SB[W[4], W[2], W[16], W[17]])/4 - 
   (3*SB[W[4], W[2], W[16], W[18]])/4 - SB[W[4], W[2], W[16], W[19]]/4 + 
   SB[W[4], W[2], W[16], W[20]]/2 + SB[W[4], W[2], W[16], W[26]]/4 - 
   SB[W[4], W[2], W[16], W[27]]/4 - SB[W[4], W[2], W[16], W[28]]/4 - 
   SB[W[4], W[2], W[16], W[29]]/2 - SB[W[4], W[2], W[16], W[30]]/4 + 
   SB[W[4], W[2], W[30], W[1]]/4 + SB[W[4], W[2], W[30], W[5]]/4 - 
   SB[W[4], W[2], W[30], W[16]]/4 - SB[W[4], W[2], W[30], W[17]]/4 - 
   SB[W[4], W[2], W[30], W[18]]/4 - SB[W[4], W[2], W[30], W[19]]/4 + 
   SB[W[4], W[2], W[30], W[20]]/2 - (3*SB[W[4], W[2], W[30], W[26]])/4 - 
   (3*SB[W[4], W[2], W[30], W[27]])/4 - SB[W[4], W[2], W[30], W[28]]/4 - 
   SB[W[4], W[2], W[30], W[29]]/2 - SB[W[4], W[2], W[30], W[30]]/4 - 
   (5*SB[W[4], W[3], W[1], W[1]])/4 - (3*SB[W[4], W[3], W[1], W[2]])/2 + 
   SB[W[4], W[3], W[1], W[4]]/2 - (5*SB[W[4], W[3], W[1], W[5]])/4 + 
   3*SB[W[4], W[3], W[1], W[13]] + SB[W[4], W[3], W[1], W[16]]/4 + 
   (3*SB[W[4], W[3], W[1], W[17]])/4 - (5*SB[W[4], W[3], W[1], W[18]])/4 + 
   SB[W[4], W[3], W[1], W[19]]/4 + SB[W[4], W[3], W[1], W[20]]/2 + 
   SB[W[4], W[3], W[1], W[26]]/4 + SB[W[4], W[3], W[1], W[27]]/4 + 
   SB[W[4], W[3], W[1], W[28]]/4 - SB[W[4], W[3], W[1], W[29]]/2 + 
   SB[W[4], W[3], W[1], W[30]]/4 - SB[W[4], W[3], W[2], W[1]]/4 - 
   SB[W[4], W[3], W[2], W[2]] - SB[W[4], W[3], W[2], W[4]] - 
   SB[W[4], W[3], W[2], W[5]]/4 + SB[W[4], W[3], W[2], W[16]]/4 + 
   (5*SB[W[4], W[3], W[2], W[17]])/4 + (5*SB[W[4], W[3], W[2], W[18]])/4 + 
   SB[W[4], W[3], W[2], W[19]]/4 - SB[W[4], W[3], W[2], W[20]]/2 - 
   SB[W[4], W[3], W[2], W[26]]/4 - SB[W[4], W[3], W[2], W[27]]/4 + 
   SB[W[4], W[3], W[2], W[28]]/4 + SB[W[4], W[3], W[2], W[29]]/2 + 
   SB[W[4], W[3], W[2], W[30]]/4 + SB[W[4], W[3], W[3], W[1]] + 
   SB[W[4], W[3], W[3], W[5]] - SB[W[4], W[3], W[3], W[13]] - 
   SB[W[4], W[3], W[3], W[15]] - (3*SB[W[4], W[3], W[5], W[1]])/4 - 
   SB[W[4], W[3], W[5], W[2]] + SB[W[4], W[3], W[5], W[3]] + 
   SB[W[4], W[3], W[5], W[4]] + (5*SB[W[4], W[3], W[5], W[5]])/4 - 
   SB[W[4], W[3], W[5], W[15]] - SB[W[4], W[3], W[5], W[16]]/4 + 
   (3*SB[W[4], W[3], W[5], W[17]])/4 - (5*SB[W[4], W[3], W[5], W[18]])/4 - 
   SB[W[4], W[3], W[5], W[19]]/4 + SB[W[4], W[3], W[5], W[20]]/2 + 
   SB[W[4], W[3], W[5], W[26]]/4 + SB[W[4], W[3], W[5], W[27]]/4 - 
   SB[W[4], W[3], W[5], W[28]]/4 - SB[W[4], W[3], W[5], W[29]]/2 - 
   SB[W[4], W[3], W[5], W[30]]/4 - SB[W[4], W[3], W[11], W[1]]/2 + 
   SB[W[4], W[3], W[11], W[2]]/2 + SB[W[4], W[3], W[11], W[3]]/2 + 
   SB[W[4], W[3], W[11], W[4]]/2 - SB[W[4], W[3], W[11], W[16]]/2 - 
   SB[W[4], W[3], W[11], W[18]]/2 + SB[W[4], W[3], W[11], W[27]]/2 - 
   SB[W[4], W[3], W[11], W[30]]/2 + 2*SB[W[4], W[3], W[13], W[1]] - 
   SB[W[4], W[3], W[13], W[4]] + SB[W[4], W[3], W[13], W[5]] - 
   4*SB[W[4], W[3], W[13], W[13]] + 3*SB[W[4], W[3], W[13], W[18]] - 
   SB[W[4], W[3], W[13], W[20]] - SB[W[4], W[3], W[13], W[27]] + 
   SB[W[4], W[3], W[13], W[29]] + 2*SB[W[4], W[3], W[15], W[2]] - 
   SB[W[4], W[3], W[15], W[3]] - SB[W[4], W[3], W[15], W[5]] + 
   2*SB[W[4], W[3], W[15], W[15]] - 2*SB[W[4], W[3], W[15], W[17]] - 
   SB[W[4], W[3], W[18], W[1]]/4 + SB[W[4], W[3], W[18], W[2]] - 
   SB[W[4], W[3], W[18], W[3]]/2 - (3*SB[W[4], W[3], W[18], W[5]])/4 + 
   2*SB[W[4], W[3], W[18], W[13]] + SB[W[4], W[3], W[18], W[16]]/4 - 
   (3*SB[W[4], W[3], W[18], W[17]])/4 - (5*SB[W[4], W[3], W[18], W[18]])/4 - 
   SB[W[4], W[3], W[18], W[19]]/4 + SB[W[4], W[3], W[18], W[20]]/2 - 
   SB[W[4], W[3], W[18], W[26]]/4 + SB[W[4], W[3], W[18], W[27]]/4 - 
   SB[W[4], W[3], W[18], W[28]]/4 - SB[W[4], W[3], W[18], W[29]]/2 + 
   SB[W[4], W[3], W[18], W[30]]/4 - SB[W[4], W[3], W[27], W[1]]/4 - 
   SB[W[4], W[3], W[27], W[5]]/4 + SB[W[4], W[3], W[27], W[16]]/4 + 
   SB[W[4], W[3], W[27], W[17]]/4 + SB[W[4], W[3], W[27], W[18]]/4 + 
   SB[W[4], W[3], W[27], W[19]]/4 - SB[W[4], W[3], W[27], W[20]]/2 + 
   (3*SB[W[4], W[3], W[27], W[26]])/4 + (3*SB[W[4], W[3], W[27], W[27]])/4 + 
   SB[W[4], W[3], W[27], W[28]]/4 + SB[W[4], W[3], W[27], W[29]]/2 + 
   SB[W[4], W[3], W[27], W[30]]/4 + (5*SB[W[4], W[5], W[1], W[1]])/4 + 
   (3*SB[W[4], W[5], W[1], W[2]])/2 - SB[W[4], W[5], W[1], W[3]]/2 - 
   SB[W[4], W[5], W[1], W[4]]/2 - (5*SB[W[4], W[5], W[1], W[5]])/4 - 
   SB[W[4], W[5], W[1], W[16]]/4 - (3*SB[W[4], W[5], W[1], W[17]])/4 + 
   (3*SB[W[4], W[5], W[1], W[18]])/4 + SB[W[4], W[5], W[1], W[19]]/4 - 
   SB[W[4], W[5], W[1], W[20]]/2 - SB[W[4], W[5], W[1], W[26]]/4 + 
   SB[W[4], W[5], W[1], W[27]]/4 + SB[W[4], W[5], W[1], W[28]]/4 + 
   SB[W[4], W[5], W[1], W[29]]/2 - SB[W[4], W[5], W[1], W[30]]/4 + 
   SB[W[4], W[5], W[2], W[1]]/4 + SB[W[4], W[5], W[2], W[2]] + 
   SB[W[4], W[5], W[2], W[4]] + SB[W[4], W[5], W[2], W[5]]/4 - 
   2*SB[W[4], W[5], W[2], W[7]] - SB[W[4], W[5], W[2], W[16]]/4 - 
   (5*SB[W[4], W[5], W[2], W[17]])/4 + (3*SB[W[4], W[5], W[2], W[18]])/4 - 
   SB[W[4], W[5], W[2], W[19]]/4 + SB[W[4], W[5], W[2], W[20]]/2 + 
   SB[W[4], W[5], W[2], W[26]]/4 + SB[W[4], W[5], W[2], W[27]]/4 - 
   SB[W[4], W[5], W[2], W[28]]/4 - SB[W[4], W[5], W[2], W[29]]/2 - 
   SB[W[4], W[5], W[2], W[30]]/4 - (3*SB[W[4], W[5], W[3], W[1]])/4 + 
   SB[W[4], W[5], W[3], W[2]] + SB[W[4], W[5], W[3], W[4]] + 
   SB[W[4], W[5], W[3], W[5]]/4 + SB[W[4], W[5], W[3], W[15]] - 
   SB[W[4], W[5], W[3], W[16]]/4 - (5*SB[W[4], W[5], W[3], W[17]])/4 - 
   (5*SB[W[4], W[5], W[3], W[18]])/4 - SB[W[4], W[5], W[3], W[19]]/4 + 
   SB[W[4], W[5], W[3], W[20]]/2 + SB[W[4], W[5], W[3], W[26]]/4 + 
   SB[W[4], W[5], W[3], W[27]]/4 - SB[W[4], W[5], W[3], W[28]]/4 - 
   SB[W[4], W[5], W[3], W[29]]/2 - SB[W[4], W[5], W[3], W[30]]/4 - 
   (3*SB[W[4], W[5], W[5], W[1]])/2 + SB[W[4], W[5], W[5], W[2]]/2 + 
   SB[W[4], W[5], W[5], W[3]]/2 + SB[W[4], W[5], W[5], W[15]] - 
   SB[W[4], W[5], W[5], W[19]]/2 - SB[W[4], W[5], W[5], W[28]]/2 + 
   SB[W[4], W[5], W[11], W[1]]/2 - SB[W[4], W[5], W[11], W[2]]/2 - 
   SB[W[4], W[5], W[11], W[3]]/2 - SB[W[4], W[5], W[11], W[4]]/2 + 
   SB[W[4], W[5], W[11], W[16]]/2 + SB[W[4], W[5], W[11], W[18]]/2 - 
   SB[W[4], W[5], W[11], W[27]]/2 + SB[W[4], W[5], W[11], W[30]]/2 - 
   SB[W[4], W[5], W[12], W[2]]/2 - SB[W[4], W[5], W[12], W[3]]/2 - 
   SB[W[4], W[5], W[12], W[4]]/2 + SB[W[4], W[5], W[12], W[5]]/2 + 
   SB[W[4], W[5], W[12], W[17]]/2 + SB[W[4], W[5], W[12], W[19]]/2 - 
   SB[W[4], W[5], W[12], W[26]]/2 + SB[W[4], W[5], W[12], W[28]]/2 - 
   2*SB[W[4], W[5], W[15], W[2]] + SB[W[4], W[5], W[15], W[3]] + 
   SB[W[4], W[5], W[15], W[5]] - 2*SB[W[4], W[5], W[15], W[15]] + 
   2*SB[W[4], W[5], W[15], W[17]] + SB[W[4], W[5], W[19], W[1]]/4 - 
   SB[W[4], W[5], W[19], W[2]] - SB[W[4], W[5], W[19], W[4]]/2 - 
   (3*SB[W[4], W[5], W[19], W[5]])/4 + 2*SB[W[4], W[5], W[19], W[7]] + 
   SB[W[4], W[5], W[19], W[16]]/4 + (3*SB[W[4], W[5], W[19], W[17]])/4 - 
   (3*SB[W[4], W[5], W[19], W[18]])/4 + SB[W[4], W[5], W[19], W[19]]/4 - 
   SB[W[4], W[5], W[19], W[20]]/2 + SB[W[4], W[5], W[19], W[26]]/4 - 
   SB[W[4], W[5], W[19], W[27]]/4 + SB[W[4], W[5], W[19], W[28]]/4 + 
   SB[W[4], W[5], W[19], W[29]]/2 + SB[W[4], W[5], W[19], W[30]]/4 - 
   SB[W[4], W[5], W[28], W[1]]/4 - SB[W[4], W[5], W[28], W[5]]/4 + 
   SB[W[4], W[5], W[28], W[16]]/4 + SB[W[4], W[5], W[28], W[17]]/4 + 
   SB[W[4], W[5], W[28], W[18]]/4 + SB[W[4], W[5], W[28], W[19]]/4 - 
   SB[W[4], W[5], W[28], W[20]]/2 + (3*SB[W[4], W[5], W[28], W[26]])/4 + 
   (3*SB[W[4], W[5], W[28], W[27]])/4 + SB[W[4], W[5], W[28], W[28]]/4 + 
   SB[W[4], W[5], W[28], W[29]]/2 + SB[W[4], W[5], W[28], W[30]]/4 - 
   (3*SB[W[4], W[11], W[1], W[1]])/4 - SB[W[4], W[11], W[1], W[2]]/2 + 
   (3*SB[W[4], W[11], W[1], W[3]])/2 + (3*SB[W[4], W[11], W[1], W[5]])/4 + 
   2*SB[W[4], W[11], W[1], W[9]] - 2*SB[W[4], W[11], W[1], W[13]] - 
   (3*SB[W[4], W[11], W[1], W[16]])/4 - (3*SB[W[4], W[11], W[1], W[17]])/4 + 
   (5*SB[W[4], W[11], W[1], W[18]])/4 - SB[W[4], W[11], W[1], W[19]]/4 - 
   SB[W[4], W[11], W[1], W[20]]/2 - SB[W[4], W[11], W[1], W[26]]/4 - 
   SB[W[4], W[11], W[1], W[27]]/4 - SB[W[4], W[11], W[1], W[28]]/4 + 
   SB[W[4], W[11], W[1], W[29]]/2 - (3*SB[W[4], W[11], W[1], W[30]])/4 + 
   SB[W[4], W[11], W[2], W[1]]/4 + SB[W[4], W[11], W[2], W[2]] + 
   SB[W[4], W[11], W[2], W[3]]/2 + (3*SB[W[4], W[11], W[2], W[4]])/2 - 
   SB[W[4], W[11], W[2], W[5]]/4 - 2*SB[W[4], W[11], W[2], W[9]] - 
   (3*SB[W[4], W[11], W[2], W[16]])/4 + (3*SB[W[4], W[11], W[2], W[17]])/4 - 
   (5*SB[W[4], W[11], W[2], W[18]])/4 - SB[W[4], W[11], W[2], W[19]]/4 + 
   SB[W[4], W[11], W[2], W[20]]/2 + SB[W[4], W[11], W[2], W[26]]/4 + 
   SB[W[4], W[11], W[2], W[27]]/4 - SB[W[4], W[11], W[2], W[28]]/4 - 
   SB[W[4], W[11], W[2], W[29]]/2 - (3*SB[W[4], W[11], W[2], W[30]])/4 - 
   (3*SB[W[4], W[11], W[3], W[1]])/4 + (3*SB[W[4], W[11], W[3], W[2]])/2 + 
   SB[W[4], W[11], W[3], W[4]]/2 - (3*SB[W[4], W[11], W[3], W[5]])/4 + 
   2*SB[W[4], W[11], W[3], W[13]] - SB[W[4], W[11], W[3], W[16]]/4 - 
   (3*SB[W[4], W[11], W[3], W[17]])/4 - (7*SB[W[4], W[11], W[3], W[18]])/4 - 
   SB[W[4], W[11], W[3], W[19]]/4 + SB[W[4], W[11], W[3], W[20]]/2 - 
   SB[W[4], W[11], W[3], W[26]]/4 + (3*SB[W[4], W[11], W[3], W[27]])/4 - 
   SB[W[4], W[11], W[3], W[28]]/4 - SB[W[4], W[11], W[3], W[29]]/2 - 
   SB[W[4], W[11], W[3], W[30]]/4 - SB[W[4], W[11], W[4], W[1]]/4 + 
   (3*SB[W[4], W[11], W[4], W[2]])/2 - SB[W[4], W[11], W[4], W[3]]/2 + 
   SB[W[4], W[11], W[4], W[4]] - (3*SB[W[4], W[11], W[4], W[5]])/4 - 
   2*SB[W[4], W[11], W[4], W[9]] + 2*SB[W[4], W[11], W[4], W[13]] - 
   SB[W[4], W[11], W[4], W[16]]/4 + (3*SB[W[4], W[11], W[4], W[17]])/4 - 
   (9*SB[W[4], W[11], W[4], W[18]])/4 + SB[W[4], W[11], W[4], W[19]]/4 + 
   SB[W[4], W[11], W[4], W[20]]/2 + SB[W[4], W[11], W[4], W[26]]/4 + 
   (5*SB[W[4], W[11], W[4], W[27]])/4 + SB[W[4], W[11], W[4], W[28]]/4 - 
   SB[W[4], W[11], W[4], W[29]]/2 - SB[W[4], W[11], W[4], W[30]]/4 + 
   SB[W[4], W[11], W[5], W[1]]/2 - SB[W[4], W[11], W[5], W[2]]/2 - 
   SB[W[4], W[11], W[5], W[3]]/2 - SB[W[4], W[11], W[5], W[4]]/2 + 
   SB[W[4], W[11], W[5], W[16]]/2 + SB[W[4], W[11], W[5], W[18]]/2 - 
   SB[W[4], W[11], W[5], W[27]]/2 + SB[W[4], W[11], W[5], W[30]]/2 + 
   (3*SB[W[4], W[11], W[11], W[1]])/2 - (3*SB[W[4], W[11], W[11], W[2]])/2 - 
   (3*SB[W[4], W[11], W[11], W[3]])/2 - (3*SB[W[4], W[11], W[11], W[4]])/2 + 
   (3*SB[W[4], W[11], W[11], W[16]])/2 + (3*SB[W[4], W[11], W[11], W[18]])/
    2 - (3*SB[W[4], W[11], W[11], W[27]])/2 + 
   (3*SB[W[4], W[11], W[11], W[30]])/2 - (3*SB[W[4], W[11], W[16], W[1]])/4 - 
   SB[W[4], W[11], W[16], W[2]]/2 - SB[W[4], W[11], W[16], W[4]] + 
   SB[W[4], W[11], W[16], W[5]]/4 + 2*SB[W[4], W[11], W[16], W[9]] + 
   SB[W[4], W[11], W[16], W[16]]/4 - (3*SB[W[4], W[11], W[16], W[17]])/4 + 
   (3*SB[W[4], W[11], W[16], W[18]])/4 + SB[W[4], W[11], W[16], W[19]]/4 - 
   SB[W[4], W[11], W[16], W[20]]/2 - SB[W[4], W[11], W[16], W[26]]/4 + 
   SB[W[4], W[11], W[16], W[27]]/4 + SB[W[4], W[11], W[16], W[28]]/4 + 
   SB[W[4], W[11], W[16], W[29]]/2 + SB[W[4], W[11], W[16], W[30]]/4 + 
   SB[W[4], W[11], W[18], W[1]]/4 - SB[W[4], W[11], W[18], W[2]] + 
   SB[W[4], W[11], W[18], W[3]]/2 + (3*SB[W[4], W[11], W[18], W[5]])/4 - 
   2*SB[W[4], W[11], W[18], W[13]] - SB[W[4], W[11], W[18], W[16]]/4 + 
   (3*SB[W[4], W[11], W[18], W[17]])/4 + (5*SB[W[4], W[11], W[18], W[18]])/
    4 + SB[W[4], W[11], W[18], W[19]]/4 - SB[W[4], W[11], W[18], W[20]]/2 + 
   SB[W[4], W[11], W[18], W[26]]/4 - SB[W[4], W[11], W[18], W[27]]/4 + 
   SB[W[4], W[11], W[18], W[28]]/4 + SB[W[4], W[11], W[18], W[29]]/2 - 
   SB[W[4], W[11], W[18], W[30]]/4 + SB[W[4], W[11], W[27], W[1]]/4 + 
   SB[W[4], W[11], W[27], W[5]]/4 - SB[W[4], W[11], W[27], W[16]]/4 - 
   SB[W[4], W[11], W[27], W[17]]/4 - SB[W[4], W[11], W[27], W[18]]/4 - 
   SB[W[4], W[11], W[27], W[19]]/4 + SB[W[4], W[11], W[27], W[20]]/2 - 
   (3*SB[W[4], W[11], W[27], W[26]])/4 - (3*SB[W[4], W[11], W[27], W[27]])/
    4 - SB[W[4], W[11], W[27], W[28]]/4 - SB[W[4], W[11], W[27], W[29]]/2 - 
   SB[W[4], W[11], W[27], W[30]]/4 - SB[W[4], W[11], W[30], W[1]]/4 - 
   SB[W[4], W[11], W[30], W[5]]/4 + SB[W[4], W[11], W[30], W[16]]/4 + 
   SB[W[4], W[11], W[30], W[17]]/4 + SB[W[4], W[11], W[30], W[18]]/4 + 
   SB[W[4], W[11], W[30], W[19]]/4 - SB[W[4], W[11], W[30], W[20]]/2 + 
   (3*SB[W[4], W[11], W[30], W[26]])/4 + (3*SB[W[4], W[11], W[30], W[27]])/
    4 + SB[W[4], W[11], W[30], W[28]]/4 + SB[W[4], W[11], W[30], W[29]]/2 + 
   SB[W[4], W[11], W[30], W[30]]/4 + (3*SB[W[4], W[14], W[1], W[1]])/4 + 
   SB[W[4], W[14], W[1], W[2]]/2 + SB[W[4], W[14], W[1], W[4]] - 
   SB[W[4], W[14], W[1], W[5]]/4 - 2*SB[W[4], W[14], W[1], W[9]] - 
   SB[W[4], W[14], W[1], W[16]]/4 + (3*SB[W[4], W[14], W[1], W[17]])/4 - 
   (3*SB[W[4], W[14], W[1], W[18]])/4 - SB[W[4], W[14], W[1], W[19]]/4 + 
   SB[W[4], W[14], W[1], W[20]]/2 + SB[W[4], W[14], W[1], W[26]]/4 - 
   SB[W[4], W[14], W[1], W[27]]/4 - SB[W[4], W[14], W[1], W[28]]/4 - 
   SB[W[4], W[14], W[1], W[29]]/2 - SB[W[4], W[14], W[1], W[30]]/4 - 
   SB[W[4], W[14], W[2], W[1]]/4 - SB[W[4], W[14], W[2], W[2]] - 
   SB[W[4], W[14], W[2], W[4]] - SB[W[4], W[14], W[2], W[5]]/4 + 
   2*SB[W[4], W[14], W[2], W[7]] + 2*SB[W[4], W[14], W[2], W[9]] + 
   SB[W[4], W[14], W[2], W[16]]/4 - (3*SB[W[4], W[14], W[2], W[17]])/4 - 
   (3*SB[W[4], W[14], W[2], W[18]])/4 + SB[W[4], W[14], W[2], W[19]]/4 - 
   SB[W[4], W[14], W[2], W[20]]/2 - SB[W[4], W[14], W[2], W[26]]/4 - 
   SB[W[4], W[14], W[2], W[27]]/4 + SB[W[4], W[14], W[2], W[28]]/4 + 
   SB[W[4], W[14], W[2], W[29]]/2 + SB[W[4], W[14], W[2], W[30]]/4 + 
   SB[W[4], W[14], W[4], W[1]]/4 + SB[W[4], W[14], W[4], W[2]] + 
   SB[W[4], W[14], W[4], W[4]] + SB[W[4], W[14], W[4], W[5]]/4 - 
   2*SB[W[4], W[14], W[4], W[7]] - 2*SB[W[4], W[14], W[4], W[9]] - 
   SB[W[4], W[14], W[4], W[16]]/4 + (3*SB[W[4], W[14], W[4], W[17]])/4 + 
   (3*SB[W[4], W[14], W[4], W[18]])/4 - SB[W[4], W[14], W[4], W[19]]/4 + 
   SB[W[4], W[14], W[4], W[20]]/2 + SB[W[4], W[14], W[4], W[26]]/4 + 
   SB[W[4], W[14], W[4], W[27]]/4 - SB[W[4], W[14], W[4], W[28]]/4 - 
   SB[W[4], W[14], W[4], W[29]]/2 - SB[W[4], W[14], W[4], W[30]]/4 + 
   SB[W[4], W[14], W[5], W[1]]/4 - SB[W[4], W[14], W[5], W[2]] - 
   SB[W[4], W[14], W[5], W[4]]/2 - (3*SB[W[4], W[14], W[5], W[5]])/4 + 
   2*SB[W[4], W[14], W[5], W[7]] + SB[W[4], W[14], W[5], W[16]]/4 + 
   (3*SB[W[4], W[14], W[5], W[17]])/4 - (3*SB[W[4], W[14], W[5], W[18]])/4 + 
   SB[W[4], W[14], W[5], W[19]]/4 - SB[W[4], W[14], W[5], W[20]]/2 + 
   SB[W[4], W[14], W[5], W[26]]/4 - SB[W[4], W[14], W[5], W[27]]/4 + 
   SB[W[4], W[14], W[5], W[28]]/4 + SB[W[4], W[14], W[5], W[29]]/2 + 
   SB[W[4], W[14], W[5], W[30]]/4 - (3*SB[W[4], W[14], W[16], W[1]])/4 - 
   SB[W[4], W[14], W[16], W[2]]/2 - SB[W[4], W[14], W[16], W[4]] + 
   SB[W[4], W[14], W[16], W[5]]/4 + 2*SB[W[4], W[14], W[16], W[9]] + 
   SB[W[4], W[14], W[16], W[16]]/4 - (3*SB[W[4], W[14], W[16], W[17]])/4 + 
   (3*SB[W[4], W[14], W[16], W[18]])/4 + SB[W[4], W[14], W[16], W[19]]/4 - 
   SB[W[4], W[14], W[16], W[20]]/2 - SB[W[4], W[14], W[16], W[26]]/4 + 
   SB[W[4], W[14], W[16], W[27]]/4 + SB[W[4], W[14], W[16], W[28]]/4 + 
   SB[W[4], W[14], W[16], W[29]]/2 + SB[W[4], W[14], W[16], W[30]]/4 - 
   SB[W[4], W[14], W[19], W[1]]/4 + SB[W[4], W[14], W[19], W[2]] + 
   SB[W[4], W[14], W[19], W[4]]/2 + (3*SB[W[4], W[14], W[19], W[5]])/4 - 
   2*SB[W[4], W[14], W[19], W[7]] - SB[W[4], W[14], W[19], W[16]]/4 - 
   (3*SB[W[4], W[14], W[19], W[17]])/4 + (3*SB[W[4], W[14], W[19], W[18]])/
    4 - SB[W[4], W[14], W[19], W[19]]/4 + SB[W[4], W[14], W[19], W[20]]/2 - 
   SB[W[4], W[14], W[19], W[26]]/4 + SB[W[4], W[14], W[19], W[27]]/4 - 
   SB[W[4], W[14], W[19], W[28]]/4 - SB[W[4], W[14], W[19], W[29]]/2 - 
   SB[W[4], W[14], W[19], W[30]]/4 + SB[W[4], W[14], W[28], W[1]]/4 + 
   SB[W[4], W[14], W[28], W[5]]/4 - SB[W[4], W[14], W[28], W[16]]/4 - 
   SB[W[4], W[14], W[28], W[17]]/4 - SB[W[4], W[14], W[28], W[18]]/4 - 
   SB[W[4], W[14], W[28], W[19]]/4 + SB[W[4], W[14], W[28], W[20]]/2 - 
   (3*SB[W[4], W[14], W[28], W[26]])/4 - (3*SB[W[4], W[14], W[28], W[27]])/
    4 - SB[W[4], W[14], W[28], W[28]]/4 - SB[W[4], W[14], W[28], W[29]]/2 - 
   SB[W[4], W[14], W[28], W[30]]/4 - SB[W[4], W[14], W[30], W[1]]/4 - 
   SB[W[4], W[14], W[30], W[5]]/4 + SB[W[4], W[14], W[30], W[16]]/4 + 
   SB[W[4], W[14], W[30], W[17]]/4 + SB[W[4], W[14], W[30], W[18]]/4 + 
   SB[W[4], W[14], W[30], W[19]]/4 - SB[W[4], W[14], W[30], W[20]]/2 + 
   (3*SB[W[4], W[14], W[30], W[26]])/4 + (3*SB[W[4], W[14], W[30], W[27]])/
    4 + SB[W[4], W[14], W[30], W[28]]/4 + SB[W[4], W[14], W[30], W[29]]/2 + 
   SB[W[4], W[14], W[30], W[30]]/4 - (3*SB[W[5], W[1], W[1], W[2]])/2 + 
   (3*SB[W[5], W[1], W[1], W[3]])/2 + (3*SB[W[5], W[1], W[1], W[4]])/2 - 
   SB[W[5], W[1], W[1], W[5]] - SB[W[5], W[1], W[1], W[13]] + 
   SB[W[5], W[1], W[1], W[20]]/2 - SB[W[5], W[1], W[1], W[29]]/2 - 
   (5*SB[W[5], W[1], W[2], W[1]])/4 - SB[W[5], W[1], W[2], W[2]] - 
   SB[W[5], W[1], W[2], W[3]] + SB[W[5], W[1], W[2], W[4]] + 
   (7*SB[W[5], W[1], W[2], W[5]])/4 + SB[W[5], W[1], W[2], W[16]]/4 + 
   (5*SB[W[5], W[1], W[2], W[17]])/4 - (3*SB[W[5], W[1], W[2], W[18]])/4 + 
   SB[W[5], W[1], W[2], W[19]]/4 - SB[W[5], W[1], W[2], W[20]]/2 - 
   SB[W[5], W[1], W[2], W[26]]/4 - SB[W[5], W[1], W[2], W[27]]/4 + 
   SB[W[5], W[1], W[2], W[28]]/4 + SB[W[5], W[1], W[2], W[29]]/2 + 
   SB[W[5], W[1], W[2], W[30]]/4 + (7*SB[W[5], W[1], W[3], W[1]])/4 - 
   2*SB[W[5], W[1], W[3], W[2]] - 2*SB[W[5], W[1], W[3], W[4]] + 
   (7*SB[W[5], W[1], W[3], W[5]])/4 - SB[W[5], W[1], W[3], W[13]] - 
   SB[W[5], W[1], W[3], W[15]] + SB[W[5], W[1], W[3], W[16]]/4 + 
   (5*SB[W[5], W[1], W[3], W[17]])/4 + (5*SB[W[5], W[1], W[3], W[18]])/4 + 
   SB[W[5], W[1], W[3], W[19]]/4 - SB[W[5], W[1], W[3], W[20]]/2 - 
   SB[W[5], W[1], W[3], W[26]]/4 - SB[W[5], W[1], W[3], W[27]]/4 + 
   SB[W[5], W[1], W[3], W[28]]/4 + SB[W[5], W[1], W[3], W[29]]/2 + 
   SB[W[5], W[1], W[3], W[30]]/4 + (7*SB[W[5], W[1], W[4], W[1]])/4 + 
   SB[W[5], W[1], W[4], W[2]] - SB[W[5], W[1], W[4], W[3]] - 
   SB[W[5], W[1], W[4], W[4]] - (5*SB[W[5], W[1], W[4], W[5]])/4 + 
   SB[W[5], W[1], W[4], W[16]]/4 - (3*SB[W[5], W[1], W[4], W[17]])/4 + 
   (5*SB[W[5], W[1], W[4], W[18]])/4 + SB[W[5], W[1], W[4], W[19]]/4 - 
   SB[W[5], W[1], W[4], W[20]]/2 - SB[W[5], W[1], W[4], W[26]]/4 - 
   SB[W[5], W[1], W[4], W[27]]/4 + SB[W[5], W[1], W[4], W[28]]/4 + 
   SB[W[5], W[1], W[4], W[29]]/2 + SB[W[5], W[1], W[4], W[30]]/4 - 
   SB[W[5], W[1], W[5], W[1]] + (3*SB[W[5], W[1], W[5], W[2]])/2 + 
   (3*SB[W[5], W[1], W[5], W[3]])/2 - (3*SB[W[5], W[1], W[5], W[4]])/2 - 
   SB[W[5], W[1], W[5], W[15]] + SB[W[5], W[1], W[5], W[20]]/2 - 
   SB[W[5], W[1], W[5], W[29]]/2 - SB[W[5], W[1], W[11], W[1]]/2 + 
   SB[W[5], W[1], W[11], W[2]]/2 + SB[W[5], W[1], W[11], W[3]]/2 + 
   SB[W[5], W[1], W[11], W[4]]/2 - SB[W[5], W[1], W[11], W[16]]/2 - 
   SB[W[5], W[1], W[11], W[18]]/2 + SB[W[5], W[1], W[11], W[27]]/2 - 
   SB[W[5], W[1], W[11], W[30]]/2 + SB[W[5], W[1], W[12], W[2]]/2 + 
   SB[W[5], W[1], W[12], W[3]]/2 + SB[W[5], W[1], W[12], W[4]]/2 - 
   SB[W[5], W[1], W[12], W[5]]/2 - SB[W[5], W[1], W[12], W[17]]/2 - 
   SB[W[5], W[1], W[12], W[19]]/2 + SB[W[5], W[1], W[12], W[26]]/2 - 
   SB[W[5], W[1], W[12], W[28]]/2 - SB[W[5], W[1], W[13], W[1]] - 
   SB[W[5], W[1], W[13], W[3]] + 2*SB[W[5], W[1], W[13], W[4]] + 
   2*SB[W[5], W[1], W[13], W[13]] - 2*SB[W[5], W[1], W[13], W[18]] + 
   2*SB[W[5], W[1], W[15], W[2]] - SB[W[5], W[1], W[15], W[3]] - 
   SB[W[5], W[1], W[15], W[5]] + 2*SB[W[5], W[1], W[15], W[15]] - 
   2*SB[W[5], W[1], W[15], W[17]] + SB[W[5], W[1], W[20], W[1]]/4 - 
   SB[W[5], W[1], W[20], W[2]] - SB[W[5], W[1], W[20], W[4]] + 
   SB[W[5], W[1], W[20], W[5]]/4 - SB[W[5], W[1], W[20], W[16]]/4 + 
   (3*SB[W[5], W[1], W[20], W[17]])/4 + (3*SB[W[5], W[1], W[20], W[18]])/4 - 
   SB[W[5], W[1], W[20], W[19]]/4 + SB[W[5], W[1], W[20], W[20]]/2 + 
   SB[W[5], W[1], W[20], W[26]]/4 + SB[W[5], W[1], W[20], W[27]]/4 - 
   SB[W[5], W[1], W[20], W[28]]/4 - SB[W[5], W[1], W[20], W[29]]/2 - 
   SB[W[5], W[1], W[20], W[30]]/4 - SB[W[5], W[1], W[29], W[1]]/4 - 
   SB[W[5], W[1], W[29], W[5]]/4 + SB[W[5], W[1], W[29], W[16]]/4 + 
   SB[W[5], W[1], W[29], W[17]]/4 + SB[W[5], W[1], W[29], W[18]]/4 + 
   SB[W[5], W[1], W[29], W[19]]/4 - SB[W[5], W[1], W[29], W[20]]/2 + 
   (3*SB[W[5], W[1], W[29], W[26]])/4 + (3*SB[W[5], W[1], W[29], W[27]])/4 + 
   SB[W[5], W[1], W[29], W[28]]/4 + SB[W[5], W[1], W[29], W[29]]/2 + 
   SB[W[5], W[1], W[29], W[30]]/4 - (5*SB[W[5], W[2], W[1], W[1]])/4 - 
   SB[W[5], W[2], W[1], W[2]] - SB[W[5], W[2], W[1], W[3]] + 
   SB[W[5], W[2], W[1], W[4]] + (7*SB[W[5], W[2], W[1], W[5]])/4 + 
   SB[W[5], W[2], W[1], W[16]]/4 + (5*SB[W[5], W[2], W[1], W[17]])/4 - 
   (3*SB[W[5], W[2], W[1], W[18]])/4 + SB[W[5], W[2], W[1], W[19]]/4 - 
   SB[W[5], W[2], W[1], W[20]]/2 - SB[W[5], W[2], W[1], W[26]]/4 - 
   SB[W[5], W[2], W[1], W[27]]/4 + SB[W[5], W[2], W[1], W[28]]/4 + 
   SB[W[5], W[2], W[1], W[29]]/2 + SB[W[5], W[2], W[1], W[30]]/4 - 
   SB[W[5], W[2], W[3], W[1]] + SB[W[5], W[2], W[3], W[15]] + 
   SB[W[5], W[2], W[4], W[1]]/4 + SB[W[5], W[2], W[4], W[2]] + 
   SB[W[5], W[2], W[4], W[4]] + SB[W[5], W[2], W[4], W[5]]/4 - 
   2*SB[W[5], W[2], W[4], W[7]] - SB[W[5], W[2], W[4], W[16]]/4 - 
   (5*SB[W[5], W[2], W[4], W[17]])/4 + (3*SB[W[5], W[2], W[4], W[18]])/4 - 
   SB[W[5], W[2], W[4], W[19]]/4 + SB[W[5], W[2], W[4], W[20]]/2 + 
   SB[W[5], W[2], W[4], W[26]]/4 + SB[W[5], W[2], W[4], W[27]]/4 - 
   SB[W[5], W[2], W[4], W[28]]/4 - SB[W[5], W[2], W[4], W[29]]/2 - 
   SB[W[5], W[2], W[4], W[30]]/4 + (9*SB[W[5], W[2], W[5], W[1]])/4 - 
   SB[W[5], W[2], W[5], W[2]]/2 + SB[W[5], W[2], W[5], W[3]] - 
   SB[W[5], W[2], W[5], W[4]]/2 - (3*SB[W[5], W[2], W[5], W[5]])/4 + 
   2*SB[W[5], W[2], W[5], W[7]] - 3*SB[W[5], W[2], W[5], W[15]] - 
   SB[W[5], W[2], W[5], W[16]]/4 + (5*SB[W[5], W[2], W[5], W[17]])/4 - 
   (3*SB[W[5], W[2], W[5], W[18]])/4 - SB[W[5], W[2], W[5], W[19]]/4 - 
   SB[W[5], W[2], W[5], W[20]]/2 - SB[W[5], W[2], W[5], W[26]]/4 - 
   SB[W[5], W[2], W[5], W[27]]/4 - SB[W[5], W[2], W[5], W[28]]/4 + 
   SB[W[5], W[2], W[5], W[29]]/2 - SB[W[5], W[2], W[5], W[30]]/4 - 
   SB[W[5], W[2], W[12], W[2]]/2 - SB[W[5], W[2], W[12], W[3]]/2 - 
   SB[W[5], W[2], W[12], W[4]]/2 + SB[W[5], W[2], W[12], W[5]]/2 + 
   SB[W[5], W[2], W[12], W[17]]/2 + SB[W[5], W[2], W[12], W[19]]/2 - 
   SB[W[5], W[2], W[12], W[26]]/2 + SB[W[5], W[2], W[12], W[28]]/2 - 
   SB[W[5], W[2], W[15], W[1]] + SB[W[5], W[2], W[15], W[2]] - 
   2*SB[W[5], W[2], W[15], W[5]] + 4*SB[W[5], W[2], W[15], W[15]] - 
   3*SB[W[5], W[2], W[15], W[17]] + SB[W[5], W[2], W[15], W[20]] + 
   SB[W[5], W[2], W[15], W[26]] - SB[W[5], W[2], W[15], W[29]] + 
   (3*SB[W[5], W[2], W[17], W[1]])/4 + SB[W[5], W[2], W[17], W[3]]/2 - 
   SB[W[5], W[2], W[17], W[4]] + SB[W[5], W[2], W[17], W[5]]/4 - 
   2*SB[W[5], W[2], W[17], W[15]] + SB[W[5], W[2], W[17], W[16]]/4 + 
   (5*SB[W[5], W[2], W[17], W[17]])/4 + (3*SB[W[5], W[2], W[17], W[18]])/4 - 
   SB[W[5], W[2], W[17], W[19]]/4 - SB[W[5], W[2], W[17], W[20]]/2 - 
   SB[W[5], W[2], W[17], W[26]]/4 + SB[W[5], W[2], W[17], W[27]]/4 - 
   SB[W[5], W[2], W[17], W[28]]/4 + SB[W[5], W[2], W[17], W[29]]/2 + 
   SB[W[5], W[2], W[17], W[30]]/4 + SB[W[5], W[2], W[26], W[1]]/4 + 
   SB[W[5], W[2], W[26], W[5]]/4 - SB[W[5], W[2], W[26], W[16]]/4 - 
   SB[W[5], W[2], W[26], W[17]]/4 - SB[W[5], W[2], W[26], W[18]]/4 - 
   SB[W[5], W[2], W[26], W[19]]/4 + SB[W[5], W[2], W[26], W[20]]/2 - 
   (3*SB[W[5], W[2], W[26], W[26]])/4 - (3*SB[W[5], W[2], W[26], W[27]])/4 - 
   SB[W[5], W[2], W[26], W[28]]/4 - SB[W[5], W[2], W[26], W[29]]/2 - 
   SB[W[5], W[2], W[26], W[30]]/4 + (3*SB[W[5], W[3], W[1], W[1]])/4 - 
   2*SB[W[5], W[3], W[1], W[2]] - SB[W[5], W[3], W[1], W[3]] + 
   (7*SB[W[5], W[3], W[1], W[5]])/4 + SB[W[5], W[3], W[1], W[13]] - 
   SB[W[5], W[3], W[1], W[15]] + SB[W[5], W[3], W[1], W[16]]/4 + 
   (5*SB[W[5], W[3], W[1], W[17]])/4 - (3*SB[W[5], W[3], W[1], W[18]])/4 + 
   SB[W[5], W[3], W[1], W[19]]/4 - SB[W[5], W[3], W[1], W[20]]/2 - 
   SB[W[5], W[3], W[1], W[26]]/4 - SB[W[5], W[3], W[1], W[27]]/4 + 
   SB[W[5], W[3], W[1], W[28]]/4 + SB[W[5], W[3], W[1], W[29]]/2 + 
   SB[W[5], W[3], W[1], W[30]]/4 - SB[W[5], W[3], W[2], W[1]] + 
   SB[W[5], W[3], W[2], W[15]] - SB[W[5], W[3], W[3], W[1]] - 
   SB[W[5], W[3], W[3], W[5]] + SB[W[5], W[3], W[3], W[13]] + 
   SB[W[5], W[3], W[3], W[15]] - (3*SB[W[5], W[3], W[4], W[1]])/4 + 
   SB[W[5], W[3], W[4], W[2]] + SB[W[5], W[3], W[4], W[4]] + 
   SB[W[5], W[3], W[4], W[5]]/4 + SB[W[5], W[3], W[4], W[15]] - 
   SB[W[5], W[3], W[4], W[16]]/4 - (5*SB[W[5], W[3], W[4], W[17]])/4 - 
   (5*SB[W[5], W[3], W[4], W[18]])/4 - SB[W[5], W[3], W[4], W[19]]/4 + 
   SB[W[5], W[3], W[4], W[20]]/2 + SB[W[5], W[3], W[4], W[26]]/4 + 
   SB[W[5], W[3], W[4], W[27]]/4 - SB[W[5], W[3], W[4], W[28]]/4 - 
   SB[W[5], W[3], W[4], W[29]]/2 - SB[W[5], W[3], W[4], W[30]]/4 + 
   (9*SB[W[5], W[3], W[5], W[1]])/4 - SB[W[5], W[3], W[5], W[2]]/2 + 
   (3*SB[W[5], W[3], W[5], W[4]])/2 + (5*SB[W[5], W[3], W[5], W[5]])/4 - 
   4*SB[W[5], W[3], W[5], W[15]] - SB[W[5], W[3], W[5], W[16]]/4 + 
   (5*SB[W[5], W[3], W[5], W[17]])/4 - (3*SB[W[5], W[3], W[5], W[18]])/4 - 
   SB[W[5], W[3], W[5], W[19]]/4 - SB[W[5], W[3], W[5], W[20]]/2 - 
   SB[W[5], W[3], W[5], W[26]]/4 - SB[W[5], W[3], W[5], W[27]]/4 - 
   SB[W[5], W[3], W[5], W[28]]/4 + SB[W[5], W[3], W[5], W[29]]/2 - 
   SB[W[5], W[3], W[5], W[30]]/4 - SB[W[5], W[3], W[12], W[2]]/2 - 
   SB[W[5], W[3], W[12], W[3]]/2 - SB[W[5], W[3], W[12], W[4]]/2 + 
   SB[W[5], W[3], W[12], W[5]]/2 + SB[W[5], W[3], W[12], W[17]]/2 + 
   SB[W[5], W[3], W[12], W[19]]/2 - SB[W[5], W[3], W[12], W[26]]/2 + 
   SB[W[5], W[3], W[12], W[28]]/2 + SB[W[5], W[3], W[13], W[1]] + 
   SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[4]] - 
   2*SB[W[5], W[3], W[13], W[13]] + 2*SB[W[5], W[3], W[13], W[18]] - 
   2*SB[W[5], W[3], W[15], W[1]] + 2*SB[W[5], W[3], W[15], W[2]] + 
   SB[W[5], W[3], W[15], W[4]] - 3*SB[W[5], W[3], W[15], W[5]] + 
   4*SB[W[5], W[3], W[15], W[15]] - 3*SB[W[5], W[3], W[15], W[17]] + 
   SB[W[5], W[3], W[15], W[20]] + SB[W[5], W[3], W[15], W[26]] - 
   SB[W[5], W[3], W[15], W[29]] + (3*SB[W[5], W[3], W[17], W[1]])/4 + 
   SB[W[5], W[3], W[17], W[3]]/2 - SB[W[5], W[3], W[17], W[4]] + 
   SB[W[5], W[3], W[17], W[5]]/4 - 2*SB[W[5], W[3], W[17], W[15]] + 
   SB[W[5], W[3], W[17], W[16]]/4 + (5*SB[W[5], W[3], W[17], W[17]])/4 + 
   (3*SB[W[5], W[3], W[17], W[18]])/4 - SB[W[5], W[3], W[17], W[19]]/4 - 
   SB[W[5], W[3], W[17], W[20]]/2 - SB[W[5], W[3], W[17], W[26]]/4 + 
   SB[W[5], W[3], W[17], W[27]]/4 - SB[W[5], W[3], W[17], W[28]]/4 + 
   SB[W[5], W[3], W[17], W[29]]/2 + SB[W[5], W[3], W[17], W[30]]/4 + 
   SB[W[5], W[3], W[26], W[1]]/4 + SB[W[5], W[3], W[26], W[5]]/4 - 
   SB[W[5], W[3], W[26], W[16]]/4 - SB[W[5], W[3], W[26], W[17]]/4 - 
   SB[W[5], W[3], W[26], W[18]]/4 - SB[W[5], W[3], W[26], W[19]]/4 + 
   SB[W[5], W[3], W[26], W[20]]/2 - (3*SB[W[5], W[3], W[26], W[26]])/4 - 
   (3*SB[W[5], W[3], W[26], W[27]])/4 - SB[W[5], W[3], W[26], W[28]]/4 - 
   SB[W[5], W[3], W[26], W[29]]/2 - SB[W[5], W[3], W[26], W[30]]/4 + 
   (5*SB[W[5], W[4], W[1], W[1]])/4 + (3*SB[W[5], W[4], W[1], W[2]])/2 - 
   SB[W[5], W[4], W[1], W[3]]/2 - SB[W[5], W[4], W[1], W[4]]/2 - 
   (5*SB[W[5], W[4], W[1], W[5]])/4 - SB[W[5], W[4], W[1], W[16]]/4 - 
   (3*SB[W[5], W[4], W[1], W[17]])/4 + (3*SB[W[5], W[4], W[1], W[18]])/4 + 
   SB[W[5], W[4], W[1], W[19]]/4 - SB[W[5], W[4], W[1], W[20]]/2 - 
   SB[W[5], W[4], W[1], W[26]]/4 + SB[W[5], W[4], W[1], W[27]]/4 + 
   SB[W[5], W[4], W[1], W[28]]/4 + SB[W[5], W[4], W[1], W[29]]/2 - 
   SB[W[5], W[4], W[1], W[30]]/4 + SB[W[5], W[4], W[2], W[1]]/4 + 
   SB[W[5], W[4], W[2], W[2]] + SB[W[5], W[4], W[2], W[4]] + 
   SB[W[5], W[4], W[2], W[5]]/4 - 2*SB[W[5], W[4], W[2], W[7]] - 
   SB[W[5], W[4], W[2], W[16]]/4 - (5*SB[W[5], W[4], W[2], W[17]])/4 + 
   (3*SB[W[5], W[4], W[2], W[18]])/4 - SB[W[5], W[4], W[2], W[19]]/4 + 
   SB[W[5], W[4], W[2], W[20]]/2 + SB[W[5], W[4], W[2], W[26]]/4 + 
   SB[W[5], W[4], W[2], W[27]]/4 - SB[W[5], W[4], W[2], W[28]]/4 - 
   SB[W[5], W[4], W[2], W[29]]/2 - SB[W[5], W[4], W[2], W[30]]/4 - 
   (3*SB[W[5], W[4], W[3], W[1]])/4 + SB[W[5], W[4], W[3], W[2]] + 
   SB[W[5], W[4], W[3], W[4]] + SB[W[5], W[4], W[3], W[5]]/4 + 
   SB[W[5], W[4], W[3], W[15]] - SB[W[5], W[4], W[3], W[16]]/4 - 
   (5*SB[W[5], W[4], W[3], W[17]])/4 - (5*SB[W[5], W[4], W[3], W[18]])/4 - 
   SB[W[5], W[4], W[3], W[19]]/4 + SB[W[5], W[4], W[3], W[20]]/2 + 
   SB[W[5], W[4], W[3], W[26]]/4 + SB[W[5], W[4], W[3], W[27]]/4 - 
   SB[W[5], W[4], W[3], W[28]]/4 - SB[W[5], W[4], W[3], W[29]]/2 - 
   SB[W[5], W[4], W[3], W[30]]/4 - (3*SB[W[5], W[4], W[5], W[1]])/2 + 
   SB[W[5], W[4], W[5], W[2]]/2 + SB[W[5], W[4], W[5], W[3]]/2 + 
   SB[W[5], W[4], W[5], W[15]] - SB[W[5], W[4], W[5], W[19]]/2 - 
   SB[W[5], W[4], W[5], W[28]]/2 + SB[W[5], W[4], W[11], W[1]]/2 - 
   SB[W[5], W[4], W[11], W[2]]/2 - SB[W[5], W[4], W[11], W[3]]/2 - 
   SB[W[5], W[4], W[11], W[4]]/2 + SB[W[5], W[4], W[11], W[16]]/2 + 
   SB[W[5], W[4], W[11], W[18]]/2 - SB[W[5], W[4], W[11], W[27]]/2 + 
   SB[W[5], W[4], W[11], W[30]]/2 - SB[W[5], W[4], W[12], W[2]]/2 - 
   SB[W[5], W[4], W[12], W[3]]/2 - SB[W[5], W[4], W[12], W[4]]/2 + 
   SB[W[5], W[4], W[12], W[5]]/2 + SB[W[5], W[4], W[12], W[17]]/2 + 
   SB[W[5], W[4], W[12], W[19]]/2 - SB[W[5], W[4], W[12], W[26]]/2 + 
   SB[W[5], W[4], W[12], W[28]]/2 - 2*SB[W[5], W[4], W[15], W[2]] + 
   SB[W[5], W[4], W[15], W[3]] + SB[W[5], W[4], W[15], W[5]] - 
   2*SB[W[5], W[4], W[15], W[15]] + 2*SB[W[5], W[4], W[15], W[17]] + 
   SB[W[5], W[4], W[19], W[1]]/4 - SB[W[5], W[4], W[19], W[2]] - 
   SB[W[5], W[4], W[19], W[4]]/2 - (3*SB[W[5], W[4], W[19], W[5]])/4 + 
   2*SB[W[5], W[4], W[19], W[7]] + SB[W[5], W[4], W[19], W[16]]/4 + 
   (3*SB[W[5], W[4], W[19], W[17]])/4 - (3*SB[W[5], W[4], W[19], W[18]])/4 + 
   SB[W[5], W[4], W[19], W[19]]/4 - SB[W[5], W[4], W[19], W[20]]/2 + 
   SB[W[5], W[4], W[19], W[26]]/4 - SB[W[5], W[4], W[19], W[27]]/4 + 
   SB[W[5], W[4], W[19], W[28]]/4 + SB[W[5], W[4], W[19], W[29]]/2 + 
   SB[W[5], W[4], W[19], W[30]]/4 - SB[W[5], W[4], W[28], W[1]]/4 - 
   SB[W[5], W[4], W[28], W[5]]/4 + SB[W[5], W[4], W[28], W[16]]/4 + 
   SB[W[5], W[4], W[28], W[17]]/4 + SB[W[5], W[4], W[28], W[18]]/4 + 
   SB[W[5], W[4], W[28], W[19]]/4 - SB[W[5], W[4], W[28], W[20]]/2 + 
   (3*SB[W[5], W[4], W[28], W[26]])/4 + (3*SB[W[5], W[4], W[28], W[27]])/4 + 
   SB[W[5], W[4], W[28], W[28]]/4 + SB[W[5], W[4], W[28], W[29]]/2 + 
   SB[W[5], W[4], W[28], W[30]]/4 - SB[W[5], W[5], W[1], W[1]] + 
   (3*SB[W[5], W[5], W[1], W[2]])/2 + (3*SB[W[5], W[5], W[1], W[3]])/2 - 
   (3*SB[W[5], W[5], W[1], W[4]])/2 - SB[W[5], W[5], W[1], W[15]] + 
   SB[W[5], W[5], W[1], W[20]]/2 - SB[W[5], W[5], W[1], W[29]]/2 + 
   (3*SB[W[5], W[5], W[2], W[1]])/2 + SB[W[5], W[5], W[2], W[4]]/2 - 
   SB[W[5], W[5], W[2], W[5]]/2 - SB[W[5], W[5], W[2], W[15]] - 
   SB[W[5], W[5], W[2], W[17]]/2 + SB[W[5], W[5], W[2], W[26]]/2 + 
   (3*SB[W[5], W[5], W[3], W[1]])/2 + SB[W[5], W[5], W[3], W[4]]/2 - 
   SB[W[5], W[5], W[3], W[5]]/2 - SB[W[5], W[5], W[3], W[15]] - 
   SB[W[5], W[5], W[3], W[17]]/2 + SB[W[5], W[5], W[3], W[26]]/2 - 
   (3*SB[W[5], W[5], W[4], W[1]])/2 + SB[W[5], W[5], W[4], W[2]]/2 + 
   SB[W[5], W[5], W[4], W[3]]/2 + SB[W[5], W[5], W[4], W[15]] - 
   SB[W[5], W[5], W[4], W[19]]/2 - SB[W[5], W[5], W[4], W[28]]/2 - 
   SB[W[5], W[5], W[12], W[2]]/2 - SB[W[5], W[5], W[12], W[3]]/2 - 
   SB[W[5], W[5], W[12], W[4]]/2 + SB[W[5], W[5], W[12], W[5]]/2 + 
   SB[W[5], W[5], W[12], W[17]]/2 + SB[W[5], W[5], W[12], W[19]]/2 - 
   SB[W[5], W[5], W[12], W[26]]/2 + SB[W[5], W[5], W[12], W[28]]/2 - 
   SB[W[5], W[5], W[15], W[1]]/2 - (3*SB[W[5], W[5], W[15], W[2]])/2 - 
   (3*SB[W[5], W[5], W[15], W[3]])/2 + SB[W[5], W[5], W[15], W[4]] + 
   SB[W[5], W[5], W[15], W[5]]/2 + 2*SB[W[5], W[5], W[15], W[15]] + 
   SB[W[5], W[5], W[15], W[17]]/2 - SB[W[5], W[5], W[15], W[20]]/2 - 
   SB[W[5], W[5], W[15], W[26]]/2 + SB[W[5], W[5], W[15], W[29]]/2 + 
   SB[W[5], W[12], W[1], W[2]]/2 + SB[W[5], W[12], W[1], W[3]]/2 + 
   SB[W[5], W[12], W[1], W[4]]/2 - SB[W[5], W[12], W[1], W[5]]/2 - 
   SB[W[5], W[12], W[1], W[17]]/2 - SB[W[5], W[12], W[1], W[19]]/2 + 
   SB[W[5], W[12], W[1], W[26]]/2 - SB[W[5], W[12], W[1], W[28]]/2 + 
   (3*SB[W[5], W[12], W[2], W[1]])/4 - SB[W[5], W[12], W[2], W[2]] + 
   SB[W[5], W[12], W[2], W[3]]/2 - (3*SB[W[5], W[12], W[2], W[4]])/2 + 
   SB[W[5], W[12], W[2], W[5]]/4 + 2*SB[W[5], W[12], W[2], W[7]] - 
   2*SB[W[5], W[12], W[2], W[15]] - SB[W[5], W[12], W[2], W[16]]/4 + 
   (9*SB[W[5], W[12], W[2], W[17]])/4 - (3*SB[W[5], W[12], W[2], W[18]])/4 + 
   SB[W[5], W[12], W[2], W[19]]/4 - SB[W[5], W[12], W[2], W[20]]/2 - 
   (5*SB[W[5], W[12], W[2], W[26]])/4 - SB[W[5], W[12], W[2], W[27]]/4 + 
   SB[W[5], W[12], W[2], W[28]]/4 + SB[W[5], W[12], W[2], W[29]]/2 - 
   SB[W[5], W[12], W[2], W[30]]/4 + (3*SB[W[5], W[12], W[3], W[1]])/4 - 
   SB[W[5], W[12], W[3], W[2]]/2 - (3*SB[W[5], W[12], W[3], W[4]])/2 + 
   (3*SB[W[5], W[12], W[3], W[5]])/4 - 2*SB[W[5], W[12], W[3], W[15]] + 
   SB[W[5], W[12], W[3], W[16]]/4 + (7*SB[W[5], W[12], W[3], W[17]])/4 + 
   (3*SB[W[5], W[12], W[3], W[18]])/4 + SB[W[5], W[12], W[3], W[19]]/4 - 
   SB[W[5], W[12], W[3], W[20]]/2 - (3*SB[W[5], W[12], W[3], W[26]])/4 + 
   SB[W[5], W[12], W[3], W[27]]/4 + SB[W[5], W[12], W[3], W[28]]/4 + 
   SB[W[5], W[12], W[3], W[29]]/2 + SB[W[5], W[12], W[3], W[30]]/4 + 
   SB[W[5], W[12], W[4], W[1]]/4 - (3*SB[W[5], W[12], W[4], W[2]])/2 - 
   SB[W[5], W[12], W[4], W[3]]/2 - SB[W[5], W[12], W[4], W[4]] - 
   SB[W[5], W[12], W[4], W[5]]/4 + 2*SB[W[5], W[12], W[4], W[7]] + 
   SB[W[5], W[12], W[4], W[16]]/4 + (5*SB[W[5], W[12], W[4], W[17]])/4 - 
   (3*SB[W[5], W[12], W[4], W[18]])/4 + (3*SB[W[5], W[12], W[4], W[19]])/4 - 
   SB[W[5], W[12], W[4], W[20]]/2 - SB[W[5], W[12], W[4], W[26]]/4 - 
   SB[W[5], W[12], W[4], W[27]]/4 + (3*SB[W[5], W[12], W[4], W[28]])/4 + 
   SB[W[5], W[12], W[4], W[29]]/2 + SB[W[5], W[12], W[4], W[30]]/4 - 
   (3*SB[W[5], W[12], W[5], W[1]])/4 - (3*SB[W[5], W[12], W[5], W[3]])/2 + 
   SB[W[5], W[12], W[5], W[4]]/2 + (3*SB[W[5], W[12], W[5], W[5]])/4 - 
   2*SB[W[5], W[12], W[5], W[7]] + 2*SB[W[5], W[12], W[5], W[15]] + 
   SB[W[5], W[12], W[5], W[16]]/4 - (5*SB[W[5], W[12], W[5], W[17]])/4 + 
   (3*SB[W[5], W[12], W[5], W[18]])/4 + (3*SB[W[5], W[12], W[5], W[19]])/4 + 
   SB[W[5], W[12], W[5], W[20]]/2 + SB[W[5], W[12], W[5], W[26]]/4 + 
   SB[W[5], W[12], W[5], W[27]]/4 + (3*SB[W[5], W[12], W[5], W[28]])/4 - 
   SB[W[5], W[12], W[5], W[29]]/2 + SB[W[5], W[12], W[5], W[30]]/4 + 
   (3*SB[W[5], W[12], W[12], W[2]])/2 + (3*SB[W[5], W[12], W[12], W[3]])/2 + 
   (3*SB[W[5], W[12], W[12], W[4]])/2 - (3*SB[W[5], W[12], W[12], W[5]])/2 - 
   (3*SB[W[5], W[12], W[12], W[17]])/2 - (3*SB[W[5], W[12], W[12], W[19]])/
    2 + (3*SB[W[5], W[12], W[12], W[26]])/2 - 
   (3*SB[W[5], W[12], W[12], W[28]])/2 - (3*SB[W[5], W[12], W[17], W[1]])/4 - 
   SB[W[5], W[12], W[17], W[3]]/2 + SB[W[5], W[12], W[17], W[4]] - 
   SB[W[5], W[12], W[17], W[5]]/4 + 2*SB[W[5], W[12], W[17], W[15]] - 
   SB[W[5], W[12], W[17], W[16]]/4 - (5*SB[W[5], W[12], W[17], W[17]])/4 - 
   (3*SB[W[5], W[12], W[17], W[18]])/4 + SB[W[5], W[12], W[17], W[19]]/4 + 
   SB[W[5], W[12], W[17], W[20]]/2 + SB[W[5], W[12], W[17], W[26]]/4 - 
   SB[W[5], W[12], W[17], W[27]]/4 + SB[W[5], W[12], W[17], W[28]]/4 - 
   SB[W[5], W[12], W[17], W[29]]/2 - SB[W[5], W[12], W[17], W[30]]/4 - 
   SB[W[5], W[12], W[19], W[1]]/4 + SB[W[5], W[12], W[19], W[2]] + 
   SB[W[5], W[12], W[19], W[4]]/2 + (3*SB[W[5], W[12], W[19], W[5]])/4 - 
   2*SB[W[5], W[12], W[19], W[7]] - SB[W[5], W[12], W[19], W[16]]/4 - 
   (3*SB[W[5], W[12], W[19], W[17]])/4 + (3*SB[W[5], W[12], W[19], W[18]])/
    4 - SB[W[5], W[12], W[19], W[19]]/4 + SB[W[5], W[12], W[19], W[20]]/2 - 
   SB[W[5], W[12], W[19], W[26]]/4 + SB[W[5], W[12], W[19], W[27]]/4 - 
   SB[W[5], W[12], W[19], W[28]]/4 - SB[W[5], W[12], W[19], W[29]]/2 - 
   SB[W[5], W[12], W[19], W[30]]/4 - SB[W[5], W[12], W[26], W[1]]/4 - 
   SB[W[5], W[12], W[26], W[5]]/4 + SB[W[5], W[12], W[26], W[16]]/4 + 
   SB[W[5], W[12], W[26], W[17]]/4 + SB[W[5], W[12], W[26], W[18]]/4 + 
   SB[W[5], W[12], W[26], W[19]]/4 - SB[W[5], W[12], W[26], W[20]]/2 + 
   (3*SB[W[5], W[12], W[26], W[26]])/4 + (3*SB[W[5], W[12], W[26], W[27]])/
    4 + SB[W[5], W[12], W[26], W[28]]/4 + SB[W[5], W[12], W[26], W[29]]/2 + 
   SB[W[5], W[12], W[26], W[30]]/4 + SB[W[5], W[12], W[28], W[1]]/4 + 
   SB[W[5], W[12], W[28], W[5]]/4 - SB[W[5], W[12], W[28], W[16]]/4 - 
   SB[W[5], W[12], W[28], W[17]]/4 - SB[W[5], W[12], W[28], W[18]]/4 - 
   SB[W[5], W[12], W[28], W[19]]/4 + SB[W[5], W[12], W[28], W[20]]/2 - 
   (3*SB[W[5], W[12], W[28], W[26]])/4 - (3*SB[W[5], W[12], W[28], W[27]])/
    4 - SB[W[5], W[12], W[28], W[28]]/4 - SB[W[5], W[12], W[28], W[29]]/2 - 
   SB[W[5], W[12], W[28], W[30]]/4 + SB[W[5], W[15], W[1], W[1]]/4 + 
   SB[W[5], W[15], W[1], W[2]] - SB[W[5], W[15], W[1], W[3]] - 
   SB[W[5], W[15], W[1], W[4]] - (3*SB[W[5], W[15], W[1], W[5]])/4 + 
   2*SB[W[5], W[15], W[1], W[15]] - SB[W[5], W[15], W[1], W[16]]/4 - 
   (5*SB[W[5], W[15], W[1], W[17]])/4 + (3*SB[W[5], W[15], W[1], W[18]])/4 - 
   SB[W[5], W[15], W[1], W[19]]/4 + SB[W[5], W[15], W[1], W[20]]/2 + 
   SB[W[5], W[15], W[1], W[26]]/4 + SB[W[5], W[15], W[1], W[27]]/4 - 
   SB[W[5], W[15], W[1], W[28]]/4 - SB[W[5], W[15], W[1], W[29]]/2 - 
   SB[W[5], W[15], W[1], W[30]]/4 - SB[W[5], W[15], W[2], W[1]]/4 + 
   SB[W[5], W[15], W[2], W[2]] + SB[W[5], W[15], W[2], W[3]]/2 - 
   SB[W[5], W[15], W[2], W[4]] - (7*SB[W[5], W[15], W[2], W[5]])/4 + 
   2*SB[W[5], W[15], W[2], W[15]] + SB[W[5], W[15], W[2], W[16]]/4 - 
   (7*SB[W[5], W[15], W[2], W[17]])/4 + (3*SB[W[5], W[15], W[2], W[18]])/4 - 
   SB[W[5], W[15], W[2], W[19]]/4 + SB[W[5], W[15], W[2], W[20]]/2 + 
   (3*SB[W[5], W[15], W[2], W[26]])/4 + SB[W[5], W[15], W[2], W[27]]/4 - 
   SB[W[5], W[15], W[2], W[28]]/4 - SB[W[5], W[15], W[2], W[29]]/2 + 
   SB[W[5], W[15], W[2], W[30]]/4 - (5*SB[W[5], W[15], W[3], W[1]])/4 + 
   (3*SB[W[5], W[15], W[3], W[2]])/2 + 2*SB[W[5], W[15], W[3], W[4]] - 
   (5*SB[W[5], W[15], W[3], W[5]])/4 + SB[W[5], W[15], W[3], W[15]] - 
   SB[W[5], W[15], W[3], W[16]]/4 - (5*SB[W[5], W[15], W[3], W[17]])/4 - 
   (3*SB[W[5], W[15], W[3], W[18]])/4 - SB[W[5], W[15], W[3], W[19]]/4 + 
   SB[W[5], W[15], W[3], W[20]]/2 + SB[W[5], W[15], W[3], W[26]]/4 - 
   SB[W[5], W[15], W[3], W[27]]/4 - SB[W[5], W[15], W[3], W[28]]/4 - 
   SB[W[5], W[15], W[3], W[29]]/2 - SB[W[5], W[15], W[3], W[30]]/4 - 
   2*SB[W[5], W[15], W[4], W[2]] + SB[W[5], W[15], W[4], W[3]] + 
   SB[W[5], W[15], W[4], W[5]] - 2*SB[W[5], W[15], W[4], W[15]] + 
   2*SB[W[5], W[15], W[4], W[17]] - (5*SB[W[5], W[15], W[5], W[1]])/4 - 
   SB[W[5], W[15], W[5], W[2]] - (3*SB[W[5], W[15], W[5], W[3]])/2 - 
   (5*SB[W[5], W[15], W[5], W[5]])/4 + 5*SB[W[5], W[15], W[5], W[15]] + 
   SB[W[5], W[15], W[5], W[16]]/4 - (5*SB[W[5], W[15], W[5], W[17]])/4 + 
   (3*SB[W[5], W[15], W[5], W[18]])/4 + SB[W[5], W[15], W[5], W[19]]/4 + 
   SB[W[5], W[15], W[5], W[26]]/4 + SB[W[5], W[15], W[5], W[27]]/4 + 
   SB[W[5], W[15], W[5], W[28]]/4 + SB[W[5], W[15], W[5], W[30]]/4 + 
   (7*SB[W[5], W[15], W[15], W[1]])/2 - (3*SB[W[5], W[15], W[15], W[2]])/2 + 
   (3*SB[W[5], W[15], W[15], W[3]])/2 - 2*SB[W[5], W[15], W[15], W[4]] + 
   (9*SB[W[5], W[15], W[15], W[5]])/2 - 10*SB[W[5], W[15], W[15], W[15]] + 
   (11*SB[W[5], W[15], W[15], W[17]])/2 - (3*SB[W[5], W[15], W[15], W[20]])/
    2 - (3*SB[W[5], W[15], W[15], W[26]])/2 + 
   (3*SB[W[5], W[15], W[15], W[29]])/2 - (3*SB[W[5], W[15], W[17], W[1]])/4 - 
   SB[W[5], W[15], W[17], W[3]]/2 + SB[W[5], W[15], W[17], W[4]] - 
   SB[W[5], W[15], W[17], W[5]]/4 + 2*SB[W[5], W[15], W[17], W[15]] - 
   SB[W[5], W[15], W[17], W[16]]/4 - (5*SB[W[5], W[15], W[17], W[17]])/4 - 
   (3*SB[W[5], W[15], W[17], W[18]])/4 + SB[W[5], W[15], W[17], W[19]]/4 + 
   SB[W[5], W[15], W[17], W[20]]/2 + SB[W[5], W[15], W[17], W[26]]/4 - 
   SB[W[5], W[15], W[17], W[27]]/4 + SB[W[5], W[15], W[17], W[28]]/4 - 
   SB[W[5], W[15], W[17], W[29]]/2 - SB[W[5], W[15], W[17], W[30]]/4 - 
   SB[W[5], W[15], W[20], W[1]]/4 + SB[W[5], W[15], W[20], W[2]] + 
   SB[W[5], W[15], W[20], W[4]] - SB[W[5], W[15], W[20], W[5]]/4 + 
   SB[W[5], W[15], W[20], W[16]]/4 - (3*SB[W[5], W[15], W[20], W[17]])/4 - 
   (3*SB[W[5], W[15], W[20], W[18]])/4 + SB[W[5], W[15], W[20], W[19]]/4 - 
   SB[W[5], W[15], W[20], W[20]]/2 - SB[W[5], W[15], W[20], W[26]]/4 - 
   SB[W[5], W[15], W[20], W[27]]/4 + SB[W[5], W[15], W[20], W[28]]/4 + 
   SB[W[5], W[15], W[20], W[29]]/2 + SB[W[5], W[15], W[20], W[30]]/4 - 
   SB[W[5], W[15], W[26], W[1]]/4 - SB[W[5], W[15], W[26], W[5]]/4 + 
   SB[W[5], W[15], W[26], W[16]]/4 + SB[W[5], W[15], W[26], W[17]]/4 + 
   SB[W[5], W[15], W[26], W[18]]/4 + SB[W[5], W[15], W[26], W[19]]/4 - 
   SB[W[5], W[15], W[26], W[20]]/2 + (3*SB[W[5], W[15], W[26], W[26]])/4 + 
   (3*SB[W[5], W[15], W[26], W[27]])/4 + SB[W[5], W[15], W[26], W[28]]/4 + 
   SB[W[5], W[15], W[26], W[29]]/2 + SB[W[5], W[15], W[26], W[30]]/4 + 
   SB[W[5], W[15], W[29], W[1]]/4 + SB[W[5], W[15], W[29], W[5]]/4 - 
   SB[W[5], W[15], W[29], W[16]]/4 - SB[W[5], W[15], W[29], W[17]]/4 - 
   SB[W[5], W[15], W[29], W[18]]/4 - SB[W[5], W[15], W[29], W[19]]/4 + 
   SB[W[5], W[15], W[29], W[20]]/2 - (3*SB[W[5], W[15], W[29], W[26]])/4 - 
   (3*SB[W[5], W[15], W[29], W[27]])/4 - SB[W[5], W[15], W[29], W[28]]/4 - 
   SB[W[5], W[15], W[29], W[29]]/2 - SB[W[5], W[15], W[29], W[30]]/4 + 
   (13*SB[W[1]]*Zeta[3])/4 + 6*SB[W[2]]*Zeta[3] - 3*SB[W[3]]*Zeta[3] + 
   6*SB[W[4]]*Zeta[3] + (13*SB[W[5]]*Zeta[3])/4 - 14*SB[W[7]]*Zeta[3] - 
   14*SB[W[9]]*Zeta[3] + (3*SB[W[16]]*Zeta[3])/4 + (19*SB[W[17]]*Zeta[3])/4 + 
   (19*SB[W[18]]*Zeta[3])/4 + (3*SB[W[19]]*Zeta[3])/4 + 
   (3*SB[W[20]]*Zeta[3])/2 + (9*SB[W[26]]*Zeta[3])/4 + 
   (9*SB[W[27]]*Zeta[3])/4 + (3*SB[W[28]]*Zeta[3])/4 - 
   (3*SB[W[29]]*Zeta[3])/2 + (3*SB[W[30]]*Zeta[3])/4) + 
 r[3]*(phi1 - Pi^4/90 + (d[37, 3]*SB[W[2]])/4 + (d[37, 3]*SB[W[3]])/4 - 
   (d[37, 3]*SB[W[16]])/4 + (d[37, 3]*SB[W[17]])/2 - (d[37, 3]*SB[W[18]])/4 - 
   (d[37, 3]*SB[W[19]])/4 - (d[37, 3]*SB[W[20]])/4 - (d[37, 3]*SB[W[26]])/2 - 
   (d[37, 3]*SB[W[27]])/4 - (3*d[37, 3]*SB[W[28]])/4 - 
   (3*d[37, 3]*SB[W[29]])/4 - (d[37, 3]*SB[W[30]])/4 + 
   (Pi^2*SB[W[1], W[1]])/6 + (Pi^2*SB[W[1], W[2]])/24 - 
   (11*Pi^2*SB[W[1], W[3]])/24 + (Pi^2*SB[W[1], W[5]])/6 + 
   (Pi^2*SB[W[1], W[6]])/3 + (Pi^2*SB[W[1], W[15]])/3 - 
   (Pi^2*SB[W[1], W[16]])/24 + (Pi^2*SB[W[1], W[17]])/12 - 
   (Pi^2*SB[W[1], W[18]])/24 - (5*Pi^2*SB[W[1], W[19]])/24 - 
   (3*Pi^2*SB[W[1], W[20]])/8 - (Pi^2*SB[W[1], W[26]])/12 - 
   (Pi^2*SB[W[1], W[27]])/24 + (Pi^2*SB[W[1], W[28]])/24 + 
   (5*Pi^2*SB[W[1], W[29]])/24 - (Pi^2*SB[W[1], W[30]])/24 - 
   (Pi^2*SB[W[2], W[1]])/12 - (5*Pi^2*SB[W[2], W[2]])/24 + 
   (23*Pi^2*SB[W[2], W[3]])/24 - (Pi^2*SB[W[2], W[4]])/3 - 
   (Pi^2*SB[W[2], W[5]])/4 - (Pi^2*SB[W[2], W[12]])/3 + 
   (Pi^2*SB[W[2], W[16]])/8 - (Pi^2*SB[W[2], W[18]])/24 - 
   (Pi^2*SB[W[2], W[19]])/24 + (5*Pi^2*SB[W[2], W[20]])/24 - 
   (Pi^2*SB[W[2], W[27]])/24 - (Pi^2*SB[W[2], W[28]])/8 - 
   (Pi^2*SB[W[2], W[29]])/24 + (Pi^2*SB[W[2], W[30]])/8 - 
   (Pi^2*SB[W[3], W[1]])/3 + (23*Pi^2*SB[W[3], W[2]])/24 - 
   (5*Pi^2*SB[W[3], W[3]])/24 - (Pi^2*SB[W[3], W[4]])/12 - 
   (Pi^2*SB[W[3], W[5]])/4 - (Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[3], W[16]])/24 + (Pi^2*SB[W[3], W[18]])/8 + 
   (5*Pi^2*SB[W[3], W[19]])/24 - (Pi^2*SB[W[3], W[20]])/24 + 
   (Pi^2*SB[W[3], W[27]])/8 - (Pi^2*SB[W[3], W[28]])/24 - 
   (Pi^2*SB[W[3], W[29]])/8 - (Pi^2*SB[W[3], W[30]])/24 - 
   (11*Pi^2*SB[W[4], W[2]])/24 + (Pi^2*SB[W[4], W[3]])/24 + 
   (Pi^2*SB[W[4], W[4]])/6 + (Pi^2*SB[W[4], W[5]])/6 + 
   (Pi^2*SB[W[4], W[9]])/3 + (Pi^2*SB[W[4], W[12]])/3 - 
   (Pi^2*SB[W[4], W[16]])/24 + (Pi^2*SB[W[4], W[17]])/12 - 
   (Pi^2*SB[W[4], W[18]])/24 - (3*Pi^2*SB[W[4], W[19]])/8 - 
   (5*Pi^2*SB[W[4], W[20]])/24 - (Pi^2*SB[W[4], W[26]])/12 - 
   (Pi^2*SB[W[4], W[27]])/24 + (5*Pi^2*SB[W[4], W[28]])/24 + 
   (Pi^2*SB[W[4], W[29]])/24 - (Pi^2*SB[W[4], W[30]])/24 - 
   (13*Pi^2*SB[W[5], W[2]])/24 - (13*Pi^2*SB[W[5], W[3]])/24 + 
   (Pi^2*SB[W[5], W[12]])/3 + (Pi^2*SB[W[5], W[15]])/3 + 
   (Pi^2*SB[W[5], W[16]])/24 - (Pi^2*SB[W[5], W[17]])/12 + 
   (Pi^2*SB[W[5], W[18]])/24 + (5*Pi^2*SB[W[5], W[19]])/24 + 
   (5*Pi^2*SB[W[5], W[20]])/24 + (Pi^2*SB[W[5], W[26]])/12 + 
   (Pi^2*SB[W[5], W[27]])/24 - (Pi^2*SB[W[5], W[28]])/24 - 
   (Pi^2*SB[W[5], W[29]])/24 + (Pi^2*SB[W[5], W[30]])/24 + 
   (Pi^2*SB[W[16], W[1]])/12 + (Pi^2*SB[W[16], W[2]])/8 - 
   (Pi^2*SB[W[16], W[3]])/24 + (Pi^2*SB[W[16], W[4]])/6 - 
   (Pi^2*SB[W[16], W[9]])/3 - (Pi^2*SB[W[16], W[16]])/24 + 
   (Pi^2*SB[W[16], W[17]])/12 - (Pi^2*SB[W[16], W[18]])/24 - 
   (Pi^2*SB[W[16], W[19]])/8 + (Pi^2*SB[W[16], W[20]])/8 - 
   (Pi^2*SB[W[16], W[26]])/12 - (Pi^2*SB[W[16], W[27]])/24 - 
   (Pi^2*SB[W[16], W[28]])/24 + (Pi^2*SB[W[16], W[29]])/24 - 
   (Pi^2*SB[W[16], W[30]])/24 + (Pi^2*SB[W[17], W[1]])/6 - 
   (Pi^2*SB[W[17], W[2]])/24 - (Pi^2*SB[W[17], W[3]])/24 + 
   (Pi^2*SB[W[17], W[4]])/6 + (Pi^2*SB[W[17], W[16]])/24 - 
   (Pi^2*SB[W[17], W[17]])/12 + (Pi^2*SB[W[17], W[18]])/24 - 
   (Pi^2*SB[W[17], W[19]])/8 - (Pi^2*SB[W[17], W[20]])/8 + 
   (Pi^2*SB[W[17], W[26]])/12 + (Pi^2*SB[W[17], W[27]])/24 - 
   (Pi^2*SB[W[17], W[28]])/24 - (Pi^2*SB[W[17], W[29]])/24 + 
   (Pi^2*SB[W[17], W[30]])/24 + (Pi^2*SB[W[18], W[1]])/6 - 
   (Pi^2*SB[W[18], W[2]])/24 + (Pi^2*SB[W[18], W[3]])/8 + 
   (Pi^2*SB[W[18], W[4]])/12 - (Pi^2*SB[W[18], W[6]])/3 - 
   (Pi^2*SB[W[18], W[16]])/24 + (Pi^2*SB[W[18], W[17]])/12 - 
   (Pi^2*SB[W[18], W[18]])/24 + (Pi^2*SB[W[18], W[19]])/8 - 
   (Pi^2*SB[W[18], W[20]])/8 - (Pi^2*SB[W[18], W[26]])/12 - 
   (Pi^2*SB[W[18], W[27]])/24 + (Pi^2*SB[W[18], W[28]])/24 - 
   (Pi^2*SB[W[18], W[29]])/24 - (Pi^2*SB[W[18], W[30]])/24 - 
   (Pi^2*SB[W[19], W[1]])/6 + (Pi^2*SB[W[19], W[2]])/24 + 
   (Pi^2*SB[W[19], W[3]])/8 + (Pi^2*SB[W[19], W[5]])/12 - 
   (Pi^2*SB[W[19], W[12]])/3 - (Pi^2*SB[W[19], W[16]])/24 - 
   (Pi^2*SB[W[19], W[17]])/12 + (Pi^2*SB[W[19], W[18]])/24 + 
   (5*Pi^2*SB[W[19], W[19]])/24 + (Pi^2*SB[W[19], W[20]])/8 + 
   (Pi^2*SB[W[19], W[26]])/12 + (Pi^2*SB[W[19], W[27]])/24 - 
   (Pi^2*SB[W[19], W[28]])/24 + (Pi^2*SB[W[19], W[29]])/24 - 
   (Pi^2*SB[W[19], W[30]])/24 + (Pi^2*SB[W[20], W[2]])/8 + 
   (Pi^2*SB[W[20], W[3]])/24 - (Pi^2*SB[W[20], W[4]])/6 + 
   (Pi^2*SB[W[20], W[5]])/12 - (Pi^2*SB[W[20], W[15]])/3 + 
   (Pi^2*SB[W[20], W[16]])/24 - (Pi^2*SB[W[20], W[17]])/12 - 
   (Pi^2*SB[W[20], W[18]])/24 + (Pi^2*SB[W[20], W[19]])/8 + 
   (5*Pi^2*SB[W[20], W[20]])/24 + (Pi^2*SB[W[20], W[26]])/12 - 
   (Pi^2*SB[W[20], W[27]])/24 + (Pi^2*SB[W[20], W[28]])/24 - 
   (Pi^2*SB[W[20], W[29]])/24 + (Pi^2*SB[W[20], W[30]])/24 + 
   (Pi^2*SB[W[26], W[2]])/24 + (Pi^2*SB[W[26], W[3]])/24 - 
   (Pi^2*SB[W[26], W[16]])/24 + (Pi^2*SB[W[26], W[17]])/12 - 
   (Pi^2*SB[W[26], W[18]])/24 - (Pi^2*SB[W[26], W[19]])/24 - 
   (Pi^2*SB[W[26], W[20]])/24 - (Pi^2*SB[W[26], W[26]])/12 - 
   (Pi^2*SB[W[26], W[27]])/24 - (Pi^2*SB[W[26], W[28]])/8 - 
   (Pi^2*SB[W[26], W[29]])/8 - (Pi^2*SB[W[26], W[30]])/24 + 
   (Pi^2*SB[W[27], W[2]])/24 + (Pi^2*SB[W[27], W[3]])/24 - 
   (Pi^2*SB[W[27], W[16]])/24 + (Pi^2*SB[W[27], W[17]])/12 - 
   (Pi^2*SB[W[27], W[18]])/24 - (Pi^2*SB[W[27], W[19]])/24 - 
   (Pi^2*SB[W[27], W[20]])/24 - (Pi^2*SB[W[27], W[26]])/12 - 
   (Pi^2*SB[W[27], W[27]])/24 - (Pi^2*SB[W[27], W[28]])/8 - 
   (Pi^2*SB[W[27], W[29]])/8 - (Pi^2*SB[W[27], W[30]])/24 + 
   (Pi^2*SB[W[28], W[2]])/24 + (Pi^2*SB[W[28], W[3]])/24 - 
   (Pi^2*SB[W[28], W[16]])/24 + (Pi^2*SB[W[28], W[17]])/12 - 
   (Pi^2*SB[W[28], W[18]])/24 - (Pi^2*SB[W[28], W[19]])/24 - 
   (Pi^2*SB[W[28], W[20]])/24 - (Pi^2*SB[W[28], W[26]])/12 - 
   (Pi^2*SB[W[28], W[27]])/24 - (Pi^2*SB[W[28], W[28]])/8 - 
   (Pi^2*SB[W[28], W[29]])/8 - (Pi^2*SB[W[28], W[30]])/24 + 
   (Pi^2*SB[W[29], W[2]])/24 + (Pi^2*SB[W[29], W[3]])/24 - 
   (Pi^2*SB[W[29], W[16]])/24 + (Pi^2*SB[W[29], W[17]])/12 - 
   (Pi^2*SB[W[29], W[18]])/24 - (Pi^2*SB[W[29], W[19]])/24 - 
   (Pi^2*SB[W[29], W[20]])/24 - (Pi^2*SB[W[29], W[26]])/12 - 
   (Pi^2*SB[W[29], W[27]])/24 - (Pi^2*SB[W[29], W[28]])/8 - 
   (Pi^2*SB[W[29], W[29]])/8 - (Pi^2*SB[W[29], W[30]])/24 + 
   (Pi^2*SB[W[30], W[2]])/24 + (Pi^2*SB[W[30], W[3]])/24 - 
   (Pi^2*SB[W[30], W[16]])/24 + (Pi^2*SB[W[30], W[17]])/12 - 
   (Pi^2*SB[W[30], W[18]])/24 - (Pi^2*SB[W[30], W[19]])/24 - 
   (Pi^2*SB[W[30], W[20]])/24 - (Pi^2*SB[W[30], W[26]])/12 - 
   (Pi^2*SB[W[30], W[27]])/24 - (Pi^2*SB[W[30], W[28]])/8 - 
   (Pi^2*SB[W[30], W[29]])/8 - (Pi^2*SB[W[30], W[30]])/24 - 
   (3*SB[W[1], W[2], W[2], W[3]])/2 + SB[W[1], W[2], W[2], W[4]]/2 + 
   SB[W[1], W[2], W[2], W[5]]/2 + SB[W[1], W[2], W[2], W[12]] - 
   SB[W[1], W[2], W[2], W[16]]/2 - SB[W[1], W[2], W[2], W[30]]/2 - 
   SB[W[1], W[2], W[3], W[1]]/2 - (5*SB[W[1], W[2], W[3], W[2]])/4 + 
   (5*SB[W[1], W[2], W[3], W[3]])/4 + (3*SB[W[1], W[2], W[3], W[4]])/2 - 
   SB[W[1], W[2], W[3], W[5]]/2 + SB[W[1], W[2], W[3], W[16]]/4 - 
   SB[W[1], W[2], W[3], W[17]]/2 - SB[W[1], W[2], W[3], W[18]]/4 - 
   (3*SB[W[1], W[2], W[3], W[19]])/4 + (3*SB[W[1], W[2], W[3], W[20]])/4 + 
   SB[W[1], W[2], W[3], W[26]]/2 - SB[W[1], W[2], W[3], W[27]]/4 - 
   SB[W[1], W[2], W[3], W[28]]/4 + SB[W[1], W[2], W[3], W[29]]/4 + 
   SB[W[1], W[2], W[3], W[30]]/4 + SB[W[1], W[2], W[4], W[1]] + 
   SB[W[1], W[2], W[4], W[2]]/4 + SB[W[1], W[2], W[4], W[3]]/4 + 
   SB[W[1], W[2], W[4], W[4]] - 2*SB[W[1], W[2], W[4], W[9]] - 
   SB[W[1], W[2], W[4], W[16]]/4 + SB[W[1], W[2], W[4], W[17]]/2 - 
   SB[W[1], W[2], W[4], W[18]]/4 - (5*SB[W[1], W[2], W[4], W[19]])/4 + 
   (3*SB[W[1], W[2], W[4], W[20]])/4 - SB[W[1], W[2], W[4], W[26]]/2 - 
   SB[W[1], W[2], W[4], W[27]]/4 + SB[W[1], W[2], W[4], W[28]]/4 + 
   SB[W[1], W[2], W[4], W[29]]/4 - SB[W[1], W[2], W[4], W[30]]/4 + 
   SB[W[1], W[2], W[5], W[1]] + SB[W[1], W[2], W[5], W[2]]/4 - 
   (3*SB[W[1], W[2], W[5], W[3]])/4 + SB[W[1], W[2], W[5], W[4]] + 
   SB[W[1], W[2], W[5], W[12]] - SB[W[1], W[2], W[5], W[16]]/4 + 
   SB[W[1], W[2], W[5], W[17]]/2 - SB[W[1], W[2], W[5], W[18]]/4 - 
   (5*SB[W[1], W[2], W[5], W[19]])/4 - (5*SB[W[1], W[2], W[5], W[20]])/4 - 
   SB[W[1], W[2], W[5], W[26]]/2 - SB[W[1], W[2], W[5], W[27]]/4 + 
   SB[W[1], W[2], W[5], W[28]]/4 + SB[W[1], W[2], W[5], W[29]]/4 - 
   SB[W[1], W[2], W[5], W[30]]/4 + SB[W[1], W[2], W[12], W[2]] - 
   2*SB[W[1], W[2], W[12], W[4]] + SB[W[1], W[2], W[12], W[5]] - 
   2*SB[W[1], W[2], W[12], W[12]] + 2*SB[W[1], W[2], W[12], W[19]] - 
   SB[W[1], W[2], W[13], W[1]]/2 + SB[W[1], W[2], W[13], W[3]]/2 - 
   SB[W[1], W[2], W[13], W[4]]/2 - SB[W[1], W[2], W[13], W[5]]/2 + 
   SB[W[1], W[2], W[13], W[18]]/2 + SB[W[1], W[2], W[13], W[20]]/2 + 
   SB[W[1], W[2], W[13], W[27]]/2 - SB[W[1], W[2], W[13], W[29]]/2 - 
   SB[W[1], W[2], W[14], W[1]]/2 + SB[W[1], W[2], W[14], W[2]]/2 - 
   SB[W[1], W[2], W[14], W[4]]/2 - SB[W[1], W[2], W[14], W[5]]/2 + 
   SB[W[1], W[2], W[14], W[16]]/2 + SB[W[1], W[2], W[14], W[19]]/2 - 
   SB[W[1], W[2], W[14], W[28]]/2 + SB[W[1], W[2], W[14], W[30]]/2 - 
   SB[W[1], W[2], W[16], W[1]]/2 - (3*SB[W[1], W[2], W[16], W[2]])/4 + 
   SB[W[1], W[2], W[16], W[3]]/4 - SB[W[1], W[2], W[16], W[4]] + 
   2*SB[W[1], W[2], W[16], W[9]] + SB[W[1], W[2], W[16], W[16]]/4 - 
   SB[W[1], W[2], W[16], W[17]]/2 + SB[W[1], W[2], W[16], W[18]]/4 + 
   (3*SB[W[1], W[2], W[16], W[19]])/4 - (3*SB[W[1], W[2], W[16], W[20]])/4 + 
   SB[W[1], W[2], W[16], W[26]]/2 + SB[W[1], W[2], W[16], W[27]]/4 + 
   SB[W[1], W[2], W[16], W[28]]/4 - SB[W[1], W[2], W[16], W[29]]/4 + 
   SB[W[1], W[2], W[16], W[30]]/4 - SB[W[1], W[2], W[30], W[2]]/4 - 
   SB[W[1], W[2], W[30], W[3]]/4 + SB[W[1], W[2], W[30], W[16]]/4 - 
   SB[W[1], W[2], W[30], W[17]]/2 + SB[W[1], W[2], W[30], W[18]]/4 + 
   SB[W[1], W[2], W[30], W[19]]/4 + SB[W[1], W[2], W[30], W[20]]/4 + 
   SB[W[1], W[2], W[30], W[26]]/2 + SB[W[1], W[2], W[30], W[27]]/4 + 
   (3*SB[W[1], W[2], W[30], W[28]])/4 + (3*SB[W[1], W[2], W[30], W[29]])/4 + 
   SB[W[1], W[2], W[30], W[30]]/4 - SB[W[1], W[3], W[1], W[1]] + 
   (3*SB[W[1], W[3], W[1], W[2]])/4 + SB[W[1], W[3], W[1], W[3]]/4 - 
   (3*SB[W[1], W[3], W[1], W[4]])/2 + SB[W[1], W[3], W[1], W[5]]/2 + 
   2*SB[W[1], W[3], W[1], W[6]] - 2*SB[W[1], W[3], W[1], W[15]] - 
   SB[W[1], W[3], W[1], W[16]]/4 - SB[W[1], W[3], W[1], W[17]]/2 + 
   SB[W[1], W[3], W[1], W[18]]/4 - (3*SB[W[1], W[3], W[1], W[19]])/4 + 
   (9*SB[W[1], W[3], W[1], W[20]])/4 + SB[W[1], W[3], W[1], W[26]]/2 + 
   SB[W[1], W[3], W[1], W[27]]/4 - SB[W[1], W[3], W[1], W[28]]/4 - 
   (5*SB[W[1], W[3], W[1], W[29]])/4 - SB[W[1], W[3], W[1], W[30]]/4 - 
   SB[W[1], W[3], W[2], W[1]]/2 - (5*SB[W[1], W[3], W[2], W[2]])/4 + 
   (5*SB[W[1], W[3], W[2], W[3]])/4 + (3*SB[W[1], W[3], W[2], W[4]])/2 - 
   SB[W[1], W[3], W[2], W[5]]/2 + SB[W[1], W[3], W[2], W[16]]/4 - 
   SB[W[1], W[3], W[2], W[17]]/2 - SB[W[1], W[3], W[2], W[18]]/4 - 
   (3*SB[W[1], W[3], W[2], W[19]])/4 + (3*SB[W[1], W[3], W[2], W[20]])/4 + 
   SB[W[1], W[3], W[2], W[26]]/2 - SB[W[1], W[3], W[2], W[27]]/4 - 
   SB[W[1], W[3], W[2], W[28]]/4 + SB[W[1], W[3], W[2], W[29]]/4 + 
   SB[W[1], W[3], W[2], W[30]]/4 - SB[W[1], W[3], W[3], W[1]]/2 + 
   (3*SB[W[1], W[3], W[3], W[2]])/2 - SB[W[1], W[3], W[3], W[5]]/2 - 
   SB[W[1], W[3], W[3], W[15]] + SB[W[1], W[3], W[3], W[18]]/2 + 
   SB[W[1], W[3], W[3], W[27]]/2 - SB[W[1], W[3], W[4], W[1]]/2 + 
   SB[W[1], W[3], W[4], W[2]]/2 - SB[W[1], W[3], W[4], W[5]]/2 + 
   SB[W[1], W[3], W[4], W[18]]/2 + SB[W[1], W[3], W[4], W[27]]/2 - 
   SB[W[1], W[3], W[5], W[1]]/2 - SB[W[1], W[3], W[5], W[2]]/4 + 
   (3*SB[W[1], W[3], W[5], W[3]])/4 - (3*SB[W[1], W[3], W[5], W[4]])/2 - 
   SB[W[1], W[3], W[5], W[15]] + SB[W[1], W[3], W[5], W[16]]/4 - 
   SB[W[1], W[3], W[5], W[17]]/2 + SB[W[1], W[3], W[5], W[18]]/4 + 
   (3*SB[W[1], W[3], W[5], W[19]])/4 + (7*SB[W[1], W[3], W[5], W[20]])/4 + 
   SB[W[1], W[3], W[5], W[26]]/2 + SB[W[1], W[3], W[5], W[27]]/4 + 
   SB[W[1], W[3], W[5], W[28]]/4 - (3*SB[W[1], W[3], W[5], W[29]])/4 + 
   SB[W[1], W[3], W[5], W[30]]/4 + SB[W[1], W[3], W[13], W[1]] - 
   SB[W[1], W[3], W[13], W[3]] + SB[W[1], W[3], W[13], W[4]] + 
   SB[W[1], W[3], W[13], W[5]] - SB[W[1], W[3], W[13], W[18]] - 
   SB[W[1], W[3], W[13], W[20]] - SB[W[1], W[3], W[13], W[27]] + 
   SB[W[1], W[3], W[13], W[29]] + SB[W[1], W[3], W[15], W[1]] - 
   SB[W[1], W[3], W[15], W[2]] - 2*SB[W[1], W[3], W[15], W[3]] + 
   4*SB[W[1], W[3], W[15], W[15]] + SB[W[1], W[3], W[15], W[17]] - 
   3*SB[W[1], W[3], W[15], W[20]] - SB[W[1], W[3], W[15], W[26]] + 
   SB[W[1], W[3], W[15], W[29]] + SB[W[1], W[3], W[18], W[1]] - 
   SB[W[1], W[3], W[18], W[2]]/4 + (3*SB[W[1], W[3], W[18], W[3]])/4 + 
   SB[W[1], W[3], W[18], W[4]]/2 - 2*SB[W[1], W[3], W[18], W[6]] - 
   SB[W[1], W[3], W[18], W[16]]/4 + SB[W[1], W[3], W[18], W[17]]/2 - 
   SB[W[1], W[3], W[18], W[18]]/4 + (3*SB[W[1], W[3], W[18], W[19]])/4 - 
   (3*SB[W[1], W[3], W[18], W[20]])/4 - SB[W[1], W[3], W[18], W[26]]/2 - 
   SB[W[1], W[3], W[18], W[27]]/4 + SB[W[1], W[3], W[18], W[28]]/4 - 
   SB[W[1], W[3], W[18], W[29]]/4 - SB[W[1], W[3], W[18], W[30]]/4 + 
   SB[W[1], W[3], W[27], W[2]]/4 + SB[W[1], W[3], W[27], W[3]]/4 - 
   SB[W[1], W[3], W[27], W[16]]/4 + SB[W[1], W[3], W[27], W[17]]/2 - 
   SB[W[1], W[3], W[27], W[18]]/4 - SB[W[1], W[3], W[27], W[19]]/4 - 
   SB[W[1], W[3], W[27], W[20]]/4 - SB[W[1], W[3], W[27], W[26]]/2 - 
   SB[W[1], W[3], W[27], W[27]]/4 - (3*SB[W[1], W[3], W[27], W[28]])/4 - 
   (3*SB[W[1], W[3], W[27], W[29]])/4 - SB[W[1], W[3], W[27], W[30]]/4 - 
   SB[W[1], W[4], W[1], W[1]] - SB[W[1], W[4], W[1], W[2]]/4 - 
   SB[W[1], W[4], W[1], W[3]]/4 - SB[W[1], W[4], W[1], W[4]] + 
   2*SB[W[1], W[4], W[1], W[6]] + 2*SB[W[1], W[4], W[1], W[9]] + 
   SB[W[1], W[4], W[1], W[16]]/4 - SB[W[1], W[4], W[1], W[17]]/2 + 
   SB[W[1], W[4], W[1], W[18]]/4 - (3*SB[W[1], W[4], W[1], W[19]])/4 - 
   (3*SB[W[1], W[4], W[1], W[20]])/4 + SB[W[1], W[4], W[1], W[26]]/2 + 
   SB[W[1], W[4], W[1], W[27]]/4 - SB[W[1], W[4], W[1], W[28]]/4 - 
   SB[W[1], W[4], W[1], W[29]]/4 + SB[W[1], W[4], W[1], W[30]]/4 + 
   SB[W[1], W[4], W[2], W[1]]/2 + (3*SB[W[1], W[4], W[2], W[2]])/4 + 
   SB[W[1], W[4], W[2], W[3]]/4 + SB[W[1], W[4], W[2], W[4]]/2 - 
   SB[W[1], W[4], W[2], W[5]]/2 - 2*SB[W[1], W[4], W[2], W[9]] + 
   SB[W[1], W[4], W[2], W[16]]/4 + SB[W[1], W[4], W[2], W[17]]/2 - 
   SB[W[1], W[4], W[2], W[18]]/4 - (3*SB[W[1], W[4], W[2], W[19]])/4 + 
   (3*SB[W[1], W[4], W[2], W[20]])/4 - SB[W[1], W[4], W[2], W[26]]/2 - 
   SB[W[1], W[4], W[2], W[27]]/4 - SB[W[1], W[4], W[2], W[28]]/4 + 
   SB[W[1], W[4], W[2], W[29]]/4 + SB[W[1], W[4], W[2], W[30]]/4 - 
   SB[W[1], W[4], W[3], W[1]]/2 + SB[W[1], W[4], W[3], W[2]]/2 - 
   SB[W[1], W[4], W[3], W[5]]/2 + SB[W[1], W[4], W[3], W[18]]/2 + 
   SB[W[1], W[4], W[3], W[27]]/2 - SB[W[1], W[4], W[5], W[1]] - 
   SB[W[1], W[4], W[5], W[2]]/4 - SB[W[1], W[4], W[5], W[3]]/4 - 
   SB[W[1], W[4], W[5], W[4]] + SB[W[1], W[4], W[5], W[16]]/4 - 
   SB[W[1], W[4], W[5], W[17]]/2 + SB[W[1], W[4], W[5], W[18]]/4 + 
   (5*SB[W[1], W[4], W[5], W[19]])/4 + (5*SB[W[1], W[4], W[5], W[20]])/4 + 
   SB[W[1], W[4], W[5], W[26]]/2 + SB[W[1], W[4], W[5], W[27]]/4 - 
   SB[W[1], W[4], W[5], W[28]]/4 - SB[W[1], W[4], W[5], W[29]]/4 + 
   SB[W[1], W[4], W[5], W[30]]/4 + SB[W[1], W[4], W[13], W[1]]/2 - 
   SB[W[1], W[4], W[13], W[3]]/2 + SB[W[1], W[4], W[13], W[4]]/2 + 
   SB[W[1], W[4], W[13], W[5]]/2 - SB[W[1], W[4], W[13], W[18]]/2 - 
   SB[W[1], W[4], W[13], W[20]]/2 - SB[W[1], W[4], W[13], W[27]]/2 + 
   SB[W[1], W[4], W[13], W[29]]/2 + SB[W[1], W[4], W[14], W[1]]/2 - 
   SB[W[1], W[4], W[14], W[2]]/2 + SB[W[1], W[4], W[14], W[4]]/2 + 
   SB[W[1], W[4], W[14], W[5]]/2 - SB[W[1], W[4], W[14], W[16]]/2 - 
   SB[W[1], W[4], W[14], W[19]]/2 + SB[W[1], W[4], W[14], W[28]]/2 - 
   SB[W[1], W[4], W[14], W[30]]/2 + SB[W[1], W[4], W[18], W[1]] - 
   SB[W[1], W[4], W[18], W[2]]/4 + (3*SB[W[1], W[4], W[18], W[3]])/4 + 
   SB[W[1], W[4], W[18], W[4]]/2 - 2*SB[W[1], W[4], W[18], W[6]] - 
   SB[W[1], W[4], W[18], W[16]]/4 + SB[W[1], W[4], W[18], W[17]]/2 - 
   SB[W[1], W[4], W[18], W[18]]/4 + (3*SB[W[1], W[4], W[18], W[19]])/4 - 
   (3*SB[W[1], W[4], W[18], W[20]])/4 - SB[W[1], W[4], W[18], W[26]]/2 - 
   SB[W[1], W[4], W[18], W[27]]/4 + SB[W[1], W[4], W[18], W[28]]/4 - 
   SB[W[1], W[4], W[18], W[29]]/4 - SB[W[1], W[4], W[18], W[30]]/4 + 
   SB[W[1], W[4], W[27], W[2]]/4 + SB[W[1], W[4], W[27], W[3]]/4 - 
   SB[W[1], W[4], W[27], W[16]]/4 + SB[W[1], W[4], W[27], W[17]]/2 - 
   SB[W[1], W[4], W[27], W[18]]/4 - SB[W[1], W[4], W[27], W[19]]/4 - 
   SB[W[1], W[4], W[27], W[20]]/4 - SB[W[1], W[4], W[27], W[26]]/2 - 
   SB[W[1], W[4], W[27], W[27]]/4 - (3*SB[W[1], W[4], W[27], W[28]])/4 - 
   (3*SB[W[1], W[4], W[27], W[29]])/4 - SB[W[1], W[4], W[27], W[30]]/4 + 
   SB[W[1], W[5], W[2], W[1]] + (5*SB[W[1], W[5], W[2], W[2]])/4 - 
   (3*SB[W[1], W[5], W[2], W[3]])/4 - SB[W[1], W[5], W[2], W[4]] + 
   SB[W[1], W[5], W[2], W[5]] - SB[W[1], W[5], W[2], W[12]] - 
   SB[W[1], W[5], W[2], W[16]]/4 + SB[W[1], W[5], W[2], W[17]]/2 - 
   SB[W[1], W[5], W[2], W[18]]/4 + (3*SB[W[1], W[5], W[2], W[19]])/4 - 
   (5*SB[W[1], W[5], W[2], W[20]])/4 - SB[W[1], W[5], W[2], W[26]]/2 - 
   SB[W[1], W[5], W[2], W[27]]/4 + SB[W[1], W[5], W[2], W[28]]/4 + 
   SB[W[1], W[5], W[2], W[29]]/4 - SB[W[1], W[5], W[2], W[30]]/4 + 
   SB[W[1], W[5], W[3], W[1]]/2 - (5*SB[W[1], W[5], W[3], W[2]])/4 - 
   (5*SB[W[1], W[5], W[3], W[3]])/4 - (3*SB[W[1], W[5], W[3], W[4]])/2 + 
   3*SB[W[1], W[5], W[3], W[15]] + SB[W[1], W[5], W[3], W[16]]/4 + 
   SB[W[1], W[5], W[3], W[17]]/2 + SB[W[1], W[5], W[3], W[18]]/4 + 
   (3*SB[W[1], W[5], W[3], W[19]])/4 - (5*SB[W[1], W[5], W[3], W[20]])/4 - 
   SB[W[1], W[5], W[3], W[26]]/2 + SB[W[1], W[5], W[3], W[27]]/4 + 
   SB[W[1], W[5], W[3], W[28]]/4 + SB[W[1], W[5], W[3], W[29]]/4 + 
   SB[W[1], W[5], W[3], W[30]]/4 - SB[W[1], W[5], W[4], W[1]] - 
   SB[W[1], W[5], W[4], W[2]]/4 - SB[W[1], W[5], W[4], W[3]]/4 - 
   SB[W[1], W[5], W[4], W[4]] + SB[W[1], W[5], W[4], W[16]]/4 - 
   SB[W[1], W[5], W[4], W[17]]/2 + SB[W[1], W[5], W[4], W[18]]/4 + 
   (5*SB[W[1], W[5], W[4], W[19]])/4 + (5*SB[W[1], W[5], W[4], W[20]])/4 + 
   SB[W[1], W[5], W[4], W[26]]/2 + SB[W[1], W[5], W[4], W[27]]/4 - 
   SB[W[1], W[5], W[4], W[28]]/4 - SB[W[1], W[5], W[4], W[29]]/4 + 
   SB[W[1], W[5], W[4], W[30]]/4 + SB[W[1], W[5], W[5], W[2]] + 
   SB[W[1], W[5], W[5], W[3]] - SB[W[1], W[5], W[5], W[12]] - 
   SB[W[1], W[5], W[5], W[15]] - SB[W[1], W[5], W[12], W[2]] + 
   2*SB[W[1], W[5], W[12], W[4]] - SB[W[1], W[5], W[12], W[5]] + 
   2*SB[W[1], W[5], W[12], W[12]] - 2*SB[W[1], W[5], W[12], W[19]] + 
   SB[W[1], W[5], W[13], W[1]]/2 - SB[W[1], W[5], W[13], W[3]]/2 + 
   SB[W[1], W[5], W[13], W[4]]/2 + SB[W[1], W[5], W[13], W[5]]/2 - 
   SB[W[1], W[5], W[13], W[18]]/2 - SB[W[1], W[5], W[13], W[20]]/2 - 
   SB[W[1], W[5], W[13], W[27]]/2 + SB[W[1], W[5], W[13], W[29]]/2 - 
   SB[W[1], W[5], W[15], W[1]] + SB[W[1], W[5], W[15], W[2]] + 
   2*SB[W[1], W[5], W[15], W[3]] - 4*SB[W[1], W[5], W[15], W[15]] - 
   SB[W[1], W[5], W[15], W[17]] + 3*SB[W[1], W[5], W[15], W[20]] + 
   SB[W[1], W[5], W[15], W[26]] - SB[W[1], W[5], W[15], W[29]] - 
   (3*SB[W[1], W[5], W[20], W[2]])/4 - SB[W[1], W[5], W[20], W[3]]/4 + 
   SB[W[1], W[5], W[20], W[4]] - SB[W[1], W[5], W[20], W[5]]/2 + 
   2*SB[W[1], W[5], W[20], W[15]] - SB[W[1], W[5], W[20], W[16]]/4 + 
   SB[W[1], W[5], W[20], W[17]]/2 + SB[W[1], W[5], W[20], W[18]]/4 - 
   (3*SB[W[1], W[5], W[20], W[19]])/4 - (5*SB[W[1], W[5], W[20], W[20]])/4 - 
   SB[W[1], W[5], W[20], W[26]]/2 + SB[W[1], W[5], W[20], W[27]]/4 - 
   SB[W[1], W[5], W[20], W[28]]/4 + SB[W[1], W[5], W[20], W[29]]/4 - 
   SB[W[1], W[5], W[20], W[30]]/4 - SB[W[1], W[5], W[29], W[2]]/4 - 
   SB[W[1], W[5], W[29], W[3]]/4 + SB[W[1], W[5], W[29], W[16]]/4 - 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[18]]/4 + 
   SB[W[1], W[5], W[29], W[19]]/4 + SB[W[1], W[5], W[29], W[20]]/4 + 
   SB[W[1], W[5], W[29], W[26]]/2 + SB[W[1], W[5], W[29], W[27]]/4 + 
   (3*SB[W[1], W[5], W[29], W[28]])/4 + (3*SB[W[1], W[5], W[29], W[29]])/4 + 
   SB[W[1], W[5], W[29], W[30]]/4 + SB[W[1], W[11], W[1], W[1]] + 
   SB[W[1], W[11], W[1], W[2]]/4 + SB[W[1], W[11], W[1], W[3]]/4 + 
   SB[W[1], W[11], W[1], W[4]] - 2*SB[W[1], W[11], W[1], W[6]] - 
   2*SB[W[1], W[11], W[1], W[9]] - SB[W[1], W[11], W[1], W[16]]/4 + 
   SB[W[1], W[11], W[1], W[17]]/2 - SB[W[1], W[11], W[1], W[18]]/4 + 
   (3*SB[W[1], W[11], W[1], W[19]])/4 + (3*SB[W[1], W[11], W[1], W[20]])/4 - 
   SB[W[1], W[11], W[1], W[26]]/2 - SB[W[1], W[11], W[1], W[27]]/4 + 
   SB[W[1], W[11], W[1], W[28]]/4 + SB[W[1], W[11], W[1], W[29]]/4 - 
   SB[W[1], W[11], W[1], W[30]]/4 - SB[W[1], W[11], W[2], W[1]]/2 - 
   (3*SB[W[1], W[11], W[2], W[2]])/4 + SB[W[1], W[11], W[2], W[3]]/4 - 
   SB[W[1], W[11], W[2], W[4]] + 2*SB[W[1], W[11], W[2], W[9]] + 
   SB[W[1], W[11], W[2], W[16]]/4 - SB[W[1], W[11], W[2], W[17]]/2 + 
   SB[W[1], W[11], W[2], W[18]]/4 + (3*SB[W[1], W[11], W[2], W[19]])/4 - 
   (3*SB[W[1], W[11], W[2], W[20]])/4 + SB[W[1], W[11], W[2], W[26]]/2 + 
   SB[W[1], W[11], W[2], W[27]]/4 + SB[W[1], W[11], W[2], W[28]]/4 - 
   SB[W[1], W[11], W[2], W[29]]/4 + SB[W[1], W[11], W[2], W[30]]/4 + 
   SB[W[1], W[11], W[3], W[1]] - SB[W[1], W[11], W[3], W[2]]/4 + 
   (3*SB[W[1], W[11], W[3], W[3]])/4 + SB[W[1], W[11], W[3], W[4]]/2 - 
   2*SB[W[1], W[11], W[3], W[6]] - SB[W[1], W[11], W[3], W[16]]/4 + 
   SB[W[1], W[11], W[3], W[17]]/2 - SB[W[1], W[11], W[3], W[18]]/4 + 
   (3*SB[W[1], W[11], W[3], W[19]])/4 - (3*SB[W[1], W[11], W[3], W[20]])/4 - 
   SB[W[1], W[11], W[3], W[26]]/2 - SB[W[1], W[11], W[3], W[27]]/4 + 
   SB[W[1], W[11], W[3], W[28]]/4 - SB[W[1], W[11], W[3], W[29]]/4 - 
   SB[W[1], W[11], W[3], W[30]]/4 - SB[W[1], W[11], W[4], W[1]] - 
   SB[W[1], W[11], W[4], W[2]]/4 - SB[W[1], W[11], W[4], W[3]]/4 - 
   SB[W[1], W[11], W[4], W[4]] + 2*SB[W[1], W[11], W[4], W[6]] + 
   2*SB[W[1], W[11], W[4], W[9]] + SB[W[1], W[11], W[4], W[16]]/4 - 
   SB[W[1], W[11], W[4], W[17]]/2 + SB[W[1], W[11], W[4], W[18]]/4 - 
   (3*SB[W[1], W[11], W[4], W[19]])/4 - (3*SB[W[1], W[11], W[4], W[20]])/4 + 
   SB[W[1], W[11], W[4], W[26]]/2 + SB[W[1], W[11], W[4], W[27]]/4 - 
   SB[W[1], W[11], W[4], W[28]]/4 - SB[W[1], W[11], W[4], W[29]]/4 + 
   SB[W[1], W[11], W[4], W[30]]/4 + SB[W[1], W[11], W[16], W[1]]/2 + 
   (3*SB[W[1], W[11], W[16], W[2]])/4 - SB[W[1], W[11], W[16], W[3]]/4 + 
   SB[W[1], W[11], W[16], W[4]] - 2*SB[W[1], W[11], W[16], W[9]] - 
   SB[W[1], W[11], W[16], W[16]]/4 + SB[W[1], W[11], W[16], W[17]]/2 - 
   SB[W[1], W[11], W[16], W[18]]/4 - (3*SB[W[1], W[11], W[16], W[19]])/4 + 
   (3*SB[W[1], W[11], W[16], W[20]])/4 - SB[W[1], W[11], W[16], W[26]]/2 - 
   SB[W[1], W[11], W[16], W[27]]/4 - SB[W[1], W[11], W[16], W[28]]/4 + 
   SB[W[1], W[11], W[16], W[29]]/4 - SB[W[1], W[11], W[16], W[30]]/4 - 
   SB[W[1], W[11], W[18], W[1]] + SB[W[1], W[11], W[18], W[2]]/4 - 
   (3*SB[W[1], W[11], W[18], W[3]])/4 - SB[W[1], W[11], W[18], W[4]]/2 + 
   2*SB[W[1], W[11], W[18], W[6]] + SB[W[1], W[11], W[18], W[16]]/4 - 
   SB[W[1], W[11], W[18], W[17]]/2 + SB[W[1], W[11], W[18], W[18]]/4 - 
   (3*SB[W[1], W[11], W[18], W[19]])/4 + (3*SB[W[1], W[11], W[18], W[20]])/
    4 + SB[W[1], W[11], W[18], W[26]]/2 + SB[W[1], W[11], W[18], W[27]]/4 - 
   SB[W[1], W[11], W[18], W[28]]/4 + SB[W[1], W[11], W[18], W[29]]/4 + 
   SB[W[1], W[11], W[18], W[30]]/4 - SB[W[1], W[11], W[27], W[2]]/4 - 
   SB[W[1], W[11], W[27], W[3]]/4 + SB[W[1], W[11], W[27], W[16]]/4 - 
   SB[W[1], W[11], W[27], W[17]]/2 + SB[W[1], W[11], W[27], W[18]]/4 + 
   SB[W[1], W[11], W[27], W[19]]/4 + SB[W[1], W[11], W[27], W[20]]/4 + 
   SB[W[1], W[11], W[27], W[26]]/2 + SB[W[1], W[11], W[27], W[27]]/4 + 
   (3*SB[W[1], W[11], W[27], W[28]])/4 + (3*SB[W[1], W[11], W[27], W[29]])/
    4 + SB[W[1], W[11], W[27], W[30]]/4 + SB[W[1], W[11], W[30], W[2]]/4 + 
   SB[W[1], W[11], W[30], W[3]]/4 - SB[W[1], W[11], W[30], W[16]]/4 + 
   SB[W[1], W[11], W[30], W[17]]/2 - SB[W[1], W[11], W[30], W[18]]/4 - 
   SB[W[1], W[11], W[30], W[19]]/4 - SB[W[1], W[11], W[30], W[20]]/4 - 
   SB[W[1], W[11], W[30], W[26]]/2 - SB[W[1], W[11], W[30], W[27]]/4 - 
   (3*SB[W[1], W[11], W[30], W[28]])/4 - (3*SB[W[1], W[11], W[30], W[29]])/
    4 - SB[W[1], W[11], W[30], W[30]]/4 + SB[W[1], W[13], W[1], W[1]] - 
   (3*SB[W[1], W[13], W[1], W[2]])/4 - SB[W[1], W[13], W[1], W[3]]/4 + 
   (3*SB[W[1], W[13], W[1], W[4]])/2 - SB[W[1], W[13], W[1], W[5]]/2 - 
   2*SB[W[1], W[13], W[1], W[6]] + 2*SB[W[1], W[13], W[1], W[15]] + 
   SB[W[1], W[13], W[1], W[16]]/4 + SB[W[1], W[13], W[1], W[17]]/2 - 
   SB[W[1], W[13], W[1], W[18]]/4 + (3*SB[W[1], W[13], W[1], W[19]])/4 - 
   (9*SB[W[1], W[13], W[1], W[20]])/4 - SB[W[1], W[13], W[1], W[26]]/2 - 
   SB[W[1], W[13], W[1], W[27]]/4 + SB[W[1], W[13], W[1], W[28]]/4 + 
   (5*SB[W[1], W[13], W[1], W[29]])/4 + SB[W[1], W[13], W[1], W[30]]/4 - 
   SB[W[1], W[13], W[2], W[1]]/2 + SB[W[1], W[13], W[2], W[3]]/2 - 
   SB[W[1], W[13], W[2], W[4]]/2 - SB[W[1], W[13], W[2], W[5]]/2 + 
   SB[W[1], W[13], W[2], W[18]]/2 + SB[W[1], W[13], W[2], W[20]]/2 + 
   SB[W[1], W[13], W[2], W[27]]/2 - SB[W[1], W[13], W[2], W[29]]/2 + 
   (3*SB[W[1], W[13], W[3], W[2]])/4 - (3*SB[W[1], W[13], W[3], W[3]])/4 - 
   SB[W[1], W[13], W[3], W[4]]/2 + (3*SB[W[1], W[13], W[3], W[5]])/2 + 
   2*SB[W[1], W[13], W[3], W[6]] - 2*SB[W[1], W[13], W[3], W[15]] - 
   SB[W[1], W[13], W[3], W[16]]/4 - SB[W[1], W[13], W[3], W[17]]/2 - 
   (3*SB[W[1], W[13], W[3], W[18]])/4 - (3*SB[W[1], W[13], W[3], W[19]])/4 + 
   (5*SB[W[1], W[13], W[3], W[20]])/4 + SB[W[1], W[13], W[3], W[26]]/2 - 
   (3*SB[W[1], W[13], W[3], W[27]])/4 - SB[W[1], W[13], W[3], W[28]]/4 - 
   SB[W[1], W[13], W[3], W[29]]/4 - SB[W[1], W[13], W[3], W[30]]/4 + 
   (3*SB[W[1], W[13], W[4], W[1]])/2 - SB[W[1], W[13], W[4], W[2]]/4 + 
   SB[W[1], W[13], W[4], W[3]]/4 + SB[W[1], W[13], W[4], W[4]] + 
   SB[W[1], W[13], W[4], W[5]]/2 - 2*SB[W[1], W[13], W[4], W[6]] - 
   SB[W[1], W[13], W[4], W[16]]/4 + SB[W[1], W[13], W[4], W[17]]/2 - 
   (3*SB[W[1], W[13], W[4], W[18]])/4 + (3*SB[W[1], W[13], W[4], W[19]])/4 - 
   (5*SB[W[1], W[13], W[4], W[20]])/4 - SB[W[1], W[13], W[4], W[26]]/2 - 
   (3*SB[W[1], W[13], W[4], W[27]])/4 + SB[W[1], W[13], W[4], W[28]]/4 + 
   SB[W[1], W[13], W[4], W[29]]/4 - SB[W[1], W[13], W[4], W[30]]/4 + 
   SB[W[1], W[13], W[5], W[1]]/2 - (3*SB[W[1], W[13], W[5], W[2]])/4 - 
   (3*SB[W[1], W[13], W[5], W[3]])/4 + (3*SB[W[1], W[13], W[5], W[4]])/2 + 
   2*SB[W[1], W[13], W[5], W[15]] - SB[W[1], W[13], W[5], W[16]]/4 + 
   SB[W[1], W[13], W[5], W[17]]/2 - SB[W[1], W[13], W[5], W[18]]/4 - 
   (3*SB[W[1], W[13], W[5], W[19]])/4 - (7*SB[W[1], W[13], W[5], W[20]])/4 - 
   SB[W[1], W[13], W[5], W[26]]/2 - SB[W[1], W[13], W[5], W[27]]/4 - 
   SB[W[1], W[13], W[5], W[28]]/4 + (3*SB[W[1], W[13], W[5], W[29]])/4 - 
   SB[W[1], W[13], W[5], W[30]]/4 - (3*SB[W[1], W[13], W[13], W[1]])/2 + 
   (3*SB[W[1], W[13], W[13], W[3]])/2 - (3*SB[W[1], W[13], W[13], W[4]])/2 - 
   (3*SB[W[1], W[13], W[13], W[5]])/2 + (3*SB[W[1], W[13], W[13], W[18]])/2 + 
   (3*SB[W[1], W[13], W[13], W[20]])/2 + (3*SB[W[1], W[13], W[13], W[27]])/
    2 - (3*SB[W[1], W[13], W[13], W[29]])/2 - SB[W[1], W[13], W[18], W[1]] + 
   SB[W[1], W[13], W[18], W[2]]/4 - (3*SB[W[1], W[13], W[18], W[3]])/4 - 
   SB[W[1], W[13], W[18], W[4]]/2 + 2*SB[W[1], W[13], W[18], W[6]] + 
   SB[W[1], W[13], W[18], W[16]]/4 - SB[W[1], W[13], W[18], W[17]]/2 + 
   SB[W[1], W[13], W[18], W[18]]/4 - (3*SB[W[1], W[13], W[18], W[19]])/4 + 
   (3*SB[W[1], W[13], W[18], W[20]])/4 + SB[W[1], W[13], W[18], W[26]]/2 + 
   SB[W[1], W[13], W[18], W[27]]/4 - SB[W[1], W[13], W[18], W[28]]/4 + 
   SB[W[1], W[13], W[18], W[29]]/4 + SB[W[1], W[13], W[18], W[30]]/4 + 
   (3*SB[W[1], W[13], W[20], W[2]])/4 + SB[W[1], W[13], W[20], W[3]]/4 - 
   SB[W[1], W[13], W[20], W[4]] + SB[W[1], W[13], W[20], W[5]]/2 - 
   2*SB[W[1], W[13], W[20], W[15]] + SB[W[1], W[13], W[20], W[16]]/4 - 
   SB[W[1], W[13], W[20], W[17]]/2 - SB[W[1], W[13], W[20], W[18]]/4 + 
   (3*SB[W[1], W[13], W[20], W[19]])/4 + (5*SB[W[1], W[13], W[20], W[20]])/
    4 + SB[W[1], W[13], W[20], W[26]]/2 - SB[W[1], W[13], W[20], W[27]]/4 + 
   SB[W[1], W[13], W[20], W[28]]/4 - SB[W[1], W[13], W[20], W[29]]/4 + 
   SB[W[1], W[13], W[20], W[30]]/4 - SB[W[1], W[13], W[27], W[2]]/4 - 
   SB[W[1], W[13], W[27], W[3]]/4 + SB[W[1], W[13], W[27], W[16]]/4 - 
   SB[W[1], W[13], W[27], W[17]]/2 + SB[W[1], W[13], W[27], W[18]]/4 + 
   SB[W[1], W[13], W[27], W[19]]/4 + SB[W[1], W[13], W[27], W[20]]/4 + 
   SB[W[1], W[13], W[27], W[26]]/2 + SB[W[1], W[13], W[27], W[27]]/4 + 
   (3*SB[W[1], W[13], W[27], W[28]])/4 + (3*SB[W[1], W[13], W[27], W[29]])/
    4 + SB[W[1], W[13], W[27], W[30]]/4 + SB[W[1], W[13], W[29], W[2]]/4 + 
   SB[W[1], W[13], W[29], W[3]]/4 - SB[W[1], W[13], W[29], W[16]]/4 + 
   SB[W[1], W[13], W[29], W[17]]/2 - SB[W[1], W[13], W[29], W[18]]/4 - 
   SB[W[1], W[13], W[29], W[19]]/4 - SB[W[1], W[13], W[29], W[20]]/4 - 
   SB[W[1], W[13], W[29], W[26]]/2 - SB[W[1], W[13], W[29], W[27]]/4 - 
   (3*SB[W[1], W[13], W[29], W[28]])/4 - (3*SB[W[1], W[13], W[29], W[29]])/
    4 - SB[W[1], W[13], W[29], W[30]]/4 - (3*SB[W[2], W[1], W[2], W[3]])/2 + 
   SB[W[2], W[1], W[2], W[4]]/2 + SB[W[2], W[1], W[2], W[5]]/2 + 
   SB[W[2], W[1], W[2], W[12]] - SB[W[2], W[1], W[2], W[16]]/2 - 
   SB[W[2], W[1], W[2], W[30]]/2 - SB[W[2], W[1], W[3], W[1]]/2 - 
   (5*SB[W[2], W[1], W[3], W[2]])/4 + (5*SB[W[2], W[1], W[3], W[3]])/4 + 
   (3*SB[W[2], W[1], W[3], W[4]])/2 - SB[W[2], W[1], W[3], W[5]]/2 + 
   SB[W[2], W[1], W[3], W[16]]/4 - SB[W[2], W[1], W[3], W[17]]/2 - 
   SB[W[2], W[1], W[3], W[18]]/4 - (3*SB[W[2], W[1], W[3], W[19]])/4 + 
   (3*SB[W[2], W[1], W[3], W[20]])/4 + SB[W[2], W[1], W[3], W[26]]/2 - 
   SB[W[2], W[1], W[3], W[27]]/4 - SB[W[2], W[1], W[3], W[28]]/4 + 
   SB[W[2], W[1], W[3], W[29]]/4 + SB[W[2], W[1], W[3], W[30]]/4 + 
   SB[W[2], W[1], W[4], W[1]] + SB[W[2], W[1], W[4], W[2]]/4 + 
   SB[W[2], W[1], W[4], W[3]]/4 + SB[W[2], W[1], W[4], W[4]] - 
   2*SB[W[2], W[1], W[4], W[9]] - SB[W[2], W[1], W[4], W[16]]/4 + 
   SB[W[2], W[1], W[4], W[17]]/2 - SB[W[2], W[1], W[4], W[18]]/4 - 
   (5*SB[W[2], W[1], W[4], W[19]])/4 + (3*SB[W[2], W[1], W[4], W[20]])/4 - 
   SB[W[2], W[1], W[4], W[26]]/2 - SB[W[2], W[1], W[4], W[27]]/4 + 
   SB[W[2], W[1], W[4], W[28]]/4 + SB[W[2], W[1], W[4], W[29]]/4 - 
   SB[W[2], W[1], W[4], W[30]]/4 + SB[W[2], W[1], W[5], W[1]] + 
   SB[W[2], W[1], W[5], W[2]]/4 - (3*SB[W[2], W[1], W[5], W[3]])/4 + 
   SB[W[2], W[1], W[5], W[4]] + SB[W[2], W[1], W[5], W[12]] - 
   SB[W[2], W[1], W[5], W[16]]/4 + SB[W[2], W[1], W[5], W[17]]/2 - 
   SB[W[2], W[1], W[5], W[18]]/4 - (5*SB[W[2], W[1], W[5], W[19]])/4 - 
   (5*SB[W[2], W[1], W[5], W[20]])/4 - SB[W[2], W[1], W[5], W[26]]/2 - 
   SB[W[2], W[1], W[5], W[27]]/4 + SB[W[2], W[1], W[5], W[28]]/4 + 
   SB[W[2], W[1], W[5], W[29]]/4 - SB[W[2], W[1], W[5], W[30]]/4 + 
   SB[W[2], W[1], W[12], W[2]] - 2*SB[W[2], W[1], W[12], W[4]] + 
   SB[W[2], W[1], W[12], W[5]] - 2*SB[W[2], W[1], W[12], W[12]] + 
   2*SB[W[2], W[1], W[12], W[19]] - SB[W[2], W[1], W[13], W[1]]/2 + 
   SB[W[2], W[1], W[13], W[3]]/2 - SB[W[2], W[1], W[13], W[4]]/2 - 
   SB[W[2], W[1], W[13], W[5]]/2 + SB[W[2], W[1], W[13], W[18]]/2 + 
   SB[W[2], W[1], W[13], W[20]]/2 + SB[W[2], W[1], W[13], W[27]]/2 - 
   SB[W[2], W[1], W[13], W[29]]/2 - SB[W[2], W[1], W[14], W[1]]/2 + 
   SB[W[2], W[1], W[14], W[2]]/2 - SB[W[2], W[1], W[14], W[4]]/2 - 
   SB[W[2], W[1], W[14], W[5]]/2 + SB[W[2], W[1], W[14], W[16]]/2 + 
   SB[W[2], W[1], W[14], W[19]]/2 - SB[W[2], W[1], W[14], W[28]]/2 + 
   SB[W[2], W[1], W[14], W[30]]/2 - SB[W[2], W[1], W[16], W[1]]/2 - 
   (3*SB[W[2], W[1], W[16], W[2]])/4 + SB[W[2], W[1], W[16], W[3]]/4 - 
   SB[W[2], W[1], W[16], W[4]] + 2*SB[W[2], W[1], W[16], W[9]] + 
   SB[W[2], W[1], W[16], W[16]]/4 - SB[W[2], W[1], W[16], W[17]]/2 + 
   SB[W[2], W[1], W[16], W[18]]/4 + (3*SB[W[2], W[1], W[16], W[19]])/4 - 
   (3*SB[W[2], W[1], W[16], W[20]])/4 + SB[W[2], W[1], W[16], W[26]]/2 + 
   SB[W[2], W[1], W[16], W[27]]/4 + SB[W[2], W[1], W[16], W[28]]/4 - 
   SB[W[2], W[1], W[16], W[29]]/4 + SB[W[2], W[1], W[16], W[30]]/4 - 
   SB[W[2], W[1], W[30], W[2]]/4 - SB[W[2], W[1], W[30], W[3]]/4 + 
   SB[W[2], W[1], W[30], W[16]]/4 - SB[W[2], W[1], W[30], W[17]]/2 + 
   SB[W[2], W[1], W[30], W[18]]/4 + SB[W[2], W[1], W[30], W[19]]/4 + 
   SB[W[2], W[1], W[30], W[20]]/4 + SB[W[2], W[1], W[30], W[26]]/2 + 
   SB[W[2], W[1], W[30], W[27]]/4 + (3*SB[W[2], W[1], W[30], W[28]])/4 + 
   (3*SB[W[2], W[1], W[30], W[29]])/4 + SB[W[2], W[1], W[30], W[30]]/4 - 
   (3*SB[W[2], W[2], W[1], W[3]])/2 + SB[W[2], W[2], W[1], W[4]]/2 + 
   SB[W[2], W[2], W[1], W[5]]/2 + SB[W[2], W[2], W[1], W[12]] - 
   SB[W[2], W[2], W[1], W[16]]/2 - SB[W[2], W[2], W[1], W[30]]/2 - 
   (3*SB[W[2], W[2], W[3], W[1]])/2 - SB[W[2], W[2], W[3], W[3]] + 
   (3*SB[W[2], W[2], W[3], W[4]])/2 + (3*SB[W[2], W[2], W[3], W[5]])/2 - 
   SB[W[2], W[2], W[3], W[12]] + SB[W[2], W[2], W[3], W[17]]/2 - 
   SB[W[2], W[2], W[3], W[26]]/2 + SB[W[2], W[2], W[4], W[1]]/2 - 
   SB[W[2], W[2], W[4], W[2]]/2 + (3*SB[W[2], W[2], W[4], W[3]])/2 - 
   SB[W[2], W[2], W[4], W[12]] - SB[W[2], W[2], W[4], W[19]]/2 + 
   SB[W[2], W[2], W[4], W[28]]/2 + SB[W[2], W[2], W[5], W[1]]/2 - 
   SB[W[2], W[2], W[5], W[2]]/2 + (3*SB[W[2], W[2], W[5], W[3]])/2 - 
   SB[W[2], W[2], W[5], W[12]] - SB[W[2], W[2], W[5], W[19]]/2 + 
   SB[W[2], W[2], W[5], W[28]]/2 + SB[W[2], W[2], W[12], W[1]] + 
   SB[W[2], W[2], W[12], W[2]]/2 - SB[W[2], W[2], W[12], W[3]]/2 - 
   (3*SB[W[2], W[2], W[12], W[4]])/2 - (3*SB[W[2], W[2], W[12], W[5]])/2 + 
   2*SB[W[2], W[2], W[12], W[12]] - SB[W[2], W[2], W[12], W[17]]/2 + 
   SB[W[2], W[2], W[12], W[19]]/2 + SB[W[2], W[2], W[12], W[26]]/2 - 
   SB[W[2], W[2], W[12], W[28]]/2 - SB[W[2], W[2], W[14], W[1]]/2 + 
   SB[W[2], W[2], W[14], W[2]]/2 - SB[W[2], W[2], W[14], W[4]]/2 - 
   SB[W[2], W[2], W[14], W[5]]/2 + SB[W[2], W[2], W[14], W[16]]/2 + 
   SB[W[2], W[2], W[14], W[19]]/2 - SB[W[2], W[2], W[14], W[28]]/2 + 
   SB[W[2], W[2], W[14], W[30]]/2 - SB[W[2], W[3], W[1], W[1]] - 
   (5*SB[W[2], W[3], W[1], W[2]])/4 + (7*SB[W[2], W[3], W[1], W[3]])/4 + 
   SB[W[2], W[3], W[1], W[4]] - SB[W[2], W[3], W[1], W[5]] + 
   SB[W[2], W[3], W[1], W[16]]/4 - SB[W[2], W[3], W[1], W[17]]/2 + 
   SB[W[2], W[3], W[1], W[18]]/4 - (3*SB[W[2], W[3], W[1], W[19]])/4 + 
   (5*SB[W[2], W[3], W[1], W[20]])/4 + SB[W[2], W[3], W[1], W[26]]/2 + 
   SB[W[2], W[3], W[1], W[27]]/4 - SB[W[2], W[3], W[1], W[28]]/4 - 
   SB[W[2], W[3], W[1], W[29]]/4 + SB[W[2], W[3], W[1], W[30]]/4 - 
   (3*SB[W[2], W[3], W[2], W[1]])/2 - SB[W[2], W[3], W[2], W[3]] + 
   (3*SB[W[2], W[3], W[2], W[4]])/2 + (3*SB[W[2], W[3], W[2], W[5]])/2 - 
   SB[W[2], W[3], W[2], W[12]] + SB[W[2], W[3], W[2], W[17]]/2 - 
   SB[W[2], W[3], W[2], W[26]]/2 + (3*SB[W[2], W[3], W[3], W[1]])/2 - 
   SB[W[2], W[3], W[3], W[2]] - (3*SB[W[2], W[3], W[3], W[4]])/2 + 
   (3*SB[W[2], W[3], W[3], W[5]])/2 - SB[W[2], W[3], W[3], W[15]] + 
   SB[W[2], W[3], W[3], W[17]]/2 - SB[W[2], W[3], W[3], W[26]]/2 + 
   SB[W[2], W[3], W[4], W[1]] + (7*SB[W[2], W[3], W[4], W[2]])/4 - 
   (5*SB[W[2], W[3], W[4], W[3]])/4 - SB[W[2], W[3], W[4], W[4]] - 
   SB[W[2], W[3], W[4], W[5]] + SB[W[2], W[3], W[4], W[16]]/4 - 
   SB[W[2], W[3], W[4], W[17]]/2 + SB[W[2], W[3], W[4], W[18]]/4 + 
   (5*SB[W[2], W[3], W[4], W[19]])/4 - (3*SB[W[2], W[3], W[4], W[20]])/4 + 
   SB[W[2], W[3], W[4], W[26]]/2 + SB[W[2], W[3], W[4], W[27]]/4 - 
   SB[W[2], W[3], W[4], W[28]]/4 - SB[W[2], W[3], W[4], W[29]]/4 + 
   SB[W[2], W[3], W[4], W[30]]/4 - 2*SB[W[2], W[3], W[5], W[1]] + 
   (7*SB[W[2], W[3], W[5], W[2]])/4 + (7*SB[W[2], W[3], W[5], W[3]])/4 - 
   2*SB[W[2], W[3], W[5], W[4]] - SB[W[2], W[3], W[5], W[12]] - 
   SB[W[2], W[3], W[5], W[15]] + SB[W[2], W[3], W[5], W[16]]/4 - 
   SB[W[2], W[3], W[5], W[17]]/2 + SB[W[2], W[3], W[5], W[18]]/4 + 
   (5*SB[W[2], W[3], W[5], W[19]])/4 + (5*SB[W[2], W[3], W[5], W[20]])/4 + 
   SB[W[2], W[3], W[5], W[26]]/2 + SB[W[2], W[3], W[5], W[27]]/4 - 
   SB[W[2], W[3], W[5], W[28]]/4 - SB[W[2], W[3], W[5], W[29]]/4 + 
   SB[W[2], W[3], W[5], W[30]]/4 - SB[W[2], W[3], W[12], W[2]] + 
   2*SB[W[2], W[3], W[12], W[4]] - SB[W[2], W[3], W[12], W[5]] + 
   2*SB[W[2], W[3], W[12], W[12]] - 2*SB[W[2], W[3], W[12], W[19]] + 
   SB[W[2], W[3], W[13], W[1]]/2 - SB[W[2], W[3], W[13], W[3]]/2 + 
   SB[W[2], W[3], W[13], W[4]]/2 + SB[W[2], W[3], W[13], W[5]]/2 - 
   SB[W[2], W[3], W[13], W[18]]/2 - SB[W[2], W[3], W[13], W[20]]/2 - 
   SB[W[2], W[3], W[13], W[27]]/2 + SB[W[2], W[3], W[13], W[29]]/2 + 
   SB[W[2], W[3], W[14], W[1]]/2 - SB[W[2], W[3], W[14], W[2]]/2 + 
   SB[W[2], W[3], W[14], W[4]]/2 + SB[W[2], W[3], W[14], W[5]]/2 - 
   SB[W[2], W[3], W[14], W[16]]/2 - SB[W[2], W[3], W[14], W[19]]/2 + 
   SB[W[2], W[3], W[14], W[28]]/2 - SB[W[2], W[3], W[14], W[30]]/2 + 
   2*SB[W[2], W[3], W[15], W[1]] - SB[W[2], W[3], W[15], W[3]] - 
   SB[W[2], W[3], W[15], W[5]] + 2*SB[W[2], W[3], W[15], W[15]] - 
   2*SB[W[2], W[3], W[15], W[20]] - SB[W[2], W[3], W[17], W[1]] + 
   SB[W[2], W[3], W[17], W[2]]/4 + SB[W[2], W[3], W[17], W[3]]/4 - 
   SB[W[2], W[3], W[17], W[4]] - SB[W[2], W[3], W[17], W[16]]/4 + 
   SB[W[2], W[3], W[17], W[17]]/2 - SB[W[2], W[3], W[17], W[18]]/4 + 
   (3*SB[W[2], W[3], W[17], W[19]])/4 + (3*SB[W[2], W[3], W[17], W[20]])/4 - 
   SB[W[2], W[3], W[17], W[26]]/2 - SB[W[2], W[3], W[17], W[27]]/4 + 
   SB[W[2], W[3], W[17], W[28]]/4 + SB[W[2], W[3], W[17], W[29]]/4 - 
   SB[W[2], W[3], W[17], W[30]]/4 - SB[W[2], W[3], W[26], W[2]]/4 - 
   SB[W[2], W[3], W[26], W[3]]/4 + SB[W[2], W[3], W[26], W[16]]/4 - 
   SB[W[2], W[3], W[26], W[17]]/2 + SB[W[2], W[3], W[26], W[18]]/4 + 
   SB[W[2], W[3], W[26], W[19]]/4 + SB[W[2], W[3], W[26], W[20]]/4 + 
   SB[W[2], W[3], W[26], W[26]]/2 + SB[W[2], W[3], W[26], W[27]]/4 + 
   (3*SB[W[2], W[3], W[26], W[28]])/4 + (3*SB[W[2], W[3], W[26], W[29]])/4 + 
   SB[W[2], W[3], W[26], W[30]]/4 + SB[W[2], W[4], W[1], W[1]] + 
   SB[W[2], W[4], W[1], W[2]]/4 + SB[W[2], W[4], W[1], W[3]]/4 + 
   SB[W[2], W[4], W[1], W[4]] - 2*SB[W[2], W[4], W[1], W[9]] - 
   SB[W[2], W[4], W[1], W[16]]/4 + SB[W[2], W[4], W[1], W[17]]/2 - 
   SB[W[2], W[4], W[1], W[18]]/4 - (5*SB[W[2], W[4], W[1], W[19]])/4 + 
   (3*SB[W[2], W[4], W[1], W[20]])/4 - SB[W[2], W[4], W[1], W[26]]/2 - 
   SB[W[2], W[4], W[1], W[27]]/4 + SB[W[2], W[4], W[1], W[28]]/4 + 
   SB[W[2], W[4], W[1], W[29]]/4 - SB[W[2], W[4], W[1], W[30]]/4 - 
   SB[W[2], W[4], W[2], W[1]]/2 - (3*SB[W[2], W[4], W[2], W[2]])/4 + 
   (9*SB[W[2], W[4], W[2], W[3]])/4 - SB[W[2], W[4], W[2], W[4]]/2 + 
   SB[W[2], W[4], W[2], W[5]] + 2*SB[W[2], W[4], W[2], W[9]] - 
   3*SB[W[2], W[4], W[2], W[12]] - SB[W[2], W[4], W[2], W[16]]/4 - 
   SB[W[2], W[4], W[2], W[17]]/2 - SB[W[2], W[4], W[2], W[18]]/4 + 
   (5*SB[W[2], W[4], W[2], W[19]])/4 - (3*SB[W[2], W[4], W[2], W[20]])/4 + 
   SB[W[2], W[4], W[2], W[26]]/2 - SB[W[2], W[4], W[2], W[27]]/4 - 
   SB[W[2], W[4], W[2], W[28]]/4 - SB[W[2], W[4], W[2], W[29]]/4 - 
   SB[W[2], W[4], W[2], W[30]]/4 + SB[W[2], W[4], W[3], W[1]] + 
   (7*SB[W[2], W[4], W[3], W[2]])/4 - (5*SB[W[2], W[4], W[3], W[3]])/4 - 
   SB[W[2], W[4], W[3], W[4]] - SB[W[2], W[4], W[3], W[5]] + 
   SB[W[2], W[4], W[3], W[16]]/4 - SB[W[2], W[4], W[3], W[17]]/2 + 
   SB[W[2], W[4], W[3], W[18]]/4 + (5*SB[W[2], W[4], W[3], W[19]])/4 - 
   (3*SB[W[2], W[4], W[3], W[20]])/4 + SB[W[2], W[4], W[3], W[26]]/2 + 
   SB[W[2], W[4], W[3], W[27]]/4 - SB[W[2], W[4], W[3], W[28]]/4 - 
   SB[W[2], W[4], W[3], W[29]]/4 + SB[W[2], W[4], W[3], W[30]]/4 - 
   SB[W[2], W[4], W[5], W[3]] + SB[W[2], W[4], W[5], W[12]] - 
   2*SB[W[2], W[4], W[12], W[2]] - SB[W[2], W[4], W[12], W[3]] + 
   SB[W[2], W[4], W[12], W[4]] + 4*SB[W[2], W[4], W[12], W[12]] + 
   SB[W[2], W[4], W[12], W[17]] - 3*SB[W[2], W[4], W[12], W[19]] - 
   SB[W[2], W[4], W[12], W[26]] + SB[W[2], W[4], W[12], W[28]] - 
   SB[W[2], W[4], W[14], W[1]]/2 + SB[W[2], W[4], W[14], W[2]]/2 - 
   SB[W[2], W[4], W[14], W[4]]/2 - SB[W[2], W[4], W[14], W[5]]/2 + 
   SB[W[2], W[4], W[14], W[16]]/2 + SB[W[2], W[4], W[14], W[19]]/2 - 
   SB[W[2], W[4], W[14], W[28]]/2 + SB[W[2], W[4], W[14], W[30]]/2 - 
   SB[W[2], W[4], W[19], W[1]] + SB[W[2], W[4], W[19], W[2]]/4 + 
   (3*SB[W[2], W[4], W[19], W[3]])/4 + SB[W[2], W[4], W[19], W[5]]/2 - 
   2*SB[W[2], W[4], W[19], W[12]] - SB[W[2], W[4], W[19], W[16]]/4 - 
   SB[W[2], W[4], W[19], W[17]]/2 + SB[W[2], W[4], W[19], W[18]]/4 + 
   (5*SB[W[2], W[4], W[19], W[19]])/4 + (3*SB[W[2], W[4], W[19], W[20]])/4 + 
   SB[W[2], W[4], W[19], W[26]]/2 + SB[W[2], W[4], W[19], W[27]]/4 - 
   SB[W[2], W[4], W[19], W[28]]/4 + SB[W[2], W[4], W[19], W[29]]/4 - 
   SB[W[2], W[4], W[19], W[30]]/4 + SB[W[2], W[4], W[28], W[2]]/4 + 
   SB[W[2], W[4], W[28], W[3]]/4 - SB[W[2], W[4], W[28], W[16]]/4 + 
   SB[W[2], W[4], W[28], W[17]]/2 - SB[W[2], W[4], W[28], W[18]]/4 - 
   SB[W[2], W[4], W[28], W[19]]/4 - SB[W[2], W[4], W[28], W[20]]/4 - 
   SB[W[2], W[4], W[28], W[26]]/2 - SB[W[2], W[4], W[28], W[27]]/4 - 
   (3*SB[W[2], W[4], W[28], W[28]])/4 - (3*SB[W[2], W[4], W[28], W[29]])/4 - 
   SB[W[2], W[4], W[28], W[30]]/4 + SB[W[2], W[5], W[1], W[1]] + 
   SB[W[2], W[5], W[1], W[2]]/4 - (3*SB[W[2], W[5], W[1], W[3]])/4 + 
   SB[W[2], W[5], W[1], W[4]] + SB[W[2], W[5], W[1], W[12]] - 
   SB[W[2], W[5], W[1], W[16]]/4 + SB[W[2], W[5], W[1], W[17]]/2 - 
   SB[W[2], W[5], W[1], W[18]]/4 - (5*SB[W[2], W[5], W[1], W[19]])/4 - 
   (5*SB[W[2], W[5], W[1], W[20]])/4 - SB[W[2], W[5], W[1], W[26]]/2 - 
   SB[W[2], W[5], W[1], W[27]]/4 + SB[W[2], W[5], W[1], W[28]]/4 + 
   SB[W[2], W[5], W[1], W[29]]/4 - SB[W[2], W[5], W[1], W[30]]/4 + 
   (3*SB[W[2], W[5], W[2], W[1]])/2 + (5*SB[W[2], W[5], W[2], W[2]])/4 + 
   (9*SB[W[2], W[5], W[2], W[3]])/4 - SB[W[2], W[5], W[2], W[4]]/2 - 
   4*SB[W[2], W[5], W[2], W[12]] - SB[W[2], W[5], W[2], W[16]]/4 - 
   SB[W[2], W[5], W[2], W[17]]/2 - SB[W[2], W[5], W[2], W[18]]/4 + 
   (5*SB[W[2], W[5], W[2], W[19]])/4 - (3*SB[W[2], W[5], W[2], W[20]])/4 + 
   SB[W[2], W[5], W[2], W[26]]/2 - SB[W[2], W[5], W[2], W[27]]/4 - 
   SB[W[2], W[5], W[2], W[28]]/4 - SB[W[2], W[5], W[2], W[29]]/4 - 
   SB[W[2], W[5], W[2], W[30]]/4 + (7*SB[W[2], W[5], W[3], W[2]])/4 + 
   (3*SB[W[2], W[5], W[3], W[3]])/4 - 2*SB[W[2], W[5], W[3], W[4]] - 
   SB[W[2], W[5], W[3], W[5]] - SB[W[2], W[5], W[3], W[12]] + 
   SB[W[2], W[5], W[3], W[15]] + SB[W[2], W[5], W[3], W[16]]/4 - 
   SB[W[2], W[5], W[3], W[17]]/2 + SB[W[2], W[5], W[3], W[18]]/4 + 
   (5*SB[W[2], W[5], W[3], W[19]])/4 - (3*SB[W[2], W[5], W[3], W[20]])/4 + 
   SB[W[2], W[5], W[3], W[26]]/2 + SB[W[2], W[5], W[3], W[27]]/4 - 
   SB[W[2], W[5], W[3], W[28]]/4 - SB[W[2], W[5], W[3], W[29]]/4 + 
   SB[W[2], W[5], W[3], W[30]]/4 - SB[W[2], W[5], W[4], W[3]] + 
   SB[W[2], W[5], W[4], W[12]] - SB[W[2], W[5], W[5], W[2]] - 
   SB[W[2], W[5], W[5], W[3]] + SB[W[2], W[5], W[5], W[12]] + 
   SB[W[2], W[5], W[5], W[15]] + SB[W[2], W[5], W[12], W[1]] - 
   3*SB[W[2], W[5], W[12], W[2]] - 2*SB[W[2], W[5], W[12], W[3]] + 
   2*SB[W[2], W[5], W[12], W[4]] + 4*SB[W[2], W[5], W[12], W[12]] + 
   SB[W[2], W[5], W[12], W[17]] - 3*SB[W[2], W[5], W[12], W[19]] - 
   SB[W[2], W[5], W[12], W[26]] + SB[W[2], W[5], W[12], W[28]] - 
   SB[W[2], W[5], W[14], W[1]]/2 + SB[W[2], W[5], W[14], W[2]]/2 - 
   SB[W[2], W[5], W[14], W[4]]/2 - SB[W[2], W[5], W[14], W[5]]/2 + 
   SB[W[2], W[5], W[14], W[16]]/2 + SB[W[2], W[5], W[14], W[19]]/2 - 
   SB[W[2], W[5], W[14], W[28]]/2 + SB[W[2], W[5], W[14], W[30]]/2 - 
   2*SB[W[2], W[5], W[15], W[1]] + SB[W[2], W[5], W[15], W[3]] + 
   SB[W[2], W[5], W[15], W[5]] - 2*SB[W[2], W[5], W[15], W[15]] + 
   2*SB[W[2], W[5], W[15], W[20]] - SB[W[2], W[5], W[19], W[1]] + 
   SB[W[2], W[5], W[19], W[2]]/4 + (3*SB[W[2], W[5], W[19], W[3]])/4 + 
   SB[W[2], W[5], W[19], W[5]]/2 - 2*SB[W[2], W[5], W[19], W[12]] - 
   SB[W[2], W[5], W[19], W[16]]/4 - SB[W[2], W[5], W[19], W[17]]/2 + 
   SB[W[2], W[5], W[19], W[18]]/4 + (5*SB[W[2], W[5], W[19], W[19]])/4 + 
   (3*SB[W[2], W[5], W[19], W[20]])/4 + SB[W[2], W[5], W[19], W[26]]/2 + 
   SB[W[2], W[5], W[19], W[27]]/4 - SB[W[2], W[5], W[19], W[28]]/4 + 
   SB[W[2], W[5], W[19], W[29]]/4 - SB[W[2], W[5], W[19], W[30]]/4 + 
   SB[W[2], W[5], W[28], W[2]]/4 + SB[W[2], W[5], W[28], W[3]]/4 - 
   SB[W[2], W[5], W[28], W[16]]/4 + SB[W[2], W[5], W[28], W[17]]/2 - 
   SB[W[2], W[5], W[28], W[18]]/4 - SB[W[2], W[5], W[28], W[19]]/4 - 
   SB[W[2], W[5], W[28], W[20]]/4 - SB[W[2], W[5], W[28], W[26]]/2 - 
   SB[W[2], W[5], W[28], W[27]]/4 - (3*SB[W[2], W[5], W[28], W[28]])/4 - 
   (3*SB[W[2], W[5], W[28], W[29]])/4 - SB[W[2], W[5], W[28], W[30]]/4 + 
   SB[W[2], W[12], W[1], W[2]] - 2*SB[W[2], W[12], W[1], W[4]] + 
   SB[W[2], W[12], W[1], W[5]] - 2*SB[W[2], W[12], W[1], W[12]] + 
   2*SB[W[2], W[12], W[1], W[19]] - (5*SB[W[2], W[12], W[2], W[2]])/4 - 
   (5*SB[W[2], W[12], W[2], W[3]])/4 - SB[W[2], W[12], W[2], W[4]] - 
   (3*SB[W[2], W[12], W[2], W[5]])/2 + 5*SB[W[2], W[12], W[2], W[12]] + 
   SB[W[2], W[12], W[2], W[16]]/4 + SB[W[2], W[12], W[2], W[18]]/4 - 
   (5*SB[W[2], W[12], W[2], W[19]])/4 + (3*SB[W[2], W[12], W[2], W[20]])/4 + 
   SB[W[2], W[12], W[2], W[27]]/4 + SB[W[2], W[12], W[2], W[28]]/4 + 
   SB[W[2], W[12], W[2], W[29]]/4 + SB[W[2], W[12], W[2], W[30]]/4 - 
   SB[W[2], W[12], W[3], W[1]] - (3*SB[W[2], W[12], W[3], W[2]])/4 + 
   SB[W[2], W[12], W[3], W[3]]/4 + SB[W[2], W[12], W[3], W[4]] - 
   SB[W[2], W[12], W[3], W[5]] + 2*SB[W[2], W[12], W[3], W[12]] - 
   SB[W[2], W[12], W[3], W[16]]/4 + SB[W[2], W[12], W[3], W[17]]/2 - 
   SB[W[2], W[12], W[3], W[18]]/4 - (5*SB[W[2], W[12], W[3], W[19]])/4 + 
   (3*SB[W[2], W[12], W[3], W[20]])/4 - SB[W[2], W[12], W[3], W[26]]/2 - 
   SB[W[2], W[12], W[3], W[27]]/4 + SB[W[2], W[12], W[3], W[28]]/4 + 
   SB[W[2], W[12], W[3], W[29]]/4 - SB[W[2], W[12], W[3], W[30]]/4 - 
   SB[W[2], W[12], W[4], W[1]] - (7*SB[W[2], W[12], W[4], W[2]])/4 - 
   SB[W[2], W[12], W[4], W[3]]/4 + SB[W[2], W[12], W[4], W[4]] + 
   SB[W[2], W[12], W[4], W[5]]/2 + 2*SB[W[2], W[12], W[4], W[12]] - 
   SB[W[2], W[12], W[4], W[16]]/4 + SB[W[2], W[12], W[4], W[17]]/2 + 
   SB[W[2], W[12], W[4], W[18]]/4 - (7*SB[W[2], W[12], W[4], W[19]])/4 + 
   (3*SB[W[2], W[12], W[4], W[20]])/4 - SB[W[2], W[12], W[4], W[26]]/2 + 
   SB[W[2], W[12], W[4], W[27]]/4 + (3*SB[W[2], W[12], W[4], W[28]])/4 + 
   SB[W[2], W[12], W[4], W[29]]/4 - SB[W[2], W[12], W[4], W[30]]/4 + 
   2*SB[W[2], W[12], W[5], W[1]] - (5*SB[W[2], W[12], W[5], W[2]])/4 - 
   (5*SB[W[2], W[12], W[5], W[3]])/4 + (3*SB[W[2], W[12], W[5], W[4]])/2 + 
   SB[W[2], W[12], W[5], W[12]] - SB[W[2], W[12], W[5], W[16]]/4 + 
   SB[W[2], W[12], W[5], W[17]]/2 - SB[W[2], W[12], W[5], W[18]]/4 - 
   (5*SB[W[2], W[12], W[5], W[19]])/4 - (3*SB[W[2], W[12], W[5], W[20]])/4 - 
   SB[W[2], W[12], W[5], W[26]]/2 - SB[W[2], W[12], W[5], W[27]]/4 + 
   SB[W[2], W[12], W[5], W[28]]/4 - SB[W[2], W[12], W[5], W[29]]/4 - 
   SB[W[2], W[12], W[5], W[30]]/4 - 2*SB[W[2], W[12], W[12], W[1]] + 
   (9*SB[W[2], W[12], W[12], W[2]])/2 + (7*SB[W[2], W[12], W[12], W[3]])/2 - 
   (3*SB[W[2], W[12], W[12], W[4]])/2 + (3*SB[W[2], W[12], W[12], W[5]])/2 - 
   10*SB[W[2], W[12], W[12], W[12]] - (3*SB[W[2], W[12], W[12], W[17]])/2 + 
   (11*SB[W[2], W[12], W[12], W[19]])/2 + (3*SB[W[2], W[12], W[12], W[26]])/
    2 - (3*SB[W[2], W[12], W[12], W[28]])/2 + SB[W[2], W[12], W[17], W[1]] - 
   SB[W[2], W[12], W[17], W[2]]/4 - SB[W[2], W[12], W[17], W[3]]/4 + 
   SB[W[2], W[12], W[17], W[4]] + SB[W[2], W[12], W[17], W[16]]/4 - 
   SB[W[2], W[12], W[17], W[17]]/2 + SB[W[2], W[12], W[17], W[18]]/4 - 
   (3*SB[W[2], W[12], W[17], W[19]])/4 - (3*SB[W[2], W[12], W[17], W[20]])/
    4 + SB[W[2], W[12], W[17], W[26]]/2 + SB[W[2], W[12], W[17], W[27]]/4 - 
   SB[W[2], W[12], W[17], W[28]]/4 - SB[W[2], W[12], W[17], W[29]]/4 + 
   SB[W[2], W[12], W[17], W[30]]/4 + SB[W[2], W[12], W[19], W[1]] - 
   SB[W[2], W[12], W[19], W[2]]/4 - (3*SB[W[2], W[12], W[19], W[3]])/4 - 
   SB[W[2], W[12], W[19], W[5]]/2 + 2*SB[W[2], W[12], W[19], W[12]] + 
   SB[W[2], W[12], W[19], W[16]]/4 + SB[W[2], W[12], W[19], W[17]]/2 - 
   SB[W[2], W[12], W[19], W[18]]/4 - (5*SB[W[2], W[12], W[19], W[19]])/4 - 
   (3*SB[W[2], W[12], W[19], W[20]])/4 - SB[W[2], W[12], W[19], W[26]]/2 - 
   SB[W[2], W[12], W[19], W[27]]/4 + SB[W[2], W[12], W[19], W[28]]/4 - 
   SB[W[2], W[12], W[19], W[29]]/4 + SB[W[2], W[12], W[19], W[30]]/4 + 
   SB[W[2], W[12], W[26], W[2]]/4 + SB[W[2], W[12], W[26], W[3]]/4 - 
   SB[W[2], W[12], W[26], W[16]]/4 + SB[W[2], W[12], W[26], W[17]]/2 - 
   SB[W[2], W[12], W[26], W[18]]/4 - SB[W[2], W[12], W[26], W[19]]/4 - 
   SB[W[2], W[12], W[26], W[20]]/4 - SB[W[2], W[12], W[26], W[26]]/2 - 
   SB[W[2], W[12], W[26], W[27]]/4 - (3*SB[W[2], W[12], W[26], W[28]])/4 - 
   (3*SB[W[2], W[12], W[26], W[29]])/4 - SB[W[2], W[12], W[26], W[30]]/4 - 
   SB[W[2], W[12], W[28], W[2]]/4 - SB[W[2], W[12], W[28], W[3]]/4 + 
   SB[W[2], W[12], W[28], W[16]]/4 - SB[W[2], W[12], W[28], W[17]]/2 + 
   SB[W[2], W[12], W[28], W[18]]/4 + SB[W[2], W[12], W[28], W[19]]/4 + 
   SB[W[2], W[12], W[28], W[20]]/4 + SB[W[2], W[12], W[28], W[26]]/2 + 
   SB[W[2], W[12], W[28], W[27]]/4 + (3*SB[W[2], W[12], W[28], W[28]])/4 + 
   (3*SB[W[2], W[12], W[28], W[29]])/4 + SB[W[2], W[12], W[28], W[30]]/4 - 
   SB[W[2], W[14], W[1], W[1]] - SB[W[2], W[14], W[1], W[2]]/4 + 
   SB[W[2], W[14], W[1], W[3]]/4 - (3*SB[W[2], W[14], W[1], W[4]])/2 - 
   SB[W[2], W[14], W[1], W[5]]/2 + 2*SB[W[2], W[14], W[1], W[9]] + 
   (3*SB[W[2], W[14], W[1], W[16]])/4 - SB[W[2], W[14], W[1], W[17]]/2 + 
   SB[W[2], W[14], W[1], W[18]]/4 + (5*SB[W[2], W[14], W[1], W[19]])/4 - 
   (3*SB[W[2], W[14], W[1], W[20]])/4 + SB[W[2], W[14], W[1], W[26]]/2 + 
   SB[W[2], W[14], W[1], W[27]]/4 - SB[W[2], W[14], W[1], W[28]]/4 - 
   SB[W[2], W[14], W[1], W[29]]/4 + (3*SB[W[2], W[14], W[1], W[30]])/4 + 
   SB[W[2], W[14], W[2], W[1]]/2 + (3*SB[W[2], W[14], W[2], W[2]])/4 - 
   (3*SB[W[2], W[14], W[2], W[3]])/4 - (3*SB[W[2], W[14], W[2], W[5]])/2 - 
   2*SB[W[2], W[14], W[2], W[9]] + 2*SB[W[2], W[14], W[2], W[12]] + 
   (3*SB[W[2], W[14], W[2], W[16]])/4 + SB[W[2], W[14], W[2], W[17]]/2 + 
   SB[W[2], W[14], W[2], W[18]]/4 - (5*SB[W[2], W[14], W[2], W[19]])/4 + 
   (3*SB[W[2], W[14], W[2], W[20]])/4 - SB[W[2], W[14], W[2], W[26]]/2 + 
   SB[W[2], W[14], W[2], W[27]]/4 + SB[W[2], W[14], W[2], W[28]]/4 + 
   SB[W[2], W[14], W[2], W[29]]/4 + (3*SB[W[2], W[14], W[2], W[30]])/4 + 
   SB[W[2], W[14], W[3], W[1]]/2 - SB[W[2], W[14], W[3], W[2]]/2 + 
   SB[W[2], W[14], W[3], W[4]]/2 + SB[W[2], W[14], W[3], W[5]]/2 - 
   SB[W[2], W[14], W[3], W[16]]/2 - SB[W[2], W[14], W[3], W[19]]/2 + 
   SB[W[2], W[14], W[3], W[28]]/2 - SB[W[2], W[14], W[3], W[30]]/2 - 
   (3*SB[W[2], W[14], W[4], W[1]])/2 + SB[W[2], W[14], W[4], W[2]]/4 + 
   (3*SB[W[2], W[14], W[4], W[3]])/4 - SB[W[2], W[14], W[4], W[4]] + 
   SB[W[2], W[14], W[4], W[5]]/2 + 2*SB[W[2], W[14], W[4], W[9]] - 
   2*SB[W[2], W[14], W[4], W[12]] + SB[W[2], W[14], W[4], W[16]]/4 - 
   SB[W[2], W[14], W[4], W[17]]/2 - SB[W[2], W[14], W[4], W[18]]/4 + 
   (9*SB[W[2], W[14], W[4], W[19]])/4 - (3*SB[W[2], W[14], W[4], W[20]])/4 + 
   SB[W[2], W[14], W[4], W[26]]/2 - SB[W[2], W[14], W[4], W[27]]/4 - 
   (5*SB[W[2], W[14], W[4], W[28]])/4 - SB[W[2], W[14], W[4], W[29]]/4 + 
   SB[W[2], W[14], W[4], W[30]]/4 - (3*SB[W[2], W[14], W[5], W[1]])/2 + 
   (3*SB[W[2], W[14], W[5], W[2]])/4 + (3*SB[W[2], W[14], W[5], W[3]])/4 - 
   SB[W[2], W[14], W[5], W[4]]/2 - 2*SB[W[2], W[14], W[5], W[12]] + 
   SB[W[2], W[14], W[5], W[16]]/4 - SB[W[2], W[14], W[5], W[17]]/2 + 
   SB[W[2], W[14], W[5], W[18]]/4 + (7*SB[W[2], W[14], W[5], W[19]])/4 + 
   (3*SB[W[2], W[14], W[5], W[20]])/4 + SB[W[2], W[14], W[5], W[26]]/2 + 
   SB[W[2], W[14], W[5], W[27]]/4 - (3*SB[W[2], W[14], W[5], W[28]])/4 + 
   SB[W[2], W[14], W[5], W[29]]/4 + SB[W[2], W[14], W[5], W[30]]/4 + 
   (3*SB[W[2], W[14], W[14], W[1]])/2 - (3*SB[W[2], W[14], W[14], W[2]])/2 + 
   (3*SB[W[2], W[14], W[14], W[4]])/2 + (3*SB[W[2], W[14], W[14], W[5]])/2 - 
   (3*SB[W[2], W[14], W[14], W[16]])/2 - (3*SB[W[2], W[14], W[14], W[19]])/
    2 + (3*SB[W[2], W[14], W[14], W[28]])/2 - 
   (3*SB[W[2], W[14], W[14], W[30]])/2 + SB[W[2], W[14], W[16], W[1]]/2 + 
   (3*SB[W[2], W[14], W[16], W[2]])/4 - SB[W[2], W[14], W[16], W[3]]/4 + 
   SB[W[2], W[14], W[16], W[4]] - 2*SB[W[2], W[14], W[16], W[9]] - 
   SB[W[2], W[14], W[16], W[16]]/4 + SB[W[2], W[14], W[16], W[17]]/2 - 
   SB[W[2], W[14], W[16], W[18]]/4 - (3*SB[W[2], W[14], W[16], W[19]])/4 + 
   (3*SB[W[2], W[14], W[16], W[20]])/4 - SB[W[2], W[14], W[16], W[26]]/2 - 
   SB[W[2], W[14], W[16], W[27]]/4 - SB[W[2], W[14], W[16], W[28]]/4 + 
   SB[W[2], W[14], W[16], W[29]]/4 - SB[W[2], W[14], W[16], W[30]]/4 + 
   SB[W[2], W[14], W[19], W[1]] - SB[W[2], W[14], W[19], W[2]]/4 - 
   (3*SB[W[2], W[14], W[19], W[3]])/4 - SB[W[2], W[14], W[19], W[5]]/2 + 
   2*SB[W[2], W[14], W[19], W[12]] + SB[W[2], W[14], W[19], W[16]]/4 + 
   SB[W[2], W[14], W[19], W[17]]/2 - SB[W[2], W[14], W[19], W[18]]/4 - 
   (5*SB[W[2], W[14], W[19], W[19]])/4 - (3*SB[W[2], W[14], W[19], W[20]])/
    4 - SB[W[2], W[14], W[19], W[26]]/2 - SB[W[2], W[14], W[19], W[27]]/4 + 
   SB[W[2], W[14], W[19], W[28]]/4 - SB[W[2], W[14], W[19], W[29]]/4 + 
   SB[W[2], W[14], W[19], W[30]]/4 - SB[W[2], W[14], W[28], W[2]]/4 - 
   SB[W[2], W[14], W[28], W[3]]/4 + SB[W[2], W[14], W[28], W[16]]/4 - 
   SB[W[2], W[14], W[28], W[17]]/2 + SB[W[2], W[14], W[28], W[18]]/4 + 
   SB[W[2], W[14], W[28], W[19]]/4 + SB[W[2], W[14], W[28], W[20]]/4 + 
   SB[W[2], W[14], W[28], W[26]]/2 + SB[W[2], W[14], W[28], W[27]]/4 + 
   (3*SB[W[2], W[14], W[28], W[28]])/4 + (3*SB[W[2], W[14], W[28], W[29]])/
    4 + SB[W[2], W[14], W[28], W[30]]/4 + SB[W[2], W[14], W[30], W[2]]/4 + 
   SB[W[2], W[14], W[30], W[3]]/4 - SB[W[2], W[14], W[30], W[16]]/4 + 
   SB[W[2], W[14], W[30], W[17]]/2 - SB[W[2], W[14], W[30], W[18]]/4 - 
   SB[W[2], W[14], W[30], W[19]]/4 - SB[W[2], W[14], W[30], W[20]]/4 - 
   SB[W[2], W[14], W[30], W[26]]/2 - SB[W[2], W[14], W[30], W[27]]/4 - 
   (3*SB[W[2], W[14], W[30], W[28]])/4 - (3*SB[W[2], W[14], W[30], W[29]])/
    4 - SB[W[2], W[14], W[30], W[30]]/4 - SB[W[3], W[1], W[2], W[1]] - 
   (5*SB[W[3], W[1], W[2], W[2]])/4 + (7*SB[W[3], W[1], W[2], W[3]])/4 + 
   SB[W[3], W[1], W[2], W[4]] - SB[W[3], W[1], W[2], W[5]] + 
   SB[W[3], W[1], W[2], W[16]]/4 - SB[W[3], W[1], W[2], W[17]]/2 + 
   SB[W[3], W[1], W[2], W[18]]/4 - (3*SB[W[3], W[1], W[2], W[19]])/4 + 
   (5*SB[W[3], W[1], W[2], W[20]])/4 + SB[W[3], W[1], W[2], W[26]]/2 + 
   SB[W[3], W[1], W[2], W[27]]/4 - SB[W[3], W[1], W[2], W[28]]/4 - 
   SB[W[3], W[1], W[2], W[29]]/4 + SB[W[3], W[1], W[2], W[30]]/4 - 
   SB[W[3], W[1], W[3], W[1]]/2 + (9*SB[W[3], W[1], W[3], W[2]])/4 - 
   (3*SB[W[3], W[1], W[3], W[3]])/4 - SB[W[3], W[1], W[3], W[4]]/2 + 
   SB[W[3], W[1], W[3], W[5]] + 2*SB[W[3], W[1], W[3], W[6]] - 
   3*SB[W[3], W[1], W[3], W[15]] - SB[W[3], W[1], W[3], W[16]]/4 - 
   SB[W[3], W[1], W[3], W[17]]/2 - SB[W[3], W[1], W[3], W[18]]/4 - 
   (3*SB[W[3], W[1], W[3], W[19]])/4 + (5*SB[W[3], W[1], W[3], W[20]])/4 + 
   SB[W[3], W[1], W[3], W[26]]/2 - SB[W[3], W[1], W[3], W[27]]/4 - 
   SB[W[3], W[1], W[3], W[28]]/4 - SB[W[3], W[1], W[3], W[29]]/4 - 
   SB[W[3], W[1], W[3], W[30]]/4 + SB[W[3], W[1], W[4], W[1]] + 
   SB[W[3], W[1], W[4], W[2]]/4 + SB[W[3], W[1], W[4], W[3]]/4 + 
   SB[W[3], W[1], W[4], W[4]] - 2*SB[W[3], W[1], W[4], W[6]] - 
   SB[W[3], W[1], W[4], W[16]]/4 + SB[W[3], W[1], W[4], W[17]]/2 - 
   SB[W[3], W[1], W[4], W[18]]/4 + (3*SB[W[3], W[1], W[4], W[19]])/4 - 
   (5*SB[W[3], W[1], W[4], W[20]])/4 - SB[W[3], W[1], W[4], W[26]]/2 - 
   SB[W[3], W[1], W[4], W[27]]/4 + SB[W[3], W[1], W[4], W[28]]/4 + 
   SB[W[3], W[1], W[4], W[29]]/4 - SB[W[3], W[1], W[4], W[30]]/4 - 
   SB[W[3], W[1], W[5], W[2]] + SB[W[3], W[1], W[5], W[15]] - 
   SB[W[3], W[1], W[13], W[1]]/2 + SB[W[3], W[1], W[13], W[3]]/2 - 
   SB[W[3], W[1], W[13], W[4]]/2 - SB[W[3], W[1], W[13], W[5]]/2 + 
   SB[W[3], W[1], W[13], W[18]]/2 + SB[W[3], W[1], W[13], W[20]]/2 + 
   SB[W[3], W[1], W[13], W[27]]/2 - SB[W[3], W[1], W[13], W[29]]/2 + 
   SB[W[3], W[1], W[15], W[1]] - SB[W[3], W[1], W[15], W[2]] - 
   2*SB[W[3], W[1], W[15], W[3]] + 4*SB[W[3], W[1], W[15], W[15]] + 
   SB[W[3], W[1], W[15], W[17]] - 3*SB[W[3], W[1], W[15], W[20]] - 
   SB[W[3], W[1], W[15], W[26]] + SB[W[3], W[1], W[15], W[29]] + 
   (3*SB[W[3], W[1], W[20], W[2]])/4 + SB[W[3], W[1], W[20], W[3]]/4 - 
   SB[W[3], W[1], W[20], W[4]] + SB[W[3], W[1], W[20], W[5]]/2 - 
   2*SB[W[3], W[1], W[20], W[15]] + SB[W[3], W[1], W[20], W[16]]/4 - 
   SB[W[3], W[1], W[20], W[17]]/2 - SB[W[3], W[1], W[20], W[18]]/4 + 
   (3*SB[W[3], W[1], W[20], W[19]])/4 + (5*SB[W[3], W[1], W[20], W[20]])/4 + 
   SB[W[3], W[1], W[20], W[26]]/2 - SB[W[3], W[1], W[20], W[27]]/4 + 
   SB[W[3], W[1], W[20], W[28]]/4 - SB[W[3], W[1], W[20], W[29]]/4 + 
   SB[W[3], W[1], W[20], W[30]]/4 + SB[W[3], W[1], W[29], W[2]]/4 + 
   SB[W[3], W[1], W[29], W[3]]/4 - SB[W[3], W[1], W[29], W[16]]/4 + 
   SB[W[3], W[1], W[29], W[17]]/2 - SB[W[3], W[1], W[29], W[18]]/4 - 
   SB[W[3], W[1], W[29], W[19]]/4 - SB[W[3], W[1], W[29], W[20]]/4 - 
   SB[W[3], W[1], W[29], W[26]]/2 - SB[W[3], W[1], W[29], W[27]]/4 - 
   (3*SB[W[3], W[1], W[29], W[28]])/4 - (3*SB[W[3], W[1], W[29], W[29]])/4 - 
   SB[W[3], W[1], W[29], W[30]]/4 - SB[W[3], W[2], W[1], W[1]] - 
   (5*SB[W[3], W[2], W[1], W[2]])/4 + (7*SB[W[3], W[2], W[1], W[3]])/4 + 
   SB[W[3], W[2], W[1], W[4]] - SB[W[3], W[2], W[1], W[5]] + 
   SB[W[3], W[2], W[1], W[16]]/4 - SB[W[3], W[2], W[1], W[17]]/2 + 
   SB[W[3], W[2], W[1], W[18]]/4 - (3*SB[W[3], W[2], W[1], W[19]])/4 + 
   (5*SB[W[3], W[2], W[1], W[20]])/4 + SB[W[3], W[2], W[1], W[26]]/2 + 
   SB[W[3], W[2], W[1], W[27]]/4 - SB[W[3], W[2], W[1], W[28]]/4 - 
   SB[W[3], W[2], W[1], W[29]]/4 + SB[W[3], W[2], W[1], W[30]]/4 - 
   (3*SB[W[3], W[2], W[2], W[1]])/2 - SB[W[3], W[2], W[2], W[3]] + 
   (3*SB[W[3], W[2], W[2], W[4]])/2 + (3*SB[W[3], W[2], W[2], W[5]])/2 - 
   SB[W[3], W[2], W[2], W[12]] + SB[W[3], W[2], W[2], W[17]]/2 - 
   SB[W[3], W[2], W[2], W[26]]/2 + (3*SB[W[3], W[2], W[3], W[1]])/2 - 
   SB[W[3], W[2], W[3], W[2]] - (3*SB[W[3], W[2], W[3], W[4]])/2 + 
   (3*SB[W[3], W[2], W[3], W[5]])/2 - SB[W[3], W[2], W[3], W[15]] + 
   SB[W[3], W[2], W[3], W[17]]/2 - SB[W[3], W[2], W[3], W[26]]/2 + 
   SB[W[3], W[2], W[4], W[1]] + (7*SB[W[3], W[2], W[4], W[2]])/4 - 
   (5*SB[W[3], W[2], W[4], W[3]])/4 - SB[W[3], W[2], W[4], W[4]] - 
   SB[W[3], W[2], W[4], W[5]] + SB[W[3], W[2], W[4], W[16]]/4 - 
   SB[W[3], W[2], W[4], W[17]]/2 + SB[W[3], W[2], W[4], W[18]]/4 + 
   (5*SB[W[3], W[2], W[4], W[19]])/4 - (3*SB[W[3], W[2], W[4], W[20]])/4 + 
   SB[W[3], W[2], W[4], W[26]]/2 + SB[W[3], W[2], W[4], W[27]]/4 - 
   SB[W[3], W[2], W[4], W[28]]/4 - SB[W[3], W[2], W[4], W[29]]/4 + 
   SB[W[3], W[2], W[4], W[30]]/4 - 2*SB[W[3], W[2], W[5], W[1]] + 
   (7*SB[W[3], W[2], W[5], W[2]])/4 + (7*SB[W[3], W[2], W[5], W[3]])/4 - 
   2*SB[W[3], W[2], W[5], W[4]] - SB[W[3], W[2], W[5], W[12]] - 
   SB[W[3], W[2], W[5], W[15]] + SB[W[3], W[2], W[5], W[16]]/4 - 
   SB[W[3], W[2], W[5], W[17]]/2 + SB[W[3], W[2], W[5], W[18]]/4 + 
   (5*SB[W[3], W[2], W[5], W[19]])/4 + (5*SB[W[3], W[2], W[5], W[20]])/4 + 
   SB[W[3], W[2], W[5], W[26]]/2 + SB[W[3], W[2], W[5], W[27]]/4 - 
   SB[W[3], W[2], W[5], W[28]]/4 - SB[W[3], W[2], W[5], W[29]]/4 + 
   SB[W[3], W[2], W[5], W[30]]/4 - SB[W[3], W[2], W[12], W[2]] + 
   2*SB[W[3], W[2], W[12], W[4]] - SB[W[3], W[2], W[12], W[5]] + 
   2*SB[W[3], W[2], W[12], W[12]] - 2*SB[W[3], W[2], W[12], W[19]] + 
   SB[W[3], W[2], W[13], W[1]]/2 - SB[W[3], W[2], W[13], W[3]]/2 + 
   SB[W[3], W[2], W[13], W[4]]/2 + SB[W[3], W[2], W[13], W[5]]/2 - 
   SB[W[3], W[2], W[13], W[18]]/2 - SB[W[3], W[2], W[13], W[20]]/2 - 
   SB[W[3], W[2], W[13], W[27]]/2 + SB[W[3], W[2], W[13], W[29]]/2 + 
   SB[W[3], W[2], W[14], W[1]]/2 - SB[W[3], W[2], W[14], W[2]]/2 + 
   SB[W[3], W[2], W[14], W[4]]/2 + SB[W[3], W[2], W[14], W[5]]/2 - 
   SB[W[3], W[2], W[14], W[16]]/2 - SB[W[3], W[2], W[14], W[19]]/2 + 
   SB[W[3], W[2], W[14], W[28]]/2 - SB[W[3], W[2], W[14], W[30]]/2 + 
   2*SB[W[3], W[2], W[15], W[1]] - SB[W[3], W[2], W[15], W[3]] - 
   SB[W[3], W[2], W[15], W[5]] + 2*SB[W[3], W[2], W[15], W[15]] - 
   2*SB[W[3], W[2], W[15], W[20]] - SB[W[3], W[2], W[17], W[1]] + 
   SB[W[3], W[2], W[17], W[2]]/4 + SB[W[3], W[2], W[17], W[3]]/4 - 
   SB[W[3], W[2], W[17], W[4]] - SB[W[3], W[2], W[17], W[16]]/4 + 
   SB[W[3], W[2], W[17], W[17]]/2 - SB[W[3], W[2], W[17], W[18]]/4 + 
   (3*SB[W[3], W[2], W[17], W[19]])/4 + (3*SB[W[3], W[2], W[17], W[20]])/4 - 
   SB[W[3], W[2], W[17], W[26]]/2 - SB[W[3], W[2], W[17], W[27]]/4 + 
   SB[W[3], W[2], W[17], W[28]]/4 + SB[W[3], W[2], W[17], W[29]]/4 - 
   SB[W[3], W[2], W[17], W[30]]/4 - SB[W[3], W[2], W[26], W[2]]/4 - 
   SB[W[3], W[2], W[26], W[3]]/4 + SB[W[3], W[2], W[26], W[16]]/4 - 
   SB[W[3], W[2], W[26], W[17]]/2 + SB[W[3], W[2], W[26], W[18]]/4 + 
   SB[W[3], W[2], W[26], W[19]]/4 + SB[W[3], W[2], W[26], W[20]]/4 + 
   SB[W[3], W[2], W[26], W[26]]/2 + SB[W[3], W[2], W[26], W[27]]/4 + 
   (3*SB[W[3], W[2], W[26], W[28]])/4 + (3*SB[W[3], W[2], W[26], W[29]])/4 + 
   SB[W[3], W[2], W[26], W[30]]/4 + (3*SB[W[3], W[3], W[1], W[2]])/2 - 
   SB[W[3], W[3], W[1], W[3]]/2 + SB[W[3], W[3], W[1], W[4]]/2 - 
   SB[W[3], W[3], W[1], W[15]] - SB[W[3], W[3], W[1], W[20]]/2 + 
   SB[W[3], W[3], W[1], W[29]]/2 + (3*SB[W[3], W[3], W[2], W[1]])/2 - 
   SB[W[3], W[3], W[2], W[2]] - (3*SB[W[3], W[3], W[2], W[4]])/2 + 
   (3*SB[W[3], W[3], W[2], W[5]])/2 - SB[W[3], W[3], W[2], W[15]] + 
   SB[W[3], W[3], W[2], W[17]]/2 - SB[W[3], W[3], W[2], W[26]]/2 + 
   SB[W[3], W[3], W[4], W[1]]/2 - (3*SB[W[3], W[3], W[4], W[2]])/2 + 
   SB[W[3], W[3], W[4], W[5]]/2 + SB[W[3], W[3], W[4], W[15]] - 
   SB[W[3], W[3], W[4], W[18]]/2 - SB[W[3], W[3], W[4], W[27]]/2 + 
   (3*SB[W[3], W[3], W[5], W[2]])/2 - SB[W[3], W[3], W[5], W[3]]/2 + 
   SB[W[3], W[3], W[5], W[4]]/2 - SB[W[3], W[3], W[5], W[15]] - 
   SB[W[3], W[3], W[5], W[20]]/2 + SB[W[3], W[3], W[5], W[29]]/2 - 
   SB[W[3], W[3], W[13], W[1]]/2 + SB[W[3], W[3], W[13], W[3]]/2 - 
   SB[W[3], W[3], W[13], W[4]]/2 - SB[W[3], W[3], W[13], W[5]]/2 + 
   SB[W[3], W[3], W[13], W[18]]/2 + SB[W[3], W[3], W[13], W[20]]/2 + 
   SB[W[3], W[3], W[13], W[27]]/2 - SB[W[3], W[3], W[13], W[29]]/2 - 
   (3*SB[W[3], W[3], W[15], W[1]])/2 - SB[W[3], W[3], W[15], W[2]]/2 + 
   SB[W[3], W[3], W[15], W[3]]/2 + SB[W[3], W[3], W[15], W[4]] - 
   (3*SB[W[3], W[3], W[15], W[5]])/2 + 2*SB[W[3], W[3], W[15], W[15]] - 
   SB[W[3], W[3], W[15], W[17]]/2 + SB[W[3], W[3], W[15], W[20]]/2 + 
   SB[W[3], W[3], W[15], W[26]]/2 - SB[W[3], W[3], W[15], W[29]]/2 + 
   SB[W[3], W[4], W[1], W[1]] + SB[W[3], W[4], W[1], W[2]]/4 + 
   SB[W[3], W[4], W[1], W[3]]/4 + SB[W[3], W[4], W[1], W[4]] - 
   2*SB[W[3], W[4], W[1], W[6]] - SB[W[3], W[4], W[1], W[16]]/4 + 
   SB[W[3], W[4], W[1], W[17]]/2 - SB[W[3], W[4], W[1], W[18]]/4 + 
   (3*SB[W[3], W[4], W[1], W[19]])/4 - (5*SB[W[3], W[4], W[1], W[20]])/4 - 
   SB[W[3], W[4], W[1], W[26]]/2 - SB[W[3], W[4], W[1], W[27]]/4 + 
   SB[W[3], W[4], W[1], W[28]]/4 + SB[W[3], W[4], W[1], W[29]]/4 - 
   SB[W[3], W[4], W[1], W[30]]/4 + (3*SB[W[3], W[4], W[2], W[1]])/2 + 
   (5*SB[W[3], W[4], W[2], W[2]])/4 - (5*SB[W[3], W[4], W[2], W[3]])/4 - 
   SB[W[3], W[4], W[2], W[4]]/2 - SB[W[3], W[4], W[2], W[5]]/2 - 
   SB[W[3], W[4], W[2], W[16]]/4 - SB[W[3], W[4], W[2], W[17]]/2 + 
   SB[W[3], W[4], W[2], W[18]]/4 + (3*SB[W[3], W[4], W[2], W[19]])/4 - 
   (3*SB[W[3], W[4], W[2], W[20]])/4 + SB[W[3], W[4], W[2], W[26]]/2 + 
   SB[W[3], W[4], W[2], W[27]]/4 + SB[W[3], W[4], W[2], W[28]]/4 - 
   SB[W[3], W[4], W[2], W[29]]/4 - SB[W[3], W[4], W[2], W[30]]/4 + 
   SB[W[3], W[4], W[3], W[1]]/2 - (3*SB[W[3], W[4], W[3], W[2]])/2 + 
   SB[W[3], W[4], W[3], W[5]]/2 + SB[W[3], W[4], W[3], W[15]] - 
   SB[W[3], W[4], W[3], W[18]]/2 - SB[W[3], W[4], W[3], W[27]]/2 + 
   SB[W[3], W[4], W[5], W[1]] - (3*SB[W[3], W[4], W[5], W[2]])/4 + 
   SB[W[3], W[4], W[5], W[3]]/4 + SB[W[3], W[4], W[5], W[4]] + 
   SB[W[3], W[4], W[5], W[15]] - SB[W[3], W[4], W[5], W[16]]/4 + 
   SB[W[3], W[4], W[5], W[17]]/2 - SB[W[3], W[4], W[5], W[18]]/4 - 
   (5*SB[W[3], W[4], W[5], W[19]])/4 - (5*SB[W[3], W[4], W[5], W[20]])/4 - 
   SB[W[3], W[4], W[5], W[26]]/2 - SB[W[3], W[4], W[5], W[27]]/4 + 
   SB[W[3], W[4], W[5], W[28]]/4 + SB[W[3], W[4], W[5], W[29]]/4 - 
   SB[W[3], W[4], W[5], W[30]]/4 - SB[W[3], W[4], W[13], W[1]]/2 + 
   SB[W[3], W[4], W[13], W[3]]/2 - SB[W[3], W[4], W[13], W[4]]/2 - 
   SB[W[3], W[4], W[13], W[5]]/2 + SB[W[3], W[4], W[13], W[18]]/2 + 
   SB[W[3], W[4], W[13], W[20]]/2 + SB[W[3], W[4], W[13], W[27]]/2 - 
   SB[W[3], W[4], W[13], W[29]]/2 - SB[W[3], W[4], W[14], W[1]]/2 + 
   SB[W[3], W[4], W[14], W[2]]/2 - SB[W[3], W[4], W[14], W[4]]/2 - 
   SB[W[3], W[4], W[14], W[5]]/2 + SB[W[3], W[4], W[14], W[16]]/2 + 
   SB[W[3], W[4], W[14], W[19]]/2 - SB[W[3], W[4], W[14], W[28]]/2 + 
   SB[W[3], W[4], W[14], W[30]]/2 - 2*SB[W[3], W[4], W[15], W[1]] + 
   SB[W[3], W[4], W[15], W[3]] + SB[W[3], W[4], W[15], W[5]] - 
   2*SB[W[3], W[4], W[15], W[15]] + 2*SB[W[3], W[4], W[15], W[20]] - 
   SB[W[3], W[4], W[18], W[1]] + SB[W[3], W[4], W[18], W[2]]/4 - 
   (3*SB[W[3], W[4], W[18], W[3]])/4 - SB[W[3], W[4], W[18], W[4]]/2 + 
   2*SB[W[3], W[4], W[18], W[6]] + SB[W[3], W[4], W[18], W[16]]/4 - 
   SB[W[3], W[4], W[18], W[17]]/2 + SB[W[3], W[4], W[18], W[18]]/4 - 
   (3*SB[W[3], W[4], W[18], W[19]])/4 + (3*SB[W[3], W[4], W[18], W[20]])/4 + 
   SB[W[3], W[4], W[18], W[26]]/2 + SB[W[3], W[4], W[18], W[27]]/4 - 
   SB[W[3], W[4], W[18], W[28]]/4 + SB[W[3], W[4], W[18], W[29]]/4 + 
   SB[W[3], W[4], W[18], W[30]]/4 - SB[W[3], W[4], W[27], W[2]]/4 - 
   SB[W[3], W[4], W[27], W[3]]/4 + SB[W[3], W[4], W[27], W[16]]/4 - 
   SB[W[3], W[4], W[27], W[17]]/2 + SB[W[3], W[4], W[27], W[18]]/4 + 
   SB[W[3], W[4], W[27], W[19]]/4 + SB[W[3], W[4], W[27], W[20]]/4 + 
   SB[W[3], W[4], W[27], W[26]]/2 + SB[W[3], W[4], W[27], W[27]]/4 + 
   (3*SB[W[3], W[4], W[27], W[28]])/4 + (3*SB[W[3], W[4], W[27], W[29]])/4 + 
   SB[W[3], W[4], W[27], W[30]]/4 - SB[W[3], W[5], W[1], W[2]] + 
   SB[W[3], W[5], W[1], W[15]] - 2*SB[W[3], W[5], W[2], W[1]] + 
   (3*SB[W[3], W[5], W[2], W[2]])/4 + (7*SB[W[3], W[5], W[2], W[3]])/4 - 
   SB[W[3], W[5], W[2], W[5]] + SB[W[3], W[5], W[2], W[12]] - 
   SB[W[3], W[5], W[2], W[15]] + SB[W[3], W[5], W[2], W[16]]/4 - 
   SB[W[3], W[5], W[2], W[17]]/2 + SB[W[3], W[5], W[2], W[18]]/4 - 
   (3*SB[W[3], W[5], W[2], W[19]])/4 + (5*SB[W[3], W[5], W[2], W[20]])/4 + 
   SB[W[3], W[5], W[2], W[26]]/2 + SB[W[3], W[5], W[2], W[27]]/4 - 
   SB[W[3], W[5], W[2], W[28]]/4 - SB[W[3], W[5], W[2], W[29]]/4 + 
   SB[W[3], W[5], W[2], W[30]]/4 - SB[W[3], W[5], W[3], W[1]]/2 + 
   (9*SB[W[3], W[5], W[3], W[2]])/4 + (5*SB[W[3], W[5], W[3], W[3]])/4 + 
   (3*SB[W[3], W[5], W[3], W[4]])/2 - 4*SB[W[3], W[5], W[3], W[15]] - 
   SB[W[3], W[5], W[3], W[16]]/4 - SB[W[3], W[5], W[3], W[17]]/2 - 
   SB[W[3], W[5], W[3], W[18]]/4 - (3*SB[W[3], W[5], W[3], W[19]])/4 + 
   (5*SB[W[3], W[5], W[3], W[20]])/4 + SB[W[3], W[5], W[3], W[26]]/2 - 
   SB[W[3], W[5], W[3], W[27]]/4 - SB[W[3], W[5], W[3], W[28]]/4 - 
   SB[W[3], W[5], W[3], W[29]]/4 - SB[W[3], W[5], W[3], W[30]]/4 + 
   SB[W[3], W[5], W[4], W[1]] - (3*SB[W[3], W[5], W[4], W[2]])/4 + 
   SB[W[3], W[5], W[4], W[3]]/4 + SB[W[3], W[5], W[4], W[4]] + 
   SB[W[3], W[5], W[4], W[15]] - SB[W[3], W[5], W[4], W[16]]/4 + 
   SB[W[3], W[5], W[4], W[17]]/2 - SB[W[3], W[5], W[4], W[18]]/4 - 
   (5*SB[W[3], W[5], W[4], W[19]])/4 - (5*SB[W[3], W[5], W[4], W[20]])/4 - 
   SB[W[3], W[5], W[4], W[26]]/2 - SB[W[3], W[5], W[4], W[27]]/4 + 
   SB[W[3], W[5], W[4], W[28]]/4 + SB[W[3], W[5], W[4], W[29]]/4 - 
   SB[W[3], W[5], W[4], W[30]]/4 - SB[W[3], W[5], W[5], W[2]] - 
   SB[W[3], W[5], W[5], W[3]] + SB[W[3], W[5], W[5], W[12]] + 
   SB[W[3], W[5], W[5], W[15]] + SB[W[3], W[5], W[12], W[2]] - 
   2*SB[W[3], W[5], W[12], W[4]] + SB[W[3], W[5], W[12], W[5]] - 
   2*SB[W[3], W[5], W[12], W[12]] + 2*SB[W[3], W[5], W[12], W[19]] - 
   SB[W[3], W[5], W[13], W[1]]/2 + SB[W[3], W[5], W[13], W[3]]/2 - 
   SB[W[3], W[5], W[13], W[4]]/2 - SB[W[3], W[5], W[13], W[5]]/2 + 
   SB[W[3], W[5], W[13], W[18]]/2 + SB[W[3], W[5], W[13], W[20]]/2 + 
   SB[W[3], W[5], W[13], W[27]]/2 - SB[W[3], W[5], W[13], W[29]]/2 + 
   2*SB[W[3], W[5], W[15], W[1]] - 2*SB[W[3], W[5], W[15], W[2]] - 
   3*SB[W[3], W[5], W[15], W[3]] + SB[W[3], W[5], W[15], W[4]] + 
   4*SB[W[3], W[5], W[15], W[15]] + SB[W[3], W[5], W[15], W[17]] - 
   3*SB[W[3], W[5], W[15], W[20]] - SB[W[3], W[5], W[15], W[26]] + 
   SB[W[3], W[5], W[15], W[29]] + (3*SB[W[3], W[5], W[20], W[2]])/4 + 
   SB[W[3], W[5], W[20], W[3]]/4 - SB[W[3], W[5], W[20], W[4]] + 
   SB[W[3], W[5], W[20], W[5]]/2 - 2*SB[W[3], W[5], W[20], W[15]] + 
   SB[W[3], W[5], W[20], W[16]]/4 - SB[W[3], W[5], W[20], W[17]]/2 - 
   SB[W[3], W[5], W[20], W[18]]/4 + (3*SB[W[3], W[5], W[20], W[19]])/4 + 
   (5*SB[W[3], W[5], W[20], W[20]])/4 + SB[W[3], W[5], W[20], W[26]]/2 - 
   SB[W[3], W[5], W[20], W[27]]/4 + SB[W[3], W[5], W[20], W[28]]/4 - 
   SB[W[3], W[5], W[20], W[29]]/4 + SB[W[3], W[5], W[20], W[30]]/4 + 
   SB[W[3], W[5], W[29], W[2]]/4 + SB[W[3], W[5], W[29], W[3]]/4 - 
   SB[W[3], W[5], W[29], W[16]]/4 + SB[W[3], W[5], W[29], W[17]]/2 - 
   SB[W[3], W[5], W[29], W[18]]/4 - SB[W[3], W[5], W[29], W[19]]/4 - 
   SB[W[3], W[5], W[29], W[20]]/4 - SB[W[3], W[5], W[29], W[26]]/2 - 
   SB[W[3], W[5], W[29], W[27]]/4 - (3*SB[W[3], W[5], W[29], W[28]])/4 - 
   (3*SB[W[3], W[5], W[29], W[29]])/4 - SB[W[3], W[5], W[29], W[30]]/4 - 
   SB[W[3], W[13], W[1], W[1]] + (3*SB[W[3], W[13], W[1], W[2]])/4 + 
   SB[W[3], W[13], W[1], W[3]]/4 - (3*SB[W[3], W[13], W[1], W[4]])/2 + 
   SB[W[3], W[13], W[1], W[5]]/2 + 2*SB[W[3], W[13], W[1], W[6]] - 
   2*SB[W[3], W[13], W[1], W[15]] - SB[W[3], W[13], W[1], W[16]]/4 - 
   SB[W[3], W[13], W[1], W[17]]/2 + SB[W[3], W[13], W[1], W[18]]/4 - 
   (3*SB[W[3], W[13], W[1], W[19]])/4 + (9*SB[W[3], W[13], W[1], W[20]])/4 + 
   SB[W[3], W[13], W[1], W[26]]/2 + SB[W[3], W[13], W[1], W[27]]/4 - 
   SB[W[3], W[13], W[1], W[28]]/4 - (5*SB[W[3], W[13], W[1], W[29]])/4 - 
   SB[W[3], W[13], W[1], W[30]]/4 + SB[W[3], W[13], W[2], W[1]]/2 - 
   SB[W[3], W[13], W[2], W[3]]/2 + SB[W[3], W[13], W[2], W[4]]/2 + 
   SB[W[3], W[13], W[2], W[5]]/2 - SB[W[3], W[13], W[2], W[18]]/2 - 
   SB[W[3], W[13], W[2], W[20]]/2 - SB[W[3], W[13], W[2], W[27]]/2 + 
   SB[W[3], W[13], W[2], W[29]]/2 - (3*SB[W[3], W[13], W[3], W[2]])/4 + 
   (3*SB[W[3], W[13], W[3], W[3]])/4 + SB[W[3], W[13], W[3], W[4]]/2 - 
   (3*SB[W[3], W[13], W[3], W[5]])/2 - 2*SB[W[3], W[13], W[3], W[6]] + 
   2*SB[W[3], W[13], W[3], W[15]] + SB[W[3], W[13], W[3], W[16]]/4 + 
   SB[W[3], W[13], W[3], W[17]]/2 + (3*SB[W[3], W[13], W[3], W[18]])/4 + 
   (3*SB[W[3], W[13], W[3], W[19]])/4 - (5*SB[W[3], W[13], W[3], W[20]])/4 - 
   SB[W[3], W[13], W[3], W[26]]/2 + (3*SB[W[3], W[13], W[3], W[27]])/4 + 
   SB[W[3], W[13], W[3], W[28]]/4 + SB[W[3], W[13], W[3], W[29]]/4 + 
   SB[W[3], W[13], W[3], W[30]]/4 - (3*SB[W[3], W[13], W[4], W[1]])/2 + 
   SB[W[3], W[13], W[4], W[2]]/4 - SB[W[3], W[13], W[4], W[3]]/4 - 
   SB[W[3], W[13], W[4], W[4]] - SB[W[3], W[13], W[4], W[5]]/2 + 
   2*SB[W[3], W[13], W[4], W[6]] + SB[W[3], W[13], W[4], W[16]]/4 - 
   SB[W[3], W[13], W[4], W[17]]/2 + (3*SB[W[3], W[13], W[4], W[18]])/4 - 
   (3*SB[W[3], W[13], W[4], W[19]])/4 + (5*SB[W[3], W[13], W[4], W[20]])/4 + 
   SB[W[3], W[13], W[4], W[26]]/2 + (3*SB[W[3], W[13], W[4], W[27]])/4 - 
   SB[W[3], W[13], W[4], W[28]]/4 - SB[W[3], W[13], W[4], W[29]]/4 + 
   SB[W[3], W[13], W[4], W[30]]/4 - SB[W[3], W[13], W[5], W[1]]/2 + 
   (3*SB[W[3], W[13], W[5], W[2]])/4 + (3*SB[W[3], W[13], W[5], W[3]])/4 - 
   (3*SB[W[3], W[13], W[5], W[4]])/2 - 2*SB[W[3], W[13], W[5], W[15]] + 
   SB[W[3], W[13], W[5], W[16]]/4 - SB[W[3], W[13], W[5], W[17]]/2 + 
   SB[W[3], W[13], W[5], W[18]]/4 + (3*SB[W[3], W[13], W[5], W[19]])/4 + 
   (7*SB[W[3], W[13], W[5], W[20]])/4 + SB[W[3], W[13], W[5], W[26]]/2 + 
   SB[W[3], W[13], W[5], W[27]]/4 + SB[W[3], W[13], W[5], W[28]]/4 - 
   (3*SB[W[3], W[13], W[5], W[29]])/4 + SB[W[3], W[13], W[5], W[30]]/4 + 
   (3*SB[W[3], W[13], W[13], W[1]])/2 - (3*SB[W[3], W[13], W[13], W[3]])/2 + 
   (3*SB[W[3], W[13], W[13], W[4]])/2 + (3*SB[W[3], W[13], W[13], W[5]])/2 - 
   (3*SB[W[3], W[13], W[13], W[18]])/2 - (3*SB[W[3], W[13], W[13], W[20]])/
    2 - (3*SB[W[3], W[13], W[13], W[27]])/2 + 
   (3*SB[W[3], W[13], W[13], W[29]])/2 + SB[W[3], W[13], W[18], W[1]] - 
   SB[W[3], W[13], W[18], W[2]]/4 + (3*SB[W[3], W[13], W[18], W[3]])/4 + 
   SB[W[3], W[13], W[18], W[4]]/2 - 2*SB[W[3], W[13], W[18], W[6]] - 
   SB[W[3], W[13], W[18], W[16]]/4 + SB[W[3], W[13], W[18], W[17]]/2 - 
   SB[W[3], W[13], W[18], W[18]]/4 + (3*SB[W[3], W[13], W[18], W[19]])/4 - 
   (3*SB[W[3], W[13], W[18], W[20]])/4 - SB[W[3], W[13], W[18], W[26]]/2 - 
   SB[W[3], W[13], W[18], W[27]]/4 + SB[W[3], W[13], W[18], W[28]]/4 - 
   SB[W[3], W[13], W[18], W[29]]/4 - SB[W[3], W[13], W[18], W[30]]/4 - 
   (3*SB[W[3], W[13], W[20], W[2]])/4 - SB[W[3], W[13], W[20], W[3]]/4 + 
   SB[W[3], W[13], W[20], W[4]] - SB[W[3], W[13], W[20], W[5]]/2 + 
   2*SB[W[3], W[13], W[20], W[15]] - SB[W[3], W[13], W[20], W[16]]/4 + 
   SB[W[3], W[13], W[20], W[17]]/2 + SB[W[3], W[13], W[20], W[18]]/4 - 
   (3*SB[W[3], W[13], W[20], W[19]])/4 - (5*SB[W[3], W[13], W[20], W[20]])/
    4 - SB[W[3], W[13], W[20], W[26]]/2 + SB[W[3], W[13], W[20], W[27]]/4 - 
   SB[W[3], W[13], W[20], W[28]]/4 + SB[W[3], W[13], W[20], W[29]]/4 - 
   SB[W[3], W[13], W[20], W[30]]/4 + SB[W[3], W[13], W[27], W[2]]/4 + 
   SB[W[3], W[13], W[27], W[3]]/4 - SB[W[3], W[13], W[27], W[16]]/4 + 
   SB[W[3], W[13], W[27], W[17]]/2 - SB[W[3], W[13], W[27], W[18]]/4 - 
   SB[W[3], W[13], W[27], W[19]]/4 - SB[W[3], W[13], W[27], W[20]]/4 - 
   SB[W[3], W[13], W[27], W[26]]/2 - SB[W[3], W[13], W[27], W[27]]/4 - 
   (3*SB[W[3], W[13], W[27], W[28]])/4 - (3*SB[W[3], W[13], W[27], W[29]])/
    4 - SB[W[3], W[13], W[27], W[30]]/4 - SB[W[3], W[13], W[29], W[2]]/4 - 
   SB[W[3], W[13], W[29], W[3]]/4 + SB[W[3], W[13], W[29], W[16]]/4 - 
   SB[W[3], W[13], W[29], W[17]]/2 + SB[W[3], W[13], W[29], W[18]]/4 + 
   SB[W[3], W[13], W[29], W[19]]/4 + SB[W[3], W[13], W[29], W[20]]/4 + 
   SB[W[3], W[13], W[29], W[26]]/2 + SB[W[3], W[13], W[29], W[27]]/4 + 
   (3*SB[W[3], W[13], W[29], W[28]])/4 + (3*SB[W[3], W[13], W[29], W[29]])/
    4 + SB[W[3], W[13], W[29], W[30]]/4 + SB[W[3], W[15], W[1], W[1]] - 
   SB[W[3], W[15], W[1], W[2]]/4 - (7*SB[W[3], W[15], W[1], W[3]])/4 - 
   SB[W[3], W[15], W[1], W[4]] + SB[W[3], W[15], W[1], W[5]]/2 + 
   2*SB[W[3], W[15], W[1], W[15]] + SB[W[3], W[15], W[1], W[16]]/4 + 
   SB[W[3], W[15], W[1], W[17]]/2 - SB[W[3], W[15], W[1], W[18]]/4 + 
   (3*SB[W[3], W[15], W[1], W[19]])/4 - (7*SB[W[3], W[15], W[1], W[20]])/4 - 
   SB[W[3], W[15], W[1], W[26]]/2 - SB[W[3], W[15], W[1], W[27]]/4 + 
   SB[W[3], W[15], W[1], W[28]]/4 + (3*SB[W[3], W[15], W[1], W[29]])/4 + 
   SB[W[3], W[15], W[1], W[30]]/4 + SB[W[3], W[15], W[2], W[1]] + 
   SB[W[3], W[15], W[2], W[2]]/4 - (3*SB[W[3], W[15], W[2], W[3]])/4 - 
   SB[W[3], W[15], W[2], W[4]] - SB[W[3], W[15], W[2], W[5]] + 
   2*SB[W[3], W[15], W[2], W[15]] - SB[W[3], W[15], W[2], W[16]]/4 + 
   SB[W[3], W[15], W[2], W[17]]/2 - SB[W[3], W[15], W[2], W[18]]/4 + 
   (3*SB[W[3], W[15], W[2], W[19]])/4 - (5*SB[W[3], W[15], W[2], W[20]])/4 - 
   SB[W[3], W[15], W[2], W[26]]/2 - SB[W[3], W[15], W[2], W[27]]/4 + 
   SB[W[3], W[15], W[2], W[28]]/4 + SB[W[3], W[15], W[2], W[29]]/4 - 
   SB[W[3], W[15], W[2], W[30]]/4 - SB[W[3], W[15], W[3], W[1]] - 
   (5*SB[W[3], W[15], W[3], W[2]])/4 - (5*SB[W[3], W[15], W[3], W[3]])/4 - 
   (3*SB[W[3], W[15], W[3], W[5]])/2 + 5*SB[W[3], W[15], W[3], W[15]] + 
   SB[W[3], W[15], W[3], W[16]]/4 + SB[W[3], W[15], W[3], W[18]]/4 + 
   (3*SB[W[3], W[15], W[3], W[19]])/4 - (5*SB[W[3], W[15], W[3], W[20]])/4 + 
   SB[W[3], W[15], W[3], W[27]]/4 + SB[W[3], W[15], W[3], W[28]]/4 + 
   SB[W[3], W[15], W[3], W[29]]/4 + SB[W[3], W[15], W[3], W[30]]/4 - 
   2*SB[W[3], W[15], W[4], W[1]] + SB[W[3], W[15], W[4], W[3]] + 
   SB[W[3], W[15], W[4], W[5]] - 2*SB[W[3], W[15], W[4], W[15]] + 
   2*SB[W[3], W[15], W[4], W[20]] + (3*SB[W[3], W[15], W[5], W[1]])/2 - 
   (5*SB[W[3], W[15], W[5], W[2]])/4 - (5*SB[W[3], W[15], W[5], W[3]])/4 + 
   2*SB[W[3], W[15], W[5], W[4]] + SB[W[3], W[15], W[5], W[15]] - 
   SB[W[3], W[15], W[5], W[16]]/4 + SB[W[3], W[15], W[5], W[17]]/2 - 
   SB[W[3], W[15], W[5], W[18]]/4 - (3*SB[W[3], W[15], W[5], W[19]])/4 - 
   (5*SB[W[3], W[15], W[5], W[20]])/4 - SB[W[3], W[15], W[5], W[26]]/2 - 
   SB[W[3], W[15], W[5], W[27]]/4 - SB[W[3], W[15], W[5], W[28]]/4 + 
   SB[W[3], W[15], W[5], W[29]]/4 - SB[W[3], W[15], W[5], W[30]]/4 - 
   (3*SB[W[3], W[15], W[15], W[1]])/2 + (7*SB[W[3], W[15], W[15], W[2]])/2 + 
   (9*SB[W[3], W[15], W[15], W[3]])/2 - 2*SB[W[3], W[15], W[15], W[4]] + 
   (3*SB[W[3], W[15], W[15], W[5]])/2 - 10*SB[W[3], W[15], W[15], W[15]] - 
   (3*SB[W[3], W[15], W[15], W[17]])/2 + (11*SB[W[3], W[15], W[15], W[20]])/
    2 + (3*SB[W[3], W[15], W[15], W[26]])/2 - 
   (3*SB[W[3], W[15], W[15], W[29]])/2 + SB[W[3], W[15], W[17], W[1]] - 
   SB[W[3], W[15], W[17], W[2]]/4 - SB[W[3], W[15], W[17], W[3]]/4 + 
   SB[W[3], W[15], W[17], W[4]] + SB[W[3], W[15], W[17], W[16]]/4 - 
   SB[W[3], W[15], W[17], W[17]]/2 + SB[W[3], W[15], W[17], W[18]]/4 - 
   (3*SB[W[3], W[15], W[17], W[19]])/4 - (3*SB[W[3], W[15], W[17], W[20]])/
    4 + SB[W[3], W[15], W[17], W[26]]/2 + SB[W[3], W[15], W[17], W[27]]/4 - 
   SB[W[3], W[15], W[17], W[28]]/4 - SB[W[3], W[15], W[17], W[29]]/4 + 
   SB[W[3], W[15], W[17], W[30]]/4 - (3*SB[W[3], W[15], W[20], W[2]])/4 - 
   SB[W[3], W[15], W[20], W[3]]/4 + SB[W[3], W[15], W[20], W[4]] - 
   SB[W[3], W[15], W[20], W[5]]/2 + 2*SB[W[3], W[15], W[20], W[15]] - 
   SB[W[3], W[15], W[20], W[16]]/4 + SB[W[3], W[15], W[20], W[17]]/2 + 
   SB[W[3], W[15], W[20], W[18]]/4 - (3*SB[W[3], W[15], W[20], W[19]])/4 - 
   (5*SB[W[3], W[15], W[20], W[20]])/4 - SB[W[3], W[15], W[20], W[26]]/2 + 
   SB[W[3], W[15], W[20], W[27]]/4 - SB[W[3], W[15], W[20], W[28]]/4 + 
   SB[W[3], W[15], W[20], W[29]]/4 - SB[W[3], W[15], W[20], W[30]]/4 + 
   SB[W[3], W[15], W[26], W[2]]/4 + SB[W[3], W[15], W[26], W[3]]/4 - 
   SB[W[3], W[15], W[26], W[16]]/4 + SB[W[3], W[15], W[26], W[17]]/2 - 
   SB[W[3], W[15], W[26], W[18]]/4 - SB[W[3], W[15], W[26], W[19]]/4 - 
   SB[W[3], W[15], W[26], W[20]]/4 - SB[W[3], W[15], W[26], W[26]]/2 - 
   SB[W[3], W[15], W[26], W[27]]/4 - (3*SB[W[3], W[15], W[26], W[28]])/4 - 
   (3*SB[W[3], W[15], W[26], W[29]])/4 - SB[W[3], W[15], W[26], W[30]]/4 - 
   SB[W[3], W[15], W[29], W[2]]/4 - SB[W[3], W[15], W[29], W[3]]/4 + 
   SB[W[3], W[15], W[29], W[16]]/4 - SB[W[3], W[15], W[29], W[17]]/2 + 
   SB[W[3], W[15], W[29], W[18]]/4 + SB[W[3], W[15], W[29], W[19]]/4 + 
   SB[W[3], W[15], W[29], W[20]]/4 + SB[W[3], W[15], W[29], W[26]]/2 + 
   SB[W[3], W[15], W[29], W[27]]/4 + (3*SB[W[3], W[15], W[29], W[28]])/4 + 
   (3*SB[W[3], W[15], W[29], W[29]])/4 + SB[W[3], W[15], W[29], W[30]]/4 + 
   SB[W[4], W[1], W[2], W[3]]/2 - SB[W[4], W[1], W[2], W[4]]/2 - 
   SB[W[4], W[1], W[2], W[5]]/2 + SB[W[4], W[1], W[2], W[16]]/2 + 
   SB[W[4], W[1], W[2], W[30]]/2 + SB[W[4], W[1], W[3], W[1]]/2 + 
   SB[W[4], W[1], W[3], W[2]]/4 + (3*SB[W[4], W[1], W[3], W[3]])/4 + 
   SB[W[4], W[1], W[3], W[4]]/2 - SB[W[4], W[1], W[3], W[5]]/2 - 
   2*SB[W[4], W[1], W[3], W[6]] - SB[W[4], W[1], W[3], W[16]]/4 + 
   SB[W[4], W[1], W[3], W[17]]/2 + SB[W[4], W[1], W[3], W[18]]/4 + 
   (3*SB[W[4], W[1], W[3], W[19]])/4 - (3*SB[W[4], W[1], W[3], W[20]])/4 - 
   SB[W[4], W[1], W[3], W[26]]/2 + SB[W[4], W[1], W[3], W[27]]/4 + 
   SB[W[4], W[1], W[3], W[28]]/4 - SB[W[4], W[1], W[3], W[29]]/4 - 
   SB[W[4], W[1], W[3], W[30]]/4 - SB[W[4], W[1], W[4], W[1]] - 
   SB[W[4], W[1], W[4], W[2]]/4 - SB[W[4], W[1], W[4], W[3]]/4 - 
   SB[W[4], W[1], W[4], W[4]] + 2*SB[W[4], W[1], W[4], W[6]] + 
   2*SB[W[4], W[1], W[4], W[9]] + SB[W[4], W[1], W[4], W[16]]/4 - 
   SB[W[4], W[1], W[4], W[17]]/2 + SB[W[4], W[1], W[4], W[18]]/4 - 
   (3*SB[W[4], W[1], W[4], W[19]])/4 - (3*SB[W[4], W[1], W[4], W[20]])/4 + 
   SB[W[4], W[1], W[4], W[26]]/2 + SB[W[4], W[1], W[4], W[27]]/4 - 
   SB[W[4], W[1], W[4], W[28]]/4 - SB[W[4], W[1], W[4], W[29]]/4 + 
   SB[W[4], W[1], W[4], W[30]]/4 - SB[W[4], W[1], W[5], W[1]] - 
   SB[W[4], W[1], W[5], W[2]]/4 - SB[W[4], W[1], W[5], W[3]]/4 - 
   SB[W[4], W[1], W[5], W[4]] + SB[W[4], W[1], W[5], W[16]]/4 - 
   SB[W[4], W[1], W[5], W[17]]/2 + SB[W[4], W[1], W[5], W[18]]/4 + 
   (5*SB[W[4], W[1], W[5], W[19]])/4 + (5*SB[W[4], W[1], W[5], W[20]])/4 + 
   SB[W[4], W[1], W[5], W[26]]/2 + SB[W[4], W[1], W[5], W[27]]/4 - 
   SB[W[4], W[1], W[5], W[28]]/4 - SB[W[4], W[1], W[5], W[29]]/4 + 
   SB[W[4], W[1], W[5], W[30]]/4 + SB[W[4], W[1], W[13], W[1]]/2 - 
   SB[W[4], W[1], W[13], W[3]]/2 + SB[W[4], W[1], W[13], W[4]]/2 + 
   SB[W[4], W[1], W[13], W[5]]/2 - SB[W[4], W[1], W[13], W[18]]/2 - 
   SB[W[4], W[1], W[13], W[20]]/2 - SB[W[4], W[1], W[13], W[27]]/2 + 
   SB[W[4], W[1], W[13], W[29]]/2 + SB[W[4], W[1], W[14], W[1]]/2 - 
   SB[W[4], W[1], W[14], W[2]]/2 + SB[W[4], W[1], W[14], W[4]]/2 + 
   SB[W[4], W[1], W[14], W[5]]/2 - SB[W[4], W[1], W[14], W[16]]/2 - 
   SB[W[4], W[1], W[14], W[19]]/2 + SB[W[4], W[1], W[14], W[28]]/2 - 
   SB[W[4], W[1], W[14], W[30]]/2 + SB[W[4], W[1], W[16], W[1]]/2 + 
   (3*SB[W[4], W[1], W[16], W[2]])/4 - SB[W[4], W[1], W[16], W[3]]/4 + 
   SB[W[4], W[1], W[16], W[4]] - 2*SB[W[4], W[1], W[16], W[9]] - 
   SB[W[4], W[1], W[16], W[16]]/4 + SB[W[4], W[1], W[16], W[17]]/2 - 
   SB[W[4], W[1], W[16], W[18]]/4 - (3*SB[W[4], W[1], W[16], W[19]])/4 + 
   (3*SB[W[4], W[1], W[16], W[20]])/4 - SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[16], W[27]]/4 - SB[W[4], W[1], W[16], W[28]]/4 + 
   SB[W[4], W[1], W[16], W[29]]/4 - SB[W[4], W[1], W[16], W[30]]/4 + 
   SB[W[4], W[1], W[30], W[2]]/4 + SB[W[4], W[1], W[30], W[3]]/4 - 
   SB[W[4], W[1], W[30], W[16]]/4 + SB[W[4], W[1], W[30], W[17]]/2 - 
   SB[W[4], W[1], W[30], W[18]]/4 - SB[W[4], W[1], W[30], W[19]]/4 - 
   SB[W[4], W[1], W[30], W[20]]/4 - SB[W[4], W[1], W[30], W[26]]/2 - 
   SB[W[4], W[1], W[30], W[27]]/4 - (3*SB[W[4], W[1], W[30], W[28]])/4 - 
   (3*SB[W[4], W[1], W[30], W[29]])/4 - SB[W[4], W[1], W[30], W[30]]/4 + 
   SB[W[4], W[2], W[1], W[3]]/2 - SB[W[4], W[2], W[1], W[4]]/2 - 
   SB[W[4], W[2], W[1], W[5]]/2 + SB[W[4], W[2], W[1], W[16]]/2 + 
   SB[W[4], W[2], W[1], W[30]]/2 + (3*SB[W[4], W[2], W[2], W[3]])/2 - 
   SB[W[4], W[2], W[2], W[4]]/2 - SB[W[4], W[2], W[2], W[5]]/2 - 
   SB[W[4], W[2], W[2], W[12]] + SB[W[4], W[2], W[2], W[16]]/2 + 
   SB[W[4], W[2], W[2], W[30]]/2 + (3*SB[W[4], W[2], W[3], W[1]])/2 + 
   (5*SB[W[4], W[2], W[3], W[2]])/4 - (5*SB[W[4], W[2], W[3], W[3]])/4 - 
   SB[W[4], W[2], W[3], W[4]]/2 - SB[W[4], W[2], W[3], W[5]]/2 - 
   SB[W[4], W[2], W[3], W[16]]/4 - SB[W[4], W[2], W[3], W[17]]/2 + 
   SB[W[4], W[2], W[3], W[18]]/4 + (3*SB[W[4], W[2], W[3], W[19]])/4 - 
   (3*SB[W[4], W[2], W[3], W[20]])/4 + SB[W[4], W[2], W[3], W[26]]/2 + 
   SB[W[4], W[2], W[3], W[27]]/4 + SB[W[4], W[2], W[3], W[28]]/4 - 
   SB[W[4], W[2], W[3], W[29]]/4 - SB[W[4], W[2], W[3], W[30]]/4 - 
   (3*SB[W[4], W[2], W[4], W[1]])/2 + SB[W[4], W[2], W[4], W[2]]/4 + 
   (3*SB[W[4], W[2], W[4], W[3]])/4 - SB[W[4], W[2], W[4], W[4]] + 
   SB[W[4], W[2], W[4], W[5]]/2 + 2*SB[W[4], W[2], W[4], W[9]] - 
   2*SB[W[4], W[2], W[4], W[12]] + SB[W[4], W[2], W[4], W[16]]/4 - 
   SB[W[4], W[2], W[4], W[17]]/2 - SB[W[4], W[2], W[4], W[18]]/4 + 
   (9*SB[W[4], W[2], W[4], W[19]])/4 - (3*SB[W[4], W[2], W[4], W[20]])/4 + 
   SB[W[4], W[2], W[4], W[26]]/2 - SB[W[4], W[2], W[4], W[27]]/4 - 
   (5*SB[W[4], W[2], W[4], W[28]])/4 - SB[W[4], W[2], W[4], W[29]]/4 + 
   SB[W[4], W[2], W[4], W[30]]/4 - (3*SB[W[4], W[2], W[5], W[1]])/2 + 
   (3*SB[W[4], W[2], W[5], W[2]])/4 - SB[W[4], W[2], W[5], W[3]]/4 - 
   SB[W[4], W[2], W[5], W[4]]/2 - SB[W[4], W[2], W[5], W[12]] + 
   SB[W[4], W[2], W[5], W[16]]/4 - SB[W[4], W[2], W[5], W[17]]/2 + 
   SB[W[4], W[2], W[5], W[18]]/4 + (7*SB[W[4], W[2], W[5], W[19]])/4 + 
   (3*SB[W[4], W[2], W[5], W[20]])/4 + SB[W[4], W[2], W[5], W[26]]/2 + 
   SB[W[4], W[2], W[5], W[27]]/4 - (3*SB[W[4], W[2], W[5], W[28]])/4 + 
   SB[W[4], W[2], W[5], W[29]]/4 + SB[W[4], W[2], W[5], W[30]]/4 - 
   2*SB[W[4], W[2], W[12], W[2]] - SB[W[4], W[2], W[12], W[3]] + 
   SB[W[4], W[2], W[12], W[4]] + 4*SB[W[4], W[2], W[12], W[12]] + 
   SB[W[4], W[2], W[12], W[17]] - 3*SB[W[4], W[2], W[12], W[19]] - 
   SB[W[4], W[2], W[12], W[26]] + SB[W[4], W[2], W[12], W[28]] + 
   SB[W[4], W[2], W[14], W[1]] - SB[W[4], W[2], W[14], W[2]] + 
   SB[W[4], W[2], W[14], W[4]] + SB[W[4], W[2], W[14], W[5]] - 
   SB[W[4], W[2], W[14], W[16]] - SB[W[4], W[2], W[14], W[19]] + 
   SB[W[4], W[2], W[14], W[28]] - SB[W[4], W[2], W[14], W[30]] + 
   SB[W[4], W[2], W[16], W[1]]/2 + (3*SB[W[4], W[2], W[16], W[2]])/4 - 
   SB[W[4], W[2], W[16], W[3]]/4 + SB[W[4], W[2], W[16], W[4]] - 
   2*SB[W[4], W[2], W[16], W[9]] - SB[W[4], W[2], W[16], W[16]]/4 + 
   SB[W[4], W[2], W[16], W[17]]/2 - SB[W[4], W[2], W[16], W[18]]/4 - 
   (3*SB[W[4], W[2], W[16], W[19]])/4 + (3*SB[W[4], W[2], W[16], W[20]])/4 - 
   SB[W[4], W[2], W[16], W[26]]/2 - SB[W[4], W[2], W[16], W[27]]/4 - 
   SB[W[4], W[2], W[16], W[28]]/4 + SB[W[4], W[2], W[16], W[29]]/4 - 
   SB[W[4], W[2], W[16], W[30]]/4 + SB[W[4], W[2], W[30], W[2]]/4 + 
   SB[W[4], W[2], W[30], W[3]]/4 - SB[W[4], W[2], W[30], W[16]]/4 + 
   SB[W[4], W[2], W[30], W[17]]/2 - SB[W[4], W[2], W[30], W[18]]/4 - 
   SB[W[4], W[2], W[30], W[19]]/4 - SB[W[4], W[2], W[30], W[20]]/4 - 
   SB[W[4], W[2], W[30], W[26]]/2 - SB[W[4], W[2], W[30], W[27]]/4 - 
   (3*SB[W[4], W[2], W[30], W[28]])/4 - (3*SB[W[4], W[2], W[30], W[29]])/4 - 
   SB[W[4], W[2], W[30], W[30]]/4 + SB[W[4], W[3], W[1], W[1]] + 
   SB[W[4], W[3], W[1], W[2]]/4 + SB[W[4], W[3], W[1], W[3]]/4 + 
   SB[W[4], W[3], W[1], W[4]] - 2*SB[W[4], W[3], W[1], W[6]] - 
   SB[W[4], W[3], W[1], W[16]]/4 + SB[W[4], W[3], W[1], W[17]]/2 - 
   SB[W[4], W[3], W[1], W[18]]/4 + (3*SB[W[4], W[3], W[1], W[19]])/4 - 
   (5*SB[W[4], W[3], W[1], W[20]])/4 - SB[W[4], W[3], W[1], W[26]]/2 - 
   SB[W[4], W[3], W[1], W[27]]/4 + SB[W[4], W[3], W[1], W[28]]/4 + 
   SB[W[4], W[3], W[1], W[29]]/4 - SB[W[4], W[3], W[1], W[30]]/4 + 
   (3*SB[W[4], W[3], W[2], W[1]])/2 + (5*SB[W[4], W[3], W[2], W[2]])/4 - 
   (5*SB[W[4], W[3], W[2], W[3]])/4 - SB[W[4], W[3], W[2], W[4]]/2 - 
   SB[W[4], W[3], W[2], W[5]]/2 - SB[W[4], W[3], W[2], W[16]]/4 - 
   SB[W[4], W[3], W[2], W[17]]/2 + SB[W[4], W[3], W[2], W[18]]/4 + 
   (3*SB[W[4], W[3], W[2], W[19]])/4 - (3*SB[W[4], W[3], W[2], W[20]])/4 + 
   SB[W[4], W[3], W[2], W[26]]/2 + SB[W[4], W[3], W[2], W[27]]/4 + 
   SB[W[4], W[3], W[2], W[28]]/4 - SB[W[4], W[3], W[2], W[29]]/4 - 
   SB[W[4], W[3], W[2], W[30]]/4 + SB[W[4], W[3], W[3], W[1]]/2 - 
   (3*SB[W[4], W[3], W[3], W[2]])/2 + SB[W[4], W[3], W[3], W[5]]/2 + 
   SB[W[4], W[3], W[3], W[15]] - SB[W[4], W[3], W[3], W[18]]/2 - 
   SB[W[4], W[3], W[3], W[27]]/2 + SB[W[4], W[3], W[5], W[1]] - 
   (3*SB[W[4], W[3], W[5], W[2]])/4 + SB[W[4], W[3], W[5], W[3]]/4 + 
   SB[W[4], W[3], W[5], W[4]] + SB[W[4], W[3], W[5], W[15]] - 
   SB[W[4], W[3], W[5], W[16]]/4 + SB[W[4], W[3], W[5], W[17]]/2 - 
   SB[W[4], W[3], W[5], W[18]]/4 - (5*SB[W[4], W[3], W[5], W[19]])/4 - 
   (5*SB[W[4], W[3], W[5], W[20]])/4 - SB[W[4], W[3], W[5], W[26]]/2 - 
   SB[W[4], W[3], W[5], W[27]]/4 + SB[W[4], W[3], W[5], W[28]]/4 + 
   SB[W[4], W[3], W[5], W[29]]/4 - SB[W[4], W[3], W[5], W[30]]/4 - 
   SB[W[4], W[3], W[13], W[1]]/2 + SB[W[4], W[3], W[13], W[3]]/2 - 
   SB[W[4], W[3], W[13], W[4]]/2 - SB[W[4], W[3], W[13], W[5]]/2 + 
   SB[W[4], W[3], W[13], W[18]]/2 + SB[W[4], W[3], W[13], W[20]]/2 + 
   SB[W[4], W[3], W[13], W[27]]/2 - SB[W[4], W[3], W[13], W[29]]/2 - 
   SB[W[4], W[3], W[14], W[1]]/2 + SB[W[4], W[3], W[14], W[2]]/2 - 
   SB[W[4], W[3], W[14], W[4]]/2 - SB[W[4], W[3], W[14], W[5]]/2 + 
   SB[W[4], W[3], W[14], W[16]]/2 + SB[W[4], W[3], W[14], W[19]]/2 - 
   SB[W[4], W[3], W[14], W[28]]/2 + SB[W[4], W[3], W[14], W[30]]/2 - 
   2*SB[W[4], W[3], W[15], W[1]] + SB[W[4], W[3], W[15], W[3]] + 
   SB[W[4], W[3], W[15], W[5]] - 2*SB[W[4], W[3], W[15], W[15]] + 
   2*SB[W[4], W[3], W[15], W[20]] - SB[W[4], W[3], W[18], W[1]] + 
   SB[W[4], W[3], W[18], W[2]]/4 - (3*SB[W[4], W[3], W[18], W[3]])/4 - 
   SB[W[4], W[3], W[18], W[4]]/2 + 2*SB[W[4], W[3], W[18], W[6]] + 
   SB[W[4], W[3], W[18], W[16]]/4 - SB[W[4], W[3], W[18], W[17]]/2 + 
   SB[W[4], W[3], W[18], W[18]]/4 - (3*SB[W[4], W[3], W[18], W[19]])/4 + 
   (3*SB[W[4], W[3], W[18], W[20]])/4 + SB[W[4], W[3], W[18], W[26]]/2 + 
   SB[W[4], W[3], W[18], W[27]]/4 - SB[W[4], W[3], W[18], W[28]]/4 + 
   SB[W[4], W[3], W[18], W[29]]/4 + SB[W[4], W[3], W[18], W[30]]/4 - 
   SB[W[4], W[3], W[27], W[2]]/4 - SB[W[4], W[3], W[27], W[3]]/4 + 
   SB[W[4], W[3], W[27], W[16]]/4 - SB[W[4], W[3], W[27], W[17]]/2 + 
   SB[W[4], W[3], W[27], W[18]]/4 + SB[W[4], W[3], W[27], W[19]]/4 + 
   SB[W[4], W[3], W[27], W[20]]/4 + SB[W[4], W[3], W[27], W[26]]/2 + 
   SB[W[4], W[3], W[27], W[27]]/4 + (3*SB[W[4], W[3], W[27], W[28]])/4 + 
   (3*SB[W[4], W[3], W[27], W[29]])/4 + SB[W[4], W[3], W[27], W[30]]/4 - 
   SB[W[4], W[5], W[1], W[1]] - SB[W[4], W[5], W[1], W[2]]/4 - 
   SB[W[4], W[5], W[1], W[3]]/4 - SB[W[4], W[5], W[1], W[4]] + 
   SB[W[4], W[5], W[1], W[16]]/4 - SB[W[4], W[5], W[1], W[17]]/2 + 
   SB[W[4], W[5], W[1], W[18]]/4 + (5*SB[W[4], W[5], W[1], W[19]])/4 + 
   (5*SB[W[4], W[5], W[1], W[20]])/4 + SB[W[4], W[5], W[1], W[26]]/2 + 
   SB[W[4], W[5], W[1], W[27]]/4 - SB[W[4], W[5], W[1], W[28]]/4 - 
   SB[W[4], W[5], W[1], W[29]]/4 + SB[W[4], W[5], W[1], W[30]]/4 - 
   (3*SB[W[4], W[5], W[2], W[1]])/2 - (5*SB[W[4], W[5], W[2], W[2]])/4 - 
   (5*SB[W[4], W[5], W[2], W[3]])/4 + SB[W[4], W[5], W[2], W[4]]/2 + 
   3*SB[W[4], W[5], W[2], W[12]] + SB[W[4], W[5], W[2], W[16]]/4 + 
   SB[W[4], W[5], W[2], W[17]]/2 + SB[W[4], W[5], W[2], W[18]]/4 - 
   (5*SB[W[4], W[5], W[2], W[19]])/4 + (3*SB[W[4], W[5], W[2], W[20]])/4 - 
   SB[W[4], W[5], W[2], W[26]]/2 + SB[W[4], W[5], W[2], W[27]]/4 + 
   SB[W[4], W[5], W[2], W[28]]/4 + SB[W[4], W[5], W[2], W[29]]/4 + 
   SB[W[4], W[5], W[2], W[30]]/4 - SB[W[4], W[5], W[3], W[1]] - 
   (3*SB[W[4], W[5], W[3], W[2]])/4 + (5*SB[W[4], W[5], W[3], W[3]])/4 + 
   SB[W[4], W[5], W[3], W[4]] + SB[W[4], W[5], W[3], W[5]] - 
   SB[W[4], W[5], W[3], W[15]] - SB[W[4], W[5], W[3], W[16]]/4 + 
   SB[W[4], W[5], W[3], W[17]]/2 - SB[W[4], W[5], W[3], W[18]]/4 - 
   (5*SB[W[4], W[5], W[3], W[19]])/4 + (3*SB[W[4], W[5], W[3], W[20]])/4 - 
   SB[W[4], W[5], W[3], W[26]]/2 - SB[W[4], W[5], W[3], W[27]]/4 + 
   SB[W[4], W[5], W[3], W[28]]/4 + SB[W[4], W[5], W[3], W[29]]/4 - 
   SB[W[4], W[5], W[3], W[30]]/4 + SB[W[4], W[5], W[5], W[2]] + 
   SB[W[4], W[5], W[5], W[3]] - SB[W[4], W[5], W[5], W[12]] - 
   SB[W[4], W[5], W[5], W[15]] + 2*SB[W[4], W[5], W[12], W[2]] + 
   SB[W[4], W[5], W[12], W[3]] - SB[W[4], W[5], W[12], W[4]] - 
   4*SB[W[4], W[5], W[12], W[12]] - SB[W[4], W[5], W[12], W[17]] + 
   3*SB[W[4], W[5], W[12], W[19]] + SB[W[4], W[5], W[12], W[26]] - 
   SB[W[4], W[5], W[12], W[28]] + SB[W[4], W[5], W[14], W[1]]/2 - 
   SB[W[4], W[5], W[14], W[2]]/2 + SB[W[4], W[5], W[14], W[4]]/2 + 
   SB[W[4], W[5], W[14], W[5]]/2 - SB[W[4], W[5], W[14], W[16]]/2 - 
   SB[W[4], W[5], W[14], W[19]]/2 + SB[W[4], W[5], W[14], W[28]]/2 - 
   SB[W[4], W[5], W[14], W[30]]/2 + 2*SB[W[4], W[5], W[15], W[1]] - 
   SB[W[4], W[5], W[15], W[3]] - SB[W[4], W[5], W[15], W[5]] + 
   2*SB[W[4], W[5], W[15], W[15]] - 2*SB[W[4], W[5], W[15], W[20]] + 
   SB[W[4], W[5], W[19], W[1]] - SB[W[4], W[5], W[19], W[2]]/4 - 
   (3*SB[W[4], W[5], W[19], W[3]])/4 - SB[W[4], W[5], W[19], W[5]]/2 + 
   2*SB[W[4], W[5], W[19], W[12]] + SB[W[4], W[5], W[19], W[16]]/4 + 
   SB[W[4], W[5], W[19], W[17]]/2 - SB[W[4], W[5], W[19], W[18]]/4 - 
   (5*SB[W[4], W[5], W[19], W[19]])/4 - (3*SB[W[4], W[5], W[19], W[20]])/4 - 
   SB[W[4], W[5], W[19], W[26]]/2 - SB[W[4], W[5], W[19], W[27]]/4 + 
   SB[W[4], W[5], W[19], W[28]]/4 - SB[W[4], W[5], W[19], W[29]]/4 + 
   SB[W[4], W[5], W[19], W[30]]/4 - SB[W[4], W[5], W[28], W[2]]/4 - 
   SB[W[4], W[5], W[28], W[3]]/4 + SB[W[4], W[5], W[28], W[16]]/4 - 
   SB[W[4], W[5], W[28], W[17]]/2 + SB[W[4], W[5], W[28], W[18]]/4 + 
   SB[W[4], W[5], W[28], W[19]]/4 + SB[W[4], W[5], W[28], W[20]]/4 + 
   SB[W[4], W[5], W[28], W[26]]/2 + SB[W[4], W[5], W[28], W[27]]/4 + 
   (3*SB[W[4], W[5], W[28], W[28]])/4 + (3*SB[W[4], W[5], W[28], W[29]])/4 + 
   SB[W[4], W[5], W[28], W[30]]/4 - SB[W[4], W[11], W[1], W[1]] - 
   SB[W[4], W[11], W[1], W[2]]/4 - SB[W[4], W[11], W[1], W[3]]/4 - 
   SB[W[4], W[11], W[1], W[4]] + 2*SB[W[4], W[11], W[1], W[6]] + 
   2*SB[W[4], W[11], W[1], W[9]] + SB[W[4], W[11], W[1], W[16]]/4 - 
   SB[W[4], W[11], W[1], W[17]]/2 + SB[W[4], W[11], W[1], W[18]]/4 - 
   (3*SB[W[4], W[11], W[1], W[19]])/4 - (3*SB[W[4], W[11], W[1], W[20]])/4 + 
   SB[W[4], W[11], W[1], W[26]]/2 + SB[W[4], W[11], W[1], W[27]]/4 - 
   SB[W[4], W[11], W[1], W[28]]/4 - SB[W[4], W[11], W[1], W[29]]/4 + 
   SB[W[4], W[11], W[1], W[30]]/4 + SB[W[4], W[11], W[2], W[1]]/2 + 
   (3*SB[W[4], W[11], W[2], W[2]])/4 - SB[W[4], W[11], W[2], W[3]]/4 + 
   SB[W[4], W[11], W[2], W[4]] - 2*SB[W[4], W[11], W[2], W[9]] - 
   SB[W[4], W[11], W[2], W[16]]/4 + SB[W[4], W[11], W[2], W[17]]/2 - 
   SB[W[4], W[11], W[2], W[18]]/4 - (3*SB[W[4], W[11], W[2], W[19]])/4 + 
   (3*SB[W[4], W[11], W[2], W[20]])/4 - SB[W[4], W[11], W[2], W[26]]/2 - 
   SB[W[4], W[11], W[2], W[27]]/4 - SB[W[4], W[11], W[2], W[28]]/4 + 
   SB[W[4], W[11], W[2], W[29]]/4 - SB[W[4], W[11], W[2], W[30]]/4 - 
   SB[W[4], W[11], W[3], W[1]] + SB[W[4], W[11], W[3], W[2]]/4 - 
   (3*SB[W[4], W[11], W[3], W[3]])/4 - SB[W[4], W[11], W[3], W[4]]/2 + 
   2*SB[W[4], W[11], W[3], W[6]] + SB[W[4], W[11], W[3], W[16]]/4 - 
   SB[W[4], W[11], W[3], W[17]]/2 + SB[W[4], W[11], W[3], W[18]]/4 - 
   (3*SB[W[4], W[11], W[3], W[19]])/4 + (3*SB[W[4], W[11], W[3], W[20]])/4 + 
   SB[W[4], W[11], W[3], W[26]]/2 + SB[W[4], W[11], W[3], W[27]]/4 - 
   SB[W[4], W[11], W[3], W[28]]/4 + SB[W[4], W[11], W[3], W[29]]/4 + 
   SB[W[4], W[11], W[3], W[30]]/4 + SB[W[4], W[11], W[4], W[1]] + 
   SB[W[4], W[11], W[4], W[2]]/4 + SB[W[4], W[11], W[4], W[3]]/4 + 
   SB[W[4], W[11], W[4], W[4]] - 2*SB[W[4], W[11], W[4], W[6]] - 
   2*SB[W[4], W[11], W[4], W[9]] - SB[W[4], W[11], W[4], W[16]]/4 + 
   SB[W[4], W[11], W[4], W[17]]/2 - SB[W[4], W[11], W[4], W[18]]/4 + 
   (3*SB[W[4], W[11], W[4], W[19]])/4 + (3*SB[W[4], W[11], W[4], W[20]])/4 - 
   SB[W[4], W[11], W[4], W[26]]/2 - SB[W[4], W[11], W[4], W[27]]/4 + 
   SB[W[4], W[11], W[4], W[28]]/4 + SB[W[4], W[11], W[4], W[29]]/4 - 
   SB[W[4], W[11], W[4], W[30]]/4 - SB[W[4], W[11], W[16], W[1]]/2 - 
   (3*SB[W[4], W[11], W[16], W[2]])/4 + SB[W[4], W[11], W[16], W[3]]/4 - 
   SB[W[4], W[11], W[16], W[4]] + 2*SB[W[4], W[11], W[16], W[9]] + 
   SB[W[4], W[11], W[16], W[16]]/4 - SB[W[4], W[11], W[16], W[17]]/2 + 
   SB[W[4], W[11], W[16], W[18]]/4 + (3*SB[W[4], W[11], W[16], W[19]])/4 - 
   (3*SB[W[4], W[11], W[16], W[20]])/4 + SB[W[4], W[11], W[16], W[26]]/2 + 
   SB[W[4], W[11], W[16], W[27]]/4 + SB[W[4], W[11], W[16], W[28]]/4 - 
   SB[W[4], W[11], W[16], W[29]]/4 + SB[W[4], W[11], W[16], W[30]]/4 + 
   SB[W[4], W[11], W[18], W[1]] - SB[W[4], W[11], W[18], W[2]]/4 + 
   (3*SB[W[4], W[11], W[18], W[3]])/4 + SB[W[4], W[11], W[18], W[4]]/2 - 
   2*SB[W[4], W[11], W[18], W[6]] - SB[W[4], W[11], W[18], W[16]]/4 + 
   SB[W[4], W[11], W[18], W[17]]/2 - SB[W[4], W[11], W[18], W[18]]/4 + 
   (3*SB[W[4], W[11], W[18], W[19]])/4 - (3*SB[W[4], W[11], W[18], W[20]])/
    4 - SB[W[4], W[11], W[18], W[26]]/2 - SB[W[4], W[11], W[18], W[27]]/4 + 
   SB[W[4], W[11], W[18], W[28]]/4 - SB[W[4], W[11], W[18], W[29]]/4 - 
   SB[W[4], W[11], W[18], W[30]]/4 + SB[W[4], W[11], W[27], W[2]]/4 + 
   SB[W[4], W[11], W[27], W[3]]/4 - SB[W[4], W[11], W[27], W[16]]/4 + 
   SB[W[4], W[11], W[27], W[17]]/2 - SB[W[4], W[11], W[27], W[18]]/4 - 
   SB[W[4], W[11], W[27], W[19]]/4 - SB[W[4], W[11], W[27], W[20]]/4 - 
   SB[W[4], W[11], W[27], W[26]]/2 - SB[W[4], W[11], W[27], W[27]]/4 - 
   (3*SB[W[4], W[11], W[27], W[28]])/4 - (3*SB[W[4], W[11], W[27], W[29]])/
    4 - SB[W[4], W[11], W[27], W[30]]/4 - SB[W[4], W[11], W[30], W[2]]/4 - 
   SB[W[4], W[11], W[30], W[3]]/4 + SB[W[4], W[11], W[30], W[16]]/4 - 
   SB[W[4], W[11], W[30], W[17]]/2 + SB[W[4], W[11], W[30], W[18]]/4 + 
   SB[W[4], W[11], W[30], W[19]]/4 + SB[W[4], W[11], W[30], W[20]]/4 + 
   SB[W[4], W[11], W[30], W[26]]/2 + SB[W[4], W[11], W[30], W[27]]/4 + 
   (3*SB[W[4], W[11], W[30], W[28]])/4 + (3*SB[W[4], W[11], W[30], W[29]])/
    4 + SB[W[4], W[11], W[30], W[30]]/4 + SB[W[4], W[14], W[1], W[1]] + 
   SB[W[4], W[14], W[1], W[2]]/4 - SB[W[4], W[14], W[1], W[3]]/4 + 
   (3*SB[W[4], W[14], W[1], W[4]])/2 + SB[W[4], W[14], W[1], W[5]]/2 - 
   2*SB[W[4], W[14], W[1], W[9]] - (3*SB[W[4], W[14], W[1], W[16]])/4 + 
   SB[W[4], W[14], W[1], W[17]]/2 - SB[W[4], W[14], W[1], W[18]]/4 - 
   (5*SB[W[4], W[14], W[1], W[19]])/4 + (3*SB[W[4], W[14], W[1], W[20]])/4 - 
   SB[W[4], W[14], W[1], W[26]]/2 - SB[W[4], W[14], W[1], W[27]]/4 + 
   SB[W[4], W[14], W[1], W[28]]/4 + SB[W[4], W[14], W[1], W[29]]/4 - 
   (3*SB[W[4], W[14], W[1], W[30]])/4 - SB[W[4], W[14], W[2], W[1]]/2 - 
   (3*SB[W[4], W[14], W[2], W[2]])/4 + (3*SB[W[4], W[14], W[2], W[3]])/4 + 
   (3*SB[W[4], W[14], W[2], W[5]])/2 + 2*SB[W[4], W[14], W[2], W[9]] - 
   2*SB[W[4], W[14], W[2], W[12]] - (3*SB[W[4], W[14], W[2], W[16]])/4 - 
   SB[W[4], W[14], W[2], W[17]]/2 - SB[W[4], W[14], W[2], W[18]]/4 + 
   (5*SB[W[4], W[14], W[2], W[19]])/4 - (3*SB[W[4], W[14], W[2], W[20]])/4 + 
   SB[W[4], W[14], W[2], W[26]]/2 - SB[W[4], W[14], W[2], W[27]]/4 - 
   SB[W[4], W[14], W[2], W[28]]/4 - SB[W[4], W[14], W[2], W[29]]/4 - 
   (3*SB[W[4], W[14], W[2], W[30]])/4 - SB[W[4], W[14], W[3], W[1]]/2 + 
   SB[W[4], W[14], W[3], W[2]]/2 - SB[W[4], W[14], W[3], W[4]]/2 - 
   SB[W[4], W[14], W[3], W[5]]/2 + SB[W[4], W[14], W[3], W[16]]/2 + 
   SB[W[4], W[14], W[3], W[19]]/2 - SB[W[4], W[14], W[3], W[28]]/2 + 
   SB[W[4], W[14], W[3], W[30]]/2 + (3*SB[W[4], W[14], W[4], W[1]])/2 - 
   SB[W[4], W[14], W[4], W[2]]/4 - (3*SB[W[4], W[14], W[4], W[3]])/4 + 
   SB[W[4], W[14], W[4], W[4]] - SB[W[4], W[14], W[4], W[5]]/2 - 
   2*SB[W[4], W[14], W[4], W[9]] + 2*SB[W[4], W[14], W[4], W[12]] - 
   SB[W[4], W[14], W[4], W[16]]/4 + SB[W[4], W[14], W[4], W[17]]/2 + 
   SB[W[4], W[14], W[4], W[18]]/4 - (9*SB[W[4], W[14], W[4], W[19]])/4 + 
   (3*SB[W[4], W[14], W[4], W[20]])/4 - SB[W[4], W[14], W[4], W[26]]/2 + 
   SB[W[4], W[14], W[4], W[27]]/4 + (5*SB[W[4], W[14], W[4], W[28]])/4 + 
   SB[W[4], W[14], W[4], W[29]]/4 - SB[W[4], W[14], W[4], W[30]]/4 + 
   (3*SB[W[4], W[14], W[5], W[1]])/2 - (3*SB[W[4], W[14], W[5], W[2]])/4 - 
   (3*SB[W[4], W[14], W[5], W[3]])/4 + SB[W[4], W[14], W[5], W[4]]/2 + 
   2*SB[W[4], W[14], W[5], W[12]] - SB[W[4], W[14], W[5], W[16]]/4 + 
   SB[W[4], W[14], W[5], W[17]]/2 - SB[W[4], W[14], W[5], W[18]]/4 - 
   (7*SB[W[4], W[14], W[5], W[19]])/4 - (3*SB[W[4], W[14], W[5], W[20]])/4 - 
   SB[W[4], W[14], W[5], W[26]]/2 - SB[W[4], W[14], W[5], W[27]]/4 + 
   (3*SB[W[4], W[14], W[5], W[28]])/4 - SB[W[4], W[14], W[5], W[29]]/4 - 
   SB[W[4], W[14], W[5], W[30]]/4 - (3*SB[W[4], W[14], W[14], W[1]])/2 + 
   (3*SB[W[4], W[14], W[14], W[2]])/2 - (3*SB[W[4], W[14], W[14], W[4]])/2 - 
   (3*SB[W[4], W[14], W[14], W[5]])/2 + (3*SB[W[4], W[14], W[14], W[16]])/2 + 
   (3*SB[W[4], W[14], W[14], W[19]])/2 - (3*SB[W[4], W[14], W[14], W[28]])/
    2 + (3*SB[W[4], W[14], W[14], W[30]])/2 - SB[W[4], W[14], W[16], W[1]]/
    2 - (3*SB[W[4], W[14], W[16], W[2]])/4 + SB[W[4], W[14], W[16], W[3]]/4 - 
   SB[W[4], W[14], W[16], W[4]] + 2*SB[W[4], W[14], W[16], W[9]] + 
   SB[W[4], W[14], W[16], W[16]]/4 - SB[W[4], W[14], W[16], W[17]]/2 + 
   SB[W[4], W[14], W[16], W[18]]/4 + (3*SB[W[4], W[14], W[16], W[19]])/4 - 
   (3*SB[W[4], W[14], W[16], W[20]])/4 + SB[W[4], W[14], W[16], W[26]]/2 + 
   SB[W[4], W[14], W[16], W[27]]/4 + SB[W[4], W[14], W[16], W[28]]/4 - 
   SB[W[4], W[14], W[16], W[29]]/4 + SB[W[4], W[14], W[16], W[30]]/4 - 
   SB[W[4], W[14], W[19], W[1]] + SB[W[4], W[14], W[19], W[2]]/4 + 
   (3*SB[W[4], W[14], W[19], W[3]])/4 + SB[W[4], W[14], W[19], W[5]]/2 - 
   2*SB[W[4], W[14], W[19], W[12]] - SB[W[4], W[14], W[19], W[16]]/4 - 
   SB[W[4], W[14], W[19], W[17]]/2 + SB[W[4], W[14], W[19], W[18]]/4 + 
   (5*SB[W[4], W[14], W[19], W[19]])/4 + (3*SB[W[4], W[14], W[19], W[20]])/
    4 + SB[W[4], W[14], W[19], W[26]]/2 + SB[W[4], W[14], W[19], W[27]]/4 - 
   SB[W[4], W[14], W[19], W[28]]/4 + SB[W[4], W[14], W[19], W[29]]/4 - 
   SB[W[4], W[14], W[19], W[30]]/4 + SB[W[4], W[14], W[28], W[2]]/4 + 
   SB[W[4], W[14], W[28], W[3]]/4 - SB[W[4], W[14], W[28], W[16]]/4 + 
   SB[W[4], W[14], W[28], W[17]]/2 - SB[W[4], W[14], W[28], W[18]]/4 - 
   SB[W[4], W[14], W[28], W[19]]/4 - SB[W[4], W[14], W[28], W[20]]/4 - 
   SB[W[4], W[14], W[28], W[26]]/2 - SB[W[4], W[14], W[28], W[27]]/4 - 
   (3*SB[W[4], W[14], W[28], W[28]])/4 - (3*SB[W[4], W[14], W[28], W[29]])/
    4 - SB[W[4], W[14], W[28], W[30]]/4 - SB[W[4], W[14], W[30], W[2]]/4 - 
   SB[W[4], W[14], W[30], W[3]]/4 + SB[W[4], W[14], W[30], W[16]]/4 - 
   SB[W[4], W[14], W[30], W[17]]/2 + SB[W[4], W[14], W[30], W[18]]/4 + 
   SB[W[4], W[14], W[30], W[19]]/4 + SB[W[4], W[14], W[30], W[20]]/4 + 
   SB[W[4], W[14], W[30], W[26]]/2 + SB[W[4], W[14], W[30], W[27]]/4 + 
   (3*SB[W[4], W[14], W[30], W[28]])/4 + (3*SB[W[4], W[14], W[30], W[29]])/
    4 + SB[W[4], W[14], W[30], W[30]]/4 + SB[W[5], W[1], W[2], W[1]] + 
   (5*SB[W[5], W[1], W[2], W[2]])/4 - (3*SB[W[5], W[1], W[2], W[3]])/4 - 
   SB[W[5], W[1], W[2], W[4]] + SB[W[5], W[1], W[2], W[5]] - 
   SB[W[5], W[1], W[2], W[12]] - SB[W[5], W[1], W[2], W[16]]/4 + 
   SB[W[5], W[1], W[2], W[17]]/2 - SB[W[5], W[1], W[2], W[18]]/4 + 
   (3*SB[W[5], W[1], W[2], W[19]])/4 - (5*SB[W[5], W[1], W[2], W[20]])/4 - 
   SB[W[5], W[1], W[2], W[26]]/2 - SB[W[5], W[1], W[2], W[27]]/4 + 
   SB[W[5], W[1], W[2], W[28]]/4 + SB[W[5], W[1], W[2], W[29]]/4 - 
   SB[W[5], W[1], W[2], W[30]]/4 + SB[W[5], W[1], W[3], W[1]]/2 - 
   (5*SB[W[5], W[1], W[3], W[2]])/4 - (5*SB[W[5], W[1], W[3], W[3]])/4 - 
   (3*SB[W[5], W[1], W[3], W[4]])/2 + 3*SB[W[5], W[1], W[3], W[15]] + 
   SB[W[5], W[1], W[3], W[16]]/4 + SB[W[5], W[1], W[3], W[17]]/2 + 
   SB[W[5], W[1], W[3], W[18]]/4 + (3*SB[W[5], W[1], W[3], W[19]])/4 - 
   (5*SB[W[5], W[1], W[3], W[20]])/4 - SB[W[5], W[1], W[3], W[26]]/2 + 
   SB[W[5], W[1], W[3], W[27]]/4 + SB[W[5], W[1], W[3], W[28]]/4 + 
   SB[W[5], W[1], W[3], W[29]]/4 + SB[W[5], W[1], W[3], W[30]]/4 - 
   SB[W[5], W[1], W[4], W[1]] - SB[W[5], W[1], W[4], W[2]]/4 - 
   SB[W[5], W[1], W[4], W[3]]/4 - SB[W[5], W[1], W[4], W[4]] + 
   SB[W[5], W[1], W[4], W[16]]/4 - SB[W[5], W[1], W[4], W[17]]/2 + 
   SB[W[5], W[1], W[4], W[18]]/4 + (5*SB[W[5], W[1], W[4], W[19]])/4 + 
   (5*SB[W[5], W[1], W[4], W[20]])/4 + SB[W[5], W[1], W[4], W[26]]/2 + 
   SB[W[5], W[1], W[4], W[27]]/4 - SB[W[5], W[1], W[4], W[28]]/4 - 
   SB[W[5], W[1], W[4], W[29]]/4 + SB[W[5], W[1], W[4], W[30]]/4 + 
   SB[W[5], W[1], W[5], W[2]] + SB[W[5], W[1], W[5], W[3]] - 
   SB[W[5], W[1], W[5], W[12]] - SB[W[5], W[1], W[5], W[15]] - 
   SB[W[5], W[1], W[12], W[2]] + 2*SB[W[5], W[1], W[12], W[4]] - 
   SB[W[5], W[1], W[12], W[5]] + 2*SB[W[5], W[1], W[12], W[12]] - 
   2*SB[W[5], W[1], W[12], W[19]] + SB[W[5], W[1], W[13], W[1]]/2 - 
   SB[W[5], W[1], W[13], W[3]]/2 + SB[W[5], W[1], W[13], W[4]]/2 + 
   SB[W[5], W[1], W[13], W[5]]/2 - SB[W[5], W[1], W[13], W[18]]/2 - 
   SB[W[5], W[1], W[13], W[20]]/2 - SB[W[5], W[1], W[13], W[27]]/2 + 
   SB[W[5], W[1], W[13], W[29]]/2 - SB[W[5], W[1], W[15], W[1]] + 
   SB[W[5], W[1], W[15], W[2]] + 2*SB[W[5], W[1], W[15], W[3]] - 
   4*SB[W[5], W[1], W[15], W[15]] - SB[W[5], W[1], W[15], W[17]] + 
   3*SB[W[5], W[1], W[15], W[20]] + SB[W[5], W[1], W[15], W[26]] - 
   SB[W[5], W[1], W[15], W[29]] - (3*SB[W[5], W[1], W[20], W[2]])/4 - 
   SB[W[5], W[1], W[20], W[3]]/4 + SB[W[5], W[1], W[20], W[4]] - 
   SB[W[5], W[1], W[20], W[5]]/2 + 2*SB[W[5], W[1], W[20], W[15]] - 
   SB[W[5], W[1], W[20], W[16]]/4 + SB[W[5], W[1], W[20], W[17]]/2 + 
   SB[W[5], W[1], W[20], W[18]]/4 - (3*SB[W[5], W[1], W[20], W[19]])/4 - 
   (5*SB[W[5], W[1], W[20], W[20]])/4 - SB[W[5], W[1], W[20], W[26]]/2 + 
   SB[W[5], W[1], W[20], W[27]]/4 - SB[W[5], W[1], W[20], W[28]]/4 + 
   SB[W[5], W[1], W[20], W[29]]/4 - SB[W[5], W[1], W[20], W[30]]/4 - 
   SB[W[5], W[1], W[29], W[2]]/4 - SB[W[5], W[1], W[29], W[3]]/4 + 
   SB[W[5], W[1], W[29], W[16]]/4 - SB[W[5], W[1], W[29], W[17]]/2 + 
   SB[W[5], W[1], W[29], W[18]]/4 + SB[W[5], W[1], W[29], W[19]]/4 + 
   SB[W[5], W[1], W[29], W[20]]/4 + SB[W[5], W[1], W[29], W[26]]/2 + 
   SB[W[5], W[1], W[29], W[27]]/4 + (3*SB[W[5], W[1], W[29], W[28]])/4 + 
   (3*SB[W[5], W[1], W[29], W[29]])/4 + SB[W[5], W[1], W[29], W[30]]/4 + 
   SB[W[5], W[2], W[1], W[1]] + (5*SB[W[5], W[2], W[1], W[2]])/4 - 
   (3*SB[W[5], W[2], W[1], W[3]])/4 - SB[W[5], W[2], W[1], W[4]] + 
   SB[W[5], W[2], W[1], W[5]] - SB[W[5], W[2], W[1], W[12]] - 
   SB[W[5], W[2], W[1], W[16]]/4 + SB[W[5], W[2], W[1], W[17]]/2 - 
   SB[W[5], W[2], W[1], W[18]]/4 + (3*SB[W[5], W[2], W[1], W[19]])/4 - 
   (5*SB[W[5], W[2], W[1], W[20]])/4 - SB[W[5], W[2], W[1], W[26]]/2 - 
   SB[W[5], W[2], W[1], W[27]]/4 + SB[W[5], W[2], W[1], W[28]]/4 + 
   SB[W[5], W[2], W[1], W[29]]/4 - SB[W[5], W[2], W[1], W[30]]/4 + 
   (3*SB[W[5], W[2], W[2], W[1]])/2 + SB[W[5], W[2], W[2], W[3]] - 
   (3*SB[W[5], W[2], W[2], W[4]])/2 - (3*SB[W[5], W[2], W[2], W[5]])/2 + 
   SB[W[5], W[2], W[2], W[12]] - SB[W[5], W[2], W[2], W[17]]/2 + 
   SB[W[5], W[2], W[2], W[26]]/2 - SB[W[5], W[2], W[3], W[1]] + 
   SB[W[5], W[2], W[3], W[2]] + SB[W[5], W[2], W[3], W[3]] - 
   SB[W[5], W[2], W[3], W[4]] - 2*SB[W[5], W[2], W[3], W[5]] + 
   SB[W[5], W[2], W[3], W[12]] + SB[W[5], W[2], W[3], W[15]] - 
   SB[W[5], W[2], W[4], W[1]] - (7*SB[W[5], W[2], W[4], W[2]])/4 - 
   (5*SB[W[5], W[2], W[4], W[3]])/4 + SB[W[5], W[2], W[4], W[4]] + 
   SB[W[5], W[2], W[4], W[5]]/2 + 3*SB[W[5], W[2], W[4], W[12]] - 
   SB[W[5], W[2], W[4], W[16]]/4 + SB[W[5], W[2], W[4], W[17]]/2 + 
   SB[W[5], W[2], W[4], W[18]]/4 - (7*SB[W[5], W[2], W[4], W[19]])/4 + 
   (3*SB[W[5], W[2], W[4], W[20]])/4 - SB[W[5], W[2], W[4], W[26]]/2 + 
   SB[W[5], W[2], W[4], W[27]]/4 + (3*SB[W[5], W[2], W[4], W[28]])/4 + 
   SB[W[5], W[2], W[4], W[29]]/4 - SB[W[5], W[2], W[4], W[30]]/4 + 
   2*SB[W[5], W[2], W[5], W[1]] - (9*SB[W[5], W[2], W[5], W[2]])/4 - 
   (9*SB[W[5], W[2], W[5], W[3]])/4 + (3*SB[W[5], W[2], W[5], W[4]])/2 + 
   2*SB[W[5], W[2], W[5], W[12]] + SB[W[5], W[2], W[5], W[15]] - 
   SB[W[5], W[2], W[5], W[16]]/4 + SB[W[5], W[2], W[5], W[17]]/2 - 
   SB[W[5], W[2], W[5], W[18]]/4 - (5*SB[W[5], W[2], W[5], W[19]])/4 - 
   (3*SB[W[5], W[2], W[5], W[20]])/4 - SB[W[5], W[2], W[5], W[26]]/2 - 
   SB[W[5], W[2], W[5], W[27]]/4 + SB[W[5], W[2], W[5], W[28]]/4 - 
   SB[W[5], W[2], W[5], W[29]]/4 - SB[W[5], W[2], W[5], W[30]]/4 - 
   SB[W[5], W[2], W[12], W[1]] + (3*SB[W[5], W[2], W[12], W[2]])/2 + 
   (3*SB[W[5], W[2], W[12], W[3]])/2 + SB[W[5], W[2], W[12], W[4]]/2 + 
   (3*SB[W[5], W[2], W[12], W[5]])/2 - 6*SB[W[5], W[2], W[12], W[12]] - 
   SB[W[5], W[2], W[12], W[17]]/2 + (5*SB[W[5], W[2], W[12], W[19]])/2 + 
   SB[W[5], W[2], W[12], W[26]]/2 - SB[W[5], W[2], W[12], W[28]]/2 - 
   SB[W[5], W[2], W[14], W[1]]/2 + SB[W[5], W[2], W[14], W[2]]/2 - 
   SB[W[5], W[2], W[14], W[4]]/2 - SB[W[5], W[2], W[14], W[5]]/2 + 
   SB[W[5], W[2], W[14], W[16]]/2 + SB[W[5], W[2], W[14], W[19]]/2 - 
   SB[W[5], W[2], W[14], W[28]]/2 + SB[W[5], W[2], W[14], W[30]]/2 - 
   2*SB[W[5], W[2], W[15], W[1]] + SB[W[5], W[2], W[15], W[3]] + 
   SB[W[5], W[2], W[15], W[5]] - 2*SB[W[5], W[2], W[15], W[15]] + 
   2*SB[W[5], W[2], W[15], W[20]] + SB[W[5], W[2], W[17], W[1]] - 
   SB[W[5], W[2], W[17], W[2]]/4 - SB[W[5], W[2], W[17], W[3]]/4 + 
   SB[W[5], W[2], W[17], W[4]] + SB[W[5], W[2], W[17], W[16]]/4 - 
   SB[W[5], W[2], W[17], W[17]]/2 + SB[W[5], W[2], W[17], W[18]]/4 - 
   (3*SB[W[5], W[2], W[17], W[19]])/4 - (3*SB[W[5], W[2], W[17], W[20]])/4 + 
   SB[W[5], W[2], W[17], W[26]]/2 + SB[W[5], W[2], W[17], W[27]]/4 - 
   SB[W[5], W[2], W[17], W[28]]/4 - SB[W[5], W[2], W[17], W[29]]/4 + 
   SB[W[5], W[2], W[17], W[30]]/4 + SB[W[5], W[2], W[26], W[2]]/4 + 
   SB[W[5], W[2], W[26], W[3]]/4 - SB[W[5], W[2], W[26], W[16]]/4 + 
   SB[W[5], W[2], W[26], W[17]]/2 - SB[W[5], W[2], W[26], W[18]]/4 - 
   SB[W[5], W[2], W[26], W[19]]/4 - SB[W[5], W[2], W[26], W[20]]/4 - 
   SB[W[5], W[2], W[26], W[26]]/2 - SB[W[5], W[2], W[26], W[27]]/4 - 
   (3*SB[W[5], W[2], W[26], W[28]])/4 - (3*SB[W[5], W[2], W[26], W[29]])/4 - 
   SB[W[5], W[2], W[26], W[30]]/4 + SB[W[5], W[3], W[1], W[1]] - 
   (5*SB[W[5], W[3], W[1], W[2]])/4 - (7*SB[W[5], W[3], W[1], W[3]])/4 - 
   SB[W[5], W[3], W[1], W[4]] + SB[W[5], W[3], W[1], W[5]]/2 + 
   3*SB[W[5], W[3], W[1], W[15]] + SB[W[5], W[3], W[1], W[16]]/4 + 
   SB[W[5], W[3], W[1], W[17]]/2 - SB[W[5], W[3], W[1], W[18]]/4 + 
   (3*SB[W[5], W[3], W[1], W[19]])/4 - (7*SB[W[5], W[3], W[1], W[20]])/4 - 
   SB[W[5], W[3], W[1], W[26]]/2 - SB[W[5], W[3], W[1], W[27]]/4 + 
   SB[W[5], W[3], W[1], W[28]]/4 + (3*SB[W[5], W[3], W[1], W[29]])/4 + 
   SB[W[5], W[3], W[1], W[30]]/4 - SB[W[5], W[3], W[2], W[1]] + 
   SB[W[5], W[3], W[2], W[2]] + SB[W[5], W[3], W[2], W[3]] - 
   SB[W[5], W[3], W[2], W[4]] - 2*SB[W[5], W[3], W[2], W[5]] + 
   SB[W[5], W[3], W[2], W[12]] + SB[W[5], W[3], W[2], W[15]] - 
   (3*SB[W[5], W[3], W[3], W[1]])/2 + SB[W[5], W[3], W[3], W[2]] + 
   (3*SB[W[5], W[3], W[3], W[4]])/2 - (3*SB[W[5], W[3], W[3], W[5]])/2 + 
   SB[W[5], W[3], W[3], W[15]] - SB[W[5], W[3], W[3], W[17]]/2 + 
   SB[W[5], W[3], W[3], W[26]]/2 - SB[W[5], W[3], W[4], W[1]] - 
   (3*SB[W[5], W[3], W[4], W[2]])/4 + (5*SB[W[5], W[3], W[4], W[3]])/4 + 
   SB[W[5], W[3], W[4], W[4]] + SB[W[5], W[3], W[4], W[5]] - 
   SB[W[5], W[3], W[4], W[15]] - SB[W[5], W[3], W[4], W[16]]/4 + 
   SB[W[5], W[3], W[4], W[17]]/2 - SB[W[5], W[3], W[4], W[18]]/4 - 
   (5*SB[W[5], W[3], W[4], W[19]])/4 + (3*SB[W[5], W[3], W[4], W[20]])/4 - 
   SB[W[5], W[3], W[4], W[26]]/2 - SB[W[5], W[3], W[4], W[27]]/4 + 
   SB[W[5], W[3], W[4], W[28]]/4 + SB[W[5], W[3], W[4], W[29]]/4 - 
   SB[W[5], W[3], W[4], W[30]]/4 + (3*SB[W[5], W[3], W[5], W[1]])/2 - 
   (9*SB[W[5], W[3], W[5], W[2]])/4 - (9*SB[W[5], W[3], W[5], W[3]])/4 + 
   2*SB[W[5], W[3], W[5], W[4]] + SB[W[5], W[3], W[5], W[12]] + 
   2*SB[W[5], W[3], W[5], W[15]] - SB[W[5], W[3], W[5], W[16]]/4 + 
   SB[W[5], W[3], W[5], W[17]]/2 - SB[W[5], W[3], W[5], W[18]]/4 - 
   (3*SB[W[5], W[3], W[5], W[19]])/4 - (5*SB[W[5], W[3], W[5], W[20]])/4 - 
   SB[W[5], W[3], W[5], W[26]]/2 - SB[W[5], W[3], W[5], W[27]]/4 - 
   SB[W[5], W[3], W[5], W[28]]/4 + SB[W[5], W[3], W[5], W[29]]/4 - 
   SB[W[5], W[3], W[5], W[30]]/4 + SB[W[5], W[3], W[12], W[2]] - 
   2*SB[W[5], W[3], W[12], W[4]] + SB[W[5], W[3], W[12], W[5]] - 
   2*SB[W[5], W[3], W[12], W[12]] + 2*SB[W[5], W[3], W[12], W[19]] - 
   SB[W[5], W[3], W[13], W[1]]/2 + SB[W[5], W[3], W[13], W[3]]/2 - 
   SB[W[5], W[3], W[13], W[4]]/2 - SB[W[5], W[3], W[13], W[5]]/2 + 
   SB[W[5], W[3], W[13], W[18]]/2 + SB[W[5], W[3], W[13], W[20]]/2 + 
   SB[W[5], W[3], W[13], W[27]]/2 - SB[W[5], W[3], W[13], W[29]]/2 + 
   SB[W[5], W[3], W[15], W[1]]/2 + (3*SB[W[5], W[3], W[15], W[2]])/2 + 
   (3*SB[W[5], W[3], W[15], W[3]])/2 - SB[W[5], W[3], W[15], W[4]] + 
   (3*SB[W[5], W[3], W[15], W[5]])/2 - 6*SB[W[5], W[3], W[15], W[15]] - 
   SB[W[5], W[3], W[15], W[17]]/2 + (5*SB[W[5], W[3], W[15], W[20]])/2 + 
   SB[W[5], W[3], W[15], W[26]]/2 - SB[W[5], W[3], W[15], W[29]]/2 + 
   SB[W[5], W[3], W[17], W[1]] - SB[W[5], W[3], W[17], W[2]]/4 - 
   SB[W[5], W[3], W[17], W[3]]/4 + SB[W[5], W[3], W[17], W[4]] + 
   SB[W[5], W[3], W[17], W[16]]/4 - SB[W[5], W[3], W[17], W[17]]/2 + 
   SB[W[5], W[3], W[17], W[18]]/4 - (3*SB[W[5], W[3], W[17], W[19]])/4 - 
   (3*SB[W[5], W[3], W[17], W[20]])/4 + SB[W[5], W[3], W[17], W[26]]/2 + 
   SB[W[5], W[3], W[17], W[27]]/4 - SB[W[5], W[3], W[17], W[28]]/4 - 
   SB[W[5], W[3], W[17], W[29]]/4 + SB[W[5], W[3], W[17], W[30]]/4 + 
   SB[W[5], W[3], W[26], W[2]]/4 + SB[W[5], W[3], W[26], W[3]]/4 - 
   SB[W[5], W[3], W[26], W[16]]/4 + SB[W[5], W[3], W[26], W[17]]/2 - 
   SB[W[5], W[3], W[26], W[18]]/4 - SB[W[5], W[3], W[26], W[19]]/4 - 
   SB[W[5], W[3], W[26], W[20]]/4 - SB[W[5], W[3], W[26], W[26]]/2 - 
   SB[W[5], W[3], W[26], W[27]]/4 - (3*SB[W[5], W[3], W[26], W[28]])/4 - 
   (3*SB[W[5], W[3], W[26], W[29]])/4 - SB[W[5], W[3], W[26], W[30]]/4 - 
   SB[W[5], W[4], W[1], W[1]] - SB[W[5], W[4], W[1], W[2]]/4 - 
   SB[W[5], W[4], W[1], W[3]]/4 - SB[W[5], W[4], W[1], W[4]] + 
   SB[W[5], W[4], W[1], W[16]]/4 - SB[W[5], W[4], W[1], W[17]]/2 + 
   SB[W[5], W[4], W[1], W[18]]/4 + (5*SB[W[5], W[4], W[1], W[19]])/4 + 
   (5*SB[W[5], W[4], W[1], W[20]])/4 + SB[W[5], W[4], W[1], W[26]]/2 + 
   SB[W[5], W[4], W[1], W[27]]/4 - SB[W[5], W[4], W[1], W[28]]/4 - 
   SB[W[5], W[4], W[1], W[29]]/4 + SB[W[5], W[4], W[1], W[30]]/4 - 
   (3*SB[W[5], W[4], W[2], W[1]])/2 - (5*SB[W[5], W[4], W[2], W[2]])/4 - 
   (5*SB[W[5], W[4], W[2], W[3]])/4 + SB[W[5], W[4], W[2], W[4]]/2 + 
   3*SB[W[5], W[4], W[2], W[12]] + SB[W[5], W[4], W[2], W[16]]/4 + 
   SB[W[5], W[4], W[2], W[17]]/2 + SB[W[5], W[4], W[2], W[18]]/4 - 
   (5*SB[W[5], W[4], W[2], W[19]])/4 + (3*SB[W[5], W[4], W[2], W[20]])/4 - 
   SB[W[5], W[4], W[2], W[26]]/2 + SB[W[5], W[4], W[2], W[27]]/4 + 
   SB[W[5], W[4], W[2], W[28]]/4 + SB[W[5], W[4], W[2], W[29]]/4 + 
   SB[W[5], W[4], W[2], W[30]]/4 - SB[W[5], W[4], W[3], W[1]] - 
   (3*SB[W[5], W[4], W[3], W[2]])/4 + (5*SB[W[5], W[4], W[3], W[3]])/4 + 
   SB[W[5], W[4], W[3], W[4]] + SB[W[5], W[4], W[3], W[5]] - 
   SB[W[5], W[4], W[3], W[15]] - SB[W[5], W[4], W[3], W[16]]/4 + 
   SB[W[5], W[4], W[3], W[17]]/2 - SB[W[5], W[4], W[3], W[18]]/4 - 
   (5*SB[W[5], W[4], W[3], W[19]])/4 + (3*SB[W[5], W[4], W[3], W[20]])/4 - 
   SB[W[5], W[4], W[3], W[26]]/2 - SB[W[5], W[4], W[3], W[27]]/4 + 
   SB[W[5], W[4], W[3], W[28]]/4 + SB[W[5], W[4], W[3], W[29]]/4 - 
   SB[W[5], W[4], W[3], W[30]]/4 + SB[W[5], W[4], W[5], W[2]] + 
   SB[W[5], W[4], W[5], W[3]] - SB[W[5], W[4], W[5], W[12]] - 
   SB[W[5], W[4], W[5], W[15]] + 2*SB[W[5], W[4], W[12], W[2]] + 
   SB[W[5], W[4], W[12], W[3]] - SB[W[5], W[4], W[12], W[4]] - 
   4*SB[W[5], W[4], W[12], W[12]] - SB[W[5], W[4], W[12], W[17]] + 
   3*SB[W[5], W[4], W[12], W[19]] + SB[W[5], W[4], W[12], W[26]] - 
   SB[W[5], W[4], W[12], W[28]] + SB[W[5], W[4], W[14], W[1]]/2 - 
   SB[W[5], W[4], W[14], W[2]]/2 + SB[W[5], W[4], W[14], W[4]]/2 + 
   SB[W[5], W[4], W[14], W[5]]/2 - SB[W[5], W[4], W[14], W[16]]/2 - 
   SB[W[5], W[4], W[14], W[19]]/2 + SB[W[5], W[4], W[14], W[28]]/2 - 
   SB[W[5], W[4], W[14], W[30]]/2 + 2*SB[W[5], W[4], W[15], W[1]] - 
   SB[W[5], W[4], W[15], W[3]] - SB[W[5], W[4], W[15], W[5]] + 
   2*SB[W[5], W[4], W[15], W[15]] - 2*SB[W[5], W[4], W[15], W[20]] + 
   SB[W[5], W[4], W[19], W[1]] - SB[W[5], W[4], W[19], W[2]]/4 - 
   (3*SB[W[5], W[4], W[19], W[3]])/4 - SB[W[5], W[4], W[19], W[5]]/2 + 
   2*SB[W[5], W[4], W[19], W[12]] + SB[W[5], W[4], W[19], W[16]]/4 + 
   SB[W[5], W[4], W[19], W[17]]/2 - SB[W[5], W[4], W[19], W[18]]/4 - 
   (5*SB[W[5], W[4], W[19], W[19]])/4 - (3*SB[W[5], W[4], W[19], W[20]])/4 - 
   SB[W[5], W[4], W[19], W[26]]/2 - SB[W[5], W[4], W[19], W[27]]/4 + 
   SB[W[5], W[4], W[19], W[28]]/4 - SB[W[5], W[4], W[19], W[29]]/4 + 
   SB[W[5], W[4], W[19], W[30]]/4 - SB[W[5], W[4], W[28], W[2]]/4 - 
   SB[W[5], W[4], W[28], W[3]]/4 + SB[W[5], W[4], W[28], W[16]]/4 - 
   SB[W[5], W[4], W[28], W[17]]/2 + SB[W[5], W[4], W[28], W[18]]/4 + 
   SB[W[5], W[4], W[28], W[19]]/4 + SB[W[5], W[4], W[28], W[20]]/4 + 
   SB[W[5], W[4], W[28], W[26]]/2 + SB[W[5], W[4], W[28], W[27]]/4 + 
   (3*SB[W[5], W[4], W[28], W[28]])/4 + (3*SB[W[5], W[4], W[28], W[29]])/4 + 
   SB[W[5], W[4], W[28], W[30]]/4 + SB[W[5], W[5], W[1], W[2]] + 
   SB[W[5], W[5], W[1], W[3]] - SB[W[5], W[5], W[1], W[12]] - 
   SB[W[5], W[5], W[1], W[15]] + SB[W[5], W[5], W[2], W[1]] - 
   2*SB[W[5], W[5], W[2], W[2]] - 2*SB[W[5], W[5], W[2], W[3]] + 
   SB[W[5], W[5], W[2], W[4]] + SB[W[5], W[5], W[2], W[12]] + 
   SB[W[5], W[5], W[2], W[15]] + SB[W[5], W[5], W[3], W[1]] - 
   2*SB[W[5], W[5], W[3], W[2]] - 2*SB[W[5], W[5], W[3], W[3]] + 
   SB[W[5], W[5], W[3], W[4]] + SB[W[5], W[5], W[3], W[12]] + 
   SB[W[5], W[5], W[3], W[15]] + SB[W[5], W[5], W[4], W[2]] + 
   SB[W[5], W[5], W[4], W[3]] - SB[W[5], W[5], W[4], W[12]] - 
   SB[W[5], W[5], W[4], W[15]] - SB[W[5], W[5], W[12], W[1]] + 
   SB[W[5], W[5], W[12], W[2]] + SB[W[5], W[5], W[12], W[3]] - 
   SB[W[5], W[5], W[12], W[4]] - SB[W[5], W[5], W[15], W[1]] + 
   SB[W[5], W[5], W[15], W[2]] + SB[W[5], W[5], W[15], W[3]] - 
   SB[W[5], W[5], W[15], W[4]] - SB[W[5], W[12], W[1], W[2]] + 
   2*SB[W[5], W[12], W[1], W[4]] - SB[W[5], W[12], W[1], W[5]] + 
   2*SB[W[5], W[12], W[1], W[12]] - 2*SB[W[5], W[12], W[1], W[19]] + 
   (5*SB[W[5], W[12], W[2], W[2]])/4 + (5*SB[W[5], W[12], W[2], W[3]])/4 + 
   SB[W[5], W[12], W[2], W[4]] + (3*SB[W[5], W[12], W[2], W[5]])/2 - 
   5*SB[W[5], W[12], W[2], W[12]] - SB[W[5], W[12], W[2], W[16]]/4 - 
   SB[W[5], W[12], W[2], W[18]]/4 + (5*SB[W[5], W[12], W[2], W[19]])/4 - 
   (3*SB[W[5], W[12], W[2], W[20]])/4 - SB[W[5], W[12], W[2], W[27]]/4 - 
   SB[W[5], W[12], W[2], W[28]]/4 - SB[W[5], W[12], W[2], W[29]]/4 - 
   SB[W[5], W[12], W[2], W[30]]/4 + SB[W[5], W[12], W[3], W[1]] + 
   (3*SB[W[5], W[12], W[3], W[2]])/4 - SB[W[5], W[12], W[3], W[3]]/4 - 
   SB[W[5], W[12], W[3], W[4]] + SB[W[5], W[12], W[3], W[5]] - 
   2*SB[W[5], W[12], W[3], W[12]] + SB[W[5], W[12], W[3], W[16]]/4 - 
   SB[W[5], W[12], W[3], W[17]]/2 + SB[W[5], W[12], W[3], W[18]]/4 + 
   (5*SB[W[5], W[12], W[3], W[19]])/4 - (3*SB[W[5], W[12], W[3], W[20]])/4 + 
   SB[W[5], W[12], W[3], W[26]]/2 + SB[W[5], W[12], W[3], W[27]]/4 - 
   SB[W[5], W[12], W[3], W[28]]/4 - SB[W[5], W[12], W[3], W[29]]/4 + 
   SB[W[5], W[12], W[3], W[30]]/4 + SB[W[5], W[12], W[4], W[1]] + 
   (7*SB[W[5], W[12], W[4], W[2]])/4 + SB[W[5], W[12], W[4], W[3]]/4 - 
   SB[W[5], W[12], W[4], W[4]] - SB[W[5], W[12], W[4], W[5]]/2 - 
   2*SB[W[5], W[12], W[4], W[12]] + SB[W[5], W[12], W[4], W[16]]/4 - 
   SB[W[5], W[12], W[4], W[17]]/2 - SB[W[5], W[12], W[4], W[18]]/4 + 
   (7*SB[W[5], W[12], W[4], W[19]])/4 - (3*SB[W[5], W[12], W[4], W[20]])/4 + 
   SB[W[5], W[12], W[4], W[26]]/2 - SB[W[5], W[12], W[4], W[27]]/4 - 
   (3*SB[W[5], W[12], W[4], W[28]])/4 - SB[W[5], W[12], W[4], W[29]]/4 + 
   SB[W[5], W[12], W[4], W[30]]/4 - 2*SB[W[5], W[12], W[5], W[1]] + 
   (5*SB[W[5], W[12], W[5], W[2]])/4 + (5*SB[W[5], W[12], W[5], W[3]])/4 - 
   (3*SB[W[5], W[12], W[5], W[4]])/2 - SB[W[5], W[12], W[5], W[12]] + 
   SB[W[5], W[12], W[5], W[16]]/4 - SB[W[5], W[12], W[5], W[17]]/2 + 
   SB[W[5], W[12], W[5], W[18]]/4 + (5*SB[W[5], W[12], W[5], W[19]])/4 + 
   (3*SB[W[5], W[12], W[5], W[20]])/4 + SB[W[5], W[12], W[5], W[26]]/2 + 
   SB[W[5], W[12], W[5], W[27]]/4 - SB[W[5], W[12], W[5], W[28]]/4 + 
   SB[W[5], W[12], W[5], W[29]]/4 + SB[W[5], W[12], W[5], W[30]]/4 + 
   2*SB[W[5], W[12], W[12], W[1]] - (9*SB[W[5], W[12], W[12], W[2]])/2 - 
   (7*SB[W[5], W[12], W[12], W[3]])/2 + (3*SB[W[5], W[12], W[12], W[4]])/2 - 
   (3*SB[W[5], W[12], W[12], W[5]])/2 + 10*SB[W[5], W[12], W[12], W[12]] + 
   (3*SB[W[5], W[12], W[12], W[17]])/2 - (11*SB[W[5], W[12], W[12], W[19]])/
    2 - (3*SB[W[5], W[12], W[12], W[26]])/2 + 
   (3*SB[W[5], W[12], W[12], W[28]])/2 - SB[W[5], W[12], W[17], W[1]] + 
   SB[W[5], W[12], W[17], W[2]]/4 + SB[W[5], W[12], W[17], W[3]]/4 - 
   SB[W[5], W[12], W[17], W[4]] - SB[W[5], W[12], W[17], W[16]]/4 + 
   SB[W[5], W[12], W[17], W[17]]/2 - SB[W[5], W[12], W[17], W[18]]/4 + 
   (3*SB[W[5], W[12], W[17], W[19]])/4 + (3*SB[W[5], W[12], W[17], W[20]])/
    4 - SB[W[5], W[12], W[17], W[26]]/2 - SB[W[5], W[12], W[17], W[27]]/4 + 
   SB[W[5], W[12], W[17], W[28]]/4 + SB[W[5], W[12], W[17], W[29]]/4 - 
   SB[W[5], W[12], W[17], W[30]]/4 - SB[W[5], W[12], W[19], W[1]] + 
   SB[W[5], W[12], W[19], W[2]]/4 + (3*SB[W[5], W[12], W[19], W[3]])/4 + 
   SB[W[5], W[12], W[19], W[5]]/2 - 2*SB[W[5], W[12], W[19], W[12]] - 
   SB[W[5], W[12], W[19], W[16]]/4 - SB[W[5], W[12], W[19], W[17]]/2 + 
   SB[W[5], W[12], W[19], W[18]]/4 + (5*SB[W[5], W[12], W[19], W[19]])/4 + 
   (3*SB[W[5], W[12], W[19], W[20]])/4 + SB[W[5], W[12], W[19], W[26]]/2 + 
   SB[W[5], W[12], W[19], W[27]]/4 - SB[W[5], W[12], W[19], W[28]]/4 + 
   SB[W[5], W[12], W[19], W[29]]/4 - SB[W[5], W[12], W[19], W[30]]/4 - 
   SB[W[5], W[12], W[26], W[2]]/4 - SB[W[5], W[12], W[26], W[3]]/4 + 
   SB[W[5], W[12], W[26], W[16]]/4 - SB[W[5], W[12], W[26], W[17]]/2 + 
   SB[W[5], W[12], W[26], W[18]]/4 + SB[W[5], W[12], W[26], W[19]]/4 + 
   SB[W[5], W[12], W[26], W[20]]/4 + SB[W[5], W[12], W[26], W[26]]/2 + 
   SB[W[5], W[12], W[26], W[27]]/4 + (3*SB[W[5], W[12], W[26], W[28]])/4 + 
   (3*SB[W[5], W[12], W[26], W[29]])/4 + SB[W[5], W[12], W[26], W[30]]/4 + 
   SB[W[5], W[12], W[28], W[2]]/4 + SB[W[5], W[12], W[28], W[3]]/4 - 
   SB[W[5], W[12], W[28], W[16]]/4 + SB[W[5], W[12], W[28], W[17]]/2 - 
   SB[W[5], W[12], W[28], W[18]]/4 - SB[W[5], W[12], W[28], W[19]]/4 - 
   SB[W[5], W[12], W[28], W[20]]/4 - SB[W[5], W[12], W[28], W[26]]/2 - 
   SB[W[5], W[12], W[28], W[27]]/4 - (3*SB[W[5], W[12], W[28], W[28]])/4 - 
   (3*SB[W[5], W[12], W[28], W[29]])/4 - SB[W[5], W[12], W[28], W[30]]/4 - 
   SB[W[5], W[15], W[1], W[1]] + SB[W[5], W[15], W[1], W[2]]/4 + 
   (7*SB[W[5], W[15], W[1], W[3]])/4 + SB[W[5], W[15], W[1], W[4]] - 
   SB[W[5], W[15], W[1], W[5]]/2 - 2*SB[W[5], W[15], W[1], W[15]] - 
   SB[W[5], W[15], W[1], W[16]]/4 - SB[W[5], W[15], W[1], W[17]]/2 + 
   SB[W[5], W[15], W[1], W[18]]/4 - (3*SB[W[5], W[15], W[1], W[19]])/4 + 
   (7*SB[W[5], W[15], W[1], W[20]])/4 + SB[W[5], W[15], W[1], W[26]]/2 + 
   SB[W[5], W[15], W[1], W[27]]/4 - SB[W[5], W[15], W[1], W[28]]/4 - 
   (3*SB[W[5], W[15], W[1], W[29]])/4 - SB[W[5], W[15], W[1], W[30]]/4 - 
   SB[W[5], W[15], W[2], W[1]] - SB[W[5], W[15], W[2], W[2]]/4 + 
   (3*SB[W[5], W[15], W[2], W[3]])/4 + SB[W[5], W[15], W[2], W[4]] + 
   SB[W[5], W[15], W[2], W[5]] - 2*SB[W[5], W[15], W[2], W[15]] + 
   SB[W[5], W[15], W[2], W[16]]/4 - SB[W[5], W[15], W[2], W[17]]/2 + 
   SB[W[5], W[15], W[2], W[18]]/4 - (3*SB[W[5], W[15], W[2], W[19]])/4 + 
   (5*SB[W[5], W[15], W[2], W[20]])/4 + SB[W[5], W[15], W[2], W[26]]/2 + 
   SB[W[5], W[15], W[2], W[27]]/4 - SB[W[5], W[15], W[2], W[28]]/4 - 
   SB[W[5], W[15], W[2], W[29]]/4 + SB[W[5], W[15], W[2], W[30]]/4 + 
   SB[W[5], W[15], W[3], W[1]] + (5*SB[W[5], W[15], W[3], W[2]])/4 + 
   (5*SB[W[5], W[15], W[3], W[3]])/4 + (3*SB[W[5], W[15], W[3], W[5]])/2 - 
   5*SB[W[5], W[15], W[3], W[15]] - SB[W[5], W[15], W[3], W[16]]/4 - 
   SB[W[5], W[15], W[3], W[18]]/4 - (3*SB[W[5], W[15], W[3], W[19]])/4 + 
   (5*SB[W[5], W[15], W[3], W[20]])/4 - SB[W[5], W[15], W[3], W[27]]/4 - 
   SB[W[5], W[15], W[3], W[28]]/4 - SB[W[5], W[15], W[3], W[29]]/4 - 
   SB[W[5], W[15], W[3], W[30]]/4 + 2*SB[W[5], W[15], W[4], W[1]] - 
   SB[W[5], W[15], W[4], W[3]] - SB[W[5], W[15], W[4], W[5]] + 
   2*SB[W[5], W[15], W[4], W[15]] - 2*SB[W[5], W[15], W[4], W[20]] - 
   (3*SB[W[5], W[15], W[5], W[1]])/2 + (5*SB[W[5], W[15], W[5], W[2]])/4 + 
   (5*SB[W[5], W[15], W[5], W[3]])/4 - 2*SB[W[5], W[15], W[5], W[4]] - 
   SB[W[5], W[15], W[5], W[15]] + SB[W[5], W[15], W[5], W[16]]/4 - 
   SB[W[5], W[15], W[5], W[17]]/2 + SB[W[5], W[15], W[5], W[18]]/4 + 
   (3*SB[W[5], W[15], W[5], W[19]])/4 + (5*SB[W[5], W[15], W[5], W[20]])/4 + 
   SB[W[5], W[15], W[5], W[26]]/2 + SB[W[5], W[15], W[5], W[27]]/4 + 
   SB[W[5], W[15], W[5], W[28]]/4 - SB[W[5], W[15], W[5], W[29]]/4 + 
   SB[W[5], W[15], W[5], W[30]]/4 + (3*SB[W[5], W[15], W[15], W[1]])/2 - 
   (7*SB[W[5], W[15], W[15], W[2]])/2 - (9*SB[W[5], W[15], W[15], W[3]])/2 + 
   2*SB[W[5], W[15], W[15], W[4]] - (3*SB[W[5], W[15], W[15], W[5]])/2 + 
   10*SB[W[5], W[15], W[15], W[15]] + (3*SB[W[5], W[15], W[15], W[17]])/2 - 
   (11*SB[W[5], W[15], W[15], W[20]])/2 - (3*SB[W[5], W[15], W[15], W[26]])/
    2 + (3*SB[W[5], W[15], W[15], W[29]])/2 - SB[W[5], W[15], W[17], W[1]] + 
   SB[W[5], W[15], W[17], W[2]]/4 + SB[W[5], W[15], W[17], W[3]]/4 - 
   SB[W[5], W[15], W[17], W[4]] - SB[W[5], W[15], W[17], W[16]]/4 + 
   SB[W[5], W[15], W[17], W[17]]/2 - SB[W[5], W[15], W[17], W[18]]/4 + 
   (3*SB[W[5], W[15], W[17], W[19]])/4 + (3*SB[W[5], W[15], W[17], W[20]])/
    4 - SB[W[5], W[15], W[17], W[26]]/2 - SB[W[5], W[15], W[17], W[27]]/4 + 
   SB[W[5], W[15], W[17], W[28]]/4 + SB[W[5], W[15], W[17], W[29]]/4 - 
   SB[W[5], W[15], W[17], W[30]]/4 + (3*SB[W[5], W[15], W[20], W[2]])/4 + 
   SB[W[5], W[15], W[20], W[3]]/4 - SB[W[5], W[15], W[20], W[4]] + 
   SB[W[5], W[15], W[20], W[5]]/2 - 2*SB[W[5], W[15], W[20], W[15]] + 
   SB[W[5], W[15], W[20], W[16]]/4 - SB[W[5], W[15], W[20], W[17]]/2 - 
   SB[W[5], W[15], W[20], W[18]]/4 + (3*SB[W[5], W[15], W[20], W[19]])/4 + 
   (5*SB[W[5], W[15], W[20], W[20]])/4 + SB[W[5], W[15], W[20], W[26]]/2 - 
   SB[W[5], W[15], W[20], W[27]]/4 + SB[W[5], W[15], W[20], W[28]]/4 - 
   SB[W[5], W[15], W[20], W[29]]/4 + SB[W[5], W[15], W[20], W[30]]/4 - 
   SB[W[5], W[15], W[26], W[2]]/4 - SB[W[5], W[15], W[26], W[3]]/4 + 
   SB[W[5], W[15], W[26], W[16]]/4 - SB[W[5], W[15], W[26], W[17]]/2 + 
   SB[W[5], W[15], W[26], W[18]]/4 + SB[W[5], W[15], W[26], W[19]]/4 + 
   SB[W[5], W[15], W[26], W[20]]/4 + SB[W[5], W[15], W[26], W[26]]/2 + 
   SB[W[5], W[15], W[26], W[27]]/4 + (3*SB[W[5], W[15], W[26], W[28]])/4 + 
   (3*SB[W[5], W[15], W[26], W[29]])/4 + SB[W[5], W[15], W[26], W[30]]/4 + 
   SB[W[5], W[15], W[29], W[2]]/4 + SB[W[5], W[15], W[29], W[3]]/4 - 
   SB[W[5], W[15], W[29], W[16]]/4 + SB[W[5], W[15], W[29], W[17]]/2 - 
   SB[W[5], W[15], W[29], W[18]]/4 - SB[W[5], W[15], W[29], W[19]]/4 - 
   SB[W[5], W[15], W[29], W[20]]/4 - SB[W[5], W[15], W[29], W[26]]/2 - 
   SB[W[5], W[15], W[29], W[27]]/4 - (3*SB[W[5], W[15], W[29], W[28]])/4 - 
   (3*SB[W[5], W[15], W[29], W[29]])/4 - SB[W[5], W[15], W[29], W[30]]/4 + 
   6*SB[W[1]]*Zeta[3] + (13*SB[W[2]]*Zeta[3])/4 + (13*SB[W[3]]*Zeta[3])/4 + 
   6*SB[W[4]]*Zeta[3] - 3*SB[W[5]]*Zeta[3] - 14*SB[W[6]]*Zeta[3] - 
   14*SB[W[9]]*Zeta[3] + (3*SB[W[16]]*Zeta[3])/4 + (3*SB[W[17]]*Zeta[3])/2 + 
   (3*SB[W[18]]*Zeta[3])/4 + (19*SB[W[19]]*Zeta[3])/4 + 
   (19*SB[W[20]]*Zeta[3])/4 - (3*SB[W[26]]*Zeta[3])/2 + 
   (3*SB[W[27]]*Zeta[3])/4 + (9*SB[W[28]]*Zeta[3])/4 + 
   (9*SB[W[29]]*Zeta[3])/4 + (3*SB[W[30]]*Zeta[3])/4) + 
 r[5]*(phi1 - Pi^4/90 + (d[37, 3]*SB[W[4]])/4 + (d[37, 3]*SB[W[5]])/4 - 
   (d[37, 3]*SB[W[16]])/4 - (d[37, 3]*SB[W[17]])/4 - (d[37, 3]*SB[W[18]])/4 + 
   (d[37, 3]*SB[W[19]])/2 - (d[37, 3]*SB[W[20]])/4 - 
   (3*d[37, 3]*SB[W[26]])/4 - (d[37, 3]*SB[W[27]])/4 - 
   (d[37, 3]*SB[W[28]])/2 - (d[37, 3]*SB[W[29]])/4 - 
   (3*d[37, 3]*SB[W[30]])/4 + (Pi^2*SB[W[1], W[1]])/6 + 
   (Pi^2*SB[W[1], W[2]])/6 - (11*Pi^2*SB[W[1], W[4]])/24 + 
   (Pi^2*SB[W[1], W[5]])/24 + (Pi^2*SB[W[1], W[6]])/3 + 
   (Pi^2*SB[W[1], W[14]])/3 - (3*Pi^2*SB[W[1], W[16]])/8 - 
   (5*Pi^2*SB[W[1], W[17]])/24 - (Pi^2*SB[W[1], W[18]])/24 + 
   (Pi^2*SB[W[1], W[19]])/12 - (Pi^2*SB[W[1], W[20]])/24 + 
   (Pi^2*SB[W[1], W[26]])/24 - (Pi^2*SB[W[1], W[27]])/24 - 
   (Pi^2*SB[W[1], W[28]])/12 - (Pi^2*SB[W[1], W[29]])/24 + 
   (5*Pi^2*SB[W[1], W[30]])/24 - (13*Pi^2*SB[W[2], W[4]])/24 - 
   (13*Pi^2*SB[W[2], W[5]])/24 + (Pi^2*SB[W[2], W[12]])/3 + 
   (Pi^2*SB[W[2], W[14]])/3 + (5*Pi^2*SB[W[2], W[16]])/24 + 
   (5*Pi^2*SB[W[2], W[17]])/24 + (Pi^2*SB[W[2], W[18]])/24 - 
   (Pi^2*SB[W[2], W[19]])/12 + (Pi^2*SB[W[2], W[20]])/24 - 
   (Pi^2*SB[W[2], W[26]])/24 + (Pi^2*SB[W[2], W[27]])/24 + 
   (Pi^2*SB[W[2], W[28]])/12 + (Pi^2*SB[W[2], W[29]])/24 - 
   (Pi^2*SB[W[2], W[30]])/24 + (Pi^2*SB[W[3], W[2]])/6 + 
   (Pi^2*SB[W[3], W[3]])/6 + (Pi^2*SB[W[3], W[4]])/24 - 
   (11*Pi^2*SB[W[3], W[5]])/24 + (Pi^2*SB[W[3], W[8]])/3 + 
   (Pi^2*SB[W[3], W[12]])/3 - (5*Pi^2*SB[W[3], W[16]])/24 - 
   (3*Pi^2*SB[W[3], W[17]])/8 - (Pi^2*SB[W[3], W[18]])/24 + 
   (Pi^2*SB[W[3], W[19]])/12 - (Pi^2*SB[W[3], W[20]])/24 + 
   (5*Pi^2*SB[W[3], W[26]])/24 - (Pi^2*SB[W[3], W[27]])/24 - 
   (Pi^2*SB[W[3], W[28]])/12 - (Pi^2*SB[W[3], W[29]])/24 + 
   (Pi^2*SB[W[3], W[30]])/24 - (Pi^2*SB[W[4], W[1]])/3 - 
   (Pi^2*SB[W[4], W[2]])/4 - (Pi^2*SB[W[4], W[3]])/12 - 
   (5*Pi^2*SB[W[4], W[4]])/24 + (23*Pi^2*SB[W[4], W[5]])/24 - 
   (Pi^2*SB[W[4], W[14]])/3 - (Pi^2*SB[W[4], W[16]])/24 + 
   (5*Pi^2*SB[W[4], W[17]])/24 + (Pi^2*SB[W[4], W[18]])/8 - 
   (Pi^2*SB[W[4], W[20]])/24 - (Pi^2*SB[W[4], W[26]])/24 + 
   (Pi^2*SB[W[4], W[27]])/8 - (Pi^2*SB[W[4], W[29]])/24 - 
   (Pi^2*SB[W[4], W[30]])/8 - (Pi^2*SB[W[5], W[1]])/12 - 
   (Pi^2*SB[W[5], W[2]])/4 - (Pi^2*SB[W[5], W[3]])/3 + 
   (23*Pi^2*SB[W[5], W[4]])/24 - (5*Pi^2*SB[W[5], W[5]])/24 - 
   (Pi^2*SB[W[5], W[12]])/3 + (5*Pi^2*SB[W[5], W[16]])/24 - 
   (Pi^2*SB[W[5], W[17]])/24 - (Pi^2*SB[W[5], W[18]])/24 + 
   (Pi^2*SB[W[5], W[20]])/8 - (Pi^2*SB[W[5], W[26]])/8 - 
   (Pi^2*SB[W[5], W[27]])/24 + (Pi^2*SB[W[5], W[29]])/8 - 
   (Pi^2*SB[W[5], W[30]])/24 + (Pi^2*SB[W[16], W[2]])/12 - 
   (Pi^2*SB[W[16], W[3]])/6 + (Pi^2*SB[W[16], W[4]])/24 + 
   (Pi^2*SB[W[16], W[5]])/8 - (Pi^2*SB[W[16], W[14]])/3 + 
   (5*Pi^2*SB[W[16], W[16]])/24 + (Pi^2*SB[W[16], W[17]])/8 - 
   (Pi^2*SB[W[16], W[18]])/24 - (Pi^2*SB[W[16], W[19]])/12 + 
   (Pi^2*SB[W[16], W[20]])/24 + (Pi^2*SB[W[16], W[26]])/24 - 
   (Pi^2*SB[W[16], W[27]])/24 + (Pi^2*SB[W[16], W[28]])/12 + 
   (Pi^2*SB[W[16], W[29]])/24 - (Pi^2*SB[W[16], W[30]])/24 - 
   (Pi^2*SB[W[17], W[1]])/6 + (Pi^2*SB[W[17], W[2]])/12 + 
   (Pi^2*SB[W[17], W[4]])/8 + (Pi^2*SB[W[17], W[5]])/24 - 
   (Pi^2*SB[W[17], W[12]])/3 + (Pi^2*SB[W[17], W[16]])/8 + 
   (5*Pi^2*SB[W[17], W[17]])/24 + (Pi^2*SB[W[17], W[18]])/24 - 
   (Pi^2*SB[W[17], W[19]])/12 - (Pi^2*SB[W[17], W[20]])/24 - 
   (Pi^2*SB[W[17], W[26]])/24 + (Pi^2*SB[W[17], W[27]])/24 + 
   (Pi^2*SB[W[17], W[28]])/12 - (Pi^2*SB[W[17], W[29]])/24 + 
   (Pi^2*SB[W[17], W[30]])/24 + (Pi^2*SB[W[18], W[1]])/6 + 
   (Pi^2*SB[W[18], W[3]])/12 + (Pi^2*SB[W[18], W[4]])/8 - 
   (Pi^2*SB[W[18], W[5]])/24 - (Pi^2*SB[W[18], W[6]])/3 - 
   (Pi^2*SB[W[18], W[16]])/8 + (Pi^2*SB[W[18], W[17]])/8 - 
   (Pi^2*SB[W[18], W[18]])/24 + (Pi^2*SB[W[18], W[19]])/12 - 
   (Pi^2*SB[W[18], W[20]])/24 + (Pi^2*SB[W[18], W[26]])/24 - 
   (Pi^2*SB[W[18], W[27]])/24 - (Pi^2*SB[W[18], W[28]])/12 - 
   (Pi^2*SB[W[18], W[29]])/24 - (Pi^2*SB[W[18], W[30]])/24 + 
   (Pi^2*SB[W[19], W[1]])/6 + (Pi^2*SB[W[19], W[3]])/6 - 
   (Pi^2*SB[W[19], W[4]])/24 - (Pi^2*SB[W[19], W[5]])/24 - 
   (Pi^2*SB[W[19], W[16]])/8 - (Pi^2*SB[W[19], W[17]])/8 + 
   (Pi^2*SB[W[19], W[18]])/24 - (Pi^2*SB[W[19], W[19]])/12 + 
   (Pi^2*SB[W[19], W[20]])/24 - (Pi^2*SB[W[19], W[26]])/24 + 
   (Pi^2*SB[W[19], W[27]])/24 + (Pi^2*SB[W[19], W[28]])/12 + 
   (Pi^2*SB[W[19], W[29]])/24 - (Pi^2*SB[W[19], W[30]])/24 + 
   (Pi^2*SB[W[20], W[1]])/12 + (Pi^2*SB[W[20], W[3]])/6 - 
   (Pi^2*SB[W[20], W[4]])/24 + (Pi^2*SB[W[20], W[5]])/8 - 
   (Pi^2*SB[W[20], W[8]])/3 + (Pi^2*SB[W[20], W[16]])/8 - 
   (Pi^2*SB[W[20], W[17]])/8 - (Pi^2*SB[W[20], W[18]])/24 + 
   (Pi^2*SB[W[20], W[19]])/12 - (Pi^2*SB[W[20], W[20]])/24 - 
   (Pi^2*SB[W[20], W[26]])/24 - (Pi^2*SB[W[20], W[27]])/24 - 
   (Pi^2*SB[W[20], W[28]])/12 - (Pi^2*SB[W[20], W[29]])/24 + 
   (Pi^2*SB[W[20], W[30]])/24 + (Pi^2*SB[W[26], W[4]])/24 + 
   (Pi^2*SB[W[26], W[5]])/24 - (Pi^2*SB[W[26], W[16]])/24 - 
   (Pi^2*SB[W[26], W[17]])/24 - (Pi^2*SB[W[26], W[18]])/24 + 
   (Pi^2*SB[W[26], W[19]])/12 - (Pi^2*SB[W[26], W[20]])/24 - 
   (Pi^2*SB[W[26], W[26]])/8 - (Pi^2*SB[W[26], W[27]])/24 - 
   (Pi^2*SB[W[26], W[28]])/12 - (Pi^2*SB[W[26], W[29]])/24 - 
   (Pi^2*SB[W[26], W[30]])/8 + (Pi^2*SB[W[27], W[4]])/24 + 
   (Pi^2*SB[W[27], W[5]])/24 - (Pi^2*SB[W[27], W[16]])/24 - 
   (Pi^2*SB[W[27], W[17]])/24 - (Pi^2*SB[W[27], W[18]])/24 + 
   (Pi^2*SB[W[27], W[19]])/12 - (Pi^2*SB[W[27], W[20]])/24 - 
   (Pi^2*SB[W[27], W[26]])/8 - (Pi^2*SB[W[27], W[27]])/24 - 
   (Pi^2*SB[W[27], W[28]])/12 - (Pi^2*SB[W[27], W[29]])/24 - 
   (Pi^2*SB[W[27], W[30]])/8 + (Pi^2*SB[W[28], W[4]])/24 + 
   (Pi^2*SB[W[28], W[5]])/24 - (Pi^2*SB[W[28], W[16]])/24 - 
   (Pi^2*SB[W[28], W[17]])/24 - (Pi^2*SB[W[28], W[18]])/24 + 
   (Pi^2*SB[W[28], W[19]])/12 - (Pi^2*SB[W[28], W[20]])/24 - 
   (Pi^2*SB[W[28], W[26]])/8 - (Pi^2*SB[W[28], W[27]])/24 - 
   (Pi^2*SB[W[28], W[28]])/12 - (Pi^2*SB[W[28], W[29]])/24 - 
   (Pi^2*SB[W[28], W[30]])/8 + (Pi^2*SB[W[29], W[4]])/24 + 
   (Pi^2*SB[W[29], W[5]])/24 - (Pi^2*SB[W[29], W[16]])/24 - 
   (Pi^2*SB[W[29], W[17]])/24 - (Pi^2*SB[W[29], W[18]])/24 + 
   (Pi^2*SB[W[29], W[19]])/12 - (Pi^2*SB[W[29], W[20]])/24 - 
   (Pi^2*SB[W[29], W[26]])/8 - (Pi^2*SB[W[29], W[27]])/24 - 
   (Pi^2*SB[W[29], W[28]])/12 - (Pi^2*SB[W[29], W[29]])/24 - 
   (Pi^2*SB[W[29], W[30]])/8 + (Pi^2*SB[W[30], W[4]])/24 + 
   (Pi^2*SB[W[30], W[5]])/24 - (Pi^2*SB[W[30], W[16]])/24 - 
   (Pi^2*SB[W[30], W[17]])/24 - (Pi^2*SB[W[30], W[18]])/24 + 
   (Pi^2*SB[W[30], W[19]])/12 - (Pi^2*SB[W[30], W[20]])/24 - 
   (Pi^2*SB[W[30], W[26]])/8 - (Pi^2*SB[W[30], W[27]])/24 - 
   (Pi^2*SB[W[30], W[28]])/12 - (Pi^2*SB[W[30], W[29]])/24 - 
   (Pi^2*SB[W[30], W[30]])/8 + SB[W[1], W[2], W[2], W[4]] + 
   SB[W[1], W[2], W[2], W[5]] - SB[W[1], W[2], W[2], W[12]] - 
   SB[W[1], W[2], W[2], W[14]] - SB[W[1], W[2], W[3], W[1]] - 
   SB[W[1], W[2], W[3], W[3]] - SB[W[1], W[2], W[3], W[4]]/4 - 
   SB[W[1], W[2], W[3], W[5]]/4 + (5*SB[W[1], W[2], W[3], W[16]])/4 + 
   (5*SB[W[1], W[2], W[3], W[17]])/4 + SB[W[1], W[2], W[3], W[18]]/4 - 
   SB[W[1], W[2], W[3], W[19]]/2 + SB[W[1], W[2], W[3], W[20]]/4 - 
   SB[W[1], W[2], W[3], W[26]]/4 + SB[W[1], W[2], W[3], W[27]]/4 + 
   SB[W[1], W[2], W[3], W[28]]/2 + SB[W[1], W[2], W[3], W[29]]/4 - 
   SB[W[1], W[2], W[3], W[30]]/4 + SB[W[1], W[2], W[4], W[1]]/2 - 
   (3*SB[W[1], W[2], W[4], W[3]])/2 - (5*SB[W[1], W[2], W[4], W[4]])/4 - 
   (5*SB[W[1], W[2], W[4], W[5]])/4 + 3*SB[W[1], W[2], W[4], W[14]] - 
   (5*SB[W[1], W[2], W[4], W[16]])/4 + (3*SB[W[1], W[2], W[4], W[17]])/4 + 
   SB[W[1], W[2], W[4], W[18]]/4 + SB[W[1], W[2], W[4], W[19]]/2 + 
   SB[W[1], W[2], W[4], W[20]]/4 + SB[W[1], W[2], W[4], W[26]]/4 + 
   SB[W[1], W[2], W[4], W[27]]/4 - SB[W[1], W[2], W[4], W[28]]/2 + 
   SB[W[1], W[2], W[4], W[29]]/4 + SB[W[1], W[2], W[4], W[30]]/4 + 
   SB[W[1], W[2], W[5], W[1]] + SB[W[1], W[2], W[5], W[2]] - 
   SB[W[1], W[2], W[5], W[3]] - (3*SB[W[1], W[2], W[5], W[4]])/4 + 
   (5*SB[W[1], W[2], W[5], W[5]])/4 - SB[W[1], W[2], W[5], W[12]] - 
   (5*SB[W[1], W[2], W[5], W[16]])/4 + (3*SB[W[1], W[2], W[5], W[17]])/4 - 
   SB[W[1], W[2], W[5], W[18]]/4 + SB[W[1], W[2], W[5], W[19]]/2 - 
   SB[W[1], W[2], W[5], W[20]]/4 + SB[W[1], W[2], W[5], W[26]]/4 - 
   SB[W[1], W[2], W[5], W[27]]/4 - SB[W[1], W[2], W[5], W[28]]/2 - 
   SB[W[1], W[2], W[5], W[29]]/4 + SB[W[1], W[2], W[5], W[30]]/4 + 
   SB[W[1], W[2], W[11], W[1]]/2 + SB[W[1], W[2], W[11], W[2]]/2 + 
   SB[W[1], W[2], W[11], W[3]]/2 - SB[W[1], W[2], W[11], W[4]]/2 - 
   SB[W[1], W[2], W[11], W[16]]/2 - SB[W[1], W[2], W[11], W[18]]/2 - 
   SB[W[1], W[2], W[11], W[27]]/2 + SB[W[1], W[2], W[11], W[30]]/2 - 
   SB[W[1], W[2], W[12], W[2]] + 2*SB[W[1], W[2], W[12], W[3]] - 
   SB[W[1], W[2], W[12], W[5]] + 2*SB[W[1], W[2], W[12], W[12]] - 
   2*SB[W[1], W[2], W[12], W[17]] - SB[W[1], W[2], W[14], W[1]] + 
   2*SB[W[1], W[2], W[14], W[4]] + SB[W[1], W[2], W[14], W[5]] - 
   4*SB[W[1], W[2], W[14], W[14]] + 3*SB[W[1], W[2], W[14], W[16]] - 
   SB[W[1], W[2], W[14], W[19]] + SB[W[1], W[2], W[14], W[28]] - 
   SB[W[1], W[2], W[14], W[30]] - SB[W[1], W[2], W[16], W[2]]/2 + 
   SB[W[1], W[2], W[16], W[3]] - SB[W[1], W[2], W[16], W[4]]/4 - 
   (3*SB[W[1], W[2], W[16], W[5]])/4 + 2*SB[W[1], W[2], W[16], W[14]] - 
   (5*SB[W[1], W[2], W[16], W[16]])/4 - (3*SB[W[1], W[2], W[16], W[17]])/4 + 
   SB[W[1], W[2], W[16], W[18]]/4 + SB[W[1], W[2], W[16], W[19]]/2 - 
   SB[W[1], W[2], W[16], W[20]]/4 - SB[W[1], W[2], W[16], W[26]]/4 + 
   SB[W[1], W[2], W[16], W[27]]/4 - SB[W[1], W[2], W[16], W[28]]/2 - 
   SB[W[1], W[2], W[16], W[29]]/4 + SB[W[1], W[2], W[16], W[30]]/4 - 
   SB[W[1], W[2], W[30], W[4]]/4 - SB[W[1], W[2], W[30], W[5]]/4 + 
   SB[W[1], W[2], W[30], W[16]]/4 + SB[W[1], W[2], W[30], W[17]]/4 + 
   SB[W[1], W[2], W[30], W[18]]/4 - SB[W[1], W[2], W[30], W[19]]/2 + 
   SB[W[1], W[2], W[30], W[20]]/4 + (3*SB[W[1], W[2], W[30], W[26]])/4 + 
   SB[W[1], W[2], W[30], W[27]]/4 + SB[W[1], W[2], W[30], W[28]]/2 + 
   SB[W[1], W[2], W[30], W[29]]/4 + (3*SB[W[1], W[2], W[30], W[30]])/4 - 
   SB[W[1], W[3], W[1], W[1]] - SB[W[1], W[3], W[1], W[3]] - 
   SB[W[1], W[3], W[1], W[4]]/4 - SB[W[1], W[3], W[1], W[5]]/4 + 
   2*SB[W[1], W[3], W[1], W[6]] + 2*SB[W[1], W[3], W[1], W[8]] - 
   (3*SB[W[1], W[3], W[1], W[16]])/4 - (3*SB[W[1], W[3], W[1], W[17]])/4 + 
   SB[W[1], W[3], W[1], W[18]]/4 - SB[W[1], W[3], W[1], W[19]]/2 + 
   SB[W[1], W[3], W[1], W[20]]/4 - SB[W[1], W[3], W[1], W[26]]/4 + 
   SB[W[1], W[3], W[1], W[27]]/4 + SB[W[1], W[3], W[1], W[28]]/2 + 
   SB[W[1], W[3], W[1], W[29]]/4 - SB[W[1], W[3], W[1], W[30]]/4 - 
   SB[W[1], W[3], W[2], W[1]] - SB[W[1], W[3], W[2], W[3]] - 
   SB[W[1], W[3], W[2], W[4]]/4 - SB[W[1], W[3], W[2], W[5]]/4 + 
   (5*SB[W[1], W[3], W[2], W[16]])/4 + (5*SB[W[1], W[3], W[2], W[17]])/4 + 
   SB[W[1], W[3], W[2], W[18]]/4 - SB[W[1], W[3], W[2], W[19]]/2 + 
   SB[W[1], W[3], W[2], W[20]]/4 - SB[W[1], W[3], W[2], W[26]]/4 + 
   SB[W[1], W[3], W[2], W[27]]/4 + SB[W[1], W[3], W[2], W[28]]/2 + 
   SB[W[1], W[3], W[2], W[29]]/4 - SB[W[1], W[3], W[2], W[30]]/4 - 
   SB[W[1], W[3], W[4], W[1]]/2 - SB[W[1], W[3], W[4], W[2]]/2 + 
   SB[W[1], W[3], W[4], W[5]]/2 + SB[W[1], W[3], W[4], W[18]]/2 + 
   SB[W[1], W[3], W[4], W[27]]/2 + SB[W[1], W[3], W[5], W[1]]/2 - 
   SB[W[1], W[3], W[5], W[2]]/2 + SB[W[1], W[3], W[5], W[3]]/2 + 
   SB[W[1], W[3], W[5], W[4]]/4 + (3*SB[W[1], W[3], W[5], W[5]])/4 - 
   2*SB[W[1], W[3], W[5], W[8]] + (3*SB[W[1], W[3], W[5], W[16]])/4 - 
   (3*SB[W[1], W[3], W[5], W[17]])/4 - SB[W[1], W[3], W[5], W[18]]/4 + 
   SB[W[1], W[3], W[5], W[19]]/2 + SB[W[1], W[3], W[5], W[20]]/4 - 
   SB[W[1], W[3], W[5], W[26]]/4 - SB[W[1], W[3], W[5], W[27]]/4 - 
   SB[W[1], W[3], W[5], W[28]]/2 + SB[W[1], W[3], W[5], W[29]]/4 + 
   SB[W[1], W[3], W[5], W[30]]/4 + SB[W[1], W[3], W[11], W[1]]/2 + 
   SB[W[1], W[3], W[11], W[2]]/2 + SB[W[1], W[3], W[11], W[3]]/2 - 
   SB[W[1], W[3], W[11], W[4]]/2 - SB[W[1], W[3], W[11], W[16]]/2 - 
   SB[W[1], W[3], W[11], W[18]]/2 - SB[W[1], W[3], W[11], W[27]]/2 + 
   SB[W[1], W[3], W[11], W[30]]/2 + SB[W[1], W[3], W[15], W[1]]/2 + 
   SB[W[1], W[3], W[15], W[2]]/2 + SB[W[1], W[3], W[15], W[3]]/2 - 
   SB[W[1], W[3], W[15], W[5]]/2 - SB[W[1], W[3], W[15], W[17]]/2 - 
   SB[W[1], W[3], W[15], W[20]]/2 + SB[W[1], W[3], W[15], W[26]]/2 - 
   SB[W[1], W[3], W[15], W[29]]/2 + SB[W[1], W[3], W[18], W[1]] + 
   SB[W[1], W[3], W[18], W[3]]/2 + (3*SB[W[1], W[3], W[18], W[4]])/4 - 
   SB[W[1], W[3], W[18], W[5]]/4 - 2*SB[W[1], W[3], W[18], W[6]] - 
   (3*SB[W[1], W[3], W[18], W[16]])/4 + (3*SB[W[1], W[3], W[18], W[17]])/4 - 
   SB[W[1], W[3], W[18], W[18]]/4 + SB[W[1], W[3], W[18], W[19]]/2 - 
   SB[W[1], W[3], W[18], W[20]]/4 + SB[W[1], W[3], W[18], W[26]]/4 - 
   SB[W[1], W[3], W[18], W[27]]/4 - SB[W[1], W[3], W[18], W[28]]/2 - 
   SB[W[1], W[3], W[18], W[29]]/4 - SB[W[1], W[3], W[18], W[30]]/4 + 
   SB[W[1], W[3], W[27], W[4]]/4 + SB[W[1], W[3], W[27], W[5]]/4 - 
   SB[W[1], W[3], W[27], W[16]]/4 - SB[W[1], W[3], W[27], W[17]]/4 - 
   SB[W[1], W[3], W[27], W[18]]/4 + SB[W[1], W[3], W[27], W[19]]/2 - 
   SB[W[1], W[3], W[27], W[20]]/4 - (3*SB[W[1], W[3], W[27], W[26]])/4 - 
   SB[W[1], W[3], W[27], W[27]]/4 - SB[W[1], W[3], W[27], W[28]]/2 - 
   SB[W[1], W[3], W[27], W[29]]/4 - (3*SB[W[1], W[3], W[27], W[30]])/4 - 
   SB[W[1], W[4], W[1], W[1]] + SB[W[1], W[4], W[1], W[2]]/2 - 
   (3*SB[W[1], W[4], W[1], W[3]])/2 + SB[W[1], W[4], W[1], W[4]]/4 + 
   (3*SB[W[1], W[4], W[1], W[5]])/4 + 2*SB[W[1], W[4], W[1], W[6]] - 
   2*SB[W[1], W[4], W[1], W[14]] + (9*SB[W[1], W[4], W[1], W[16]])/4 - 
   (3*SB[W[1], W[4], W[1], W[17]])/4 + SB[W[1], W[4], W[1], W[18]]/4 - 
   SB[W[1], W[4], W[1], W[19]]/2 - SB[W[1], W[4], W[1], W[20]]/4 - 
   SB[W[1], W[4], W[1], W[26]]/4 + SB[W[1], W[4], W[1], W[27]]/4 + 
   SB[W[1], W[4], W[1], W[28]]/2 - SB[W[1], W[4], W[1], W[29]]/4 - 
   (5*SB[W[1], W[4], W[1], W[30]])/4 - SB[W[1], W[4], W[2], W[1]]/2 - 
   (3*SB[W[1], W[4], W[2], W[3]])/2 + (3*SB[W[1], W[4], W[2], W[4]])/4 - 
   SB[W[1], W[4], W[2], W[5]]/4 - SB[W[1], W[4], W[2], W[14]] + 
   (7*SB[W[1], W[4], W[2], W[16]])/4 + (3*SB[W[1], W[4], W[2], W[17]])/4 + 
   SB[W[1], W[4], W[2], W[18]]/4 - SB[W[1], W[4], W[2], W[19]]/2 + 
   SB[W[1], W[4], W[2], W[20]]/4 + SB[W[1], W[4], W[2], W[26]]/4 + 
   SB[W[1], W[4], W[2], W[27]]/4 + SB[W[1], W[4], W[2], W[28]]/2 + 
   SB[W[1], W[4], W[2], W[29]]/4 - (3*SB[W[1], W[4], W[2], W[30]])/4 - 
   SB[W[1], W[4], W[3], W[1]]/2 - SB[W[1], W[4], W[3], W[2]]/2 + 
   SB[W[1], W[4], W[3], W[5]]/2 + SB[W[1], W[4], W[3], W[18]]/2 + 
   SB[W[1], W[4], W[3], W[27]]/2 - SB[W[1], W[4], W[4], W[1]]/2 - 
   SB[W[1], W[4], W[4], W[2]]/2 + (3*SB[W[1], W[4], W[4], W[5]])/2 - 
   SB[W[1], W[4], W[4], W[14]] + SB[W[1], W[4], W[4], W[18]]/2 + 
   SB[W[1], W[4], W[4], W[27]]/2 - SB[W[1], W[4], W[5], W[1]]/2 - 
   SB[W[1], W[4], W[5], W[2]]/2 + (3*SB[W[1], W[4], W[5], W[3]])/2 + 
   (5*SB[W[1], W[4], W[5], W[4]])/4 - (5*SB[W[1], W[4], W[5], W[5]])/4 + 
   (3*SB[W[1], W[4], W[5], W[16]])/4 - (3*SB[W[1], W[4], W[5], W[17]])/4 - 
   SB[W[1], W[4], W[5], W[18]]/4 - SB[W[1], W[4], W[5], W[19]]/2 + 
   SB[W[1], W[4], W[5], W[20]]/4 - SB[W[1], W[4], W[5], W[26]]/4 - 
   SB[W[1], W[4], W[5], W[27]]/4 + SB[W[1], W[4], W[5], W[28]]/2 + 
   SB[W[1], W[4], W[5], W[29]]/4 + SB[W[1], W[4], W[5], W[30]]/4 + 
   SB[W[1], W[4], W[11], W[1]] + SB[W[1], W[4], W[11], W[2]] + 
   SB[W[1], W[4], W[11], W[3]] - SB[W[1], W[4], W[11], W[4]] - 
   SB[W[1], W[4], W[11], W[16]] - SB[W[1], W[4], W[11], W[18]] - 
   SB[W[1], W[4], W[11], W[27]] + SB[W[1], W[4], W[11], W[30]] + 
   SB[W[1], W[4], W[14], W[1]] - 2*SB[W[1], W[4], W[14], W[4]] - 
   SB[W[1], W[4], W[14], W[5]] + 4*SB[W[1], W[4], W[14], W[14]] - 
   3*SB[W[1], W[4], W[14], W[16]] + SB[W[1], W[4], W[14], W[19]] - 
   SB[W[1], W[4], W[14], W[28]] + SB[W[1], W[4], W[14], W[30]] + 
   SB[W[1], W[4], W[18], W[1]] + SB[W[1], W[4], W[18], W[3]]/2 + 
   (3*SB[W[1], W[4], W[18], W[4]])/4 - SB[W[1], W[4], W[18], W[5]]/4 - 
   2*SB[W[1], W[4], W[18], W[6]] - (3*SB[W[1], W[4], W[18], W[16]])/4 + 
   (3*SB[W[1], W[4], W[18], W[17]])/4 - SB[W[1], W[4], W[18], W[18]]/4 + 
   SB[W[1], W[4], W[18], W[19]]/2 - SB[W[1], W[4], W[18], W[20]]/4 + 
   SB[W[1], W[4], W[18], W[26]]/4 - SB[W[1], W[4], W[18], W[27]]/4 - 
   SB[W[1], W[4], W[18], W[28]]/2 - SB[W[1], W[4], W[18], W[29]]/4 - 
   SB[W[1], W[4], W[18], W[30]]/4 + SB[W[1], W[4], W[27], W[4]]/4 + 
   SB[W[1], W[4], W[27], W[5]]/4 - SB[W[1], W[4], W[27], W[16]]/4 - 
   SB[W[1], W[4], W[27], W[17]]/4 - SB[W[1], W[4], W[27], W[18]]/4 + 
   SB[W[1], W[4], W[27], W[19]]/2 - SB[W[1], W[4], W[27], W[20]]/4 - 
   (3*SB[W[1], W[4], W[27], W[26]])/4 - SB[W[1], W[4], W[27], W[27]]/4 - 
   SB[W[1], W[4], W[27], W[28]]/2 - SB[W[1], W[4], W[27], W[29]]/4 - 
   (3*SB[W[1], W[4], W[27], W[30]])/4 + SB[W[1], W[5], W[2], W[1]] + 
   SB[W[1], W[5], W[2], W[3]] - (3*SB[W[1], W[5], W[2], W[4]])/4 + 
   SB[W[1], W[5], W[2], W[5]]/4 + SB[W[1], W[5], W[2], W[12]] - 
   (5*SB[W[1], W[5], W[2], W[16]])/4 - (5*SB[W[1], W[5], W[2], W[17]])/4 - 
   SB[W[1], W[5], W[2], W[18]]/4 + SB[W[1], W[5], W[2], W[19]]/2 - 
   SB[W[1], W[5], W[2], W[20]]/4 + SB[W[1], W[5], W[2], W[26]]/4 - 
   SB[W[1], W[5], W[2], W[27]]/4 - SB[W[1], W[5], W[2], W[28]]/2 - 
   SB[W[1], W[5], W[2], W[29]]/4 + SB[W[1], W[5], W[2], W[30]]/4 + 
   SB[W[1], W[5], W[3], W[1]] + SB[W[1], W[5], W[3], W[3]] + 
   SB[W[1], W[5], W[3], W[4]]/4 + SB[W[1], W[5], W[3], W[5]]/4 - 
   2*SB[W[1], W[5], W[3], W[8]] + (3*SB[W[1], W[5], W[3], W[16]])/4 - 
   (5*SB[W[1], W[5], W[3], W[17]])/4 - SB[W[1], W[5], W[3], W[18]]/4 + 
   SB[W[1], W[5], W[3], W[19]]/2 - SB[W[1], W[5], W[3], W[20]]/4 + 
   SB[W[1], W[5], W[3], W[26]]/4 - SB[W[1], W[5], W[3], W[27]]/4 - 
   SB[W[1], W[5], W[3], W[28]]/2 - SB[W[1], W[5], W[3], W[29]]/4 + 
   SB[W[1], W[5], W[3], W[30]]/4 - SB[W[1], W[5], W[4], W[1]]/2 - 
   SB[W[1], W[5], W[4], W[2]]/2 + (3*SB[W[1], W[5], W[4], W[3]])/2 + 
   (5*SB[W[1], W[5], W[4], W[4]])/4 - (5*SB[W[1], W[5], W[4], W[5]])/4 + 
   (3*SB[W[1], W[5], W[4], W[16]])/4 - (3*SB[W[1], W[5], W[4], W[17]])/4 - 
   SB[W[1], W[5], W[4], W[18]]/4 - SB[W[1], W[5], W[4], W[19]]/2 + 
   SB[W[1], W[5], W[4], W[20]]/4 - SB[W[1], W[5], W[4], W[26]]/4 - 
   SB[W[1], W[5], W[4], W[27]]/4 + SB[W[1], W[5], W[4], W[28]]/2 + 
   SB[W[1], W[5], W[4], W[29]]/4 + SB[W[1], W[5], W[4], W[30]]/4 + 
   SB[W[1], W[5], W[5], W[2]]/2 + SB[W[1], W[5], W[5], W[3]]/2 - 
   (3*SB[W[1], W[5], W[5], W[4]])/2 + SB[W[1], W[5], W[5], W[12]] - 
   SB[W[1], W[5], W[5], W[20]]/2 - SB[W[1], W[5], W[5], W[29]]/2 - 
   SB[W[1], W[5], W[11], W[1]]/2 - SB[W[1], W[5], W[11], W[2]]/2 - 
   SB[W[1], W[5], W[11], W[3]]/2 + SB[W[1], W[5], W[11], W[4]]/2 + 
   SB[W[1], W[5], W[11], W[16]]/2 + SB[W[1], W[5], W[11], W[18]]/2 + 
   SB[W[1], W[5], W[11], W[27]]/2 - SB[W[1], W[5], W[11], W[30]]/2 + 
   SB[W[1], W[5], W[12], W[2]] - 2*SB[W[1], W[5], W[12], W[3]] + 
   SB[W[1], W[5], W[12], W[5]] - 2*SB[W[1], W[5], W[12], W[12]] + 
   2*SB[W[1], W[5], W[12], W[17]] - SB[W[1], W[5], W[15], W[1]]/2 - 
   SB[W[1], W[5], W[15], W[2]]/2 - SB[W[1], W[5], W[15], W[3]]/2 + 
   SB[W[1], W[5], W[15], W[5]]/2 + SB[W[1], W[5], W[15], W[17]]/2 + 
   SB[W[1], W[5], W[15], W[20]]/2 - SB[W[1], W[5], W[15], W[26]]/2 + 
   SB[W[1], W[5], W[15], W[29]]/2 - SB[W[1], W[5], W[20], W[1]]/2 - 
   SB[W[1], W[5], W[20], W[3]] + SB[W[1], W[5], W[20], W[4]]/4 - 
   (3*SB[W[1], W[5], W[20], W[5]])/4 + 2*SB[W[1], W[5], W[20], W[8]] - 
   (3*SB[W[1], W[5], W[20], W[16]])/4 + (3*SB[W[1], W[5], W[20], W[17]])/4 + 
   SB[W[1], W[5], W[20], W[18]]/4 - SB[W[1], W[5], W[20], W[19]]/2 + 
   SB[W[1], W[5], W[20], W[20]]/4 + SB[W[1], W[5], W[20], W[26]]/4 + 
   SB[W[1], W[5], W[20], W[27]]/4 + SB[W[1], W[5], W[20], W[28]]/2 + 
   SB[W[1], W[5], W[20], W[29]]/4 - SB[W[1], W[5], W[20], W[30]]/4 - 
   SB[W[1], W[5], W[29], W[4]]/4 - SB[W[1], W[5], W[29], W[5]]/4 + 
   SB[W[1], W[5], W[29], W[16]]/4 + SB[W[1], W[5], W[29], W[17]]/4 + 
   SB[W[1], W[5], W[29], W[18]]/4 - SB[W[1], W[5], W[29], W[19]]/2 + 
   SB[W[1], W[5], W[29], W[20]]/4 + (3*SB[W[1], W[5], W[29], W[26]])/4 + 
   SB[W[1], W[5], W[29], W[27]]/4 + SB[W[1], W[5], W[29], W[28]]/2 + 
   SB[W[1], W[5], W[29], W[29]]/4 + (3*SB[W[1], W[5], W[29], W[30]])/4 + 
   SB[W[1], W[11], W[1], W[1]] - SB[W[1], W[11], W[1], W[2]]/2 + 
   (3*SB[W[1], W[11], W[1], W[3]])/2 - SB[W[1], W[11], W[1], W[4]]/4 - 
   (3*SB[W[1], W[11], W[1], W[5]])/4 - 2*SB[W[1], W[11], W[1], W[6]] + 
   2*SB[W[1], W[11], W[1], W[14]] - (9*SB[W[1], W[11], W[1], W[16]])/4 + 
   (3*SB[W[1], W[11], W[1], W[17]])/4 - SB[W[1], W[11], W[1], W[18]]/4 + 
   SB[W[1], W[11], W[1], W[19]]/2 + SB[W[1], W[11], W[1], W[20]]/4 + 
   SB[W[1], W[11], W[1], W[26]]/4 - SB[W[1], W[11], W[1], W[27]]/4 - 
   SB[W[1], W[11], W[1], W[28]]/2 + SB[W[1], W[11], W[1], W[29]]/4 + 
   (5*SB[W[1], W[11], W[1], W[30]])/4 + SB[W[1], W[11], W[2], W[1]]/2 + 
   (3*SB[W[1], W[11], W[2], W[3]])/2 - (3*SB[W[1], W[11], W[2], W[4]])/4 - 
   (3*SB[W[1], W[11], W[2], W[5]])/4 + 2*SB[W[1], W[11], W[2], W[14]] - 
   (7*SB[W[1], W[11], W[2], W[16]])/4 - (3*SB[W[1], W[11], W[2], W[17]])/4 - 
   SB[W[1], W[11], W[2], W[18]]/4 + SB[W[1], W[11], W[2], W[19]]/2 - 
   SB[W[1], W[11], W[2], W[20]]/4 - SB[W[1], W[11], W[2], W[26]]/4 - 
   SB[W[1], W[11], W[2], W[27]]/4 - SB[W[1], W[11], W[2], W[28]]/2 - 
   SB[W[1], W[11], W[2], W[29]]/4 + (3*SB[W[1], W[11], W[2], W[30]])/4 + 
   (3*SB[W[1], W[11], W[3], W[1]])/2 + SB[W[1], W[11], W[3], W[2]]/2 + 
   SB[W[1], W[11], W[3], W[3]] + SB[W[1], W[11], W[3], W[4]]/4 - 
   SB[W[1], W[11], W[3], W[5]]/4 - 2*SB[W[1], W[11], W[3], W[6]] - 
   (5*SB[W[1], W[11], W[3], W[16]])/4 + (3*SB[W[1], W[11], W[3], W[17]])/4 - 
   (3*SB[W[1], W[11], W[3], W[18]])/4 + SB[W[1], W[11], W[3], W[19]]/2 - 
   SB[W[1], W[11], W[3], W[20]]/4 + SB[W[1], W[11], W[3], W[26]]/4 - 
   (3*SB[W[1], W[11], W[3], W[27]])/4 - SB[W[1], W[11], W[3], W[28]]/2 - 
   SB[W[1], W[11], W[3], W[29]]/4 + SB[W[1], W[11], W[3], W[30]]/4 + 
   (3*SB[W[1], W[11], W[4], W[2]])/2 - SB[W[1], W[11], W[4], W[3]]/2 - 
   (3*SB[W[1], W[11], W[4], W[4]])/4 + (3*SB[W[1], W[11], W[4], W[5]])/4 + 
   2*SB[W[1], W[11], W[4], W[6]] - 2*SB[W[1], W[11], W[4], W[14]] + 
   (5*SB[W[1], W[11], W[4], W[16]])/4 - (3*SB[W[1], W[11], W[4], W[17]])/4 - 
   (3*SB[W[1], W[11], W[4], W[18]])/4 - SB[W[1], W[11], W[4], W[19]]/2 - 
   SB[W[1], W[11], W[4], W[20]]/4 - SB[W[1], W[11], W[4], W[26]]/4 - 
   (3*SB[W[1], W[11], W[4], W[27]])/4 + SB[W[1], W[11], W[4], W[28]]/2 - 
   SB[W[1], W[11], W[4], W[29]]/4 - SB[W[1], W[11], W[4], W[30]]/4 - 
   SB[W[1], W[11], W[5], W[1]]/2 - SB[W[1], W[11], W[5], W[2]]/2 - 
   SB[W[1], W[11], W[5], W[3]]/2 + SB[W[1], W[11], W[5], W[4]]/2 + 
   SB[W[1], W[11], W[5], W[16]]/2 + SB[W[1], W[11], W[5], W[18]]/2 + 
   SB[W[1], W[11], W[5], W[27]]/2 - SB[W[1], W[11], W[5], W[30]]/2 - 
   (3*SB[W[1], W[11], W[11], W[1]])/2 - (3*SB[W[1], W[11], W[11], W[2]])/2 - 
   (3*SB[W[1], W[11], W[11], W[3]])/2 + (3*SB[W[1], W[11], W[11], W[4]])/2 + 
   (3*SB[W[1], W[11], W[11], W[16]])/2 + (3*SB[W[1], W[11], W[11], W[18]])/
    2 + (3*SB[W[1], W[11], W[11], W[27]])/2 - 
   (3*SB[W[1], W[11], W[11], W[30]])/2 + SB[W[1], W[11], W[16], W[2]]/2 - 
   SB[W[1], W[11], W[16], W[3]] + SB[W[1], W[11], W[16], W[4]]/4 + 
   (3*SB[W[1], W[11], W[16], W[5]])/4 - 2*SB[W[1], W[11], W[16], W[14]] + 
   (5*SB[W[1], W[11], W[16], W[16]])/4 + (3*SB[W[1], W[11], W[16], W[17]])/
    4 - SB[W[1], W[11], W[16], W[18]]/4 - SB[W[1], W[11], W[16], W[19]]/2 + 
   SB[W[1], W[11], W[16], W[20]]/4 + SB[W[1], W[11], W[16], W[26]]/4 - 
   SB[W[1], W[11], W[16], W[27]]/4 + SB[W[1], W[11], W[16], W[28]]/2 + 
   SB[W[1], W[11], W[16], W[29]]/4 - SB[W[1], W[11], W[16], W[30]]/4 - 
   SB[W[1], W[11], W[18], W[1]] - SB[W[1], W[11], W[18], W[3]]/2 - 
   (3*SB[W[1], W[11], W[18], W[4]])/4 + SB[W[1], W[11], W[18], W[5]]/4 + 
   2*SB[W[1], W[11], W[18], W[6]] + (3*SB[W[1], W[11], W[18], W[16]])/4 - 
   (3*SB[W[1], W[11], W[18], W[17]])/4 + SB[W[1], W[11], W[18], W[18]]/4 - 
   SB[W[1], W[11], W[18], W[19]]/2 + SB[W[1], W[11], W[18], W[20]]/4 - 
   SB[W[1], W[11], W[18], W[26]]/4 + SB[W[1], W[11], W[18], W[27]]/4 + 
   SB[W[1], W[11], W[18], W[28]]/2 + SB[W[1], W[11], W[18], W[29]]/4 + 
   SB[W[1], W[11], W[18], W[30]]/4 - SB[W[1], W[11], W[27], W[4]]/4 - 
   SB[W[1], W[11], W[27], W[5]]/4 + SB[W[1], W[11], W[27], W[16]]/4 + 
   SB[W[1], W[11], W[27], W[17]]/4 + SB[W[1], W[11], W[27], W[18]]/4 - 
   SB[W[1], W[11], W[27], W[19]]/2 + SB[W[1], W[11], W[27], W[20]]/4 + 
   (3*SB[W[1], W[11], W[27], W[26]])/4 + SB[W[1], W[11], W[27], W[27]]/4 + 
   SB[W[1], W[11], W[27], W[28]]/2 + SB[W[1], W[11], W[27], W[29]]/4 + 
   (3*SB[W[1], W[11], W[27], W[30]])/4 + SB[W[1], W[11], W[30], W[4]]/4 + 
   SB[W[1], W[11], W[30], W[5]]/4 - SB[W[1], W[11], W[30], W[16]]/4 - 
   SB[W[1], W[11], W[30], W[17]]/4 - SB[W[1], W[11], W[30], W[18]]/4 + 
   SB[W[1], W[11], W[30], W[19]]/2 - SB[W[1], W[11], W[30], W[20]]/4 - 
   (3*SB[W[1], W[11], W[30], W[26]])/4 - SB[W[1], W[11], W[30], W[27]]/4 - 
   SB[W[1], W[11], W[30], W[28]]/2 - SB[W[1], W[11], W[30], W[29]]/4 - 
   (3*SB[W[1], W[11], W[30], W[30]])/4 + SB[W[1], W[13], W[1], W[1]] + 
   SB[W[1], W[13], W[1], W[3]] + SB[W[1], W[13], W[1], W[4]]/4 + 
   SB[W[1], W[13], W[1], W[5]]/4 - 2*SB[W[1], W[13], W[1], W[6]] - 
   2*SB[W[1], W[13], W[1], W[8]] + (3*SB[W[1], W[13], W[1], W[16]])/4 + 
   (3*SB[W[1], W[13], W[1], W[17]])/4 - SB[W[1], W[13], W[1], W[18]]/4 + 
   SB[W[1], W[13], W[1], W[19]]/2 - SB[W[1], W[13], W[1], W[20]]/4 + 
   SB[W[1], W[13], W[1], W[26]]/4 - SB[W[1], W[13], W[1], W[27]]/4 - 
   SB[W[1], W[13], W[1], W[28]]/2 - SB[W[1], W[13], W[1], W[29]]/4 + 
   SB[W[1], W[13], W[1], W[30]]/4 - SB[W[1], W[13], W[3], W[1]] - 
   SB[W[1], W[13], W[3], W[3]] - SB[W[1], W[13], W[3], W[4]]/4 - 
   SB[W[1], W[13], W[3], W[5]]/4 + 2*SB[W[1], W[13], W[3], W[6]] + 
   2*SB[W[1], W[13], W[3], W[8]] - (3*SB[W[1], W[13], W[3], W[16]])/4 - 
   (3*SB[W[1], W[13], W[3], W[17]])/4 + SB[W[1], W[13], W[3], W[18]]/4 - 
   SB[W[1], W[13], W[3], W[19]]/2 + SB[W[1], W[13], W[3], W[20]]/4 - 
   SB[W[1], W[13], W[3], W[26]]/4 + SB[W[1], W[13], W[3], W[27]]/4 + 
   SB[W[1], W[13], W[3], W[28]]/2 + SB[W[1], W[13], W[3], W[29]]/4 - 
   SB[W[1], W[13], W[3], W[30]]/4 + SB[W[1], W[13], W[4], W[1]] + 
   SB[W[1], W[13], W[4], W[3]]/2 + (3*SB[W[1], W[13], W[4], W[4]])/4 - 
   SB[W[1], W[13], W[4], W[5]]/4 - 2*SB[W[1], W[13], W[4], W[6]] - 
   (3*SB[W[1], W[13], W[4], W[16]])/4 + (3*SB[W[1], W[13], W[4], W[17]])/4 - 
   SB[W[1], W[13], W[4], W[18]]/4 + SB[W[1], W[13], W[4], W[19]]/2 - 
   SB[W[1], W[13], W[4], W[20]]/4 + SB[W[1], W[13], W[4], W[26]]/4 - 
   SB[W[1], W[13], W[4], W[27]]/4 - SB[W[1], W[13], W[4], W[28]]/2 - 
   SB[W[1], W[13], W[4], W[29]]/4 - SB[W[1], W[13], W[4], W[30]]/4 - 
   SB[W[1], W[13], W[5], W[1]]/2 - SB[W[1], W[13], W[5], W[3]] + 
   SB[W[1], W[13], W[5], W[4]]/4 - (3*SB[W[1], W[13], W[5], W[5]])/4 + 
   2*SB[W[1], W[13], W[5], W[8]] - (3*SB[W[1], W[13], W[5], W[16]])/4 + 
   (3*SB[W[1], W[13], W[5], W[17]])/4 + SB[W[1], W[13], W[5], W[18]]/4 - 
   SB[W[1], W[13], W[5], W[19]]/2 + SB[W[1], W[13], W[5], W[20]]/4 + 
   SB[W[1], W[13], W[5], W[26]]/4 + SB[W[1], W[13], W[5], W[27]]/4 + 
   SB[W[1], W[13], W[5], W[28]]/2 + SB[W[1], W[13], W[5], W[29]]/4 - 
   SB[W[1], W[13], W[5], W[30]]/4 - SB[W[1], W[13], W[18], W[1]] - 
   SB[W[1], W[13], W[18], W[3]]/2 - (3*SB[W[1], W[13], W[18], W[4]])/4 + 
   SB[W[1], W[13], W[18], W[5]]/4 + 2*SB[W[1], W[13], W[18], W[6]] + 
   (3*SB[W[1], W[13], W[18], W[16]])/4 - (3*SB[W[1], W[13], W[18], W[17]])/
    4 + SB[W[1], W[13], W[18], W[18]]/4 - SB[W[1], W[13], W[18], W[19]]/2 + 
   SB[W[1], W[13], W[18], W[20]]/4 - SB[W[1], W[13], W[18], W[26]]/4 + 
   SB[W[1], W[13], W[18], W[27]]/4 + SB[W[1], W[13], W[18], W[28]]/2 + 
   SB[W[1], W[13], W[18], W[29]]/4 + SB[W[1], W[13], W[18], W[30]]/4 + 
   SB[W[1], W[13], W[20], W[1]]/2 + SB[W[1], W[13], W[20], W[3]] - 
   SB[W[1], W[13], W[20], W[4]]/4 + (3*SB[W[1], W[13], W[20], W[5]])/4 - 
   2*SB[W[1], W[13], W[20], W[8]] + (3*SB[W[1], W[13], W[20], W[16]])/4 - 
   (3*SB[W[1], W[13], W[20], W[17]])/4 - SB[W[1], W[13], W[20], W[18]]/4 + 
   SB[W[1], W[13], W[20], W[19]]/2 - SB[W[1], W[13], W[20], W[20]]/4 - 
   SB[W[1], W[13], W[20], W[26]]/4 - SB[W[1], W[13], W[20], W[27]]/4 - 
   SB[W[1], W[13], W[20], W[28]]/2 - SB[W[1], W[13], W[20], W[29]]/4 + 
   SB[W[1], W[13], W[20], W[30]]/4 - SB[W[1], W[13], W[27], W[4]]/4 - 
   SB[W[1], W[13], W[27], W[5]]/4 + SB[W[1], W[13], W[27], W[16]]/4 + 
   SB[W[1], W[13], W[27], W[17]]/4 + SB[W[1], W[13], W[27], W[18]]/4 - 
   SB[W[1], W[13], W[27], W[19]]/2 + SB[W[1], W[13], W[27], W[20]]/4 + 
   (3*SB[W[1], W[13], W[27], W[26]])/4 + SB[W[1], W[13], W[27], W[27]]/4 + 
   SB[W[1], W[13], W[27], W[28]]/2 + SB[W[1], W[13], W[27], W[29]]/4 + 
   (3*SB[W[1], W[13], W[27], W[30]])/4 + SB[W[1], W[13], W[29], W[4]]/4 + 
   SB[W[1], W[13], W[29], W[5]]/4 - SB[W[1], W[13], W[29], W[16]]/4 - 
   SB[W[1], W[13], W[29], W[17]]/4 - SB[W[1], W[13], W[29], W[18]]/4 + 
   SB[W[1], W[13], W[29], W[19]]/2 - SB[W[1], W[13], W[29], W[20]]/4 - 
   (3*SB[W[1], W[13], W[29], W[26]])/4 - SB[W[1], W[13], W[29], W[27]]/4 - 
   SB[W[1], W[13], W[29], W[28]]/2 - SB[W[1], W[13], W[29], W[29]]/4 - 
   (3*SB[W[1], W[13], W[29], W[30]])/4 + SB[W[2], W[1], W[2], W[4]] + 
   SB[W[2], W[1], W[2], W[5]] - SB[W[2], W[1], W[2], W[12]] - 
   SB[W[2], W[1], W[2], W[14]] - SB[W[2], W[1], W[3], W[1]] - 
   SB[W[2], W[1], W[3], W[3]] - SB[W[2], W[1], W[3], W[4]]/4 - 
   SB[W[2], W[1], W[3], W[5]]/4 + (5*SB[W[2], W[1], W[3], W[16]])/4 + 
   (5*SB[W[2], W[1], W[3], W[17]])/4 + SB[W[2], W[1], W[3], W[18]]/4 - 
   SB[W[2], W[1], W[3], W[19]]/2 + SB[W[2], W[1], W[3], W[20]]/4 - 
   SB[W[2], W[1], W[3], W[26]]/4 + SB[W[2], W[1], W[3], W[27]]/4 + 
   SB[W[2], W[1], W[3], W[28]]/2 + SB[W[2], W[1], W[3], W[29]]/4 - 
   SB[W[2], W[1], W[3], W[30]]/4 + SB[W[2], W[1], W[4], W[1]]/2 - 
   (3*SB[W[2], W[1], W[4], W[3]])/2 - (5*SB[W[2], W[1], W[4], W[4]])/4 - 
   (5*SB[W[2], W[1], W[4], W[5]])/4 + 3*SB[W[2], W[1], W[4], W[14]] - 
   (5*SB[W[2], W[1], W[4], W[16]])/4 + (3*SB[W[2], W[1], W[4], W[17]])/4 + 
   SB[W[2], W[1], W[4], W[18]]/4 + SB[W[2], W[1], W[4], W[19]]/2 + 
   SB[W[2], W[1], W[4], W[20]]/4 + SB[W[2], W[1], W[4], W[26]]/4 + 
   SB[W[2], W[1], W[4], W[27]]/4 - SB[W[2], W[1], W[4], W[28]]/2 + 
   SB[W[2], W[1], W[4], W[29]]/4 + SB[W[2], W[1], W[4], W[30]]/4 + 
   SB[W[2], W[1], W[5], W[1]] + SB[W[2], W[1], W[5], W[2]] - 
   SB[W[2], W[1], W[5], W[3]] - (3*SB[W[2], W[1], W[5], W[4]])/4 + 
   (5*SB[W[2], W[1], W[5], W[5]])/4 - SB[W[2], W[1], W[5], W[12]] - 
   (5*SB[W[2], W[1], W[5], W[16]])/4 + (3*SB[W[2], W[1], W[5], W[17]])/4 - 
   SB[W[2], W[1], W[5], W[18]]/4 + SB[W[2], W[1], W[5], W[19]]/2 - 
   SB[W[2], W[1], W[5], W[20]]/4 + SB[W[2], W[1], W[5], W[26]]/4 - 
   SB[W[2], W[1], W[5], W[27]]/4 - SB[W[2], W[1], W[5], W[28]]/2 - 
   SB[W[2], W[1], W[5], W[29]]/4 + SB[W[2], W[1], W[5], W[30]]/4 + 
   SB[W[2], W[1], W[11], W[1]]/2 + SB[W[2], W[1], W[11], W[2]]/2 + 
   SB[W[2], W[1], W[11], W[3]]/2 - SB[W[2], W[1], W[11], W[4]]/2 - 
   SB[W[2], W[1], W[11], W[16]]/2 - SB[W[2], W[1], W[11], W[18]]/2 - 
   SB[W[2], W[1], W[11], W[27]]/2 + SB[W[2], W[1], W[11], W[30]]/2 - 
   SB[W[2], W[1], W[12], W[2]] + 2*SB[W[2], W[1], W[12], W[3]] - 
   SB[W[2], W[1], W[12], W[5]] + 2*SB[W[2], W[1], W[12], W[12]] - 
   2*SB[W[2], W[1], W[12], W[17]] - SB[W[2], W[1], W[14], W[1]] + 
   2*SB[W[2], W[1], W[14], W[4]] + SB[W[2], W[1], W[14], W[5]] - 
   4*SB[W[2], W[1], W[14], W[14]] + 3*SB[W[2], W[1], W[14], W[16]] - 
   SB[W[2], W[1], W[14], W[19]] + SB[W[2], W[1], W[14], W[28]] - 
   SB[W[2], W[1], W[14], W[30]] - SB[W[2], W[1], W[16], W[2]]/2 + 
   SB[W[2], W[1], W[16], W[3]] - SB[W[2], W[1], W[16], W[4]]/4 - 
   (3*SB[W[2], W[1], W[16], W[5]])/4 + 2*SB[W[2], W[1], W[16], W[14]] - 
   (5*SB[W[2], W[1], W[16], W[16]])/4 - (3*SB[W[2], W[1], W[16], W[17]])/4 + 
   SB[W[2], W[1], W[16], W[18]]/4 + SB[W[2], W[1], W[16], W[19]]/2 - 
   SB[W[2], W[1], W[16], W[20]]/4 - SB[W[2], W[1], W[16], W[26]]/4 + 
   SB[W[2], W[1], W[16], W[27]]/4 - SB[W[2], W[1], W[16], W[28]]/2 - 
   SB[W[2], W[1], W[16], W[29]]/4 + SB[W[2], W[1], W[16], W[30]]/4 - 
   SB[W[2], W[1], W[30], W[4]]/4 - SB[W[2], W[1], W[30], W[5]]/4 + 
   SB[W[2], W[1], W[30], W[16]]/4 + SB[W[2], W[1], W[30], W[17]]/4 + 
   SB[W[2], W[1], W[30], W[18]]/4 - SB[W[2], W[1], W[30], W[19]]/2 + 
   SB[W[2], W[1], W[30], W[20]]/4 + (3*SB[W[2], W[1], W[30], W[26]])/4 + 
   SB[W[2], W[1], W[30], W[27]]/4 + SB[W[2], W[1], W[30], W[28]]/2 + 
   SB[W[2], W[1], W[30], W[29]]/4 + (3*SB[W[2], W[1], W[30], W[30]])/4 + 
   SB[W[2], W[2], W[1], W[4]] + SB[W[2], W[2], W[1], W[5]] - 
   SB[W[2], W[2], W[1], W[12]] - SB[W[2], W[2], W[1], W[14]] + 
   SB[W[2], W[2], W[3], W[4]] + SB[W[2], W[2], W[3], W[5]] - 
   SB[W[2], W[2], W[3], W[12]] - SB[W[2], W[2], W[3], W[14]] + 
   SB[W[2], W[2], W[4], W[1]] + SB[W[2], W[2], W[4], W[3]] - 
   2*SB[W[2], W[2], W[4], W[4]] - 2*SB[W[2], W[2], W[4], W[5]] + 
   SB[W[2], W[2], W[4], W[12]] + SB[W[2], W[2], W[4], W[14]] + 
   SB[W[2], W[2], W[5], W[1]] + SB[W[2], W[2], W[5], W[3]] - 
   2*SB[W[2], W[2], W[5], W[4]] - 2*SB[W[2], W[2], W[5], W[5]] + 
   SB[W[2], W[2], W[5], W[12]] + SB[W[2], W[2], W[5], W[14]] - 
   SB[W[2], W[2], W[12], W[1]] - SB[W[2], W[2], W[12], W[3]] + 
   SB[W[2], W[2], W[12], W[4]] + SB[W[2], W[2], W[12], W[5]] - 
   SB[W[2], W[2], W[14], W[1]] - SB[W[2], W[2], W[14], W[3]] + 
   SB[W[2], W[2], W[14], W[4]] + SB[W[2], W[2], W[14], W[5]] - 
   SB[W[2], W[3], W[1], W[1]] - SB[W[2], W[3], W[1], W[3]] - 
   SB[W[2], W[3], W[1], W[4]]/4 - SB[W[2], W[3], W[1], W[5]]/4 + 
   (5*SB[W[2], W[3], W[1], W[16]])/4 + (5*SB[W[2], W[3], W[1], W[17]])/4 + 
   SB[W[2], W[3], W[1], W[18]]/4 - SB[W[2], W[3], W[1], W[19]]/2 + 
   SB[W[2], W[3], W[1], W[20]]/4 - SB[W[2], W[3], W[1], W[26]]/4 + 
   SB[W[2], W[3], W[1], W[27]]/4 + SB[W[2], W[3], W[1], W[28]]/2 + 
   SB[W[2], W[3], W[1], W[29]]/4 - SB[W[2], W[3], W[1], W[30]]/4 + 
   SB[W[2], W[3], W[2], W[4]] + SB[W[2], W[3], W[2], W[5]] - 
   SB[W[2], W[3], W[2], W[12]] - SB[W[2], W[3], W[2], W[14]] - 
   SB[W[2], W[3], W[4], W[1]] + SB[W[2], W[3], W[4], W[2]] + 
   SB[W[2], W[3], W[4], W[3]] + (5*SB[W[2], W[3], W[4], W[4]])/4 - 
   (3*SB[W[2], W[3], W[4], W[5]])/4 - SB[W[2], W[3], W[4], W[14]] + 
   (3*SB[W[2], W[3], W[4], W[16]])/4 - (5*SB[W[2], W[3], W[4], W[17]])/4 - 
   SB[W[2], W[3], W[4], W[18]]/4 + SB[W[2], W[3], W[4], W[19]]/2 - 
   SB[W[2], W[3], W[4], W[20]]/4 + SB[W[2], W[3], W[4], W[26]]/4 - 
   SB[W[2], W[3], W[4], W[27]]/4 - SB[W[2], W[3], W[4], W[28]]/2 - 
   SB[W[2], W[3], W[4], W[29]]/4 + SB[W[2], W[3], W[4], W[30]]/4 - 
   (3*SB[W[2], W[3], W[5], W[1]])/2 + SB[W[2], W[3], W[5], W[3]]/2 - 
   (5*SB[W[2], W[3], W[5], W[4]])/4 - (5*SB[W[2], W[3], W[5], W[5]])/4 + 
   3*SB[W[2], W[3], W[5], W[12]] + (3*SB[W[2], W[3], W[5], W[16]])/4 - 
   (5*SB[W[2], W[3], W[5], W[17]])/4 + SB[W[2], W[3], W[5], W[18]]/4 + 
   SB[W[2], W[3], W[5], W[19]]/2 + SB[W[2], W[3], W[5], W[20]]/4 + 
   SB[W[2], W[3], W[5], W[26]]/4 + SB[W[2], W[3], W[5], W[27]]/4 - 
   SB[W[2], W[3], W[5], W[28]]/2 + SB[W[2], W[3], W[5], W[29]]/4 + 
   SB[W[2], W[3], W[5], W[30]]/4 - SB[W[2], W[3], W[12], W[3]] + 
   SB[W[2], W[3], W[12], W[4]] + 2*SB[W[2], W[3], W[12], W[5]] - 
   4*SB[W[2], W[3], W[12], W[12]] + 3*SB[W[2], W[3], W[12], W[17]] - 
   SB[W[2], W[3], W[12], W[19]] - SB[W[2], W[3], W[12], W[26]] + 
   SB[W[2], W[3], W[12], W[28]] + 2*SB[W[2], W[3], W[14], W[1]] - 
   SB[W[2], W[3], W[14], W[2]] - SB[W[2], W[3], W[14], W[4]] + 
   2*SB[W[2], W[3], W[14], W[14]] - 2*SB[W[2], W[3], W[14], W[16]] + 
   SB[W[2], W[3], W[15], W[1]]/2 + SB[W[2], W[3], W[15], W[2]]/2 + 
   SB[W[2], W[3], W[15], W[3]]/2 - SB[W[2], W[3], W[15], W[5]]/2 - 
   SB[W[2], W[3], W[15], W[17]]/2 - SB[W[2], W[3], W[15], W[20]]/2 + 
   SB[W[2], W[3], W[15], W[26]]/2 - SB[W[2], W[3], W[15], W[29]]/2 + 
   SB[W[2], W[3], W[17], W[1]] - SB[W[2], W[3], W[17], W[2]]/2 - 
   (3*SB[W[2], W[3], W[17], W[4]])/4 - SB[W[2], W[3], W[17], W[5]]/4 + 
   2*SB[W[2], W[3], W[17], W[12]] - (3*SB[W[2], W[3], W[17], W[16]])/4 - 
   (5*SB[W[2], W[3], W[17], W[17]])/4 - SB[W[2], W[3], W[17], W[18]]/4 + 
   SB[W[2], W[3], W[17], W[19]]/2 + SB[W[2], W[3], W[17], W[20]]/4 + 
   SB[W[2], W[3], W[17], W[26]]/4 - SB[W[2], W[3], W[17], W[27]]/4 - 
   SB[W[2], W[3], W[17], W[28]]/2 + SB[W[2], W[3], W[17], W[29]]/4 - 
   SB[W[2], W[3], W[17], W[30]]/4 - SB[W[2], W[3], W[26], W[4]]/4 - 
   SB[W[2], W[3], W[26], W[5]]/4 + SB[W[2], W[3], W[26], W[16]]/4 + 
   SB[W[2], W[3], W[26], W[17]]/4 + SB[W[2], W[3], W[26], W[18]]/4 - 
   SB[W[2], W[3], W[26], W[19]]/2 + SB[W[2], W[3], W[26], W[20]]/4 + 
   (3*SB[W[2], W[3], W[26], W[26]])/4 + SB[W[2], W[3], W[26], W[27]]/4 + 
   SB[W[2], W[3], W[26], W[28]]/2 + SB[W[2], W[3], W[26], W[29]]/4 + 
   (3*SB[W[2], W[3], W[26], W[30]])/4 + SB[W[2], W[4], W[1], W[1]] + 
   SB[W[2], W[4], W[1], W[2]]/2 - SB[W[2], W[4], W[1], W[3]] - 
   (7*SB[W[2], W[4], W[1], W[4]])/4 - (5*SB[W[2], W[4], W[1], W[5]])/4 + 
   3*SB[W[2], W[4], W[1], W[14]] - (7*SB[W[2], W[4], W[1], W[16]])/4 + 
   (3*SB[W[2], W[4], W[1], W[17]])/4 - SB[W[2], W[4], W[1], W[18]]/4 + 
   SB[W[2], W[4], W[1], W[19]]/2 + SB[W[2], W[4], W[1], W[20]]/4 + 
   SB[W[2], W[4], W[1], W[26]]/4 - SB[W[2], W[4], W[1], W[27]]/4 - 
   SB[W[2], W[4], W[1], W[28]]/2 + SB[W[2], W[4], W[1], W[29]]/4 + 
   (3*SB[W[2], W[4], W[1], W[30]])/4 + (3*SB[W[2], W[4], W[2], W[1]])/2 + 
   2*SB[W[2], W[4], W[2], W[3]] - (9*SB[W[2], W[4], W[2], W[4]])/4 - 
   (9*SB[W[2], W[4], W[2], W[5]])/4 + SB[W[2], W[4], W[2], W[12]] + 
   2*SB[W[2], W[4], W[2], W[14]] - (5*SB[W[2], W[4], W[2], W[16]])/4 - 
   (3*SB[W[2], W[4], W[2], W[17]])/4 - SB[W[2], W[4], W[2], W[18]]/4 + 
   SB[W[2], W[4], W[2], W[19]]/2 - SB[W[2], W[4], W[2], W[20]]/4 - 
   SB[W[2], W[4], W[2], W[26]]/4 - SB[W[2], W[4], W[2], W[27]]/4 - 
   SB[W[2], W[4], W[2], W[28]]/2 - SB[W[2], W[4], W[2], W[29]]/4 + 
   SB[W[2], W[4], W[2], W[30]]/4 - SB[W[2], W[4], W[3], W[1]] + 
   SB[W[2], W[4], W[3], W[2]] + SB[W[2], W[4], W[3], W[3]] + 
   (5*SB[W[2], W[4], W[3], W[4]])/4 - (3*SB[W[2], W[4], W[3], W[5]])/4 - 
   SB[W[2], W[4], W[3], W[14]] + (3*SB[W[2], W[4], W[3], W[16]])/4 - 
   (5*SB[W[2], W[4], W[3], W[17]])/4 - SB[W[2], W[4], W[3], W[18]]/4 + 
   SB[W[2], W[4], W[3], W[19]]/2 - SB[W[2], W[4], W[3], W[20]]/4 + 
   SB[W[2], W[4], W[3], W[26]]/4 - SB[W[2], W[4], W[3], W[27]]/4 - 
   SB[W[2], W[4], W[3], W[28]]/2 - SB[W[2], W[4], W[3], W[29]]/4 + 
   SB[W[2], W[4], W[3], W[30]]/4 - (3*SB[W[2], W[4], W[4], W[1]])/2 - 
   (3*SB[W[2], W[4], W[4], W[2]])/2 + (3*SB[W[2], W[4], W[4], W[3]])/2 + 
   SB[W[2], W[4], W[4], W[5]] + SB[W[2], W[4], W[4], W[14]] - 
   SB[W[2], W[4], W[4], W[19]]/2 + SB[W[2], W[4], W[4], W[28]]/2 - 
   SB[W[2], W[4], W[5], W[1]] - 2*SB[W[2], W[4], W[5], W[2]] - 
   SB[W[2], W[4], W[5], W[3]] + SB[W[2], W[4], W[5], W[4]] + 
   SB[W[2], W[4], W[5], W[5]] + SB[W[2], W[4], W[5], W[12]] + 
   SB[W[2], W[4], W[5], W[14]] - SB[W[2], W[4], W[11], W[1]]/2 - 
   SB[W[2], W[4], W[11], W[2]]/2 - SB[W[2], W[4], W[11], W[3]]/2 + 
   SB[W[2], W[4], W[11], W[4]]/2 + SB[W[2], W[4], W[11], W[16]]/2 + 
   SB[W[2], W[4], W[11], W[18]]/2 + SB[W[2], W[4], W[11], W[27]]/2 - 
   SB[W[2], W[4], W[11], W[30]]/2 + SB[W[2], W[4], W[12], W[2]] - 
   2*SB[W[2], W[4], W[12], W[3]] + SB[W[2], W[4], W[12], W[5]] - 
   2*SB[W[2], W[4], W[12], W[12]] + 2*SB[W[2], W[4], W[12], W[17]] + 
   SB[W[2], W[4], W[14], W[1]]/2 + (3*SB[W[2], W[4], W[14], W[2]])/2 - 
   SB[W[2], W[4], W[14], W[3]] + (3*SB[W[2], W[4], W[14], W[4]])/2 + 
   (3*SB[W[2], W[4], W[14], W[5]])/2 - 6*SB[W[2], W[4], W[14], W[14]] + 
   (5*SB[W[2], W[4], W[14], W[16]])/2 - SB[W[2], W[4], W[14], W[19]]/2 + 
   SB[W[2], W[4], W[14], W[28]]/2 - SB[W[2], W[4], W[14], W[30]]/2 + 
   SB[W[2], W[4], W[19], W[1]] + SB[W[2], W[4], W[19], W[3]] - 
   SB[W[2], W[4], W[19], W[4]]/4 - SB[W[2], W[4], W[19], W[5]]/4 - 
   (3*SB[W[2], W[4], W[19], W[16]])/4 - (3*SB[W[2], W[4], W[19], W[17]])/4 + 
   SB[W[2], W[4], W[19], W[18]]/4 - SB[W[2], W[4], W[19], W[19]]/2 + 
   SB[W[2], W[4], W[19], W[20]]/4 - SB[W[2], W[4], W[19], W[26]]/4 + 
   SB[W[2], W[4], W[19], W[27]]/4 + SB[W[2], W[4], W[19], W[28]]/2 + 
   SB[W[2], W[4], W[19], W[29]]/4 - SB[W[2], W[4], W[19], W[30]]/4 + 
   SB[W[2], W[4], W[28], W[4]]/4 + SB[W[2], W[4], W[28], W[5]]/4 - 
   SB[W[2], W[4], W[28], W[16]]/4 - SB[W[2], W[4], W[28], W[17]]/4 - 
   SB[W[2], W[4], W[28], W[18]]/4 + SB[W[2], W[4], W[28], W[19]]/2 - 
   SB[W[2], W[4], W[28], W[20]]/4 - (3*SB[W[2], W[4], W[28], W[26]])/4 - 
   SB[W[2], W[4], W[28], W[27]]/4 - SB[W[2], W[4], W[28], W[28]]/2 - 
   SB[W[2], W[4], W[28], W[29]]/4 - (3*SB[W[2], W[4], W[28], W[30]])/4 + 
   SB[W[2], W[5], W[1], W[1]] + SB[W[2], W[5], W[1], W[2]] - 
   SB[W[2], W[5], W[1], W[3]] - (3*SB[W[2], W[5], W[1], W[4]])/4 + 
   (5*SB[W[2], W[5], W[1], W[5]])/4 - SB[W[2], W[5], W[1], W[12]] - 
   (5*SB[W[2], W[5], W[1], W[16]])/4 + (3*SB[W[2], W[5], W[1], W[17]])/4 - 
   SB[W[2], W[5], W[1], W[18]]/4 + SB[W[2], W[5], W[1], W[19]]/2 - 
   SB[W[2], W[5], W[1], W[20]]/4 + SB[W[2], W[5], W[1], W[26]]/4 - 
   SB[W[2], W[5], W[1], W[27]]/4 - SB[W[2], W[5], W[1], W[28]]/2 - 
   SB[W[2], W[5], W[1], W[29]]/4 + SB[W[2], W[5], W[1], W[30]]/4 + 
   2*SB[W[2], W[5], W[2], W[1]] + (3*SB[W[2], W[5], W[2], W[3]])/2 - 
   (9*SB[W[2], W[5], W[2], W[4]])/4 - (9*SB[W[2], W[5], W[2], W[5]])/4 + 
   2*SB[W[2], W[5], W[2], W[12]] + SB[W[2], W[5], W[2], W[14]] - 
   (3*SB[W[2], W[5], W[2], W[16]])/4 - (5*SB[W[2], W[5], W[2], W[17]])/4 - 
   SB[W[2], W[5], W[2], W[18]]/4 + SB[W[2], W[5], W[2], W[19]]/2 - 
   SB[W[2], W[5], W[2], W[20]]/4 + SB[W[2], W[5], W[2], W[26]]/4 - 
   SB[W[2], W[5], W[2], W[27]]/4 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[2], W[29]]/4 - SB[W[2], W[5], W[2], W[30]]/4 - 
   SB[W[2], W[5], W[3], W[1]] + SB[W[2], W[5], W[3], W[2]]/2 + 
   SB[W[2], W[5], W[3], W[3]] - (5*SB[W[2], W[5], W[3], W[4]])/4 - 
   (7*SB[W[2], W[5], W[3], W[5]])/4 + 3*SB[W[2], W[5], W[3], W[12]] + 
   (3*SB[W[2], W[5], W[3], W[16]])/4 - (7*SB[W[2], W[5], W[3], W[17]])/4 + 
   SB[W[2], W[5], W[3], W[18]]/4 + SB[W[2], W[5], W[3], W[19]]/2 - 
   SB[W[2], W[5], W[3], W[20]]/4 + (3*SB[W[2], W[5], W[3], W[26]])/4 + 
   SB[W[2], W[5], W[3], W[27]]/4 - SB[W[2], W[5], W[3], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[29]]/4 + SB[W[2], W[5], W[3], W[30]]/4 - 
   SB[W[2], W[5], W[4], W[1]] - 2*SB[W[2], W[5], W[4], W[2]] - 
   SB[W[2], W[5], W[4], W[3]] + SB[W[2], W[5], W[4], W[4]] + 
   SB[W[2], W[5], W[4], W[5]] + SB[W[2], W[5], W[4], W[12]] + 
   SB[W[2], W[5], W[4], W[14]] + (3*SB[W[2], W[5], W[5], W[1]])/2 - 
   (3*SB[W[2], W[5], W[5], W[2]])/2 - (3*SB[W[2], W[5], W[5], W[3]])/2 + 
   SB[W[2], W[5], W[5], W[4]] + SB[W[2], W[5], W[5], W[12]] - 
   SB[W[2], W[5], W[5], W[19]]/2 + SB[W[2], W[5], W[5], W[28]]/2 - 
   SB[W[2], W[5], W[12], W[1]] + (3*SB[W[2], W[5], W[12], W[2]])/2 + 
   SB[W[2], W[5], W[12], W[3]]/2 + (3*SB[W[2], W[5], W[12], W[4]])/2 + 
   (3*SB[W[2], W[5], W[12], W[5]])/2 - 6*SB[W[2], W[5], W[12], W[12]] + 
   (5*SB[W[2], W[5], W[12], W[17]])/2 - SB[W[2], W[5], W[12], W[19]]/2 - 
   SB[W[2], W[5], W[12], W[26]]/2 + SB[W[2], W[5], W[12], W[28]]/2 - 
   2*SB[W[2], W[5], W[14], W[1]] + SB[W[2], W[5], W[14], W[2]] + 
   SB[W[2], W[5], W[14], W[4]] - 2*SB[W[2], W[5], W[14], W[14]] + 
   2*SB[W[2], W[5], W[14], W[16]] - SB[W[2], W[5], W[15], W[1]]/2 - 
   SB[W[2], W[5], W[15], W[2]]/2 - SB[W[2], W[5], W[15], W[3]]/2 + 
   SB[W[2], W[5], W[15], W[5]]/2 + SB[W[2], W[5], W[15], W[17]]/2 + 
   SB[W[2], W[5], W[15], W[20]]/2 - SB[W[2], W[5], W[15], W[26]]/2 + 
   SB[W[2], W[5], W[15], W[29]]/2 + SB[W[2], W[5], W[19], W[1]] + 
   SB[W[2], W[5], W[19], W[3]] - SB[W[2], W[5], W[19], W[4]]/4 - 
   SB[W[2], W[5], W[19], W[5]]/4 - (3*SB[W[2], W[5], W[19], W[16]])/4 - 
   (3*SB[W[2], W[5], W[19], W[17]])/4 + SB[W[2], W[5], W[19], W[18]]/4 - 
   SB[W[2], W[5], W[19], W[19]]/2 + SB[W[2], W[5], W[19], W[20]]/4 - 
   SB[W[2], W[5], W[19], W[26]]/4 + SB[W[2], W[5], W[19], W[27]]/4 + 
   SB[W[2], W[5], W[19], W[28]]/2 + SB[W[2], W[5], W[19], W[29]]/4 - 
   SB[W[2], W[5], W[19], W[30]]/4 + SB[W[2], W[5], W[28], W[4]]/4 + 
   SB[W[2], W[5], W[28], W[5]]/4 - SB[W[2], W[5], W[28], W[16]]/4 - 
   SB[W[2], W[5], W[28], W[17]]/4 - SB[W[2], W[5], W[28], W[18]]/4 + 
   SB[W[2], W[5], W[28], W[19]]/2 - SB[W[2], W[5], W[28], W[20]]/4 - 
   (3*SB[W[2], W[5], W[28], W[26]])/4 - SB[W[2], W[5], W[28], W[27]]/4 - 
   SB[W[2], W[5], W[28], W[28]]/2 - SB[W[2], W[5], W[28], W[29]]/4 - 
   (3*SB[W[2], W[5], W[28], W[30]])/4 - SB[W[2], W[12], W[1], W[2]] + 
   2*SB[W[2], W[12], W[1], W[3]] - SB[W[2], W[12], W[1], W[5]] + 
   2*SB[W[2], W[12], W[1], W[12]] - 2*SB[W[2], W[12], W[1], W[17]] - 
   2*SB[W[2], W[12], W[2], W[1]] - (3*SB[W[2], W[12], W[2], W[3]])/2 + 
   (5*SB[W[2], W[12], W[2], W[4]])/4 + (5*SB[W[2], W[12], W[2], W[5]])/4 - 
   SB[W[2], W[12], W[2], W[12]] + (3*SB[W[2], W[12], W[2], W[16]])/4 + 
   (5*SB[W[2], W[12], W[2], W[17]])/4 + SB[W[2], W[12], W[2], W[18]]/4 - 
   SB[W[2], W[12], W[2], W[19]]/2 + SB[W[2], W[12], W[2], W[20]]/4 - 
   SB[W[2], W[12], W[2], W[26]]/4 + SB[W[2], W[12], W[2], W[27]]/4 + 
   SB[W[2], W[12], W[2], W[28]]/2 + SB[W[2], W[12], W[2], W[29]]/4 + 
   SB[W[2], W[12], W[2], W[30]]/4 + SB[W[2], W[12], W[3], W[1]] - 
   SB[W[2], W[12], W[3], W[2]]/2 - SB[W[2], W[12], W[3], W[3]] + 
   SB[W[2], W[12], W[3], W[4]]/4 + (7*SB[W[2], W[12], W[3], W[5]])/4 - 
   2*SB[W[2], W[12], W[3], W[12]] - (3*SB[W[2], W[12], W[3], W[16]])/4 + 
   (7*SB[W[2], W[12], W[3], W[17]])/4 - SB[W[2], W[12], W[3], W[18]]/4 - 
   SB[W[2], W[12], W[3], W[19]]/2 + SB[W[2], W[12], W[3], W[20]]/4 - 
   (3*SB[W[2], W[12], W[3], W[26]])/4 - SB[W[2], W[12], W[3], W[27]]/4 + 
   SB[W[2], W[12], W[3], W[28]]/2 + SB[W[2], W[12], W[3], W[29]]/4 - 
   SB[W[2], W[12], W[3], W[30]]/4 + SB[W[2], W[12], W[4], W[1]] + 
   SB[W[2], W[12], W[4], W[2]] - SB[W[2], W[12], W[4], W[3]] - 
   SB[W[2], W[12], W[4], W[4]]/4 + (3*SB[W[2], W[12], W[4], W[5]])/4 - 
   2*SB[W[2], W[12], W[4], W[12]] - (3*SB[W[2], W[12], W[4], W[16]])/4 + 
   (5*SB[W[2], W[12], W[4], W[17]])/4 + SB[W[2], W[12], W[4], W[18]]/4 - 
   SB[W[2], W[12], W[4], W[19]]/2 + SB[W[2], W[12], W[4], W[20]]/4 - 
   SB[W[2], W[12], W[4], W[26]]/4 + SB[W[2], W[12], W[4], W[27]]/4 + 
   SB[W[2], W[12], W[4], W[28]]/2 + SB[W[2], W[12], W[4], W[29]]/4 - 
   SB[W[2], W[12], W[4], W[30]]/4 + (3*SB[W[2], W[12], W[5], W[2]])/2 + 
   SB[W[2], W[12], W[5], W[3]] + (5*SB[W[2], W[12], W[5], W[4]])/4 + 
   (5*SB[W[2], W[12], W[5], W[5]])/4 - 5*SB[W[2], W[12], W[5], W[12]] - 
   (3*SB[W[2], W[12], W[5], W[16]])/4 + (5*SB[W[2], W[12], W[5], W[17]])/4 - 
   SB[W[2], W[12], W[5], W[18]]/4 - SB[W[2], W[12], W[5], W[20]]/4 - 
   SB[W[2], W[12], W[5], W[26]]/4 - SB[W[2], W[12], W[5], W[27]]/4 - 
   SB[W[2], W[12], W[5], W[29]]/4 - SB[W[2], W[12], W[5], W[30]]/4 + 
   2*SB[W[2], W[12], W[12], W[1]] - (3*SB[W[2], W[12], W[12], W[2]])/2 + 
   (3*SB[W[2], W[12], W[12], W[3]])/2 - (7*SB[W[2], W[12], W[12], W[4]])/2 - 
   (9*SB[W[2], W[12], W[12], W[5]])/2 + 10*SB[W[2], W[12], W[12], W[12]] - 
   (11*SB[W[2], W[12], W[12], W[17]])/2 + (3*SB[W[2], W[12], W[12], W[19]])/
    2 + (3*SB[W[2], W[12], W[12], W[26]])/2 - 
   (3*SB[W[2], W[12], W[12], W[28]])/2 - SB[W[2], W[12], W[17], W[1]] + 
   SB[W[2], W[12], W[17], W[2]]/2 + (3*SB[W[2], W[12], W[17], W[4]])/4 + 
   SB[W[2], W[12], W[17], W[5]]/4 - 2*SB[W[2], W[12], W[17], W[12]] + 
   (3*SB[W[2], W[12], W[17], W[16]])/4 + (5*SB[W[2], W[12], W[17], W[17]])/
    4 + SB[W[2], W[12], W[17], W[18]]/4 - SB[W[2], W[12], W[17], W[19]]/2 - 
   SB[W[2], W[12], W[17], W[20]]/4 - SB[W[2], W[12], W[17], W[26]]/4 + 
   SB[W[2], W[12], W[17], W[27]]/4 + SB[W[2], W[12], W[17], W[28]]/2 - 
   SB[W[2], W[12], W[17], W[29]]/4 + SB[W[2], W[12], W[17], W[30]]/4 - 
   SB[W[2], W[12], W[19], W[1]] - SB[W[2], W[12], W[19], W[3]] + 
   SB[W[2], W[12], W[19], W[4]]/4 + SB[W[2], W[12], W[19], W[5]]/4 + 
   (3*SB[W[2], W[12], W[19], W[16]])/4 + (3*SB[W[2], W[12], W[19], W[17]])/
    4 - SB[W[2], W[12], W[19], W[18]]/4 + SB[W[2], W[12], W[19], W[19]]/2 - 
   SB[W[2], W[12], W[19], W[20]]/4 + SB[W[2], W[12], W[19], W[26]]/4 - 
   SB[W[2], W[12], W[19], W[27]]/4 - SB[W[2], W[12], W[19], W[28]]/2 - 
   SB[W[2], W[12], W[19], W[29]]/4 + SB[W[2], W[12], W[19], W[30]]/4 + 
   SB[W[2], W[12], W[26], W[4]]/4 + SB[W[2], W[12], W[26], W[5]]/4 - 
   SB[W[2], W[12], W[26], W[16]]/4 - SB[W[2], W[12], W[26], W[17]]/4 - 
   SB[W[2], W[12], W[26], W[18]]/4 + SB[W[2], W[12], W[26], W[19]]/2 - 
   SB[W[2], W[12], W[26], W[20]]/4 - (3*SB[W[2], W[12], W[26], W[26]])/4 - 
   SB[W[2], W[12], W[26], W[27]]/4 - SB[W[2], W[12], W[26], W[28]]/2 - 
   SB[W[2], W[12], W[26], W[29]]/4 - (3*SB[W[2], W[12], W[26], W[30]])/4 - 
   SB[W[2], W[12], W[28], W[4]]/4 - SB[W[2], W[12], W[28], W[5]]/4 + 
   SB[W[2], W[12], W[28], W[16]]/4 + SB[W[2], W[12], W[28], W[17]]/4 + 
   SB[W[2], W[12], W[28], W[18]]/4 - SB[W[2], W[12], W[28], W[19]]/2 + 
   SB[W[2], W[12], W[28], W[20]]/4 + (3*SB[W[2], W[12], W[28], W[26]])/4 + 
   SB[W[2], W[12], W[28], W[27]]/4 + SB[W[2], W[12], W[28], W[28]]/2 + 
   SB[W[2], W[12], W[28], W[29]]/4 + (3*SB[W[2], W[12], W[28], W[30]])/4 - 
   SB[W[2], W[14], W[1], W[1]] - SB[W[2], W[14], W[1], W[2]]/2 + 
   SB[W[2], W[14], W[1], W[3]] + (7*SB[W[2], W[14], W[1], W[4]])/4 + 
   SB[W[2], W[14], W[1], W[5]]/4 - 2*SB[W[2], W[14], W[1], W[14]] + 
   (7*SB[W[2], W[14], W[1], W[16]])/4 - (3*SB[W[2], W[14], W[1], W[17]])/4 + 
   SB[W[2], W[14], W[1], W[18]]/4 - SB[W[2], W[14], W[1], W[19]]/2 - 
   SB[W[2], W[14], W[1], W[20]]/4 - SB[W[2], W[14], W[1], W[26]]/4 + 
   SB[W[2], W[14], W[1], W[27]]/4 + SB[W[2], W[14], W[1], W[28]]/2 - 
   SB[W[2], W[14], W[1], W[29]]/4 - (3*SB[W[2], W[14], W[1], W[30]])/4 - 
   (3*SB[W[2], W[14], W[2], W[1]])/2 - 2*SB[W[2], W[14], W[2], W[3]] + 
   (5*SB[W[2], W[14], W[2], W[4]])/4 + (5*SB[W[2], W[14], W[2], W[5]])/4 - 
   SB[W[2], W[14], W[2], W[14]] + (5*SB[W[2], W[14], W[2], W[16]])/4 + 
   (3*SB[W[2], W[14], W[2], W[17]])/4 + SB[W[2], W[14], W[2], W[18]]/4 - 
   SB[W[2], W[14], W[2], W[19]]/2 + SB[W[2], W[14], W[2], W[20]]/4 + 
   SB[W[2], W[14], W[2], W[26]]/4 + SB[W[2], W[14], W[2], W[27]]/4 + 
   SB[W[2], W[14], W[2], W[28]]/2 + SB[W[2], W[14], W[2], W[29]]/4 - 
   SB[W[2], W[14], W[2], W[30]]/4 + 2*SB[W[2], W[14], W[3], W[1]] - 
   SB[W[2], W[14], W[3], W[2]] - SB[W[2], W[14], W[3], W[4]] + 
   2*SB[W[2], W[14], W[3], W[14]] - 2*SB[W[2], W[14], W[3], W[16]] + 
   SB[W[2], W[14], W[4], W[1]] + (3*SB[W[2], W[14], W[4], W[2]])/2 + 
   (5*SB[W[2], W[14], W[4], W[4]])/4 + (5*SB[W[2], W[14], W[4], W[5]])/4 - 
   5*SB[W[2], W[14], W[4], W[14]] + (5*SB[W[2], W[14], W[4], W[16]])/4 - 
   (3*SB[W[2], W[14], W[4], W[17]])/4 - SB[W[2], W[14], W[4], W[18]]/4 - 
   SB[W[2], W[14], W[4], W[20]]/4 - SB[W[2], W[14], W[4], W[26]]/4 - 
   SB[W[2], W[14], W[4], W[27]]/4 - SB[W[2], W[14], W[4], W[29]]/4 - 
   SB[W[2], W[14], W[4], W[30]]/4 - SB[W[2], W[14], W[5], W[1]] + 
   SB[W[2], W[14], W[5], W[2]] + SB[W[2], W[14], W[5], W[3]] + 
   (3*SB[W[2], W[14], W[5], W[4]])/4 - SB[W[2], W[14], W[5], W[5]]/4 - 
   2*SB[W[2], W[14], W[5], W[14]] + (5*SB[W[2], W[14], W[5], W[16]])/4 - 
   (3*SB[W[2], W[14], W[5], W[17]])/4 + SB[W[2], W[14], W[5], W[18]]/4 - 
   SB[W[2], W[14], W[5], W[19]]/2 + SB[W[2], W[14], W[5], W[20]]/4 - 
   SB[W[2], W[14], W[5], W[26]]/4 + SB[W[2], W[14], W[5], W[27]]/4 + 
   SB[W[2], W[14], W[5], W[28]]/2 + SB[W[2], W[14], W[5], W[29]]/4 - 
   SB[W[2], W[14], W[5], W[30]]/4 + (3*SB[W[2], W[14], W[14], W[1]])/2 - 
   (3*SB[W[2], W[14], W[14], W[2]])/2 + 2*SB[W[2], W[14], W[14], W[3]] - 
   (9*SB[W[2], W[14], W[14], W[4]])/2 - (7*SB[W[2], W[14], W[14], W[5]])/2 + 
   10*SB[W[2], W[14], W[14], W[14]] - (11*SB[W[2], W[14], W[14], W[16]])/2 + 
   (3*SB[W[2], W[14], W[14], W[19]])/2 - (3*SB[W[2], W[14], W[14], W[28]])/
    2 + (3*SB[W[2], W[14], W[14], W[30]])/2 + SB[W[2], W[14], W[16], W[2]]/
    2 - SB[W[2], W[14], W[16], W[3]] + SB[W[2], W[14], W[16], W[4]]/4 + 
   (3*SB[W[2], W[14], W[16], W[5]])/4 - 2*SB[W[2], W[14], W[16], W[14]] + 
   (5*SB[W[2], W[14], W[16], W[16]])/4 + (3*SB[W[2], W[14], W[16], W[17]])/
    4 - SB[W[2], W[14], W[16], W[18]]/4 - SB[W[2], W[14], W[16], W[19]]/2 + 
   SB[W[2], W[14], W[16], W[20]]/4 + SB[W[2], W[14], W[16], W[26]]/4 - 
   SB[W[2], W[14], W[16], W[27]]/4 + SB[W[2], W[14], W[16], W[28]]/2 + 
   SB[W[2], W[14], W[16], W[29]]/4 - SB[W[2], W[14], W[16], W[30]]/4 - 
   SB[W[2], W[14], W[19], W[1]] - SB[W[2], W[14], W[19], W[3]] + 
   SB[W[2], W[14], W[19], W[4]]/4 + SB[W[2], W[14], W[19], W[5]]/4 + 
   (3*SB[W[2], W[14], W[19], W[16]])/4 + (3*SB[W[2], W[14], W[19], W[17]])/
    4 - SB[W[2], W[14], W[19], W[18]]/4 + SB[W[2], W[14], W[19], W[19]]/2 - 
   SB[W[2], W[14], W[19], W[20]]/4 + SB[W[2], W[14], W[19], W[26]]/4 - 
   SB[W[2], W[14], W[19], W[27]]/4 - SB[W[2], W[14], W[19], W[28]]/2 - 
   SB[W[2], W[14], W[19], W[29]]/4 + SB[W[2], W[14], W[19], W[30]]/4 - 
   SB[W[2], W[14], W[28], W[4]]/4 - SB[W[2], W[14], W[28], W[5]]/4 + 
   SB[W[2], W[14], W[28], W[16]]/4 + SB[W[2], W[14], W[28], W[17]]/4 + 
   SB[W[2], W[14], W[28], W[18]]/4 - SB[W[2], W[14], W[28], W[19]]/2 + 
   SB[W[2], W[14], W[28], W[20]]/4 + (3*SB[W[2], W[14], W[28], W[26]])/4 + 
   SB[W[2], W[14], W[28], W[27]]/4 + SB[W[2], W[14], W[28], W[28]]/2 + 
   SB[W[2], W[14], W[28], W[29]]/4 + (3*SB[W[2], W[14], W[28], W[30]])/4 + 
   SB[W[2], W[14], W[30], W[4]]/4 + SB[W[2], W[14], W[30], W[5]]/4 - 
   SB[W[2], W[14], W[30], W[16]]/4 - SB[W[2], W[14], W[30], W[17]]/4 - 
   SB[W[2], W[14], W[30], W[18]]/4 + SB[W[2], W[14], W[30], W[19]]/2 - 
   SB[W[2], W[14], W[30], W[20]]/4 - (3*SB[W[2], W[14], W[30], W[26]])/4 - 
   SB[W[2], W[14], W[30], W[27]]/4 - SB[W[2], W[14], W[30], W[28]]/2 - 
   SB[W[2], W[14], W[30], W[29]]/4 - (3*SB[W[2], W[14], W[30], W[30]])/4 - 
   SB[W[3], W[1], W[2], W[1]] - SB[W[3], W[1], W[2], W[3]] - 
   SB[W[3], W[1], W[2], W[4]]/4 - SB[W[3], W[1], W[2], W[5]]/4 + 
   (5*SB[W[3], W[1], W[2], W[16]])/4 + (5*SB[W[3], W[1], W[2], W[17]])/4 + 
   SB[W[3], W[1], W[2], W[18]]/4 - SB[W[3], W[1], W[2], W[19]]/2 + 
   SB[W[3], W[1], W[2], W[20]]/4 - SB[W[3], W[1], W[2], W[26]]/4 + 
   SB[W[3], W[1], W[2], W[27]]/4 + SB[W[3], W[1], W[2], W[28]]/2 + 
   SB[W[3], W[1], W[2], W[29]]/4 - SB[W[3], W[1], W[2], W[30]]/4 - 
   SB[W[3], W[1], W[3], W[1]] - SB[W[3], W[1], W[3], W[3]] - 
   SB[W[3], W[1], W[3], W[4]]/4 - SB[W[3], W[1], W[3], W[5]]/4 + 
   2*SB[W[3], W[1], W[3], W[6]] + 2*SB[W[3], W[1], W[3], W[8]] - 
   (3*SB[W[3], W[1], W[3], W[16]])/4 - (3*SB[W[3], W[1], W[3], W[17]])/4 + 
   SB[W[3], W[1], W[3], W[18]]/4 - SB[W[3], W[1], W[3], W[19]]/2 + 
   SB[W[3], W[1], W[3], W[20]]/4 - SB[W[3], W[1], W[3], W[26]]/4 + 
   SB[W[3], W[1], W[3], W[27]]/4 + SB[W[3], W[1], W[3], W[28]]/2 + 
   SB[W[3], W[1], W[3], W[29]]/4 - SB[W[3], W[1], W[3], W[30]]/4 + 
   SB[W[3], W[1], W[4], W[1]]/2 - SB[W[3], W[1], W[4], W[2]]/2 + 
   SB[W[3], W[1], W[4], W[3]]/2 + (3*SB[W[3], W[1], W[4], W[4]])/4 + 
   SB[W[3], W[1], W[4], W[5]]/4 - 2*SB[W[3], W[1], W[4], W[6]] - 
   (3*SB[W[3], W[1], W[4], W[16]])/4 + (3*SB[W[3], W[1], W[4], W[17]])/4 + 
   SB[W[3], W[1], W[4], W[18]]/4 + SB[W[3], W[1], W[4], W[19]]/2 - 
   SB[W[3], W[1], W[4], W[20]]/4 + SB[W[3], W[1], W[4], W[26]]/4 + 
   SB[W[3], W[1], W[4], W[27]]/4 - SB[W[3], W[1], W[4], W[28]]/2 - 
   SB[W[3], W[1], W[4], W[29]]/4 - SB[W[3], W[1], W[4], W[30]]/4 - 
   SB[W[3], W[1], W[5], W[2]]/2 - SB[W[3], W[1], W[5], W[3]]/2 + 
   SB[W[3], W[1], W[5], W[4]]/2 + SB[W[3], W[1], W[5], W[20]]/2 + 
   SB[W[3], W[1], W[5], W[29]]/2 + SB[W[3], W[1], W[11], W[1]]/2 + 
   SB[W[3], W[1], W[11], W[2]]/2 + SB[W[3], W[1], W[11], W[3]]/2 - 
   SB[W[3], W[1], W[11], W[4]]/2 - SB[W[3], W[1], W[11], W[16]]/2 - 
   SB[W[3], W[1], W[11], W[18]]/2 - SB[W[3], W[1], W[11], W[27]]/2 + 
   SB[W[3], W[1], W[11], W[30]]/2 + SB[W[3], W[1], W[15], W[1]]/2 + 
   SB[W[3], W[1], W[15], W[2]]/2 + SB[W[3], W[1], W[15], W[3]]/2 - 
   SB[W[3], W[1], W[15], W[5]]/2 - SB[W[3], W[1], W[15], W[17]]/2 - 
   SB[W[3], W[1], W[15], W[20]]/2 + SB[W[3], W[1], W[15], W[26]]/2 - 
   SB[W[3], W[1], W[15], W[29]]/2 + SB[W[3], W[1], W[20], W[1]]/2 + 
   SB[W[3], W[1], W[20], W[3]] - SB[W[3], W[1], W[20], W[4]]/4 + 
   (3*SB[W[3], W[1], W[20], W[5]])/4 - 2*SB[W[3], W[1], W[20], W[8]] + 
   (3*SB[W[3], W[1], W[20], W[16]])/4 - (3*SB[W[3], W[1], W[20], W[17]])/4 - 
   SB[W[3], W[1], W[20], W[18]]/4 + SB[W[3], W[1], W[20], W[19]]/2 - 
   SB[W[3], W[1], W[20], W[20]]/4 - SB[W[3], W[1], W[20], W[26]]/4 - 
   SB[W[3], W[1], W[20], W[27]]/4 - SB[W[3], W[1], W[20], W[28]]/2 - 
   SB[W[3], W[1], W[20], W[29]]/4 + SB[W[3], W[1], W[20], W[30]]/4 + 
   SB[W[3], W[1], W[29], W[4]]/4 + SB[W[3], W[1], W[29], W[5]]/4 - 
   SB[W[3], W[1], W[29], W[16]]/4 - SB[W[3], W[1], W[29], W[17]]/4 - 
   SB[W[3], W[1], W[29], W[18]]/4 + SB[W[3], W[1], W[29], W[19]]/2 - 
   SB[W[3], W[1], W[29], W[20]]/4 - (3*SB[W[3], W[1], W[29], W[26]])/4 - 
   SB[W[3], W[1], W[29], W[27]]/4 - SB[W[3], W[1], W[29], W[28]]/2 - 
   SB[W[3], W[1], W[29], W[29]]/4 - (3*SB[W[3], W[1], W[29], W[30]])/4 - 
   SB[W[3], W[2], W[1], W[1]] - SB[W[3], W[2], W[1], W[3]] - 
   SB[W[3], W[2], W[1], W[4]]/4 - SB[W[3], W[2], W[1], W[5]]/4 + 
   (5*SB[W[3], W[2], W[1], W[16]])/4 + (5*SB[W[3], W[2], W[1], W[17]])/4 + 
   SB[W[3], W[2], W[1], W[18]]/4 - SB[W[3], W[2], W[1], W[19]]/2 + 
   SB[W[3], W[2], W[1], W[20]]/4 - SB[W[3], W[2], W[1], W[26]]/4 + 
   SB[W[3], W[2], W[1], W[27]]/4 + SB[W[3], W[2], W[1], W[28]]/2 + 
   SB[W[3], W[2], W[1], W[29]]/4 - SB[W[3], W[2], W[1], W[30]]/4 + 
   SB[W[3], W[2], W[2], W[4]] + SB[W[3], W[2], W[2], W[5]] - 
   SB[W[3], W[2], W[2], W[12]] - SB[W[3], W[2], W[2], W[14]] - 
   SB[W[3], W[2], W[4], W[1]] + SB[W[3], W[2], W[4], W[2]] + 
   SB[W[3], W[2], W[4], W[3]] + (5*SB[W[3], W[2], W[4], W[4]])/4 - 
   (3*SB[W[3], W[2], W[4], W[5]])/4 - SB[W[3], W[2], W[4], W[14]] + 
   (3*SB[W[3], W[2], W[4], W[16]])/4 - (5*SB[W[3], W[2], W[4], W[17]])/4 - 
   SB[W[3], W[2], W[4], W[18]]/4 + SB[W[3], W[2], W[4], W[19]]/2 - 
   SB[W[3], W[2], W[4], W[20]]/4 + SB[W[3], W[2], W[4], W[26]]/4 - 
   SB[W[3], W[2], W[4], W[27]]/4 - SB[W[3], W[2], W[4], W[28]]/2 - 
   SB[W[3], W[2], W[4], W[29]]/4 + SB[W[3], W[2], W[4], W[30]]/4 - 
   (3*SB[W[3], W[2], W[5], W[1]])/2 + SB[W[3], W[2], W[5], W[3]]/2 - 
   (5*SB[W[3], W[2], W[5], W[4]])/4 - (5*SB[W[3], W[2], W[5], W[5]])/4 + 
   3*SB[W[3], W[2], W[5], W[12]] + (3*SB[W[3], W[2], W[5], W[16]])/4 - 
   (5*SB[W[3], W[2], W[5], W[17]])/4 + SB[W[3], W[2], W[5], W[18]]/4 + 
   SB[W[3], W[2], W[5], W[19]]/2 + SB[W[3], W[2], W[5], W[20]]/4 + 
   SB[W[3], W[2], W[5], W[26]]/4 + SB[W[3], W[2], W[5], W[27]]/4 - 
   SB[W[3], W[2], W[5], W[28]]/2 + SB[W[3], W[2], W[5], W[29]]/4 + 
   SB[W[3], W[2], W[5], W[30]]/4 - SB[W[3], W[2], W[12], W[3]] + 
   SB[W[3], W[2], W[12], W[4]] + 2*SB[W[3], W[2], W[12], W[5]] - 
   4*SB[W[3], W[2], W[12], W[12]] + 3*SB[W[3], W[2], W[12], W[17]] - 
   SB[W[3], W[2], W[12], W[19]] - SB[W[3], W[2], W[12], W[26]] + 
   SB[W[3], W[2], W[12], W[28]] + 2*SB[W[3], W[2], W[14], W[1]] - 
   SB[W[3], W[2], W[14], W[2]] - SB[W[3], W[2], W[14], W[4]] + 
   2*SB[W[3], W[2], W[14], W[14]] - 2*SB[W[3], W[2], W[14], W[16]] + 
   SB[W[3], W[2], W[15], W[1]]/2 + SB[W[3], W[2], W[15], W[2]]/2 + 
   SB[W[3], W[2], W[15], W[3]]/2 - SB[W[3], W[2], W[15], W[5]]/2 - 
   SB[W[3], W[2], W[15], W[17]]/2 - SB[W[3], W[2], W[15], W[20]]/2 + 
   SB[W[3], W[2], W[15], W[26]]/2 - SB[W[3], W[2], W[15], W[29]]/2 + 
   SB[W[3], W[2], W[17], W[1]] - SB[W[3], W[2], W[17], W[2]]/2 - 
   (3*SB[W[3], W[2], W[17], W[4]])/4 - SB[W[3], W[2], W[17], W[5]]/4 + 
   2*SB[W[3], W[2], W[17], W[12]] - (3*SB[W[3], W[2], W[17], W[16]])/4 - 
   (5*SB[W[3], W[2], W[17], W[17]])/4 - SB[W[3], W[2], W[17], W[18]]/4 + 
   SB[W[3], W[2], W[17], W[19]]/2 + SB[W[3], W[2], W[17], W[20]]/4 + 
   SB[W[3], W[2], W[17], W[26]]/4 - SB[W[3], W[2], W[17], W[27]]/4 - 
   SB[W[3], W[2], W[17], W[28]]/2 + SB[W[3], W[2], W[17], W[29]]/4 - 
   SB[W[3], W[2], W[17], W[30]]/4 - SB[W[3], W[2], W[26], W[4]]/4 - 
   SB[W[3], W[2], W[26], W[5]]/4 + SB[W[3], W[2], W[26], W[16]]/4 + 
   SB[W[3], W[2], W[26], W[17]]/4 + SB[W[3], W[2], W[26], W[18]]/4 - 
   SB[W[3], W[2], W[26], W[19]]/2 + SB[W[3], W[2], W[26], W[20]]/4 + 
   (3*SB[W[3], W[2], W[26], W[26]])/4 + SB[W[3], W[2], W[26], W[27]]/4 + 
   SB[W[3], W[2], W[26], W[28]]/2 + SB[W[3], W[2], W[26], W[29]]/4 + 
   (3*SB[W[3], W[2], W[26], W[30]])/4 + SB[W[3], W[4], W[1], W[1]] + 
   SB[W[3], W[4], W[1], W[3]] + SB[W[3], W[4], W[1], W[4]]/4 + 
   SB[W[3], W[4], W[1], W[5]]/4 - 2*SB[W[3], W[4], W[1], W[6]] - 
   (5*SB[W[3], W[4], W[1], W[16]])/4 + (3*SB[W[3], W[4], W[1], W[17]])/4 - 
   SB[W[3], W[4], W[1], W[18]]/4 + SB[W[3], W[4], W[1], W[19]]/2 - 
   SB[W[3], W[4], W[1], W[20]]/4 + SB[W[3], W[4], W[1], W[26]]/4 - 
   SB[W[3], W[4], W[1], W[27]]/4 - SB[W[3], W[4], W[1], W[28]]/2 - 
   SB[W[3], W[4], W[1], W[29]]/4 + SB[W[3], W[4], W[1], W[30]]/4 + 
   SB[W[3], W[4], W[2], W[1]] + SB[W[3], W[4], W[2], W[3]] + 
   SB[W[3], W[4], W[2], W[4]]/4 - (3*SB[W[3], W[4], W[2], W[5]])/4 + 
   SB[W[3], W[4], W[2], W[14]] - (5*SB[W[3], W[4], W[2], W[16]])/4 - 
   (5*SB[W[3], W[4], W[2], W[17]])/4 - SB[W[3], W[4], W[2], W[18]]/4 + 
   SB[W[3], W[4], W[2], W[19]]/2 - SB[W[3], W[4], W[2], W[20]]/4 + 
   SB[W[3], W[4], W[2], W[26]]/4 - SB[W[3], W[4], W[2], W[27]]/4 - 
   SB[W[3], W[4], W[2], W[28]]/2 - SB[W[3], W[4], W[2], W[29]]/4 + 
   SB[W[3], W[4], W[2], W[30]]/4 + SB[W[3], W[4], W[4], W[1]]/2 + 
   SB[W[3], W[4], W[4], W[2]]/2 - (3*SB[W[3], W[4], W[4], W[5]])/2 + 
   SB[W[3], W[4], W[4], W[14]] - SB[W[3], W[4], W[4], W[18]]/2 - 
   SB[W[3], W[4], W[4], W[27]]/2 + (3*SB[W[3], W[4], W[5], W[1]])/2 - 
   SB[W[3], W[4], W[5], W[2]]/2 - SB[W[3], W[4], W[5], W[3]]/2 - 
   (5*SB[W[3], W[4], W[5], W[4]])/4 + (5*SB[W[3], W[4], W[5], W[5]])/4 - 
   (3*SB[W[3], W[4], W[5], W[16]])/4 + (3*SB[W[3], W[4], W[5], W[17]])/4 + 
   SB[W[3], W[4], W[5], W[18]]/4 - SB[W[3], W[4], W[5], W[19]]/2 - 
   SB[W[3], W[4], W[5], W[20]]/4 + SB[W[3], W[4], W[5], W[26]]/4 + 
   SB[W[3], W[4], W[5], W[27]]/4 + SB[W[3], W[4], W[5], W[28]]/2 - 
   SB[W[3], W[4], W[5], W[29]]/4 - SB[W[3], W[4], W[5], W[30]]/4 - 
   SB[W[3], W[4], W[11], W[1]]/2 - SB[W[3], W[4], W[11], W[2]]/2 - 
   SB[W[3], W[4], W[11], W[3]]/2 + SB[W[3], W[4], W[11], W[4]]/2 + 
   SB[W[3], W[4], W[11], W[16]]/2 + SB[W[3], W[4], W[11], W[18]]/2 + 
   SB[W[3], W[4], W[11], W[27]]/2 - SB[W[3], W[4], W[11], W[30]]/2 - 
   2*SB[W[3], W[4], W[14], W[1]] + SB[W[3], W[4], W[14], W[2]] + 
   SB[W[3], W[4], W[14], W[4]] - 2*SB[W[3], W[4], W[14], W[14]] + 
   2*SB[W[3], W[4], W[14], W[16]] - SB[W[3], W[4], W[15], W[1]]/2 - 
   SB[W[3], W[4], W[15], W[2]]/2 - SB[W[3], W[4], W[15], W[3]]/2 + 
   SB[W[3], W[4], W[15], W[5]]/2 + SB[W[3], W[4], W[15], W[17]]/2 + 
   SB[W[3], W[4], W[15], W[20]]/2 - SB[W[3], W[4], W[15], W[26]]/2 + 
   SB[W[3], W[4], W[15], W[29]]/2 - SB[W[3], W[4], W[18], W[1]] - 
   SB[W[3], W[4], W[18], W[3]]/2 - (3*SB[W[3], W[4], W[18], W[4]])/4 + 
   SB[W[3], W[4], W[18], W[5]]/4 + 2*SB[W[3], W[4], W[18], W[6]] + 
   (3*SB[W[3], W[4], W[18], W[16]])/4 - (3*SB[W[3], W[4], W[18], W[17]])/4 + 
   SB[W[3], W[4], W[18], W[18]]/4 - SB[W[3], W[4], W[18], W[19]]/2 + 
   SB[W[3], W[4], W[18], W[20]]/4 - SB[W[3], W[4], W[18], W[26]]/4 + 
   SB[W[3], W[4], W[18], W[27]]/4 + SB[W[3], W[4], W[18], W[28]]/2 + 
   SB[W[3], W[4], W[18], W[29]]/4 + SB[W[3], W[4], W[18], W[30]]/4 - 
   SB[W[3], W[4], W[27], W[4]]/4 - SB[W[3], W[4], W[27], W[5]]/4 + 
   SB[W[3], W[4], W[27], W[16]]/4 + SB[W[3], W[4], W[27], W[17]]/4 + 
   SB[W[3], W[4], W[27], W[18]]/4 - SB[W[3], W[4], W[27], W[19]]/2 + 
   SB[W[3], W[4], W[27], W[20]]/4 + (3*SB[W[3], W[4], W[27], W[26]])/4 + 
   SB[W[3], W[4], W[27], W[27]]/4 + SB[W[3], W[4], W[27], W[28]]/2 + 
   SB[W[3], W[4], W[27], W[29]]/4 + (3*SB[W[3], W[4], W[27], W[30]])/4 - 
   SB[W[3], W[5], W[1], W[2]]/2 - SB[W[3], W[5], W[1], W[3]]/2 + 
   SB[W[3], W[5], W[1], W[4]]/2 + SB[W[3], W[5], W[1], W[20]]/2 + 
   SB[W[3], W[5], W[1], W[29]]/2 - (3*SB[W[3], W[5], W[2], W[1]])/2 - 
   SB[W[3], W[5], W[2], W[3]]/2 - SB[W[3], W[5], W[2], W[4]]/4 + 
   (3*SB[W[3], W[5], W[2], W[5]])/4 - SB[W[3], W[5], W[2], W[12]] + 
   (3*SB[W[3], W[5], W[2], W[16]])/4 + (7*SB[W[3], W[5], W[2], W[17]])/4 + 
   SB[W[3], W[5], W[2], W[18]]/4 - SB[W[3], W[5], W[2], W[19]]/2 + 
   SB[W[3], W[5], W[2], W[20]]/4 - (3*SB[W[3], W[5], W[2], W[26]])/4 + 
   SB[W[3], W[5], W[2], W[27]]/4 + SB[W[3], W[5], W[2], W[28]]/2 + 
   SB[W[3], W[5], W[2], W[29]]/4 + SB[W[3], W[5], W[2], W[30]]/4 - 
   (3*SB[W[3], W[5], W[3], W[1]])/2 + SB[W[3], W[5], W[3], W[2]]/2 - 
   SB[W[3], W[5], W[3], W[3]] + (3*SB[W[3], W[5], W[3], W[4]])/4 + 
   SB[W[3], W[5], W[3], W[5]]/4 + 2*SB[W[3], W[5], W[3], W[8]] - 
   2*SB[W[3], W[5], W[3], W[12]] - (3*SB[W[3], W[5], W[3], W[16]])/4 + 
   (9*SB[W[3], W[5], W[3], W[17]])/4 - SB[W[3], W[5], W[3], W[18]]/4 - 
   SB[W[3], W[5], W[3], W[19]]/2 + SB[W[3], W[5], W[3], W[20]]/4 - 
   (5*SB[W[3], W[5], W[3], W[26]])/4 - SB[W[3], W[5], W[3], W[27]]/4 + 
   SB[W[3], W[5], W[3], W[28]]/2 + SB[W[3], W[5], W[3], W[29]]/4 - 
   SB[W[3], W[5], W[3], W[30]]/4 + (3*SB[W[3], W[5], W[4], W[1]])/2 - 
   SB[W[3], W[5], W[4], W[2]]/2 - SB[W[3], W[5], W[4], W[3]]/2 - 
   (5*SB[W[3], W[5], W[4], W[4]])/4 + (5*SB[W[3], W[5], W[4], W[5]])/4 - 
   (3*SB[W[3], W[5], W[4], W[16]])/4 + (3*SB[W[3], W[5], W[4], W[17]])/4 + 
   SB[W[3], W[5], W[4], W[18]]/4 - SB[W[3], W[5], W[4], W[19]]/2 - 
   SB[W[3], W[5], W[4], W[20]]/4 + SB[W[3], W[5], W[4], W[26]]/4 + 
   SB[W[3], W[5], W[4], W[27]]/4 + SB[W[3], W[5], W[4], W[28]]/2 - 
   SB[W[3], W[5], W[4], W[29]]/4 - SB[W[3], W[5], W[4], W[30]]/4 - 
   SB[W[3], W[5], W[5], W[2]]/2 - SB[W[3], W[5], W[5], W[3]]/2 + 
   (3*SB[W[3], W[5], W[5], W[4]])/2 - SB[W[3], W[5], W[5], W[12]] + 
   SB[W[3], W[5], W[5], W[20]]/2 + SB[W[3], W[5], W[5], W[29]]/2 + 
   SB[W[3], W[5], W[12], W[3]] - SB[W[3], W[5], W[12], W[4]] - 
   2*SB[W[3], W[5], W[12], W[5]] + 4*SB[W[3], W[5], W[12], W[12]] - 
   3*SB[W[3], W[5], W[12], W[17]] + SB[W[3], W[5], W[12], W[19]] + 
   SB[W[3], W[5], W[12], W[26]] - SB[W[3], W[5], W[12], W[28]] + 
   SB[W[3], W[5], W[15], W[1]] + SB[W[3], W[5], W[15], W[2]] + 
   SB[W[3], W[5], W[15], W[3]] - SB[W[3], W[5], W[15], W[5]] - 
   SB[W[3], W[5], W[15], W[17]] - SB[W[3], W[5], W[15], W[20]] + 
   SB[W[3], W[5], W[15], W[26]] - SB[W[3], W[5], W[15], W[29]] + 
   SB[W[3], W[5], W[20], W[1]]/2 + SB[W[3], W[5], W[20], W[3]] - 
   SB[W[3], W[5], W[20], W[4]]/4 + (3*SB[W[3], W[5], W[20], W[5]])/4 - 
   2*SB[W[3], W[5], W[20], W[8]] + (3*SB[W[3], W[5], W[20], W[16]])/4 - 
   (3*SB[W[3], W[5], W[20], W[17]])/4 - SB[W[3], W[5], W[20], W[18]]/4 + 
   SB[W[3], W[5], W[20], W[19]]/2 - SB[W[3], W[5], W[20], W[20]]/4 - 
   SB[W[3], W[5], W[20], W[26]]/4 - SB[W[3], W[5], W[20], W[27]]/4 - 
   SB[W[3], W[5], W[20], W[28]]/2 - SB[W[3], W[5], W[20], W[29]]/4 + 
   SB[W[3], W[5], W[20], W[30]]/4 + SB[W[3], W[5], W[29], W[4]]/4 + 
   SB[W[3], W[5], W[29], W[5]]/4 - SB[W[3], W[5], W[29], W[16]]/4 - 
   SB[W[3], W[5], W[29], W[17]]/4 - SB[W[3], W[5], W[29], W[18]]/4 + 
   SB[W[3], W[5], W[29], W[19]]/2 - SB[W[3], W[5], W[29], W[20]]/4 - 
   (3*SB[W[3], W[5], W[29], W[26]])/4 - SB[W[3], W[5], W[29], W[27]]/4 - 
   SB[W[3], W[5], W[29], W[28]]/2 - SB[W[3], W[5], W[29], W[29]]/4 - 
   (3*SB[W[3], W[5], W[29], W[30]])/4 - SB[W[3], W[13], W[1], W[1]] - 
   SB[W[3], W[13], W[1], W[3]] - SB[W[3], W[13], W[1], W[4]]/4 - 
   SB[W[3], W[13], W[1], W[5]]/4 + 2*SB[W[3], W[13], W[1], W[6]] + 
   2*SB[W[3], W[13], W[1], W[8]] - (3*SB[W[3], W[13], W[1], W[16]])/4 - 
   (3*SB[W[3], W[13], W[1], W[17]])/4 + SB[W[3], W[13], W[1], W[18]]/4 - 
   SB[W[3], W[13], W[1], W[19]]/2 + SB[W[3], W[13], W[1], W[20]]/4 - 
   SB[W[3], W[13], W[1], W[26]]/4 + SB[W[3], W[13], W[1], W[27]]/4 + 
   SB[W[3], W[13], W[1], W[28]]/2 + SB[W[3], W[13], W[1], W[29]]/4 - 
   SB[W[3], W[13], W[1], W[30]]/4 + SB[W[3], W[13], W[3], W[1]] + 
   SB[W[3], W[13], W[3], W[3]] + SB[W[3], W[13], W[3], W[4]]/4 + 
   SB[W[3], W[13], W[3], W[5]]/4 - 2*SB[W[3], W[13], W[3], W[6]] - 
   2*SB[W[3], W[13], W[3], W[8]] + (3*SB[W[3], W[13], W[3], W[16]])/4 + 
   (3*SB[W[3], W[13], W[3], W[17]])/4 - SB[W[3], W[13], W[3], W[18]]/4 + 
   SB[W[3], W[13], W[3], W[19]]/2 - SB[W[3], W[13], W[3], W[20]]/4 + 
   SB[W[3], W[13], W[3], W[26]]/4 - SB[W[3], W[13], W[3], W[27]]/4 - 
   SB[W[3], W[13], W[3], W[28]]/2 - SB[W[3], W[13], W[3], W[29]]/4 + 
   SB[W[3], W[13], W[3], W[30]]/4 - SB[W[3], W[13], W[4], W[1]] - 
   SB[W[3], W[13], W[4], W[3]]/2 - (3*SB[W[3], W[13], W[4], W[4]])/4 + 
   SB[W[3], W[13], W[4], W[5]]/4 + 2*SB[W[3], W[13], W[4], W[6]] + 
   (3*SB[W[3], W[13], W[4], W[16]])/4 - (3*SB[W[3], W[13], W[4], W[17]])/4 + 
   SB[W[3], W[13], W[4], W[18]]/4 - SB[W[3], W[13], W[4], W[19]]/2 + 
   SB[W[3], W[13], W[4], W[20]]/4 - SB[W[3], W[13], W[4], W[26]]/4 + 
   SB[W[3], W[13], W[4], W[27]]/4 + SB[W[3], W[13], W[4], W[28]]/2 + 
   SB[W[3], W[13], W[4], W[29]]/4 + SB[W[3], W[13], W[4], W[30]]/4 + 
   SB[W[3], W[13], W[5], W[1]]/2 + SB[W[3], W[13], W[5], W[3]] - 
   SB[W[3], W[13], W[5], W[4]]/4 + (3*SB[W[3], W[13], W[5], W[5]])/4 - 
   2*SB[W[3], W[13], W[5], W[8]] + (3*SB[W[3], W[13], W[5], W[16]])/4 - 
   (3*SB[W[3], W[13], W[5], W[17]])/4 - SB[W[3], W[13], W[5], W[18]]/4 + 
   SB[W[3], W[13], W[5], W[19]]/2 - SB[W[3], W[13], W[5], W[20]]/4 - 
   SB[W[3], W[13], W[5], W[26]]/4 - SB[W[3], W[13], W[5], W[27]]/4 - 
   SB[W[3], W[13], W[5], W[28]]/2 - SB[W[3], W[13], W[5], W[29]]/4 + 
   SB[W[3], W[13], W[5], W[30]]/4 + SB[W[3], W[13], W[18], W[1]] + 
   SB[W[3], W[13], W[18], W[3]]/2 + (3*SB[W[3], W[13], W[18], W[4]])/4 - 
   SB[W[3], W[13], W[18], W[5]]/4 - 2*SB[W[3], W[13], W[18], W[6]] - 
   (3*SB[W[3], W[13], W[18], W[16]])/4 + (3*SB[W[3], W[13], W[18], W[17]])/
    4 - SB[W[3], W[13], W[18], W[18]]/4 + SB[W[3], W[13], W[18], W[19]]/2 - 
   SB[W[3], W[13], W[18], W[20]]/4 + SB[W[3], W[13], W[18], W[26]]/4 - 
   SB[W[3], W[13], W[18], W[27]]/4 - SB[W[3], W[13], W[18], W[28]]/2 - 
   SB[W[3], W[13], W[18], W[29]]/4 - SB[W[3], W[13], W[18], W[30]]/4 - 
   SB[W[3], W[13], W[20], W[1]]/2 - SB[W[3], W[13], W[20], W[3]] + 
   SB[W[3], W[13], W[20], W[4]]/4 - (3*SB[W[3], W[13], W[20], W[5]])/4 + 
   2*SB[W[3], W[13], W[20], W[8]] - (3*SB[W[3], W[13], W[20], W[16]])/4 + 
   (3*SB[W[3], W[13], W[20], W[17]])/4 + SB[W[3], W[13], W[20], W[18]]/4 - 
   SB[W[3], W[13], W[20], W[19]]/2 + SB[W[3], W[13], W[20], W[20]]/4 + 
   SB[W[3], W[13], W[20], W[26]]/4 + SB[W[3], W[13], W[20], W[27]]/4 + 
   SB[W[3], W[13], W[20], W[28]]/2 + SB[W[3], W[13], W[20], W[29]]/4 - 
   SB[W[3], W[13], W[20], W[30]]/4 + SB[W[3], W[13], W[27], W[4]]/4 + 
   SB[W[3], W[13], W[27], W[5]]/4 - SB[W[3], W[13], W[27], W[16]]/4 - 
   SB[W[3], W[13], W[27], W[17]]/4 - SB[W[3], W[13], W[27], W[18]]/4 + 
   SB[W[3], W[13], W[27], W[19]]/2 - SB[W[3], W[13], W[27], W[20]]/4 - 
   (3*SB[W[3], W[13], W[27], W[26]])/4 - SB[W[3], W[13], W[27], W[27]]/4 - 
   SB[W[3], W[13], W[27], W[28]]/2 - SB[W[3], W[13], W[27], W[29]]/4 - 
   (3*SB[W[3], W[13], W[27], W[30]])/4 - SB[W[3], W[13], W[29], W[4]]/4 - 
   SB[W[3], W[13], W[29], W[5]]/4 + SB[W[3], W[13], W[29], W[16]]/4 + 
   SB[W[3], W[13], W[29], W[17]]/4 + SB[W[3], W[13], W[29], W[18]]/4 - 
   SB[W[3], W[13], W[29], W[19]]/2 + SB[W[3], W[13], W[29], W[20]]/4 + 
   (3*SB[W[3], W[13], W[29], W[26]])/4 + SB[W[3], W[13], W[29], W[27]]/4 + 
   SB[W[3], W[13], W[29], W[28]]/2 + SB[W[3], W[13], W[29], W[29]]/4 + 
   (3*SB[W[3], W[13], W[29], W[30]])/4 + SB[W[3], W[15], W[1], W[1]] + 
   SB[W[3], W[15], W[1], W[2]]/2 + (3*SB[W[3], W[15], W[1], W[3]])/2 - 
   SB[W[3], W[15], W[1], W[4]]/4 + SB[W[3], W[15], W[1], W[5]]/4 - 
   2*SB[W[3], W[15], W[1], W[8]] + (3*SB[W[3], W[15], W[1], W[16]])/4 - 
   (5*SB[W[3], W[15], W[1], W[17]])/4 - SB[W[3], W[15], W[1], W[18]]/4 + 
   SB[W[3], W[15], W[1], W[19]]/2 - (3*SB[W[3], W[15], W[1], W[20]])/4 + 
   SB[W[3], W[15], W[1], W[26]]/4 - SB[W[3], W[15], W[1], W[27]]/4 - 
   SB[W[3], W[15], W[1], W[28]]/2 - (3*SB[W[3], W[15], W[1], W[29]])/4 + 
   SB[W[3], W[15], W[1], W[30]]/4 + (3*SB[W[3], W[15], W[2], W[1]])/2 + 
   SB[W[3], W[15], W[2], W[3]]/2 - (3*SB[W[3], W[15], W[2], W[4]])/4 - 
   (3*SB[W[3], W[15], W[2], W[5]])/4 + 2*SB[W[3], W[15], W[2], W[12]] - 
   (3*SB[W[3], W[15], W[2], W[16]])/4 - (7*SB[W[3], W[15], W[2], W[17]])/4 - 
   SB[W[3], W[15], W[2], W[18]]/4 + SB[W[3], W[15], W[2], W[19]]/2 - 
   SB[W[3], W[15], W[2], W[20]]/4 + (3*SB[W[3], W[15], W[2], W[26]])/4 - 
   SB[W[3], W[15], W[2], W[27]]/4 - SB[W[3], W[15], W[2], W[28]]/2 - 
   SB[W[3], W[15], W[2], W[29]]/4 - SB[W[3], W[15], W[2], W[30]]/4 + 
   (3*SB[W[3], W[15], W[3], W[1]])/2 - SB[W[3], W[15], W[3], W[2]]/2 + 
   SB[W[3], W[15], W[3], W[3]] - (3*SB[W[3], W[15], W[3], W[4]])/4 - 
   SB[W[3], W[15], W[3], W[5]]/4 - 2*SB[W[3], W[15], W[3], W[8]] + 
   2*SB[W[3], W[15], W[3], W[12]] + (3*SB[W[3], W[15], W[3], W[16]])/4 - 
   (9*SB[W[3], W[15], W[3], W[17]])/4 + SB[W[3], W[15], W[3], W[18]]/4 + 
   SB[W[3], W[15], W[3], W[19]]/2 - SB[W[3], W[15], W[3], W[20]]/4 + 
   (5*SB[W[3], W[15], W[3], W[26]])/4 + SB[W[3], W[15], W[3], W[27]]/4 - 
   SB[W[3], W[15], W[3], W[28]]/2 - SB[W[3], W[15], W[3], W[29]]/4 + 
   SB[W[3], W[15], W[3], W[30]]/4 - SB[W[3], W[15], W[4], W[1]]/2 - 
   SB[W[3], W[15], W[4], W[2]]/2 - SB[W[3], W[15], W[4], W[3]]/2 + 
   SB[W[3], W[15], W[4], W[5]]/2 + SB[W[3], W[15], W[4], W[17]]/2 + 
   SB[W[3], W[15], W[4], W[20]]/2 - SB[W[3], W[15], W[4], W[26]]/2 + 
   SB[W[3], W[15], W[4], W[29]]/2 - SB[W[3], W[15], W[5], W[1]]/2 + 
   (3*SB[W[3], W[15], W[5], W[2]])/2 + (3*SB[W[3], W[15], W[5], W[4]])/4 - 
   (3*SB[W[3], W[15], W[5], W[5]])/4 + 2*SB[W[3], W[15], W[5], W[8]] - 
   2*SB[W[3], W[15], W[5], W[12]] - (3*SB[W[3], W[15], W[5], W[16]])/4 + 
   (5*SB[W[3], W[15], W[5], W[17]])/4 - SB[W[3], W[15], W[5], W[18]]/4 - 
   SB[W[3], W[15], W[5], W[19]]/2 - (3*SB[W[3], W[15], W[5], W[20]])/4 - 
   SB[W[3], W[15], W[5], W[26]]/4 - SB[W[3], W[15], W[5], W[27]]/4 + 
   SB[W[3], W[15], W[5], W[28]]/2 - (3*SB[W[3], W[15], W[5], W[29]])/4 - 
   SB[W[3], W[15], W[5], W[30]]/4 - (3*SB[W[3], W[15], W[15], W[1]])/2 - 
   (3*SB[W[3], W[15], W[15], W[2]])/2 - (3*SB[W[3], W[15], W[15], W[3]])/2 + 
   (3*SB[W[3], W[15], W[15], W[5]])/2 + (3*SB[W[3], W[15], W[15], W[17]])/2 + 
   (3*SB[W[3], W[15], W[15], W[20]])/2 - (3*SB[W[3], W[15], W[15], W[26]])/
    2 + (3*SB[W[3], W[15], W[15], W[29]])/2 - SB[W[3], W[15], W[17], W[1]] + 
   SB[W[3], W[15], W[17], W[2]]/2 + (3*SB[W[3], W[15], W[17], W[4]])/4 + 
   SB[W[3], W[15], W[17], W[5]]/4 - 2*SB[W[3], W[15], W[17], W[12]] + 
   (3*SB[W[3], W[15], W[17], W[16]])/4 + (5*SB[W[3], W[15], W[17], W[17]])/
    4 + SB[W[3], W[15], W[17], W[18]]/4 - SB[W[3], W[15], W[17], W[19]]/2 - 
   SB[W[3], W[15], W[17], W[20]]/4 - SB[W[3], W[15], W[17], W[26]]/4 + 
   SB[W[3], W[15], W[17], W[27]]/4 + SB[W[3], W[15], W[17], W[28]]/2 - 
   SB[W[3], W[15], W[17], W[29]]/4 + SB[W[3], W[15], W[17], W[30]]/4 - 
   SB[W[3], W[15], W[20], W[1]]/2 - SB[W[3], W[15], W[20], W[3]] + 
   SB[W[3], W[15], W[20], W[4]]/4 - (3*SB[W[3], W[15], W[20], W[5]])/4 + 
   2*SB[W[3], W[15], W[20], W[8]] - (3*SB[W[3], W[15], W[20], W[16]])/4 + 
   (3*SB[W[3], W[15], W[20], W[17]])/4 + SB[W[3], W[15], W[20], W[18]]/4 - 
   SB[W[3], W[15], W[20], W[19]]/2 + SB[W[3], W[15], W[20], W[20]]/4 + 
   SB[W[3], W[15], W[20], W[26]]/4 + SB[W[3], W[15], W[20], W[27]]/4 + 
   SB[W[3], W[15], W[20], W[28]]/2 + SB[W[3], W[15], W[20], W[29]]/4 - 
   SB[W[3], W[15], W[20], W[30]]/4 + SB[W[3], W[15], W[26], W[4]]/4 + 
   SB[W[3], W[15], W[26], W[5]]/4 - SB[W[3], W[15], W[26], W[16]]/4 - 
   SB[W[3], W[15], W[26], W[17]]/4 - SB[W[3], W[15], W[26], W[18]]/4 + 
   SB[W[3], W[15], W[26], W[19]]/2 - SB[W[3], W[15], W[26], W[20]]/4 - 
   (3*SB[W[3], W[15], W[26], W[26]])/4 - SB[W[3], W[15], W[26], W[27]]/4 - 
   SB[W[3], W[15], W[26], W[28]]/2 - SB[W[3], W[15], W[26], W[29]]/4 - 
   (3*SB[W[3], W[15], W[26], W[30]])/4 - SB[W[3], W[15], W[29], W[4]]/4 - 
   SB[W[3], W[15], W[29], W[5]]/4 + SB[W[3], W[15], W[29], W[16]]/4 + 
   SB[W[3], W[15], W[29], W[17]]/4 + SB[W[3], W[15], W[29], W[18]]/4 - 
   SB[W[3], W[15], W[29], W[19]]/2 + SB[W[3], W[15], W[29], W[20]]/4 + 
   (3*SB[W[3], W[15], W[29], W[26]])/4 + SB[W[3], W[15], W[29], W[27]]/4 + 
   SB[W[3], W[15], W[29], W[28]]/2 + SB[W[3], W[15], W[29], W[29]]/4 + 
   (3*SB[W[3], W[15], W[29], W[30]])/4 - SB[W[4], W[1], W[2], W[5]] + 
   SB[W[4], W[1], W[2], W[14]] + SB[W[4], W[1], W[3], W[1]] + 
   SB[W[4], W[1], W[3], W[3]] + SB[W[4], W[1], W[3], W[4]]/4 + 
   SB[W[4], W[1], W[3], W[5]]/4 - 2*SB[W[4], W[1], W[3], W[6]] - 
   (5*SB[W[4], W[1], W[3], W[16]])/4 + (3*SB[W[4], W[1], W[3], W[17]])/4 - 
   SB[W[4], W[1], W[3], W[18]]/4 + SB[W[4], W[1], W[3], W[19]]/2 - 
   SB[W[4], W[1], W[3], W[20]]/4 + SB[W[4], W[1], W[3], W[26]]/4 - 
   SB[W[4], W[1], W[3], W[27]]/4 - SB[W[4], W[1], W[3], W[28]]/2 - 
   SB[W[4], W[1], W[3], W[29]]/4 + SB[W[4], W[1], W[3], W[30]]/4 - 
   SB[W[4], W[1], W[4], W[1]]/2 + SB[W[4], W[1], W[4], W[2]] - 
   SB[W[4], W[1], W[4], W[3]]/2 - (3*SB[W[4], W[1], W[4], W[4]])/4 + 
   (9*SB[W[4], W[1], W[4], W[5]])/4 + 2*SB[W[4], W[1], W[4], W[6]] - 
   3*SB[W[4], W[1], W[4], W[14]] + (5*SB[W[4], W[1], W[4], W[16]])/4 - 
   (3*SB[W[4], W[1], W[4], W[17]])/4 - SB[W[4], W[1], W[4], W[18]]/4 - 
   SB[W[4], W[1], W[4], W[19]]/2 - SB[W[4], W[1], W[4], W[20]]/4 - 
   SB[W[4], W[1], W[4], W[26]]/4 - SB[W[4], W[1], W[4], W[27]]/4 + 
   SB[W[4], W[1], W[4], W[28]]/2 - SB[W[4], W[1], W[4], W[29]]/4 - 
   SB[W[4], W[1], W[4], W[30]]/4 - SB[W[4], W[1], W[5], W[1]] - 
   SB[W[4], W[1], W[5], W[2]] + SB[W[4], W[1], W[5], W[3]] + 
   (7*SB[W[4], W[1], W[5], W[4]])/4 - (5*SB[W[4], W[1], W[5], W[5]])/4 + 
   (5*SB[W[4], W[1], W[5], W[16]])/4 - (3*SB[W[4], W[1], W[5], W[17]])/4 + 
   SB[W[4], W[1], W[5], W[18]]/4 - SB[W[4], W[1], W[5], W[19]]/2 + 
   SB[W[4], W[1], W[5], W[20]]/4 - SB[W[4], W[1], W[5], W[26]]/4 + 
   SB[W[4], W[1], W[5], W[27]]/4 + SB[W[4], W[1], W[5], W[28]]/2 + 
   SB[W[4], W[1], W[5], W[29]]/4 - SB[W[4], W[1], W[5], W[30]]/4 - 
   SB[W[4], W[1], W[11], W[1]]/2 - SB[W[4], W[1], W[11], W[2]]/2 - 
   SB[W[4], W[1], W[11], W[3]]/2 + SB[W[4], W[1], W[11], W[4]]/2 + 
   SB[W[4], W[1], W[11], W[16]]/2 + SB[W[4], W[1], W[11], W[18]]/2 + 
   SB[W[4], W[1], W[11], W[27]]/2 - SB[W[4], W[1], W[11], W[30]]/2 + 
   SB[W[4], W[1], W[14], W[1]] - 2*SB[W[4], W[1], W[14], W[4]] - 
   SB[W[4], W[1], W[14], W[5]] + 4*SB[W[4], W[1], W[14], W[14]] - 
   3*SB[W[4], W[1], W[14], W[16]] + SB[W[4], W[1], W[14], W[19]] - 
   SB[W[4], W[1], W[14], W[28]] + SB[W[4], W[1], W[14], W[30]] + 
   SB[W[4], W[1], W[16], W[2]]/2 - SB[W[4], W[1], W[16], W[3]] + 
   SB[W[4], W[1], W[16], W[4]]/4 + (3*SB[W[4], W[1], W[16], W[5]])/4 - 
   2*SB[W[4], W[1], W[16], W[14]] + (5*SB[W[4], W[1], W[16], W[16]])/4 + 
   (3*SB[W[4], W[1], W[16], W[17]])/4 - SB[W[4], W[1], W[16], W[18]]/4 - 
   SB[W[4], W[1], W[16], W[19]]/2 + SB[W[4], W[1], W[16], W[20]]/4 + 
   SB[W[4], W[1], W[16], W[26]]/4 - SB[W[4], W[1], W[16], W[27]]/4 + 
   SB[W[4], W[1], W[16], W[28]]/2 + SB[W[4], W[1], W[16], W[29]]/4 - 
   SB[W[4], W[1], W[16], W[30]]/4 + SB[W[4], W[1], W[30], W[4]]/4 + 
   SB[W[4], W[1], W[30], W[5]]/4 - SB[W[4], W[1], W[30], W[16]]/4 - 
   SB[W[4], W[1], W[30], W[17]]/4 - SB[W[4], W[1], W[30], W[18]]/4 + 
   SB[W[4], W[1], W[30], W[19]]/2 - SB[W[4], W[1], W[30], W[20]]/4 - 
   (3*SB[W[4], W[1], W[30], W[26]])/4 - SB[W[4], W[1], W[30], W[27]]/4 - 
   SB[W[4], W[1], W[30], W[28]]/2 - SB[W[4], W[1], W[30], W[29]]/4 - 
   (3*SB[W[4], W[1], W[30], W[30]])/4 - SB[W[4], W[2], W[1], W[5]] + 
   SB[W[4], W[2], W[1], W[14]] - SB[W[4], W[2], W[2], W[4]] - 
   SB[W[4], W[2], W[2], W[5]] + SB[W[4], W[2], W[2], W[12]] + 
   SB[W[4], W[2], W[2], W[14]] + SB[W[4], W[2], W[3], W[1]] + 
   SB[W[4], W[2], W[3], W[3]] + SB[W[4], W[2], W[3], W[4]]/4 - 
   (3*SB[W[4], W[2], W[3], W[5]])/4 + SB[W[4], W[2], W[3], W[14]] - 
   (5*SB[W[4], W[2], W[3], W[16]])/4 - (5*SB[W[4], W[2], W[3], W[17]])/4 - 
   SB[W[4], W[2], W[3], W[18]]/4 + SB[W[4], W[2], W[3], W[19]]/2 - 
   SB[W[4], W[2], W[3], W[20]]/4 + SB[W[4], W[2], W[3], W[26]]/4 - 
   SB[W[4], W[2], W[3], W[27]]/4 - SB[W[4], W[2], W[3], W[28]]/2 - 
   SB[W[4], W[2], W[3], W[29]]/4 + SB[W[4], W[2], W[3], W[30]]/4 - 
   SB[W[4], W[2], W[4], W[1]]/2 + (3*SB[W[4], W[2], W[4], W[3]])/2 + 
   (5*SB[W[4], W[2], W[4], W[4]])/4 + (9*SB[W[4], W[2], W[4], W[5]])/4 - 
   4*SB[W[4], W[2], W[4], W[14]] + (5*SB[W[4], W[2], W[4], W[16]])/4 - 
   (3*SB[W[4], W[2], W[4], W[17]])/4 - SB[W[4], W[2], W[4], W[18]]/4 - 
   SB[W[4], W[2], W[4], W[19]]/2 - SB[W[4], W[2], W[4], W[20]]/4 - 
   SB[W[4], W[2], W[4], W[26]]/4 - SB[W[4], W[2], W[4], W[27]]/4 + 
   SB[W[4], W[2], W[4], W[28]]/2 - SB[W[4], W[2], W[4], W[29]]/4 - 
   SB[W[4], W[2], W[4], W[30]]/4 - 2*SB[W[4], W[2], W[5], W[1]] - 
   SB[W[4], W[2], W[5], W[2]] + (7*SB[W[4], W[2], W[5], W[4]])/4 + 
   (3*SB[W[4], W[2], W[5], W[5]])/4 + SB[W[4], W[2], W[5], W[12]] - 
   SB[W[4], W[2], W[5], W[14]] + (5*SB[W[4], W[2], W[5], W[16]])/4 - 
   (3*SB[W[4], W[2], W[5], W[17]])/4 + SB[W[4], W[2], W[5], W[18]]/4 - 
   SB[W[4], W[2], W[5], W[19]]/2 + SB[W[4], W[2], W[5], W[20]]/4 - 
   SB[W[4], W[2], W[5], W[26]]/4 + SB[W[4], W[2], W[5], W[27]]/4 + 
   SB[W[4], W[2], W[5], W[28]]/2 + SB[W[4], W[2], W[5], W[29]]/4 - 
   SB[W[4], W[2], W[5], W[30]]/4 - SB[W[4], W[2], W[11], W[1]]/2 - 
   SB[W[4], W[2], W[11], W[2]]/2 - SB[W[4], W[2], W[11], W[3]]/2 + 
   SB[W[4], W[2], W[11], W[4]]/2 + SB[W[4], W[2], W[11], W[16]]/2 + 
   SB[W[4], W[2], W[11], W[18]]/2 + SB[W[4], W[2], W[11], W[27]]/2 - 
   SB[W[4], W[2], W[11], W[30]]/2 + SB[W[4], W[2], W[12], W[2]] - 
   2*SB[W[4], W[2], W[12], W[3]] + SB[W[4], W[2], W[12], W[5]] - 
   2*SB[W[4], W[2], W[12], W[12]] + 2*SB[W[4], W[2], W[12], W[17]] + 
   2*SB[W[4], W[2], W[14], W[1]] + SB[W[4], W[2], W[14], W[3]] - 
   3*SB[W[4], W[2], W[14], W[4]] - 2*SB[W[4], W[2], W[14], W[5]] + 
   4*SB[W[4], W[2], W[14], W[14]] - 3*SB[W[4], W[2], W[14], W[16]] + 
   SB[W[4], W[2], W[14], W[19]] - SB[W[4], W[2], W[14], W[28]] + 
   SB[W[4], W[2], W[14], W[30]] + SB[W[4], W[2], W[16], W[2]]/2 - 
   SB[W[4], W[2], W[16], W[3]] + SB[W[4], W[2], W[16], W[4]]/4 + 
   (3*SB[W[4], W[2], W[16], W[5]])/4 - 2*SB[W[4], W[2], W[16], W[14]] + 
   (5*SB[W[4], W[2], W[16], W[16]])/4 + (3*SB[W[4], W[2], W[16], W[17]])/4 - 
   SB[W[4], W[2], W[16], W[18]]/4 - SB[W[4], W[2], W[16], W[19]]/2 + 
   SB[W[4], W[2], W[16], W[20]]/4 + SB[W[4], W[2], W[16], W[26]]/4 - 
   SB[W[4], W[2], W[16], W[27]]/4 + SB[W[4], W[2], W[16], W[28]]/2 + 
   SB[W[4], W[2], W[16], W[29]]/4 - SB[W[4], W[2], W[16], W[30]]/4 + 
   SB[W[4], W[2], W[30], W[4]]/4 + SB[W[4], W[2], W[30], W[5]]/4 - 
   SB[W[4], W[2], W[30], W[16]]/4 - SB[W[4], W[2], W[30], W[17]]/4 - 
   SB[W[4], W[2], W[30], W[18]]/4 + SB[W[4], W[2], W[30], W[19]]/2 - 
   SB[W[4], W[2], W[30], W[20]]/4 - (3*SB[W[4], W[2], W[30], W[26]])/4 - 
   SB[W[4], W[2], W[30], W[27]]/4 - SB[W[4], W[2], W[30], W[28]]/2 - 
   SB[W[4], W[2], W[30], W[29]]/4 - (3*SB[W[4], W[2], W[30], W[30]])/4 + 
   SB[W[4], W[3], W[1], W[1]] + SB[W[4], W[3], W[1], W[3]] + 
   SB[W[4], W[3], W[1], W[4]]/4 + SB[W[4], W[3], W[1], W[5]]/4 - 
   2*SB[W[4], W[3], W[1], W[6]] - (5*SB[W[4], W[3], W[1], W[16]])/4 + 
   (3*SB[W[4], W[3], W[1], W[17]])/4 - SB[W[4], W[3], W[1], W[18]]/4 + 
   SB[W[4], W[3], W[1], W[19]]/2 - SB[W[4], W[3], W[1], W[20]]/4 + 
   SB[W[4], W[3], W[1], W[26]]/4 - SB[W[4], W[3], W[1], W[27]]/4 - 
   SB[W[4], W[3], W[1], W[28]]/2 - SB[W[4], W[3], W[1], W[29]]/4 + 
   SB[W[4], W[3], W[1], W[30]]/4 + SB[W[4], W[3], W[2], W[1]] + 
   SB[W[4], W[3], W[2], W[3]] + SB[W[4], W[3], W[2], W[4]]/4 - 
   (3*SB[W[4], W[3], W[2], W[5]])/4 + SB[W[4], W[3], W[2], W[14]] - 
   (5*SB[W[4], W[3], W[2], W[16]])/4 - (5*SB[W[4], W[3], W[2], W[17]])/4 - 
   SB[W[4], W[3], W[2], W[18]]/4 + SB[W[4], W[3], W[2], W[19]]/2 - 
   SB[W[4], W[3], W[2], W[20]]/4 + SB[W[4], W[3], W[2], W[26]]/4 - 
   SB[W[4], W[3], W[2], W[27]]/4 - SB[W[4], W[3], W[2], W[28]]/2 - 
   SB[W[4], W[3], W[2], W[29]]/4 + SB[W[4], W[3], W[2], W[30]]/4 + 
   SB[W[4], W[3], W[4], W[1]]/2 + SB[W[4], W[3], W[4], W[2]]/2 - 
   (3*SB[W[4], W[3], W[4], W[5]])/2 + SB[W[4], W[3], W[4], W[14]] - 
   SB[W[4], W[3], W[4], W[18]]/2 - SB[W[4], W[3], W[4], W[27]]/2 + 
   (3*SB[W[4], W[3], W[5], W[1]])/2 - SB[W[4], W[3], W[5], W[2]]/2 - 
   SB[W[4], W[3], W[5], W[3]]/2 - (5*SB[W[4], W[3], W[5], W[4]])/4 + 
   (5*SB[W[4], W[3], W[5], W[5]])/4 - (3*SB[W[4], W[3], W[5], W[16]])/4 + 
   (3*SB[W[4], W[3], W[5], W[17]])/4 + SB[W[4], W[3], W[5], W[18]]/4 - 
   SB[W[4], W[3], W[5], W[19]]/2 - SB[W[4], W[3], W[5], W[20]]/4 + 
   SB[W[4], W[3], W[5], W[26]]/4 + SB[W[4], W[3], W[5], W[27]]/4 + 
   SB[W[4], W[3], W[5], W[28]]/2 - SB[W[4], W[3], W[5], W[29]]/4 - 
   SB[W[4], W[3], W[5], W[30]]/4 - SB[W[4], W[3], W[11], W[1]]/2 - 
   SB[W[4], W[3], W[11], W[2]]/2 - SB[W[4], W[3], W[11], W[3]]/2 + 
   SB[W[4], W[3], W[11], W[4]]/2 + SB[W[4], W[3], W[11], W[16]]/2 + 
   SB[W[4], W[3], W[11], W[18]]/2 + SB[W[4], W[3], W[11], W[27]]/2 - 
   SB[W[4], W[3], W[11], W[30]]/2 - 2*SB[W[4], W[3], W[14], W[1]] + 
   SB[W[4], W[3], W[14], W[2]] + SB[W[4], W[3], W[14], W[4]] - 
   2*SB[W[4], W[3], W[14], W[14]] + 2*SB[W[4], W[3], W[14], W[16]] - 
   SB[W[4], W[3], W[15], W[1]]/2 - SB[W[4], W[3], W[15], W[2]]/2 - 
   SB[W[4], W[3], W[15], W[3]]/2 + SB[W[4], W[3], W[15], W[5]]/2 + 
   SB[W[4], W[3], W[15], W[17]]/2 + SB[W[4], W[3], W[15], W[20]]/2 - 
   SB[W[4], W[3], W[15], W[26]]/2 + SB[W[4], W[3], W[15], W[29]]/2 - 
   SB[W[4], W[3], W[18], W[1]] - SB[W[4], W[3], W[18], W[3]]/2 - 
   (3*SB[W[4], W[3], W[18], W[4]])/4 + SB[W[4], W[3], W[18], W[5]]/4 + 
   2*SB[W[4], W[3], W[18], W[6]] + (3*SB[W[4], W[3], W[18], W[16]])/4 - 
   (3*SB[W[4], W[3], W[18], W[17]])/4 + SB[W[4], W[3], W[18], W[18]]/4 - 
   SB[W[4], W[3], W[18], W[19]]/2 + SB[W[4], W[3], W[18], W[20]]/4 - 
   SB[W[4], W[3], W[18], W[26]]/4 + SB[W[4], W[3], W[18], W[27]]/4 + 
   SB[W[4], W[3], W[18], W[28]]/2 + SB[W[4], W[3], W[18], W[29]]/4 + 
   SB[W[4], W[3], W[18], W[30]]/4 - SB[W[4], W[3], W[27], W[4]]/4 - 
   SB[W[4], W[3], W[27], W[5]]/4 + SB[W[4], W[3], W[27], W[16]]/4 + 
   SB[W[4], W[3], W[27], W[17]]/4 + SB[W[4], W[3], W[27], W[18]]/4 - 
   SB[W[4], W[3], W[27], W[19]]/2 + SB[W[4], W[3], W[27], W[20]]/4 + 
   (3*SB[W[4], W[3], W[27], W[26]])/4 + SB[W[4], W[3], W[27], W[27]]/4 + 
   SB[W[4], W[3], W[27], W[28]]/2 + SB[W[4], W[3], W[27], W[29]]/4 + 
   (3*SB[W[4], W[3], W[27], W[30]])/4 + SB[W[4], W[4], W[1], W[3]]/2 - 
   SB[W[4], W[4], W[1], W[4]]/2 + (3*SB[W[4], W[4], W[1], W[5]])/2 - 
   SB[W[4], W[4], W[1], W[14]] - SB[W[4], W[4], W[1], W[16]]/2 + 
   SB[W[4], W[4], W[1], W[30]]/2 + SB[W[4], W[4], W[2], W[3]]/2 - 
   SB[W[4], W[4], W[2], W[4]]/2 + (3*SB[W[4], W[4], W[2], W[5]])/2 - 
   SB[W[4], W[4], W[2], W[14]] - SB[W[4], W[4], W[2], W[16]]/2 + 
   SB[W[4], W[4], W[2], W[30]]/2 + SB[W[4], W[4], W[3], W[1]]/2 + 
   SB[W[4], W[4], W[3], W[2]]/2 - (3*SB[W[4], W[4], W[3], W[5]])/2 + 
   SB[W[4], W[4], W[3], W[14]] - SB[W[4], W[4], W[3], W[18]]/2 - 
   SB[W[4], W[4], W[3], W[27]]/2 + (3*SB[W[4], W[4], W[5], W[1]])/2 + 
   (3*SB[W[4], W[4], W[5], W[2]])/2 - (3*SB[W[4], W[4], W[5], W[3]])/2 - 
   SB[W[4], W[4], W[5], W[5]] - SB[W[4], W[4], W[5], W[14]] + 
   SB[W[4], W[4], W[5], W[19]]/2 - SB[W[4], W[4], W[5], W[28]]/2 - 
   SB[W[4], W[4], W[11], W[1]]/2 - SB[W[4], W[4], W[11], W[2]]/2 - 
   SB[W[4], W[4], W[11], W[3]]/2 + SB[W[4], W[4], W[11], W[4]]/2 + 
   SB[W[4], W[4], W[11], W[16]]/2 + SB[W[4], W[4], W[11], W[18]]/2 + 
   SB[W[4], W[4], W[11], W[27]]/2 - SB[W[4], W[4], W[11], W[30]]/2 - 
   (3*SB[W[4], W[4], W[14], W[1]])/2 - (3*SB[W[4], W[4], W[14], W[2]])/2 + 
   SB[W[4], W[4], W[14], W[3]] + SB[W[4], W[4], W[14], W[4]]/2 - 
   SB[W[4], W[4], W[14], W[5]]/2 + 2*SB[W[4], W[4], W[14], W[14]] + 
   SB[W[4], W[4], W[14], W[16]]/2 - SB[W[4], W[4], W[14], W[19]]/2 + 
   SB[W[4], W[4], W[14], W[28]]/2 - SB[W[4], W[4], W[14], W[30]]/2 - 
   SB[W[4], W[5], W[1], W[1]] - SB[W[4], W[5], W[1], W[2]] + 
   SB[W[4], W[5], W[1], W[3]] + (7*SB[W[4], W[5], W[1], W[4]])/4 - 
   (5*SB[W[4], W[5], W[1], W[5]])/4 + (5*SB[W[4], W[5], W[1], W[16]])/4 - 
   (3*SB[W[4], W[5], W[1], W[17]])/4 + SB[W[4], W[5], W[1], W[18]]/4 - 
   SB[W[4], W[5], W[1], W[19]]/2 + SB[W[4], W[5], W[1], W[20]]/4 - 
   SB[W[4], W[5], W[1], W[26]]/4 + SB[W[4], W[5], W[1], W[27]]/4 + 
   SB[W[4], W[5], W[1], W[28]]/2 + SB[W[4], W[5], W[1], W[29]]/4 - 
   SB[W[4], W[5], W[1], W[30]]/4 - 2*SB[W[4], W[5], W[2], W[1]] - 
   2*SB[W[4], W[5], W[2], W[3]] + (7*SB[W[4], W[5], W[2], W[4]])/4 + 
   (7*SB[W[4], W[5], W[2], W[5]])/4 - SB[W[4], W[5], W[2], W[12]] - 
   SB[W[4], W[5], W[2], W[14]] + (5*SB[W[4], W[5], W[2], W[16]])/4 + 
   (5*SB[W[4], W[5], W[2], W[17]])/4 + SB[W[4], W[5], W[2], W[18]]/4 - 
   SB[W[4], W[5], W[2], W[19]]/2 + SB[W[4], W[5], W[2], W[20]]/4 - 
   SB[W[4], W[5], W[2], W[26]]/4 + SB[W[4], W[5], W[2], W[27]]/4 + 
   SB[W[4], W[5], W[2], W[28]]/2 + SB[W[4], W[5], W[2], W[29]]/4 - 
   SB[W[4], W[5], W[2], W[30]]/4 + SB[W[4], W[5], W[3], W[1]] - 
   SB[W[4], W[5], W[3], W[2]] - SB[W[4], W[5], W[3], W[3]] - 
   (5*SB[W[4], W[5], W[3], W[4]])/4 + (7*SB[W[4], W[5], W[3], W[5]])/4 - 
   (3*SB[W[4], W[5], W[3], W[16]])/4 + (5*SB[W[4], W[5], W[3], W[17]])/4 + 
   SB[W[4], W[5], W[3], W[18]]/4 - SB[W[4], W[5], W[3], W[19]]/2 + 
   SB[W[4], W[5], W[3], W[20]]/4 - SB[W[4], W[5], W[3], W[26]]/4 + 
   SB[W[4], W[5], W[3], W[27]]/4 + SB[W[4], W[5], W[3], W[28]]/2 + 
   SB[W[4], W[5], W[3], W[29]]/4 - SB[W[4], W[5], W[3], W[30]]/4 + 
   (3*SB[W[4], W[5], W[4], W[1]])/2 + (3*SB[W[4], W[5], W[4], W[2]])/2 - 
   (3*SB[W[4], W[5], W[4], W[3]])/2 - SB[W[4], W[5], W[4], W[5]] - 
   SB[W[4], W[5], W[4], W[14]] + SB[W[4], W[5], W[4], W[19]]/2 - 
   SB[W[4], W[5], W[4], W[28]]/2 - (3*SB[W[4], W[5], W[5], W[1]])/2 + 
   (3*SB[W[4], W[5], W[5], W[2]])/2 + (3*SB[W[4], W[5], W[5], W[3]])/2 - 
   SB[W[4], W[5], W[5], W[4]] - SB[W[4], W[5], W[5], W[12]] + 
   SB[W[4], W[5], W[5], W[19]]/2 - SB[W[4], W[5], W[5], W[28]]/2 + 
   SB[W[4], W[5], W[11], W[1]]/2 + SB[W[4], W[5], W[11], W[2]]/2 + 
   SB[W[4], W[5], W[11], W[3]]/2 - SB[W[4], W[5], W[11], W[4]]/2 - 
   SB[W[4], W[5], W[11], W[16]]/2 - SB[W[4], W[5], W[11], W[18]]/2 - 
   SB[W[4], W[5], W[11], W[27]]/2 + SB[W[4], W[5], W[11], W[30]]/2 - 
   SB[W[4], W[5], W[12], W[2]] + 2*SB[W[4], W[5], W[12], W[3]] - 
   SB[W[4], W[5], W[12], W[5]] + 2*SB[W[4], W[5], W[12], W[12]] - 
   2*SB[W[4], W[5], W[12], W[17]] + 2*SB[W[4], W[5], W[14], W[1]] - 
   SB[W[4], W[5], W[14], W[2]] - SB[W[4], W[5], W[14], W[4]] + 
   2*SB[W[4], W[5], W[14], W[14]] - 2*SB[W[4], W[5], W[14], W[16]] + 
   SB[W[4], W[5], W[15], W[1]]/2 + SB[W[4], W[5], W[15], W[2]]/2 + 
   SB[W[4], W[5], W[15], W[3]]/2 - SB[W[4], W[5], W[15], W[5]]/2 - 
   SB[W[4], W[5], W[15], W[17]]/2 - SB[W[4], W[5], W[15], W[20]]/2 + 
   SB[W[4], W[5], W[15], W[26]]/2 - SB[W[4], W[5], W[15], W[29]]/2 - 
   SB[W[4], W[5], W[19], W[1]] - SB[W[4], W[5], W[19], W[3]] + 
   SB[W[4], W[5], W[19], W[4]]/4 + SB[W[4], W[5], W[19], W[5]]/4 + 
   (3*SB[W[4], W[5], W[19], W[16]])/4 + (3*SB[W[4], W[5], W[19], W[17]])/4 - 
   SB[W[4], W[5], W[19], W[18]]/4 + SB[W[4], W[5], W[19], W[19]]/2 - 
   SB[W[4], W[5], W[19], W[20]]/4 + SB[W[4], W[5], W[19], W[26]]/4 - 
   SB[W[4], W[5], W[19], W[27]]/4 - SB[W[4], W[5], W[19], W[28]]/2 - 
   SB[W[4], W[5], W[19], W[29]]/4 + SB[W[4], W[5], W[19], W[30]]/4 - 
   SB[W[4], W[5], W[28], W[4]]/4 - SB[W[4], W[5], W[28], W[5]]/4 + 
   SB[W[4], W[5], W[28], W[16]]/4 + SB[W[4], W[5], W[28], W[17]]/4 + 
   SB[W[4], W[5], W[28], W[18]]/4 - SB[W[4], W[5], W[28], W[19]]/2 + 
   SB[W[4], W[5], W[28], W[20]]/4 + (3*SB[W[4], W[5], W[28], W[26]])/4 + 
   SB[W[4], W[5], W[28], W[27]]/4 + SB[W[4], W[5], W[28], W[28]]/2 + 
   SB[W[4], W[5], W[28], W[29]]/4 + (3*SB[W[4], W[5], W[28], W[30]])/4 - 
   SB[W[4], W[11], W[1], W[1]] + SB[W[4], W[11], W[1], W[2]]/2 - 
   (3*SB[W[4], W[11], W[1], W[3]])/2 + SB[W[4], W[11], W[1], W[4]]/4 + 
   (3*SB[W[4], W[11], W[1], W[5]])/4 + 2*SB[W[4], W[11], W[1], W[6]] - 
   2*SB[W[4], W[11], W[1], W[14]] + (9*SB[W[4], W[11], W[1], W[16]])/4 - 
   (3*SB[W[4], W[11], W[1], W[17]])/4 + SB[W[4], W[11], W[1], W[18]]/4 - 
   SB[W[4], W[11], W[1], W[19]]/2 - SB[W[4], W[11], W[1], W[20]]/4 - 
   SB[W[4], W[11], W[1], W[26]]/4 + SB[W[4], W[11], W[1], W[27]]/4 + 
   SB[W[4], W[11], W[1], W[28]]/2 - SB[W[4], W[11], W[1], W[29]]/4 - 
   (5*SB[W[4], W[11], W[1], W[30]])/4 - SB[W[4], W[11], W[2], W[1]]/2 - 
   (3*SB[W[4], W[11], W[2], W[3]])/2 + (3*SB[W[4], W[11], W[2], W[4]])/4 + 
   (3*SB[W[4], W[11], W[2], W[5]])/4 - 2*SB[W[4], W[11], W[2], W[14]] + 
   (7*SB[W[4], W[11], W[2], W[16]])/4 + (3*SB[W[4], W[11], W[2], W[17]])/4 + 
   SB[W[4], W[11], W[2], W[18]]/4 - SB[W[4], W[11], W[2], W[19]]/2 + 
   SB[W[4], W[11], W[2], W[20]]/4 + SB[W[4], W[11], W[2], W[26]]/4 + 
   SB[W[4], W[11], W[2], W[27]]/4 + SB[W[4], W[11], W[2], W[28]]/2 + 
   SB[W[4], W[11], W[2], W[29]]/4 - (3*SB[W[4], W[11], W[2], W[30]])/4 - 
   (3*SB[W[4], W[11], W[3], W[1]])/2 - SB[W[4], W[11], W[3], W[2]]/2 - 
   SB[W[4], W[11], W[3], W[3]] - SB[W[4], W[11], W[3], W[4]]/4 + 
   SB[W[4], W[11], W[3], W[5]]/4 + 2*SB[W[4], W[11], W[3], W[6]] + 
   (5*SB[W[4], W[11], W[3], W[16]])/4 - (3*SB[W[4], W[11], W[3], W[17]])/4 + 
   (3*SB[W[4], W[11], W[3], W[18]])/4 - SB[W[4], W[11], W[3], W[19]]/2 + 
   SB[W[4], W[11], W[3], W[20]]/4 - SB[W[4], W[11], W[3], W[26]]/4 + 
   (3*SB[W[4], W[11], W[3], W[27]])/4 + SB[W[4], W[11], W[3], W[28]]/2 + 
   SB[W[4], W[11], W[3], W[29]]/4 - SB[W[4], W[11], W[3], W[30]]/4 - 
   (3*SB[W[4], W[11], W[4], W[2]])/2 + SB[W[4], W[11], W[4], W[3]]/2 + 
   (3*SB[W[4], W[11], W[4], W[4]])/4 - (3*SB[W[4], W[11], W[4], W[5]])/4 - 
   2*SB[W[4], W[11], W[4], W[6]] + 2*SB[W[4], W[11], W[4], W[14]] - 
   (5*SB[W[4], W[11], W[4], W[16]])/4 + (3*SB[W[4], W[11], W[4], W[17]])/4 + 
   (3*SB[W[4], W[11], W[4], W[18]])/4 + SB[W[4], W[11], W[4], W[19]]/2 + 
   SB[W[4], W[11], W[4], W[20]]/4 + SB[W[4], W[11], W[4], W[26]]/4 + 
   (3*SB[W[4], W[11], W[4], W[27]])/4 - SB[W[4], W[11], W[4], W[28]]/2 + 
   SB[W[4], W[11], W[4], W[29]]/4 + SB[W[4], W[11], W[4], W[30]]/4 + 
   SB[W[4], W[11], W[5], W[1]]/2 + SB[W[4], W[11], W[5], W[2]]/2 + 
   SB[W[4], W[11], W[5], W[3]]/2 - SB[W[4], W[11], W[5], W[4]]/2 - 
   SB[W[4], W[11], W[5], W[16]]/2 - SB[W[4], W[11], W[5], W[18]]/2 - 
   SB[W[4], W[11], W[5], W[27]]/2 + SB[W[4], W[11], W[5], W[30]]/2 + 
   (3*SB[W[4], W[11], W[11], W[1]])/2 + (3*SB[W[4], W[11], W[11], W[2]])/2 + 
   (3*SB[W[4], W[11], W[11], W[3]])/2 - (3*SB[W[4], W[11], W[11], W[4]])/2 - 
   (3*SB[W[4], W[11], W[11], W[16]])/2 - (3*SB[W[4], W[11], W[11], W[18]])/
    2 - (3*SB[W[4], W[11], W[11], W[27]])/2 + 
   (3*SB[W[4], W[11], W[11], W[30]])/2 - SB[W[4], W[11], W[16], W[2]]/2 + 
   SB[W[4], W[11], W[16], W[3]] - SB[W[4], W[11], W[16], W[4]]/4 - 
   (3*SB[W[4], W[11], W[16], W[5]])/4 + 2*SB[W[4], W[11], W[16], W[14]] - 
   (5*SB[W[4], W[11], W[16], W[16]])/4 - (3*SB[W[4], W[11], W[16], W[17]])/
    4 + SB[W[4], W[11], W[16], W[18]]/4 + SB[W[4], W[11], W[16], W[19]]/2 - 
   SB[W[4], W[11], W[16], W[20]]/4 - SB[W[4], W[11], W[16], W[26]]/4 + 
   SB[W[4], W[11], W[16], W[27]]/4 - SB[W[4], W[11], W[16], W[28]]/2 - 
   SB[W[4], W[11], W[16], W[29]]/4 + SB[W[4], W[11], W[16], W[30]]/4 + 
   SB[W[4], W[11], W[18], W[1]] + SB[W[4], W[11], W[18], W[3]]/2 + 
   (3*SB[W[4], W[11], W[18], W[4]])/4 - SB[W[4], W[11], W[18], W[5]]/4 - 
   2*SB[W[4], W[11], W[18], W[6]] - (3*SB[W[4], W[11], W[18], W[16]])/4 + 
   (3*SB[W[4], W[11], W[18], W[17]])/4 - SB[W[4], W[11], W[18], W[18]]/4 + 
   SB[W[4], W[11], W[18], W[19]]/2 - SB[W[4], W[11], W[18], W[20]]/4 + 
   SB[W[4], W[11], W[18], W[26]]/4 - SB[W[4], W[11], W[18], W[27]]/4 - 
   SB[W[4], W[11], W[18], W[28]]/2 - SB[W[4], W[11], W[18], W[29]]/4 - 
   SB[W[4], W[11], W[18], W[30]]/4 + SB[W[4], W[11], W[27], W[4]]/4 + 
   SB[W[4], W[11], W[27], W[5]]/4 - SB[W[4], W[11], W[27], W[16]]/4 - 
   SB[W[4], W[11], W[27], W[17]]/4 - SB[W[4], W[11], W[27], W[18]]/4 + 
   SB[W[4], W[11], W[27], W[19]]/2 - SB[W[4], W[11], W[27], W[20]]/4 - 
   (3*SB[W[4], W[11], W[27], W[26]])/4 - SB[W[4], W[11], W[27], W[27]]/4 - 
   SB[W[4], W[11], W[27], W[28]]/2 - SB[W[4], W[11], W[27], W[29]]/4 - 
   (3*SB[W[4], W[11], W[27], W[30]])/4 - SB[W[4], W[11], W[30], W[4]]/4 - 
   SB[W[4], W[11], W[30], W[5]]/4 + SB[W[4], W[11], W[30], W[16]]/4 + 
   SB[W[4], W[11], W[30], W[17]]/4 + SB[W[4], W[11], W[30], W[18]]/4 - 
   SB[W[4], W[11], W[30], W[19]]/2 + SB[W[4], W[11], W[30], W[20]]/4 + 
   (3*SB[W[4], W[11], W[30], W[26]])/4 + SB[W[4], W[11], W[30], W[27]]/4 + 
   SB[W[4], W[11], W[30], W[28]]/2 + SB[W[4], W[11], W[30], W[29]]/4 + 
   (3*SB[W[4], W[11], W[30], W[30]])/4 + SB[W[4], W[14], W[1], W[1]] + 
   SB[W[4], W[14], W[1], W[2]]/2 - SB[W[4], W[14], W[1], W[3]] - 
   (7*SB[W[4], W[14], W[1], W[4]])/4 - SB[W[4], W[14], W[1], W[5]]/4 + 
   2*SB[W[4], W[14], W[1], W[14]] - (7*SB[W[4], W[14], W[1], W[16]])/4 + 
   (3*SB[W[4], W[14], W[1], W[17]])/4 - SB[W[4], W[14], W[1], W[18]]/4 + 
   SB[W[4], W[14], W[1], W[19]]/2 + SB[W[4], W[14], W[1], W[20]]/4 + 
   SB[W[4], W[14], W[1], W[26]]/4 - SB[W[4], W[14], W[1], W[27]]/4 - 
   SB[W[4], W[14], W[1], W[28]]/2 + SB[W[4], W[14], W[1], W[29]]/4 + 
   (3*SB[W[4], W[14], W[1], W[30]])/4 + (3*SB[W[4], W[14], W[2], W[1]])/2 + 
   2*SB[W[4], W[14], W[2], W[3]] - (5*SB[W[4], W[14], W[2], W[4]])/4 - 
   (5*SB[W[4], W[14], W[2], W[5]])/4 + SB[W[4], W[14], W[2], W[14]] - 
   (5*SB[W[4], W[14], W[2], W[16]])/4 - (3*SB[W[4], W[14], W[2], W[17]])/4 - 
   SB[W[4], W[14], W[2], W[18]]/4 + SB[W[4], W[14], W[2], W[19]]/2 - 
   SB[W[4], W[14], W[2], W[20]]/4 - SB[W[4], W[14], W[2], W[26]]/4 - 
   SB[W[4], W[14], W[2], W[27]]/4 - SB[W[4], W[14], W[2], W[28]]/2 - 
   SB[W[4], W[14], W[2], W[29]]/4 + SB[W[4], W[14], W[2], W[30]]/4 - 
   2*SB[W[4], W[14], W[3], W[1]] + SB[W[4], W[14], W[3], W[2]] + 
   SB[W[4], W[14], W[3], W[4]] - 2*SB[W[4], W[14], W[3], W[14]] + 
   2*SB[W[4], W[14], W[3], W[16]] - SB[W[4], W[14], W[4], W[1]] - 
   (3*SB[W[4], W[14], W[4], W[2]])/2 - (5*SB[W[4], W[14], W[4], W[4]])/4 - 
   (5*SB[W[4], W[14], W[4], W[5]])/4 + 5*SB[W[4], W[14], W[4], W[14]] - 
   (5*SB[W[4], W[14], W[4], W[16]])/4 + (3*SB[W[4], W[14], W[4], W[17]])/4 + 
   SB[W[4], W[14], W[4], W[18]]/4 + SB[W[4], W[14], W[4], W[20]]/4 + 
   SB[W[4], W[14], W[4], W[26]]/4 + SB[W[4], W[14], W[4], W[27]]/4 + 
   SB[W[4], W[14], W[4], W[29]]/4 + SB[W[4], W[14], W[4], W[30]]/4 + 
   SB[W[4], W[14], W[5], W[1]] - SB[W[4], W[14], W[5], W[2]] - 
   SB[W[4], W[14], W[5], W[3]] - (3*SB[W[4], W[14], W[5], W[4]])/4 + 
   SB[W[4], W[14], W[5], W[5]]/4 + 2*SB[W[4], W[14], W[5], W[14]] - 
   (5*SB[W[4], W[14], W[5], W[16]])/4 + (3*SB[W[4], W[14], W[5], W[17]])/4 - 
   SB[W[4], W[14], W[5], W[18]]/4 + SB[W[4], W[14], W[5], W[19]]/2 - 
   SB[W[4], W[14], W[5], W[20]]/4 + SB[W[4], W[14], W[5], W[26]]/4 - 
   SB[W[4], W[14], W[5], W[27]]/4 - SB[W[4], W[14], W[5], W[28]]/2 - 
   SB[W[4], W[14], W[5], W[29]]/4 + SB[W[4], W[14], W[5], W[30]]/4 - 
   (3*SB[W[4], W[14], W[14], W[1]])/2 + (3*SB[W[4], W[14], W[14], W[2]])/2 - 
   2*SB[W[4], W[14], W[14], W[3]] + (9*SB[W[4], W[14], W[14], W[4]])/2 + 
   (7*SB[W[4], W[14], W[14], W[5]])/2 - 10*SB[W[4], W[14], W[14], W[14]] + 
   (11*SB[W[4], W[14], W[14], W[16]])/2 - (3*SB[W[4], W[14], W[14], W[19]])/
    2 + (3*SB[W[4], W[14], W[14], W[28]])/2 - 
   (3*SB[W[4], W[14], W[14], W[30]])/2 - SB[W[4], W[14], W[16], W[2]]/2 + 
   SB[W[4], W[14], W[16], W[3]] - SB[W[4], W[14], W[16], W[4]]/4 - 
   (3*SB[W[4], W[14], W[16], W[5]])/4 + 2*SB[W[4], W[14], W[16], W[14]] - 
   (5*SB[W[4], W[14], W[16], W[16]])/4 - (3*SB[W[4], W[14], W[16], W[17]])/
    4 + SB[W[4], W[14], W[16], W[18]]/4 + SB[W[4], W[14], W[16], W[19]]/2 - 
   SB[W[4], W[14], W[16], W[20]]/4 - SB[W[4], W[14], W[16], W[26]]/4 + 
   SB[W[4], W[14], W[16], W[27]]/4 - SB[W[4], W[14], W[16], W[28]]/2 - 
   SB[W[4], W[14], W[16], W[29]]/4 + SB[W[4], W[14], W[16], W[30]]/4 + 
   SB[W[4], W[14], W[19], W[1]] + SB[W[4], W[14], W[19], W[3]] - 
   SB[W[4], W[14], W[19], W[4]]/4 - SB[W[4], W[14], W[19], W[5]]/4 - 
   (3*SB[W[4], W[14], W[19], W[16]])/4 - (3*SB[W[4], W[14], W[19], W[17]])/
    4 + SB[W[4], W[14], W[19], W[18]]/4 - SB[W[4], W[14], W[19], W[19]]/2 + 
   SB[W[4], W[14], W[19], W[20]]/4 - SB[W[4], W[14], W[19], W[26]]/4 + 
   SB[W[4], W[14], W[19], W[27]]/4 + SB[W[4], W[14], W[19], W[28]]/2 + 
   SB[W[4], W[14], W[19], W[29]]/4 - SB[W[4], W[14], W[19], W[30]]/4 + 
   SB[W[4], W[14], W[28], W[4]]/4 + SB[W[4], W[14], W[28], W[5]]/4 - 
   SB[W[4], W[14], W[28], W[16]]/4 - SB[W[4], W[14], W[28], W[17]]/4 - 
   SB[W[4], W[14], W[28], W[18]]/4 + SB[W[4], W[14], W[28], W[19]]/2 - 
   SB[W[4], W[14], W[28], W[20]]/4 - (3*SB[W[4], W[14], W[28], W[26]])/4 - 
   SB[W[4], W[14], W[28], W[27]]/4 - SB[W[4], W[14], W[28], W[28]]/2 - 
   SB[W[4], W[14], W[28], W[29]]/4 - (3*SB[W[4], W[14], W[28], W[30]])/4 - 
   SB[W[4], W[14], W[30], W[4]]/4 - SB[W[4], W[14], W[30], W[5]]/4 + 
   SB[W[4], W[14], W[30], W[16]]/4 + SB[W[4], W[14], W[30], W[17]]/4 + 
   SB[W[4], W[14], W[30], W[18]]/4 - SB[W[4], W[14], W[30], W[19]]/2 + 
   SB[W[4], W[14], W[30], W[20]]/4 + (3*SB[W[4], W[14], W[30], W[26]])/4 + 
   SB[W[4], W[14], W[30], W[27]]/4 + SB[W[4], W[14], W[30], W[28]]/2 + 
   SB[W[4], W[14], W[30], W[29]]/4 + (3*SB[W[4], W[14], W[30], W[30]])/4 + 
   SB[W[5], W[1], W[2], W[1]] + SB[W[5], W[1], W[2], W[3]] - 
   (3*SB[W[5], W[1], W[2], W[4]])/4 + SB[W[5], W[1], W[2], W[5]]/4 + 
   SB[W[5], W[1], W[2], W[12]] - (5*SB[W[5], W[1], W[2], W[16]])/4 - 
   (5*SB[W[5], W[1], W[2], W[17]])/4 - SB[W[5], W[1], W[2], W[18]]/4 + 
   SB[W[5], W[1], W[2], W[19]]/2 - SB[W[5], W[1], W[2], W[20]]/4 + 
   SB[W[5], W[1], W[2], W[26]]/4 - SB[W[5], W[1], W[2], W[27]]/4 - 
   SB[W[5], W[1], W[2], W[28]]/2 - SB[W[5], W[1], W[2], W[29]]/4 + 
   SB[W[5], W[1], W[2], W[30]]/4 + SB[W[5], W[1], W[3], W[1]] + 
   SB[W[5], W[1], W[3], W[3]] + SB[W[5], W[1], W[3], W[4]]/4 + 
   SB[W[5], W[1], W[3], W[5]]/4 - 2*SB[W[5], W[1], W[3], W[8]] + 
   (3*SB[W[5], W[1], W[3], W[16]])/4 - (5*SB[W[5], W[1], W[3], W[17]])/4 - 
   SB[W[5], W[1], W[3], W[18]]/4 + SB[W[5], W[1], W[3], W[19]]/2 - 
   SB[W[5], W[1], W[3], W[20]]/4 + SB[W[5], W[1], W[3], W[26]]/4 - 
   SB[W[5], W[1], W[3], W[27]]/4 - SB[W[5], W[1], W[3], W[28]]/2 - 
   SB[W[5], W[1], W[3], W[29]]/4 + SB[W[5], W[1], W[3], W[30]]/4 - 
   SB[W[5], W[1], W[4], W[1]]/2 - SB[W[5], W[1], W[4], W[2]]/2 + 
   (3*SB[W[5], W[1], W[4], W[3]])/2 + (5*SB[W[5], W[1], W[4], W[4]])/4 - 
   (5*SB[W[5], W[1], W[4], W[5]])/4 + (3*SB[W[5], W[1], W[4], W[16]])/4 - 
   (3*SB[W[5], W[1], W[4], W[17]])/4 - SB[W[5], W[1], W[4], W[18]]/4 - 
   SB[W[5], W[1], W[4], W[19]]/2 + SB[W[5], W[1], W[4], W[20]]/4 - 
   SB[W[5], W[1], W[4], W[26]]/4 - SB[W[5], W[1], W[4], W[27]]/4 + 
   SB[W[5], W[1], W[4], W[28]]/2 + SB[W[5], W[1], W[4], W[29]]/4 + 
   SB[W[5], W[1], W[4], W[30]]/4 + SB[W[5], W[1], W[5], W[2]]/2 + 
   SB[W[5], W[1], W[5], W[3]]/2 - (3*SB[W[5], W[1], W[5], W[4]])/2 + 
   SB[W[5], W[1], W[5], W[12]] - SB[W[5], W[1], W[5], W[20]]/2 - 
   SB[W[5], W[1], W[5], W[29]]/2 - SB[W[5], W[1], W[11], W[1]]/2 - 
   SB[W[5], W[1], W[11], W[2]]/2 - SB[W[5], W[1], W[11], W[3]]/2 + 
   SB[W[5], W[1], W[11], W[4]]/2 + SB[W[5], W[1], W[11], W[16]]/2 + 
   SB[W[5], W[1], W[11], W[18]]/2 + SB[W[5], W[1], W[11], W[27]]/2 - 
   SB[W[5], W[1], W[11], W[30]]/2 + SB[W[5], W[1], W[12], W[2]] - 
   2*SB[W[5], W[1], W[12], W[3]] + SB[W[5], W[1], W[12], W[5]] - 
   2*SB[W[5], W[1], W[12], W[12]] + 2*SB[W[5], W[1], W[12], W[17]] - 
   SB[W[5], W[1], W[15], W[1]]/2 - SB[W[5], W[1], W[15], W[2]]/2 - 
   SB[W[5], W[1], W[15], W[3]]/2 + SB[W[5], W[1], W[15], W[5]]/2 + 
   SB[W[5], W[1], W[15], W[17]]/2 + SB[W[5], W[1], W[15], W[20]]/2 - 
   SB[W[5], W[1], W[15], W[26]]/2 + SB[W[5], W[1], W[15], W[29]]/2 - 
   SB[W[5], W[1], W[20], W[1]]/2 - SB[W[5], W[1], W[20], W[3]] + 
   SB[W[5], W[1], W[20], W[4]]/4 - (3*SB[W[5], W[1], W[20], W[5]])/4 + 
   2*SB[W[5], W[1], W[20], W[8]] - (3*SB[W[5], W[1], W[20], W[16]])/4 + 
   (3*SB[W[5], W[1], W[20], W[17]])/4 + SB[W[5], W[1], W[20], W[18]]/4 - 
   SB[W[5], W[1], W[20], W[19]]/2 + SB[W[5], W[1], W[20], W[20]]/4 + 
   SB[W[5], W[1], W[20], W[26]]/4 + SB[W[5], W[1], W[20], W[27]]/4 + 
   SB[W[5], W[1], W[20], W[28]]/2 + SB[W[5], W[1], W[20], W[29]]/4 - 
   SB[W[5], W[1], W[20], W[30]]/4 - SB[W[5], W[1], W[29], W[4]]/4 - 
   SB[W[5], W[1], W[29], W[5]]/4 + SB[W[5], W[1], W[29], W[16]]/4 + 
   SB[W[5], W[1], W[29], W[17]]/4 + SB[W[5], W[1], W[29], W[18]]/4 - 
   SB[W[5], W[1], W[29], W[19]]/2 + SB[W[5], W[1], W[29], W[20]]/4 + 
   (3*SB[W[5], W[1], W[29], W[26]])/4 + SB[W[5], W[1], W[29], W[27]]/4 + 
   SB[W[5], W[1], W[29], W[28]]/2 + SB[W[5], W[1], W[29], W[29]]/4 + 
   (3*SB[W[5], W[1], W[29], W[30]])/4 + SB[W[5], W[2], W[1], W[1]] + 
   SB[W[5], W[2], W[1], W[3]] - (3*SB[W[5], W[2], W[1], W[4]])/4 + 
   SB[W[5], W[2], W[1], W[5]]/4 + SB[W[5], W[2], W[1], W[12]] - 
   (5*SB[W[5], W[2], W[1], W[16]])/4 - (5*SB[W[5], W[2], W[1], W[17]])/4 - 
   SB[W[5], W[2], W[1], W[18]]/4 + SB[W[5], W[2], W[1], W[19]]/2 - 
   SB[W[5], W[2], W[1], W[20]]/4 + SB[W[5], W[2], W[1], W[26]]/4 - 
   SB[W[5], W[2], W[1], W[27]]/4 - SB[W[5], W[2], W[1], W[28]]/2 - 
   SB[W[5], W[2], W[1], W[29]]/4 + SB[W[5], W[2], W[1], W[30]]/4 - 
   SB[W[5], W[2], W[2], W[4]] - SB[W[5], W[2], W[2], W[5]] + 
   SB[W[5], W[2], W[2], W[12]] + SB[W[5], W[2], W[2], W[14]] - 
   SB[W[5], W[2], W[3], W[4]] + SB[W[5], W[2], W[3], W[12]] - 
   SB[W[5], W[2], W[4], W[2]] - 2*SB[W[5], W[2], W[4], W[3]] + 
   (3*SB[W[5], W[2], W[4], W[4]])/4 + (7*SB[W[5], W[2], W[4], W[5]])/4 - 
   SB[W[5], W[2], W[4], W[12]] + SB[W[5], W[2], W[4], W[14]] - 
   (3*SB[W[5], W[2], W[4], W[16]])/4 + (5*SB[W[5], W[2], W[4], W[17]])/4 + 
   SB[W[5], W[2], W[4], W[18]]/4 - SB[W[5], W[2], W[4], W[19]]/2 + 
   SB[W[5], W[2], W[4], W[20]]/4 - SB[W[5], W[2], W[4], W[26]]/4 + 
   SB[W[5], W[2], W[4], W[27]]/4 + SB[W[5], W[2], W[4], W[28]]/2 + 
   SB[W[5], W[2], W[4], W[29]]/4 - SB[W[5], W[2], W[4], W[30]]/4 + 
   (3*SB[W[5], W[2], W[5], W[1]])/2 - SB[W[5], W[2], W[5], W[3]]/2 + 
   (9*SB[W[5], W[2], W[5], W[4]])/4 + (5*SB[W[5], W[2], W[5], W[5]])/4 - 
   4*SB[W[5], W[2], W[5], W[12]] - (3*SB[W[5], W[2], W[5], W[16]])/4 + 
   (5*SB[W[5], W[2], W[5], W[17]])/4 - SB[W[5], W[2], W[5], W[18]]/4 - 
   SB[W[5], W[2], W[5], W[19]]/2 - SB[W[5], W[2], W[5], W[20]]/4 - 
   SB[W[5], W[2], W[5], W[26]]/4 - SB[W[5], W[2], W[5], W[27]]/4 + 
   SB[W[5], W[2], W[5], W[28]]/2 - SB[W[5], W[2], W[5], W[29]]/4 - 
   SB[W[5], W[2], W[5], W[30]]/4 + SB[W[5], W[2], W[12], W[1]] + 
   2*SB[W[5], W[2], W[12], W[3]] - 2*SB[W[5], W[2], W[12], W[4]] - 
   3*SB[W[5], W[2], W[12], W[5]] + 4*SB[W[5], W[2], W[12], W[12]] - 
   3*SB[W[5], W[2], W[12], W[17]] + SB[W[5], W[2], W[12], W[19]] + 
   SB[W[5], W[2], W[12], W[26]] - SB[W[5], W[2], W[12], W[28]] - 
   2*SB[W[5], W[2], W[14], W[1]] + SB[W[5], W[2], W[14], W[2]] + 
   SB[W[5], W[2], W[14], W[4]] - 2*SB[W[5], W[2], W[14], W[14]] + 
   2*SB[W[5], W[2], W[14], W[16]] - SB[W[5], W[2], W[15], W[1]]/2 - 
   SB[W[5], W[2], W[15], W[2]]/2 - SB[W[5], W[2], W[15], W[3]]/2 + 
   SB[W[5], W[2], W[15], W[5]]/2 + SB[W[5], W[2], W[15], W[17]]/2 + 
   SB[W[5], W[2], W[15], W[20]]/2 - SB[W[5], W[2], W[15], W[26]]/2 + 
   SB[W[5], W[2], W[15], W[29]]/2 - SB[W[5], W[2], W[17], W[1]] + 
   SB[W[5], W[2], W[17], W[2]]/2 + (3*SB[W[5], W[2], W[17], W[4]])/4 + 
   SB[W[5], W[2], W[17], W[5]]/4 - 2*SB[W[5], W[2], W[17], W[12]] + 
   (3*SB[W[5], W[2], W[17], W[16]])/4 + (5*SB[W[5], W[2], W[17], W[17]])/4 + 
   SB[W[5], W[2], W[17], W[18]]/4 - SB[W[5], W[2], W[17], W[19]]/2 - 
   SB[W[5], W[2], W[17], W[20]]/4 - SB[W[5], W[2], W[17], W[26]]/4 + 
   SB[W[5], W[2], W[17], W[27]]/4 + SB[W[5], W[2], W[17], W[28]]/2 - 
   SB[W[5], W[2], W[17], W[29]]/4 + SB[W[5], W[2], W[17], W[30]]/4 + 
   SB[W[5], W[2], W[26], W[4]]/4 + SB[W[5], W[2], W[26], W[5]]/4 - 
   SB[W[5], W[2], W[26], W[16]]/4 - SB[W[5], W[2], W[26], W[17]]/4 - 
   SB[W[5], W[2], W[26], W[18]]/4 + SB[W[5], W[2], W[26], W[19]]/2 - 
   SB[W[5], W[2], W[26], W[20]]/4 - (3*SB[W[5], W[2], W[26], W[26]])/4 - 
   SB[W[5], W[2], W[26], W[27]]/4 - SB[W[5], W[2], W[26], W[28]]/2 - 
   SB[W[5], W[2], W[26], W[29]]/4 - (3*SB[W[5], W[2], W[26], W[30]])/4 + 
   SB[W[5], W[3], W[1], W[1]] + SB[W[5], W[3], W[1], W[3]] + 
   SB[W[5], W[3], W[1], W[4]]/4 + SB[W[5], W[3], W[1], W[5]]/4 - 
   2*SB[W[5], W[3], W[1], W[8]] + (3*SB[W[5], W[3], W[1], W[16]])/4 - 
   (5*SB[W[5], W[3], W[1], W[17]])/4 - SB[W[5], W[3], W[1], W[18]]/4 + 
   SB[W[5], W[3], W[1], W[19]]/2 - SB[W[5], W[3], W[1], W[20]]/4 + 
   SB[W[5], W[3], W[1], W[26]]/4 - SB[W[5], W[3], W[1], W[27]]/4 - 
   SB[W[5], W[3], W[1], W[28]]/2 - SB[W[5], W[3], W[1], W[29]]/4 + 
   SB[W[5], W[3], W[1], W[30]]/4 - SB[W[5], W[3], W[2], W[4]] + 
   SB[W[5], W[3], W[2], W[12]] + SB[W[5], W[3], W[4], W[1]] - 
   SB[W[5], W[3], W[4], W[2]] - SB[W[5], W[3], W[4], W[3]] - 
   (5*SB[W[5], W[3], W[4], W[4]])/4 + (7*SB[W[5], W[3], W[4], W[5]])/4 - 
   (3*SB[W[5], W[3], W[4], W[16]])/4 + (5*SB[W[5], W[3], W[4], W[17]])/4 + 
   SB[W[5], W[3], W[4], W[18]]/4 - SB[W[5], W[3], W[4], W[19]]/2 + 
   SB[W[5], W[3], W[4], W[20]]/4 - SB[W[5], W[3], W[4], W[26]]/4 + 
   SB[W[5], W[3], W[4], W[27]]/4 + SB[W[5], W[3], W[4], W[28]]/2 + 
   SB[W[5], W[3], W[4], W[29]]/4 - SB[W[5], W[3], W[4], W[30]]/4 - 
   SB[W[5], W[3], W[5], W[1]]/2 + SB[W[5], W[3], W[5], W[2]] - 
   SB[W[5], W[3], W[5], W[3]]/2 + (9*SB[W[5], W[3], W[5], W[4]])/4 - 
   (3*SB[W[5], W[3], W[5], W[5]])/4 + 2*SB[W[5], W[3], W[5], W[8]] - 
   3*SB[W[5], W[3], W[5], W[12]] - (3*SB[W[5], W[3], W[5], W[16]])/4 + 
   (5*SB[W[5], W[3], W[5], W[17]])/4 - SB[W[5], W[3], W[5], W[18]]/4 - 
   SB[W[5], W[3], W[5], W[19]]/2 - SB[W[5], W[3], W[5], W[20]]/4 - 
   SB[W[5], W[3], W[5], W[26]]/4 - SB[W[5], W[3], W[5], W[27]]/4 + 
   SB[W[5], W[3], W[5], W[28]]/2 - SB[W[5], W[3], W[5], W[29]]/4 - 
   SB[W[5], W[3], W[5], W[30]]/4 + SB[W[5], W[3], W[12], W[3]] - 
   SB[W[5], W[3], W[12], W[4]] - 2*SB[W[5], W[3], W[12], W[5]] + 
   4*SB[W[5], W[3], W[12], W[12]] - 3*SB[W[5], W[3], W[12], W[17]] + 
   SB[W[5], W[3], W[12], W[19]] + SB[W[5], W[3], W[12], W[26]] - 
   SB[W[5], W[3], W[12], W[28]] - SB[W[5], W[3], W[15], W[1]]/2 - 
   SB[W[5], W[3], W[15], W[2]]/2 - SB[W[5], W[3], W[15], W[3]]/2 + 
   SB[W[5], W[3], W[15], W[5]]/2 + SB[W[5], W[3], W[15], W[17]]/2 + 
   SB[W[5], W[3], W[15], W[20]]/2 - SB[W[5], W[3], W[15], W[26]]/2 + 
   SB[W[5], W[3], W[15], W[29]]/2 - SB[W[5], W[3], W[17], W[1]] + 
   SB[W[5], W[3], W[17], W[2]]/2 + (3*SB[W[5], W[3], W[17], W[4]])/4 + 
   SB[W[5], W[3], W[17], W[5]]/4 - 2*SB[W[5], W[3], W[17], W[12]] + 
   (3*SB[W[5], W[3], W[17], W[16]])/4 + (5*SB[W[5], W[3], W[17], W[17]])/4 + 
   SB[W[5], W[3], W[17], W[18]]/4 - SB[W[5], W[3], W[17], W[19]]/2 - 
   SB[W[5], W[3], W[17], W[20]]/4 - SB[W[5], W[3], W[17], W[26]]/4 + 
   SB[W[5], W[3], W[17], W[27]]/4 + SB[W[5], W[3], W[17], W[28]]/2 - 
   SB[W[5], W[3], W[17], W[29]]/4 + SB[W[5], W[3], W[17], W[30]]/4 + 
   SB[W[5], W[3], W[26], W[4]]/4 + SB[W[5], W[3], W[26], W[5]]/4 - 
   SB[W[5], W[3], W[26], W[16]]/4 - SB[W[5], W[3], W[26], W[17]]/4 - 
   SB[W[5], W[3], W[26], W[18]]/4 + SB[W[5], W[3], W[26], W[19]]/2 - 
   SB[W[5], W[3], W[26], W[20]]/4 - (3*SB[W[5], W[3], W[26], W[26]])/4 - 
   SB[W[5], W[3], W[26], W[27]]/4 - SB[W[5], W[3], W[26], W[28]]/2 - 
   SB[W[5], W[3], W[26], W[29]]/4 - (3*SB[W[5], W[3], W[26], W[30]])/4 - 
   SB[W[5], W[4], W[1], W[1]] - SB[W[5], W[4], W[1], W[2]] + 
   SB[W[5], W[4], W[1], W[3]] + (7*SB[W[5], W[4], W[1], W[4]])/4 - 
   (5*SB[W[5], W[4], W[1], W[5]])/4 + (5*SB[W[5], W[4], W[1], W[16]])/4 - 
   (3*SB[W[5], W[4], W[1], W[17]])/4 + SB[W[5], W[4], W[1], W[18]]/4 - 
   SB[W[5], W[4], W[1], W[19]]/2 + SB[W[5], W[4], W[1], W[20]]/4 - 
   SB[W[5], W[4], W[1], W[26]]/4 + SB[W[5], W[4], W[1], W[27]]/4 + 
   SB[W[5], W[4], W[1], W[28]]/2 + SB[W[5], W[4], W[1], W[29]]/4 - 
   SB[W[5], W[4], W[1], W[30]]/4 - 2*SB[W[5], W[4], W[2], W[1]] - 
   2*SB[W[5], W[4], W[2], W[3]] + (7*SB[W[5], W[4], W[2], W[4]])/4 + 
   (7*SB[W[5], W[4], W[2], W[5]])/4 - SB[W[5], W[4], W[2], W[12]] - 
   SB[W[5], W[4], W[2], W[14]] + (5*SB[W[5], W[4], W[2], W[16]])/4 + 
   (5*SB[W[5], W[4], W[2], W[17]])/4 + SB[W[5], W[4], W[2], W[18]]/4 - 
   SB[W[5], W[4], W[2], W[19]]/2 + SB[W[5], W[4], W[2], W[20]]/4 - 
   SB[W[5], W[4], W[2], W[26]]/4 + SB[W[5], W[4], W[2], W[27]]/4 + 
   SB[W[5], W[4], W[2], W[28]]/2 + SB[W[5], W[4], W[2], W[29]]/4 - 
   SB[W[5], W[4], W[2], W[30]]/4 + SB[W[5], W[4], W[3], W[1]] - 
   SB[W[5], W[4], W[3], W[2]] - SB[W[5], W[4], W[3], W[3]] - 
   (5*SB[W[5], W[4], W[3], W[4]])/4 + (7*SB[W[5], W[4], W[3], W[5]])/4 - 
   (3*SB[W[5], W[4], W[3], W[16]])/4 + (5*SB[W[5], W[4], W[3], W[17]])/4 + 
   SB[W[5], W[4], W[3], W[18]]/4 - SB[W[5], W[4], W[3], W[19]]/2 + 
   SB[W[5], W[4], W[3], W[20]]/4 - SB[W[5], W[4], W[3], W[26]]/4 + 
   SB[W[5], W[4], W[3], W[27]]/4 + SB[W[5], W[4], W[3], W[28]]/2 + 
   SB[W[5], W[4], W[3], W[29]]/4 - SB[W[5], W[4], W[3], W[30]]/4 + 
   (3*SB[W[5], W[4], W[4], W[1]])/2 + (3*SB[W[5], W[4], W[4], W[2]])/2 - 
   (3*SB[W[5], W[4], W[4], W[3]])/2 - SB[W[5], W[4], W[4], W[5]] - 
   SB[W[5], W[4], W[4], W[14]] + SB[W[5], W[4], W[4], W[19]]/2 - 
   SB[W[5], W[4], W[4], W[28]]/2 - (3*SB[W[5], W[4], W[5], W[1]])/2 + 
   (3*SB[W[5], W[4], W[5], W[2]])/2 + (3*SB[W[5], W[4], W[5], W[3]])/2 - 
   SB[W[5], W[4], W[5], W[4]] - SB[W[5], W[4], W[5], W[12]] + 
   SB[W[5], W[4], W[5], W[19]]/2 - SB[W[5], W[4], W[5], W[28]]/2 + 
   SB[W[5], W[4], W[11], W[1]]/2 + SB[W[5], W[4], W[11], W[2]]/2 + 
   SB[W[5], W[4], W[11], W[3]]/2 - SB[W[5], W[4], W[11], W[4]]/2 - 
   SB[W[5], W[4], W[11], W[16]]/2 - SB[W[5], W[4], W[11], W[18]]/2 - 
   SB[W[5], W[4], W[11], W[27]]/2 + SB[W[5], W[4], W[11], W[30]]/2 - 
   SB[W[5], W[4], W[12], W[2]] + 2*SB[W[5], W[4], W[12], W[3]] - 
   SB[W[5], W[4], W[12], W[5]] + 2*SB[W[5], W[4], W[12], W[12]] - 
   2*SB[W[5], W[4], W[12], W[17]] + 2*SB[W[5], W[4], W[14], W[1]] - 
   SB[W[5], W[4], W[14], W[2]] - SB[W[5], W[4], W[14], W[4]] + 
   2*SB[W[5], W[4], W[14], W[14]] - 2*SB[W[5], W[4], W[14], W[16]] + 
   SB[W[5], W[4], W[15], W[1]]/2 + SB[W[5], W[4], W[15], W[2]]/2 + 
   SB[W[5], W[4], W[15], W[3]]/2 - SB[W[5], W[4], W[15], W[5]]/2 - 
   SB[W[5], W[4], W[15], W[17]]/2 - SB[W[5], W[4], W[15], W[20]]/2 + 
   SB[W[5], W[4], W[15], W[26]]/2 - SB[W[5], W[4], W[15], W[29]]/2 - 
   SB[W[5], W[4], W[19], W[1]] - SB[W[5], W[4], W[19], W[3]] + 
   SB[W[5], W[4], W[19], W[4]]/4 + SB[W[5], W[4], W[19], W[5]]/4 + 
   (3*SB[W[5], W[4], W[19], W[16]])/4 + (3*SB[W[5], W[4], W[19], W[17]])/4 - 
   SB[W[5], W[4], W[19], W[18]]/4 + SB[W[5], W[4], W[19], W[19]]/2 - 
   SB[W[5], W[4], W[19], W[20]]/4 + SB[W[5], W[4], W[19], W[26]]/4 - 
   SB[W[5], W[4], W[19], W[27]]/4 - SB[W[5], W[4], W[19], W[28]]/2 - 
   SB[W[5], W[4], W[19], W[29]]/4 + SB[W[5], W[4], W[19], W[30]]/4 - 
   SB[W[5], W[4], W[28], W[4]]/4 - SB[W[5], W[4], W[28], W[5]]/4 + 
   SB[W[5], W[4], W[28], W[16]]/4 + SB[W[5], W[4], W[28], W[17]]/4 + 
   SB[W[5], W[4], W[28], W[18]]/4 - SB[W[5], W[4], W[28], W[19]]/2 + 
   SB[W[5], W[4], W[28], W[20]]/4 + (3*SB[W[5], W[4], W[28], W[26]])/4 + 
   SB[W[5], W[4], W[28], W[27]]/4 + SB[W[5], W[4], W[28], W[28]]/2 + 
   SB[W[5], W[4], W[28], W[29]]/4 + (3*SB[W[5], W[4], W[28], W[30]])/4 + 
   SB[W[5], W[5], W[1], W[2]]/2 + SB[W[5], W[5], W[1], W[3]]/2 - 
   (3*SB[W[5], W[5], W[1], W[4]])/2 + SB[W[5], W[5], W[1], W[12]] - 
   SB[W[5], W[5], W[1], W[20]]/2 - SB[W[5], W[5], W[1], W[29]]/2 + 
   SB[W[5], W[5], W[2], W[1]]/2 + (3*SB[W[5], W[5], W[2], W[4]])/2 - 
   SB[W[5], W[5], W[2], W[5]]/2 - SB[W[5], W[5], W[2], W[12]] - 
   SB[W[5], W[5], W[2], W[17]]/2 + SB[W[5], W[5], W[2], W[26]]/2 + 
   SB[W[5], W[5], W[3], W[1]]/2 + (3*SB[W[5], W[5], W[3], W[4]])/2 - 
   SB[W[5], W[5], W[3], W[5]]/2 - SB[W[5], W[5], W[3], W[12]] - 
   SB[W[5], W[5], W[3], W[17]]/2 + SB[W[5], W[5], W[3], W[26]]/2 - 
   (3*SB[W[5], W[5], W[4], W[1]])/2 + (3*SB[W[5], W[5], W[4], W[2]])/2 + 
   (3*SB[W[5], W[5], W[4], W[3]])/2 - SB[W[5], W[5], W[4], W[4]] - 
   SB[W[5], W[5], W[4], W[12]] + SB[W[5], W[5], W[4], W[19]]/2 - 
   SB[W[5], W[5], W[4], W[28]]/2 + SB[W[5], W[5], W[12], W[1]] - 
   (3*SB[W[5], W[5], W[12], W[2]])/2 - (3*SB[W[5], W[5], W[12], W[3]])/2 - 
   SB[W[5], W[5], W[12], W[4]]/2 + SB[W[5], W[5], W[12], W[5]]/2 + 
   2*SB[W[5], W[5], W[12], W[12]] + SB[W[5], W[5], W[12], W[17]]/2 - 
   SB[W[5], W[5], W[12], W[19]]/2 - SB[W[5], W[5], W[12], W[26]]/2 + 
   SB[W[5], W[5], W[12], W[28]]/2 - SB[W[5], W[5], W[15], W[1]]/2 - 
   SB[W[5], W[5], W[15], W[2]]/2 - SB[W[5], W[5], W[15], W[3]]/2 + 
   SB[W[5], W[5], W[15], W[5]]/2 + SB[W[5], W[5], W[15], W[17]]/2 + 
   SB[W[5], W[5], W[15], W[20]]/2 - SB[W[5], W[5], W[15], W[26]]/2 + 
   SB[W[5], W[5], W[15], W[29]]/2 + SB[W[5], W[12], W[1], W[2]] - 
   2*SB[W[5], W[12], W[1], W[3]] + SB[W[5], W[12], W[1], W[5]] - 
   2*SB[W[5], W[12], W[1], W[12]] + 2*SB[W[5], W[12], W[1], W[17]] + 
   2*SB[W[5], W[12], W[2], W[1]] + (3*SB[W[5], W[12], W[2], W[3]])/2 - 
   (5*SB[W[5], W[12], W[2], W[4]])/4 - (5*SB[W[5], W[12], W[2], W[5]])/4 + 
   SB[W[5], W[12], W[2], W[12]] - (3*SB[W[5], W[12], W[2], W[16]])/4 - 
   (5*SB[W[5], W[12], W[2], W[17]])/4 - SB[W[5], W[12], W[2], W[18]]/4 + 
   SB[W[5], W[12], W[2], W[19]]/2 - SB[W[5], W[12], W[2], W[20]]/4 + 
   SB[W[5], W[12], W[2], W[26]]/4 - SB[W[5], W[12], W[2], W[27]]/4 - 
   SB[W[5], W[12], W[2], W[28]]/2 - SB[W[5], W[12], W[2], W[29]]/4 - 
   SB[W[5], W[12], W[2], W[30]]/4 - SB[W[5], W[12], W[3], W[1]] + 
   SB[W[5], W[12], W[3], W[2]]/2 + SB[W[5], W[12], W[3], W[3]] - 
   SB[W[5], W[12], W[3], W[4]]/4 - (7*SB[W[5], W[12], W[3], W[5]])/4 + 
   2*SB[W[5], W[12], W[3], W[12]] + (3*SB[W[5], W[12], W[3], W[16]])/4 - 
   (7*SB[W[5], W[12], W[3], W[17]])/4 + SB[W[5], W[12], W[3], W[18]]/4 + 
   SB[W[5], W[12], W[3], W[19]]/2 - SB[W[5], W[12], W[3], W[20]]/4 + 
   (3*SB[W[5], W[12], W[3], W[26]])/4 + SB[W[5], W[12], W[3], W[27]]/4 - 
   SB[W[5], W[12], W[3], W[28]]/2 - SB[W[5], W[12], W[3], W[29]]/4 + 
   SB[W[5], W[12], W[3], W[30]]/4 - SB[W[5], W[12], W[4], W[1]] - 
   SB[W[5], W[12], W[4], W[2]] + SB[W[5], W[12], W[4], W[3]] + 
   SB[W[5], W[12], W[4], W[4]]/4 - (3*SB[W[5], W[12], W[4], W[5]])/4 + 
   2*SB[W[5], W[12], W[4], W[12]] + (3*SB[W[5], W[12], W[4], W[16]])/4 - 
   (5*SB[W[5], W[12], W[4], W[17]])/4 - SB[W[5], W[12], W[4], W[18]]/4 + 
   SB[W[5], W[12], W[4], W[19]]/2 - SB[W[5], W[12], W[4], W[20]]/4 + 
   SB[W[5], W[12], W[4], W[26]]/4 - SB[W[5], W[12], W[4], W[27]]/4 - 
   SB[W[5], W[12], W[4], W[28]]/2 - SB[W[5], W[12], W[4], W[29]]/4 + 
   SB[W[5], W[12], W[4], W[30]]/4 - (3*SB[W[5], W[12], W[5], W[2]])/2 - 
   SB[W[5], W[12], W[5], W[3]] - (5*SB[W[5], W[12], W[5], W[4]])/4 - 
   (5*SB[W[5], W[12], W[5], W[5]])/4 + 5*SB[W[5], W[12], W[5], W[12]] + 
   (3*SB[W[5], W[12], W[5], W[16]])/4 - (5*SB[W[5], W[12], W[5], W[17]])/4 + 
   SB[W[5], W[12], W[5], W[18]]/4 + SB[W[5], W[12], W[5], W[20]]/4 + 
   SB[W[5], W[12], W[5], W[26]]/4 + SB[W[5], W[12], W[5], W[27]]/4 + 
   SB[W[5], W[12], W[5], W[29]]/4 + SB[W[5], W[12], W[5], W[30]]/4 - 
   2*SB[W[5], W[12], W[12], W[1]] + (3*SB[W[5], W[12], W[12], W[2]])/2 - 
   (3*SB[W[5], W[12], W[12], W[3]])/2 + (7*SB[W[5], W[12], W[12], W[4]])/2 + 
   (9*SB[W[5], W[12], W[12], W[5]])/2 - 10*SB[W[5], W[12], W[12], W[12]] + 
   (11*SB[W[5], W[12], W[12], W[17]])/2 - (3*SB[W[5], W[12], W[12], W[19]])/
    2 - (3*SB[W[5], W[12], W[12], W[26]])/2 + 
   (3*SB[W[5], W[12], W[12], W[28]])/2 + SB[W[5], W[12], W[17], W[1]] - 
   SB[W[5], W[12], W[17], W[2]]/2 - (3*SB[W[5], W[12], W[17], W[4]])/4 - 
   SB[W[5], W[12], W[17], W[5]]/4 + 2*SB[W[5], W[12], W[17], W[12]] - 
   (3*SB[W[5], W[12], W[17], W[16]])/4 - (5*SB[W[5], W[12], W[17], W[17]])/
    4 - SB[W[5], W[12], W[17], W[18]]/4 + SB[W[5], W[12], W[17], W[19]]/2 + 
   SB[W[5], W[12], W[17], W[20]]/4 + SB[W[5], W[12], W[17], W[26]]/4 - 
   SB[W[5], W[12], W[17], W[27]]/4 - SB[W[5], W[12], W[17], W[28]]/2 + 
   SB[W[5], W[12], W[17], W[29]]/4 - SB[W[5], W[12], W[17], W[30]]/4 + 
   SB[W[5], W[12], W[19], W[1]] + SB[W[5], W[12], W[19], W[3]] - 
   SB[W[5], W[12], W[19], W[4]]/4 - SB[W[5], W[12], W[19], W[5]]/4 - 
   (3*SB[W[5], W[12], W[19], W[16]])/4 - (3*SB[W[5], W[12], W[19], W[17]])/
    4 + SB[W[5], W[12], W[19], W[18]]/4 - SB[W[5], W[12], W[19], W[19]]/2 + 
   SB[W[5], W[12], W[19], W[20]]/4 - SB[W[5], W[12], W[19], W[26]]/4 + 
   SB[W[5], W[12], W[19], W[27]]/4 + SB[W[5], W[12], W[19], W[28]]/2 + 
   SB[W[5], W[12], W[19], W[29]]/4 - SB[W[5], W[12], W[19], W[30]]/4 - 
   SB[W[5], W[12], W[26], W[4]]/4 - SB[W[5], W[12], W[26], W[5]]/4 + 
   SB[W[5], W[12], W[26], W[16]]/4 + SB[W[5], W[12], W[26], W[17]]/4 + 
   SB[W[5], W[12], W[26], W[18]]/4 - SB[W[5], W[12], W[26], W[19]]/2 + 
   SB[W[5], W[12], W[26], W[20]]/4 + (3*SB[W[5], W[12], W[26], W[26]])/4 + 
   SB[W[5], W[12], W[26], W[27]]/4 + SB[W[5], W[12], W[26], W[28]]/2 + 
   SB[W[5], W[12], W[26], W[29]]/4 + (3*SB[W[5], W[12], W[26], W[30]])/4 + 
   SB[W[5], W[12], W[28], W[4]]/4 + SB[W[5], W[12], W[28], W[5]]/4 - 
   SB[W[5], W[12], W[28], W[16]]/4 - SB[W[5], W[12], W[28], W[17]]/4 - 
   SB[W[5], W[12], W[28], W[18]]/4 + SB[W[5], W[12], W[28], W[19]]/2 - 
   SB[W[5], W[12], W[28], W[20]]/4 - (3*SB[W[5], W[12], W[28], W[26]])/4 - 
   SB[W[5], W[12], W[28], W[27]]/4 - SB[W[5], W[12], W[28], W[28]]/2 - 
   SB[W[5], W[12], W[28], W[29]]/4 - (3*SB[W[5], W[12], W[28], W[30]])/4 - 
   SB[W[5], W[15], W[1], W[1]] - SB[W[5], W[15], W[1], W[2]]/2 - 
   (3*SB[W[5], W[15], W[1], W[3]])/2 + SB[W[5], W[15], W[1], W[4]]/4 - 
   SB[W[5], W[15], W[1], W[5]]/4 + 2*SB[W[5], W[15], W[1], W[8]] - 
   (3*SB[W[5], W[15], W[1], W[16]])/4 + (5*SB[W[5], W[15], W[1], W[17]])/4 + 
   SB[W[5], W[15], W[1], W[18]]/4 - SB[W[5], W[15], W[1], W[19]]/2 + 
   (3*SB[W[5], W[15], W[1], W[20]])/4 - SB[W[5], W[15], W[1], W[26]]/4 + 
   SB[W[5], W[15], W[1], W[27]]/4 + SB[W[5], W[15], W[1], W[28]]/2 + 
   (3*SB[W[5], W[15], W[1], W[29]])/4 - SB[W[5], W[15], W[1], W[30]]/4 - 
   (3*SB[W[5], W[15], W[2], W[1]])/2 - SB[W[5], W[15], W[2], W[3]]/2 + 
   (3*SB[W[5], W[15], W[2], W[4]])/4 + (3*SB[W[5], W[15], W[2], W[5]])/4 - 
   2*SB[W[5], W[15], W[2], W[12]] + (3*SB[W[5], W[15], W[2], W[16]])/4 + 
   (7*SB[W[5], W[15], W[2], W[17]])/4 + SB[W[5], W[15], W[2], W[18]]/4 - 
   SB[W[5], W[15], W[2], W[19]]/2 + SB[W[5], W[15], W[2], W[20]]/4 - 
   (3*SB[W[5], W[15], W[2], W[26]])/4 + SB[W[5], W[15], W[2], W[27]]/4 + 
   SB[W[5], W[15], W[2], W[28]]/2 + SB[W[5], W[15], W[2], W[29]]/4 + 
   SB[W[5], W[15], W[2], W[30]]/4 - (3*SB[W[5], W[15], W[3], W[1]])/2 + 
   SB[W[5], W[15], W[3], W[2]]/2 - SB[W[5], W[15], W[3], W[3]] + 
   (3*SB[W[5], W[15], W[3], W[4]])/4 + SB[W[5], W[15], W[3], W[5]]/4 + 
   2*SB[W[5], W[15], W[3], W[8]] - 2*SB[W[5], W[15], W[3], W[12]] - 
   (3*SB[W[5], W[15], W[3], W[16]])/4 + (9*SB[W[5], W[15], W[3], W[17]])/4 - 
   SB[W[5], W[15], W[3], W[18]]/4 - SB[W[5], W[15], W[3], W[19]]/2 + 
   SB[W[5], W[15], W[3], W[20]]/4 - (5*SB[W[5], W[15], W[3], W[26]])/4 - 
   SB[W[5], W[15], W[3], W[27]]/4 + SB[W[5], W[15], W[3], W[28]]/2 + 
   SB[W[5], W[15], W[3], W[29]]/4 - SB[W[5], W[15], W[3], W[30]]/4 + 
   SB[W[5], W[15], W[4], W[1]]/2 + SB[W[5], W[15], W[4], W[2]]/2 + 
   SB[W[5], W[15], W[4], W[3]]/2 - SB[W[5], W[15], W[4], W[5]]/2 - 
   SB[W[5], W[15], W[4], W[17]]/2 - SB[W[5], W[15], W[4], W[20]]/2 + 
   SB[W[5], W[15], W[4], W[26]]/2 - SB[W[5], W[15], W[4], W[29]]/2 + 
   SB[W[5], W[15], W[5], W[1]]/2 - (3*SB[W[5], W[15], W[5], W[2]])/2 - 
   (3*SB[W[5], W[15], W[5], W[4]])/4 + (3*SB[W[5], W[15], W[5], W[5]])/4 - 
   2*SB[W[5], W[15], W[5], W[8]] + 2*SB[W[5], W[15], W[5], W[12]] + 
   (3*SB[W[5], W[15], W[5], W[16]])/4 - (5*SB[W[5], W[15], W[5], W[17]])/4 + 
   SB[W[5], W[15], W[5], W[18]]/4 + SB[W[5], W[15], W[5], W[19]]/2 + 
   (3*SB[W[5], W[15], W[5], W[20]])/4 + SB[W[5], W[15], W[5], W[26]]/4 + 
   SB[W[5], W[15], W[5], W[27]]/4 - SB[W[5], W[15], W[5], W[28]]/2 + 
   (3*SB[W[5], W[15], W[5], W[29]])/4 + SB[W[5], W[15], W[5], W[30]]/4 + 
   (3*SB[W[5], W[15], W[15], W[1]])/2 + (3*SB[W[5], W[15], W[15], W[2]])/2 + 
   (3*SB[W[5], W[15], W[15], W[3]])/2 - (3*SB[W[5], W[15], W[15], W[5]])/2 - 
   (3*SB[W[5], W[15], W[15], W[17]])/2 - (3*SB[W[5], W[15], W[15], W[20]])/
    2 + (3*SB[W[5], W[15], W[15], W[26]])/2 - 
   (3*SB[W[5], W[15], W[15], W[29]])/2 + SB[W[5], W[15], W[17], W[1]] - 
   SB[W[5], W[15], W[17], W[2]]/2 - (3*SB[W[5], W[15], W[17], W[4]])/4 - 
   SB[W[5], W[15], W[17], W[5]]/4 + 2*SB[W[5], W[15], W[17], W[12]] - 
   (3*SB[W[5], W[15], W[17], W[16]])/4 - (5*SB[W[5], W[15], W[17], W[17]])/
    4 - SB[W[5], W[15], W[17], W[18]]/4 + SB[W[5], W[15], W[17], W[19]]/2 + 
   SB[W[5], W[15], W[17], W[20]]/4 + SB[W[5], W[15], W[17], W[26]]/4 - 
   SB[W[5], W[15], W[17], W[27]]/4 - SB[W[5], W[15], W[17], W[28]]/2 + 
   SB[W[5], W[15], W[17], W[29]]/4 - SB[W[5], W[15], W[17], W[30]]/4 + 
   SB[W[5], W[15], W[20], W[1]]/2 + SB[W[5], W[15], W[20], W[3]] - 
   SB[W[5], W[15], W[20], W[4]]/4 + (3*SB[W[5], W[15], W[20], W[5]])/4 - 
   2*SB[W[5], W[15], W[20], W[8]] + (3*SB[W[5], W[15], W[20], W[16]])/4 - 
   (3*SB[W[5], W[15], W[20], W[17]])/4 - SB[W[5], W[15], W[20], W[18]]/4 + 
   SB[W[5], W[15], W[20], W[19]]/2 - SB[W[5], W[15], W[20], W[20]]/4 - 
   SB[W[5], W[15], W[20], W[26]]/4 - SB[W[5], W[15], W[20], W[27]]/4 - 
   SB[W[5], W[15], W[20], W[28]]/2 - SB[W[5], W[15], W[20], W[29]]/4 + 
   SB[W[5], W[15], W[20], W[30]]/4 - SB[W[5], W[15], W[26], W[4]]/4 - 
   SB[W[5], W[15], W[26], W[5]]/4 + SB[W[5], W[15], W[26], W[16]]/4 + 
   SB[W[5], W[15], W[26], W[17]]/4 + SB[W[5], W[15], W[26], W[18]]/4 - 
   SB[W[5], W[15], W[26], W[19]]/2 + SB[W[5], W[15], W[26], W[20]]/4 + 
   (3*SB[W[5], W[15], W[26], W[26]])/4 + SB[W[5], W[15], W[26], W[27]]/4 + 
   SB[W[5], W[15], W[26], W[28]]/2 + SB[W[5], W[15], W[26], W[29]]/4 + 
   (3*SB[W[5], W[15], W[26], W[30]])/4 + SB[W[5], W[15], W[29], W[4]]/4 + 
   SB[W[5], W[15], W[29], W[5]]/4 - SB[W[5], W[15], W[29], W[16]]/4 - 
   SB[W[5], W[15], W[29], W[17]]/4 - SB[W[5], W[15], W[29], W[18]]/4 + 
   SB[W[5], W[15], W[29], W[19]]/2 - SB[W[5], W[15], W[29], W[20]]/4 - 
   (3*SB[W[5], W[15], W[29], W[26]])/4 - SB[W[5], W[15], W[29], W[27]]/4 - 
   SB[W[5], W[15], W[29], W[28]]/2 - SB[W[5], W[15], W[29], W[29]]/4 - 
   (3*SB[W[5], W[15], W[29], W[30]])/4 + 6*SB[W[1]]*Zeta[3] - 
   3*SB[W[2]]*Zeta[3] + 6*SB[W[3]]*Zeta[3] + (13*SB[W[4]]*Zeta[3])/4 + 
   (13*SB[W[5]]*Zeta[3])/4 - 14*SB[W[6]]*Zeta[3] - 14*SB[W[8]]*Zeta[3] + 
   (19*SB[W[16]]*Zeta[3])/4 + (19*SB[W[17]]*Zeta[3])/4 + 
   (3*SB[W[18]]*Zeta[3])/4 + (3*SB[W[19]]*Zeta[3])/2 + 
   (3*SB[W[20]]*Zeta[3])/4 + (9*SB[W[26]]*Zeta[3])/4 + 
   (3*SB[W[27]]*Zeta[3])/4 - (3*SB[W[28]]*Zeta[3])/2 + 
   (3*SB[W[29]]*Zeta[3])/4 + (9*SB[W[30]]*Zeta[3])/4) + 
 r[4]*(phi1 - Pi^4/90 + (d[37, 3]*SB[W[3]])/4 + (d[37, 3]*SB[W[4]])/4 - 
   (d[37, 3]*SB[W[16]])/4 - (d[37, 3]*SB[W[17]])/4 + (d[37, 3]*SB[W[18]])/2 - 
   (d[37, 3]*SB[W[19]])/4 - (d[37, 3]*SB[W[20]])/4 - (d[37, 3]*SB[W[26]])/4 - 
   (d[37, 3]*SB[W[27]])/2 - (d[37, 3]*SB[W[28]])/4 - 
   (3*d[37, 3]*SB[W[29]])/4 - (3*d[37, 3]*SB[W[30]])/4 - 
   (13*Pi^2*SB[W[1], W[3]])/24 - (13*Pi^2*SB[W[1], W[4]])/24 + 
   (Pi^2*SB[W[1], W[11]])/3 + (Pi^2*SB[W[1], W[13]])/3 + 
   (5*Pi^2*SB[W[1], W[16]])/24 + (Pi^2*SB[W[1], W[17]])/24 - 
   (Pi^2*SB[W[1], W[18]])/12 + (Pi^2*SB[W[1], W[19]])/24 + 
   (5*Pi^2*SB[W[1], W[20]])/24 + (Pi^2*SB[W[1], W[26]])/24 + 
   (Pi^2*SB[W[1], W[27]])/12 + (Pi^2*SB[W[1], W[28]])/24 - 
   (Pi^2*SB[W[1], W[29]])/24 - (Pi^2*SB[W[1], W[30]])/24 + 
   (Pi^2*SB[W[2], W[1]])/6 + (Pi^2*SB[W[2], W[2]])/6 + 
   (Pi^2*SB[W[2], W[3]])/24 - (11*Pi^2*SB[W[2], W[4]])/24 + 
   (Pi^2*SB[W[2], W[7]])/3 + (Pi^2*SB[W[2], W[11]])/3 - 
   (3*Pi^2*SB[W[2], W[16]])/8 - (Pi^2*SB[W[2], W[17]])/24 + 
   (Pi^2*SB[W[2], W[18]])/12 - (Pi^2*SB[W[2], W[19]])/24 - 
   (5*Pi^2*SB[W[2], W[20]])/24 - (Pi^2*SB[W[2], W[26]])/24 - 
   (Pi^2*SB[W[2], W[27]])/12 - (Pi^2*SB[W[2], W[28]])/24 + 
   (Pi^2*SB[W[2], W[29]])/24 + (5*Pi^2*SB[W[2], W[30]])/24 - 
   (Pi^2*SB[W[3], W[1]])/4 - (Pi^2*SB[W[3], W[2]])/12 - 
   (5*Pi^2*SB[W[3], W[3]])/24 + (23*Pi^2*SB[W[3], W[4]])/24 - 
   (Pi^2*SB[W[3], W[5]])/3 - (Pi^2*SB[W[3], W[13]])/3 + 
   (5*Pi^2*SB[W[3], W[16]])/24 + (Pi^2*SB[W[3], W[17]])/8 - 
   (Pi^2*SB[W[3], W[19]])/24 - (Pi^2*SB[W[3], W[20]])/24 + 
   (Pi^2*SB[W[3], W[26]])/8 - (Pi^2*SB[W[3], W[28]])/24 - 
   (Pi^2*SB[W[3], W[29]])/8 - (Pi^2*SB[W[3], W[30]])/24 - 
   (Pi^2*SB[W[4], W[1]])/4 - (Pi^2*SB[W[4], W[2]])/3 + 
   (23*Pi^2*SB[W[4], W[3]])/24 - (5*Pi^2*SB[W[4], W[4]])/24 - 
   (Pi^2*SB[W[4], W[5]])/12 - (Pi^2*SB[W[4], W[11]])/3 - 
   (Pi^2*SB[W[4], W[16]])/24 - (Pi^2*SB[W[4], W[17]])/24 + 
   (Pi^2*SB[W[4], W[19]])/8 + (5*Pi^2*SB[W[4], W[20]])/24 - 
   (Pi^2*SB[W[4], W[26]])/24 + (Pi^2*SB[W[4], W[28]])/8 - 
   (Pi^2*SB[W[4], W[29]])/24 - (Pi^2*SB[W[4], W[30]])/8 + 
   (Pi^2*SB[W[5], W[1]])/6 - (11*Pi^2*SB[W[5], W[3]])/24 + 
   (Pi^2*SB[W[5], W[4]])/24 + (Pi^2*SB[W[5], W[5]])/6 + 
   (Pi^2*SB[W[5], W[10]])/3 + (Pi^2*SB[W[5], W[13]])/3 - 
   (5*Pi^2*SB[W[5], W[16]])/24 - (Pi^2*SB[W[5], W[17]])/24 + 
   (Pi^2*SB[W[5], W[18]])/12 - (Pi^2*SB[W[5], W[19]])/24 - 
   (3*Pi^2*SB[W[5], W[20]])/8 - (Pi^2*SB[W[5], W[26]])/24 - 
   (Pi^2*SB[W[5], W[27]])/12 - (Pi^2*SB[W[5], W[28]])/24 + 
   (5*Pi^2*SB[W[5], W[29]])/24 + (Pi^2*SB[W[5], W[30]])/24 + 
   (Pi^2*SB[W[16], W[1]])/12 + (Pi^2*SB[W[16], W[3]])/8 + 
   (Pi^2*SB[W[16], W[4]])/24 - (Pi^2*SB[W[16], W[5]])/6 - 
   (Pi^2*SB[W[16], W[11]])/3 + (5*Pi^2*SB[W[16], W[16]])/24 + 
   (Pi^2*SB[W[16], W[17]])/24 - (Pi^2*SB[W[16], W[18]])/12 - 
   (Pi^2*SB[W[16], W[19]])/24 + (Pi^2*SB[W[16], W[20]])/8 + 
   (Pi^2*SB[W[16], W[26]])/24 + (Pi^2*SB[W[16], W[27]])/12 - 
   (Pi^2*SB[W[16], W[28]])/24 + (Pi^2*SB[W[16], W[29]])/24 - 
   (Pi^2*SB[W[16], W[30]])/24 + (Pi^2*SB[W[17], W[2]])/12 + 
   (Pi^2*SB[W[17], W[3]])/8 - (Pi^2*SB[W[17], W[4]])/24 + 
   (Pi^2*SB[W[17], W[5]])/6 - (Pi^2*SB[W[17], W[10]])/3 + 
   (Pi^2*SB[W[17], W[16]])/8 - (Pi^2*SB[W[17], W[17]])/24 + 
   (Pi^2*SB[W[17], W[18]])/12 - (Pi^2*SB[W[17], W[19]])/24 - 
   (Pi^2*SB[W[17], W[20]])/8 - (Pi^2*SB[W[17], W[26]])/24 - 
   (Pi^2*SB[W[17], W[27]])/12 - (Pi^2*SB[W[17], W[28]])/24 - 
   (Pi^2*SB[W[17], W[29]])/24 + (Pi^2*SB[W[17], W[30]])/24 + 
   (Pi^2*SB[W[18], W[2]])/6 - (Pi^2*SB[W[18], W[3]])/24 - 
   (Pi^2*SB[W[18], W[4]])/24 + (Pi^2*SB[W[18], W[5]])/6 - 
   (Pi^2*SB[W[18], W[16]])/8 + (Pi^2*SB[W[18], W[17]])/24 - 
   (Pi^2*SB[W[18], W[18]])/12 + (Pi^2*SB[W[18], W[19]])/24 - 
   (Pi^2*SB[W[18], W[20]])/8 + (Pi^2*SB[W[18], W[26]])/24 + 
   (Pi^2*SB[W[18], W[27]])/12 + (Pi^2*SB[W[18], W[28]])/24 - 
   (Pi^2*SB[W[18], W[29]])/24 - (Pi^2*SB[W[18], W[30]])/24 + 
   (Pi^2*SB[W[19], W[2]])/6 - (Pi^2*SB[W[19], W[3]])/24 + 
   (Pi^2*SB[W[19], W[4]])/8 + (Pi^2*SB[W[19], W[5]])/12 - 
   (Pi^2*SB[W[19], W[7]])/3 - (Pi^2*SB[W[19], W[16]])/8 - 
   (Pi^2*SB[W[19], W[17]])/24 + (Pi^2*SB[W[19], W[18]])/12 - 
   (Pi^2*SB[W[19], W[19]])/24 + (Pi^2*SB[W[19], W[20]])/8 - 
   (Pi^2*SB[W[19], W[26]])/24 - (Pi^2*SB[W[19], W[27]])/12 - 
   (Pi^2*SB[W[19], W[28]])/24 + (Pi^2*SB[W[19], W[29]])/24 - 
   (Pi^2*SB[W[19], W[30]])/24 + (Pi^2*SB[W[20], W[1]])/12 - 
   (Pi^2*SB[W[20], W[2]])/6 + (Pi^2*SB[W[20], W[3]])/24 + 
   (Pi^2*SB[W[20], W[4]])/8 - (Pi^2*SB[W[20], W[13]])/3 + 
   (Pi^2*SB[W[20], W[16]])/8 - (Pi^2*SB[W[20], W[17]])/24 - 
   (Pi^2*SB[W[20], W[18]])/12 + (Pi^2*SB[W[20], W[19]])/24 + 
   (5*Pi^2*SB[W[20], W[20]])/24 - (Pi^2*SB[W[20], W[26]])/24 + 
   (Pi^2*SB[W[20], W[27]])/12 + (Pi^2*SB[W[20], W[28]])/24 - 
   (Pi^2*SB[W[20], W[29]])/24 + (Pi^2*SB[W[20], W[30]])/24 + 
   (Pi^2*SB[W[26], W[3]])/24 + (Pi^2*SB[W[26], W[4]])/24 - 
   (Pi^2*SB[W[26], W[16]])/24 - (Pi^2*SB[W[26], W[17]])/24 + 
   (Pi^2*SB[W[26], W[18]])/12 - (Pi^2*SB[W[26], W[19]])/24 - 
   (Pi^2*SB[W[26], W[20]])/24 - (Pi^2*SB[W[26], W[26]])/24 - 
   (Pi^2*SB[W[26], W[27]])/12 - (Pi^2*SB[W[26], W[28]])/24 - 
   (Pi^2*SB[W[26], W[29]])/8 - (Pi^2*SB[W[26], W[30]])/8 + 
   (Pi^2*SB[W[27], W[3]])/24 + (Pi^2*SB[W[27], W[4]])/24 - 
   (Pi^2*SB[W[27], W[16]])/24 - (Pi^2*SB[W[27], W[17]])/24 + 
   (Pi^2*SB[W[27], W[18]])/12 - (Pi^2*SB[W[27], W[19]])/24 - 
   (Pi^2*SB[W[27], W[20]])/24 - (Pi^2*SB[W[27], W[26]])/24 - 
   (Pi^2*SB[W[27], W[27]])/12 - (Pi^2*SB[W[27], W[28]])/24 - 
   (Pi^2*SB[W[27], W[29]])/8 - (Pi^2*SB[W[27], W[30]])/8 + 
   (Pi^2*SB[W[28], W[3]])/24 + (Pi^2*SB[W[28], W[4]])/24 - 
   (Pi^2*SB[W[28], W[16]])/24 - (Pi^2*SB[W[28], W[17]])/24 + 
   (Pi^2*SB[W[28], W[18]])/12 - (Pi^2*SB[W[28], W[19]])/24 - 
   (Pi^2*SB[W[28], W[20]])/24 - (Pi^2*SB[W[28], W[26]])/24 - 
   (Pi^2*SB[W[28], W[27]])/12 - (Pi^2*SB[W[28], W[28]])/24 - 
   (Pi^2*SB[W[28], W[29]])/8 - (Pi^2*SB[W[28], W[30]])/8 + 
   (Pi^2*SB[W[29], W[3]])/24 + (Pi^2*SB[W[29], W[4]])/24 - 
   (Pi^2*SB[W[29], W[16]])/24 - (Pi^2*SB[W[29], W[17]])/24 + 
   (Pi^2*SB[W[29], W[18]])/12 - (Pi^2*SB[W[29], W[19]])/24 - 
   (Pi^2*SB[W[29], W[20]])/24 - (Pi^2*SB[W[29], W[26]])/24 - 
   (Pi^2*SB[W[29], W[27]])/12 - (Pi^2*SB[W[29], W[28]])/24 - 
   (Pi^2*SB[W[29], W[29]])/8 - (Pi^2*SB[W[29], W[30]])/8 + 
   (Pi^2*SB[W[30], W[3]])/24 + (Pi^2*SB[W[30], W[4]])/24 - 
   (Pi^2*SB[W[30], W[16]])/24 - (Pi^2*SB[W[30], W[17]])/24 + 
   (Pi^2*SB[W[30], W[18]])/12 - (Pi^2*SB[W[30], W[19]])/24 - 
   (Pi^2*SB[W[30], W[20]])/24 - (Pi^2*SB[W[30], W[26]])/24 - 
   (Pi^2*SB[W[30], W[27]])/12 - (Pi^2*SB[W[30], W[28]])/24 - 
   (Pi^2*SB[W[30], W[29]])/8 - (Pi^2*SB[W[30], W[30]])/8 + 
   SB[W[1], W[1], W[2], W[3]] + SB[W[1], W[1], W[2], W[4]] - 
   SB[W[1], W[1], W[2], W[11]] - SB[W[1], W[1], W[2], W[13]] + 
   SB[W[1], W[1], W[3], W[2]] - 2*SB[W[1], W[1], W[3], W[3]] - 
   2*SB[W[1], W[1], W[3], W[4]] + SB[W[1], W[1], W[3], W[5]] + 
   SB[W[1], W[1], W[3], W[11]] + SB[W[1], W[1], W[3], W[13]] + 
   SB[W[1], W[1], W[4], W[2]] - 2*SB[W[1], W[1], W[4], W[3]] - 
   2*SB[W[1], W[1], W[4], W[4]] + SB[W[1], W[1], W[4], W[5]] + 
   SB[W[1], W[1], W[4], W[11]] + SB[W[1], W[1], W[4], W[13]] + 
   SB[W[1], W[1], W[5], W[3]] + SB[W[1], W[1], W[5], W[4]] - 
   SB[W[1], W[1], W[5], W[11]] - SB[W[1], W[1], W[5], W[13]] - 
   SB[W[1], W[1], W[11], W[2]] + SB[W[1], W[1], W[11], W[3]] + 
   SB[W[1], W[1], W[11], W[4]] - SB[W[1], W[1], W[11], W[5]] - 
   SB[W[1], W[1], W[13], W[2]] + SB[W[1], W[1], W[13], W[3]] + 
   SB[W[1], W[1], W[13], W[4]] - SB[W[1], W[1], W[13], W[5]] + 
   SB[W[1], W[2], W[1], W[3]] + SB[W[1], W[2], W[1], W[4]] - 
   SB[W[1], W[2], W[1], W[11]] - SB[W[1], W[2], W[1], W[13]] + 
   SB[W[1], W[2], W[3], W[1]] + SB[W[1], W[2], W[3], W[2]] + 
   (5*SB[W[1], W[2], W[3], W[3]])/4 - (3*SB[W[1], W[2], W[3], W[4]])/4 - 
   SB[W[1], W[2], W[3], W[5]] - SB[W[1], W[2], W[3], W[13]] - 
   (5*SB[W[1], W[2], W[3], W[16]])/4 - SB[W[1], W[2], W[3], W[17]]/4 + 
   SB[W[1], W[2], W[3], W[18]]/2 - SB[W[1], W[2], W[3], W[19]]/4 + 
   (3*SB[W[1], W[2], W[3], W[20]])/4 - SB[W[1], W[2], W[3], W[26]]/4 - 
   SB[W[1], W[2], W[3], W[27]]/2 - SB[W[1], W[2], W[3], W[28]]/4 + 
   SB[W[1], W[2], W[3], W[29]]/4 + SB[W[1], W[2], W[3], W[30]]/4 + 
   SB[W[1], W[2], W[4], W[2]]/2 - (5*SB[W[1], W[2], W[4], W[3]])/4 - 
   (5*SB[W[1], W[2], W[4], W[4]])/4 - (3*SB[W[1], W[2], W[4], W[5]])/2 + 
   3*SB[W[1], W[2], W[4], W[11]] - (5*SB[W[1], W[2], W[4], W[16]])/4 + 
   SB[W[1], W[2], W[4], W[17]]/4 + SB[W[1], W[2], W[4], W[18]]/2 + 
   SB[W[1], W[2], W[4], W[19]]/4 + (3*SB[W[1], W[2], W[4], W[20]])/4 + 
   SB[W[1], W[2], W[4], W[26]]/4 - SB[W[1], W[2], W[4], W[27]]/2 + 
   SB[W[1], W[2], W[4], W[28]]/4 + SB[W[1], W[2], W[4], W[29]]/4 + 
   SB[W[1], W[2], W[4], W[30]]/4 - SB[W[1], W[2], W[5], W[2]] - 
   SB[W[1], W[2], W[5], W[3]]/4 - SB[W[1], W[2], W[5], W[4]]/4 - 
   SB[W[1], W[2], W[5], W[5]] + (5*SB[W[1], W[2], W[5], W[16]])/4 + 
   SB[W[1], W[2], W[5], W[17]]/4 - SB[W[1], W[2], W[5], W[18]]/2 + 
   SB[W[1], W[2], W[5], W[19]]/4 + (5*SB[W[1], W[2], W[5], W[20]])/4 + 
   SB[W[1], W[2], W[5], W[26]]/4 + SB[W[1], W[2], W[5], W[27]]/2 + 
   SB[W[1], W[2], W[5], W[28]]/4 - SB[W[1], W[2], W[5], W[29]]/4 - 
   SB[W[1], W[2], W[5], W[30]]/4 - SB[W[1], W[2], W[11], W[2]] + 
   SB[W[1], W[2], W[11], W[3]] + 2*SB[W[1], W[2], W[11], W[4]] - 
   4*SB[W[1], W[2], W[11], W[11]] + 3*SB[W[1], W[2], W[11], W[16]] - 
   SB[W[1], W[2], W[11], W[18]] + SB[W[1], W[2], W[11], W[27]] - 
   SB[W[1], W[2], W[11], W[30]] - SB[W[1], W[2], W[13], W[1]] - 
   SB[W[1], W[2], W[13], W[3]] + 2*SB[W[1], W[2], W[13], W[5]] + 
   2*SB[W[1], W[2], W[13], W[13]] - 2*SB[W[1], W[2], W[13], W[20]] + 
   SB[W[1], W[2], W[14], W[1]]/2 + SB[W[1], W[2], W[14], W[2]]/2 - 
   SB[W[1], W[2], W[14], W[4]]/2 + SB[W[1], W[2], W[14], W[5]]/2 - 
   SB[W[1], W[2], W[14], W[16]]/2 - SB[W[1], W[2], W[14], W[19]]/2 - 
   SB[W[1], W[2], W[14], W[28]]/2 + SB[W[1], W[2], W[14], W[30]]/2 - 
   SB[W[1], W[2], W[16], W[1]]/2 - (3*SB[W[1], W[2], W[16], W[3]])/4 - 
   SB[W[1], W[2], W[16], W[4]]/4 + SB[W[1], W[2], W[16], W[5]] + 
   2*SB[W[1], W[2], W[16], W[11]] - (5*SB[W[1], W[2], W[16], W[16]])/4 - 
   SB[W[1], W[2], W[16], W[17]]/4 + SB[W[1], W[2], W[16], W[18]]/2 + 
   SB[W[1], W[2], W[16], W[19]]/4 - (3*SB[W[1], W[2], W[16], W[20]])/4 - 
   SB[W[1], W[2], W[16], W[26]]/4 - SB[W[1], W[2], W[16], W[27]]/2 + 
   SB[W[1], W[2], W[16], W[28]]/4 - SB[W[1], W[2], W[16], W[29]]/4 + 
   SB[W[1], W[2], W[16], W[30]]/4 - SB[W[1], W[2], W[30], W[3]]/4 - 
   SB[W[1], W[2], W[30], W[4]]/4 + SB[W[1], W[2], W[30], W[16]]/4 + 
   SB[W[1], W[2], W[30], W[17]]/4 - SB[W[1], W[2], W[30], W[18]]/2 + 
   SB[W[1], W[2], W[30], W[19]]/4 + SB[W[1], W[2], W[30], W[20]]/4 + 
   SB[W[1], W[2], W[30], W[26]]/4 + SB[W[1], W[2], W[30], W[27]]/2 + 
   SB[W[1], W[2], W[30], W[28]]/4 + (3*SB[W[1], W[2], W[30], W[29]])/4 + 
   (3*SB[W[1], W[2], W[30], W[30]])/4 + 2*SB[W[1], W[3], W[1], W[2]] - 
   (9*SB[W[1], W[3], W[1], W[3]])/4 - (9*SB[W[1], W[3], W[1], W[4]])/4 + 
   (3*SB[W[1], W[3], W[1], W[5]])/2 + SB[W[1], W[3], W[1], W[11]] + 
   2*SB[W[1], W[3], W[1], W[13]] - (3*SB[W[1], W[3], W[1], W[16]])/4 - 
   SB[W[1], W[3], W[1], W[17]]/4 + SB[W[1], W[3], W[1], W[18]]/2 - 
   SB[W[1], W[3], W[1], W[19]]/4 - (5*SB[W[1], W[3], W[1], W[20]])/4 - 
   SB[W[1], W[3], W[1], W[26]]/4 - SB[W[1], W[3], W[1], W[27]]/2 - 
   SB[W[1], W[3], W[1], W[28]]/4 + SB[W[1], W[3], W[1], W[29]]/4 - 
   SB[W[1], W[3], W[1], W[30]]/4 + SB[W[1], W[3], W[2], W[1]] + 
   SB[W[1], W[3], W[2], W[2]] + (5*SB[W[1], W[3], W[2], W[3]])/4 - 
   (3*SB[W[1], W[3], W[2], W[4]])/4 - SB[W[1], W[3], W[2], W[5]] - 
   SB[W[1], W[3], W[2], W[13]] - (5*SB[W[1], W[3], W[2], W[16]])/4 - 
   SB[W[1], W[3], W[2], W[17]]/4 + SB[W[1], W[3], W[2], W[18]]/2 - 
   SB[W[1], W[3], W[2], W[19]]/4 + (3*SB[W[1], W[3], W[2], W[20]])/4 - 
   SB[W[1], W[3], W[2], W[26]]/4 - SB[W[1], W[3], W[2], W[27]]/2 - 
   SB[W[1], W[3], W[2], W[28]]/4 + SB[W[1], W[3], W[2], W[29]]/4 + 
   SB[W[1], W[3], W[2], W[30]]/4 - (3*SB[W[1], W[3], W[3], W[1]])/2 + 
   (3*SB[W[1], W[3], W[3], W[2]])/2 + SB[W[1], W[3], W[3], W[4]] - 
   (3*SB[W[1], W[3], W[3], W[5]])/2 + SB[W[1], W[3], W[3], W[13]] - 
   SB[W[1], W[3], W[3], W[18]]/2 + SB[W[1], W[3], W[3], W[27]]/2 - 
   2*SB[W[1], W[3], W[4], W[1]] - SB[W[1], W[3], W[4], W[2]] + 
   SB[W[1], W[3], W[4], W[3]] + SB[W[1], W[3], W[4], W[4]] - 
   SB[W[1], W[3], W[4], W[5]] + SB[W[1], W[3], W[4], W[11]] + 
   SB[W[1], W[3], W[4], W[13]] + SB[W[1], W[3], W[5], W[1]]/2 - 
   SB[W[1], W[3], W[5], W[2]] - (7*SB[W[1], W[3], W[5], W[3]])/4 - 
   (5*SB[W[1], W[3], W[5], W[4]])/4 + SB[W[1], W[3], W[5], W[5]] + 
   3*SB[W[1], W[3], W[5], W[13]] + (3*SB[W[1], W[3], W[5], W[16]])/4 - 
   SB[W[1], W[3], W[5], W[17]]/4 + SB[W[1], W[3], W[5], W[18]]/2 + 
   SB[W[1], W[3], W[5], W[19]]/4 - (7*SB[W[1], W[3], W[5], W[20]])/4 - 
   SB[W[1], W[3], W[5], W[26]]/4 - SB[W[1], W[3], W[5], W[27]]/2 + 
   SB[W[1], W[3], W[5], W[28]]/4 + (3*SB[W[1], W[3], W[5], W[29]])/4 + 
   SB[W[1], W[3], W[5], W[30]]/4 + SB[W[1], W[3], W[11], W[1]] - 
   2*SB[W[1], W[3], W[11], W[2]] + SB[W[1], W[3], W[11], W[4]] - 
   2*SB[W[1], W[3], W[11], W[11]] + 2*SB[W[1], W[3], W[11], W[16]] + 
   (3*SB[W[1], W[3], W[13], W[1]])/2 - SB[W[1], W[3], W[13], W[2]] + 
   (3*SB[W[1], W[3], W[13], W[3]])/2 + (3*SB[W[1], W[3], W[13], W[4]])/2 + 
   SB[W[1], W[3], W[13], W[5]]/2 - 6*SB[W[1], W[3], W[13], W[13]] - 
   SB[W[1], W[3], W[13], W[18]]/2 + (5*SB[W[1], W[3], W[13], W[20]])/2 + 
   SB[W[1], W[3], W[13], W[27]]/2 - SB[W[1], W[3], W[13], W[29]]/2 - 
   SB[W[1], W[3], W[15], W[1]]/2 - SB[W[1], W[3], W[15], W[2]]/2 + 
   SB[W[1], W[3], W[15], W[3]]/2 - SB[W[1], W[3], W[15], W[5]]/2 + 
   SB[W[1], W[3], W[15], W[17]]/2 + SB[W[1], W[3], W[15], W[20]]/2 + 
   SB[W[1], W[3], W[15], W[26]]/2 - SB[W[1], W[3], W[15], W[29]]/2 + 
   SB[W[1], W[3], W[18], W[2]] - SB[W[1], W[3], W[18], W[3]]/4 - 
   SB[W[1], W[3], W[18], W[4]]/4 + SB[W[1], W[3], W[18], W[5]] - 
   (3*SB[W[1], W[3], W[18], W[16]])/4 + SB[W[1], W[3], W[18], W[17]]/4 - 
   SB[W[1], W[3], W[18], W[18]]/2 + SB[W[1], W[3], W[18], W[19]]/4 - 
   (3*SB[W[1], W[3], W[18], W[20]])/4 + SB[W[1], W[3], W[18], W[26]]/4 + 
   SB[W[1], W[3], W[18], W[27]]/2 + SB[W[1], W[3], W[18], W[28]]/4 - 
   SB[W[1], W[3], W[18], W[29]]/4 - SB[W[1], W[3], W[18], W[30]]/4 + 
   SB[W[1], W[3], W[27], W[3]]/4 + SB[W[1], W[3], W[27], W[4]]/4 - 
   SB[W[1], W[3], W[27], W[16]]/4 - SB[W[1], W[3], W[27], W[17]]/4 + 
   SB[W[1], W[3], W[27], W[18]]/2 - SB[W[1], W[3], W[27], W[19]]/4 - 
   SB[W[1], W[3], W[27], W[20]]/4 - SB[W[1], W[3], W[27], W[26]]/4 - 
   SB[W[1], W[3], W[27], W[27]]/2 - SB[W[1], W[3], W[27], W[28]]/4 - 
   (3*SB[W[1], W[3], W[27], W[29]])/4 - (3*SB[W[1], W[3], W[27], W[30]])/4 + 
   (3*SB[W[1], W[4], W[1], W[2]])/2 - (9*SB[W[1], W[4], W[1], W[3]])/4 - 
   (9*SB[W[1], W[4], W[1], W[4]])/4 + 2*SB[W[1], W[4], W[1], W[5]] + 
   2*SB[W[1], W[4], W[1], W[11]] + SB[W[1], W[4], W[1], W[13]] - 
   (5*SB[W[1], W[4], W[1], W[16]])/4 - SB[W[1], W[4], W[1], W[17]]/4 + 
   SB[W[1], W[4], W[1], W[18]]/2 - SB[W[1], W[4], W[1], W[19]]/4 - 
   (3*SB[W[1], W[4], W[1], W[20]])/4 - SB[W[1], W[4], W[1], W[26]]/4 - 
   SB[W[1], W[4], W[1], W[27]]/2 - SB[W[1], W[4], W[1], W[28]]/4 - 
   SB[W[1], W[4], W[1], W[29]]/4 + SB[W[1], W[4], W[1], W[30]]/4 + 
   SB[W[1], W[4], W[2], W[1]]/2 + SB[W[1], W[4], W[2], W[2]] - 
   (5*SB[W[1], W[4], W[2], W[3]])/4 - (7*SB[W[1], W[4], W[2], W[4]])/4 - 
   SB[W[1], W[4], W[2], W[5]] + 3*SB[W[1], W[4], W[2], W[11]] - 
   (7*SB[W[1], W[4], W[2], W[16]])/4 + SB[W[1], W[4], W[2], W[17]]/4 + 
   SB[W[1], W[4], W[2], W[18]]/2 - SB[W[1], W[4], W[2], W[19]]/4 + 
   (3*SB[W[1], W[4], W[2], W[20]])/4 + SB[W[1], W[4], W[2], W[26]]/4 - 
   SB[W[1], W[4], W[2], W[27]]/2 - SB[W[1], W[4], W[2], W[28]]/4 + 
   SB[W[1], W[4], W[2], W[29]]/4 + (3*SB[W[1], W[4], W[2], W[30]])/4 - 
   2*SB[W[1], W[4], W[3], W[1]] - SB[W[1], W[4], W[3], W[2]] + 
   SB[W[1], W[4], W[3], W[3]] + SB[W[1], W[4], W[3], W[4]] - 
   SB[W[1], W[4], W[3], W[5]] + SB[W[1], W[4], W[3], W[11]] + 
   SB[W[1], W[4], W[3], W[13]] - (3*SB[W[1], W[4], W[4], W[1]])/2 - 
   (3*SB[W[1], W[4], W[4], W[2]])/2 + SB[W[1], W[4], W[4], W[3]] + 
   (3*SB[W[1], W[4], W[4], W[5]])/2 + SB[W[1], W[4], W[4], W[11]] - 
   SB[W[1], W[4], W[4], W[18]]/2 + SB[W[1], W[4], W[4], W[27]]/2 + 
   SB[W[1], W[4], W[5], W[1]] - SB[W[1], W[4], W[5], W[2]] - 
   (3*SB[W[1], W[4], W[5], W[3]])/4 + (5*SB[W[1], W[4], W[5], W[4]])/4 + 
   SB[W[1], W[4], W[5], W[5]] - SB[W[1], W[4], W[5], W[11]] + 
   (3*SB[W[1], W[4], W[5], W[16]])/4 - SB[W[1], W[4], W[5], W[17]]/4 + 
   SB[W[1], W[4], W[5], W[18]]/2 - SB[W[1], W[4], W[5], W[19]]/4 - 
   (5*SB[W[1], W[4], W[5], W[20]])/4 - SB[W[1], W[4], W[5], W[26]]/4 - 
   SB[W[1], W[4], W[5], W[27]]/2 - SB[W[1], W[4], W[5], W[28]]/4 + 
   SB[W[1], W[4], W[5], W[29]]/4 + SB[W[1], W[4], W[5], W[30]]/4 + 
   (3*SB[W[1], W[4], W[11], W[1]])/2 + SB[W[1], W[4], W[11], W[2]]/2 + 
   (3*SB[W[1], W[4], W[11], W[3]])/2 + (3*SB[W[1], W[4], W[11], W[4]])/2 - 
   SB[W[1], W[4], W[11], W[5]] - 6*SB[W[1], W[4], W[11], W[11]] + 
   (5*SB[W[1], W[4], W[11], W[16]])/2 - SB[W[1], W[4], W[11], W[18]]/2 + 
   SB[W[1], W[4], W[11], W[27]]/2 - SB[W[1], W[4], W[11], W[30]]/2 + 
   SB[W[1], W[4], W[13], W[1]] + SB[W[1], W[4], W[13], W[3]] - 
   2*SB[W[1], W[4], W[13], W[5]] - 2*SB[W[1], W[4], W[13], W[13]] + 
   2*SB[W[1], W[4], W[13], W[20]] - SB[W[1], W[4], W[14], W[1]]/2 - 
   SB[W[1], W[4], W[14], W[2]]/2 + SB[W[1], W[4], W[14], W[4]]/2 - 
   SB[W[1], W[4], W[14], W[5]]/2 + SB[W[1], W[4], W[14], W[16]]/2 + 
   SB[W[1], W[4], W[14], W[19]]/2 + SB[W[1], W[4], W[14], W[28]]/2 - 
   SB[W[1], W[4], W[14], W[30]]/2 + SB[W[1], W[4], W[18], W[2]] - 
   SB[W[1], W[4], W[18], W[3]]/4 - SB[W[1], W[4], W[18], W[4]]/4 + 
   SB[W[1], W[4], W[18], W[5]] - (3*SB[W[1], W[4], W[18], W[16]])/4 + 
   SB[W[1], W[4], W[18], W[17]]/4 - SB[W[1], W[4], W[18], W[18]]/2 + 
   SB[W[1], W[4], W[18], W[19]]/4 - (3*SB[W[1], W[4], W[18], W[20]])/4 + 
   SB[W[1], W[4], W[18], W[26]]/4 + SB[W[1], W[4], W[18], W[27]]/2 + 
   SB[W[1], W[4], W[18], W[28]]/4 - SB[W[1], W[4], W[18], W[29]]/4 - 
   SB[W[1], W[4], W[18], W[30]]/4 + SB[W[1], W[4], W[27], W[3]]/4 + 
   SB[W[1], W[4], W[27], W[4]]/4 - SB[W[1], W[4], W[27], W[16]]/4 - 
   SB[W[1], W[4], W[27], W[17]]/4 + SB[W[1], W[4], W[27], W[18]]/2 - 
   SB[W[1], W[4], W[27], W[19]]/4 - SB[W[1], W[4], W[27], W[20]]/4 - 
   SB[W[1], W[4], W[27], W[26]]/4 - SB[W[1], W[4], W[27], W[27]]/2 - 
   SB[W[1], W[4], W[27], W[28]]/4 - (3*SB[W[1], W[4], W[27], W[29]])/4 - 
   (3*SB[W[1], W[4], W[27], W[30]])/4 + SB[W[1], W[5], W[1], W[3]] + 
   SB[W[1], W[5], W[1], W[4]] - SB[W[1], W[5], W[1], W[11]] - 
   SB[W[1], W[5], W[1], W[13]] - SB[W[1], W[5], W[2], W[2]] - 
   SB[W[1], W[5], W[2], W[3]]/4 - SB[W[1], W[5], W[2], W[4]]/4 - 
   SB[W[1], W[5], W[2], W[5]] + (5*SB[W[1], W[5], W[2], W[16]])/4 + 
   SB[W[1], W[5], W[2], W[17]]/4 - SB[W[1], W[5], W[2], W[18]]/2 + 
   SB[W[1], W[5], W[2], W[19]]/4 + (5*SB[W[1], W[5], W[2], W[20]])/4 + 
   SB[W[1], W[5], W[2], W[26]]/4 + SB[W[1], W[5], W[2], W[27]]/2 + 
   SB[W[1], W[5], W[2], W[28]]/4 - SB[W[1], W[5], W[2], W[29]]/4 - 
   SB[W[1], W[5], W[2], W[30]]/4 - (3*SB[W[1], W[5], W[3], W[2]])/2 - 
   (5*SB[W[1], W[5], W[3], W[3]])/4 - (5*SB[W[1], W[5], W[3], W[4]])/4 + 
   SB[W[1], W[5], W[3], W[5]]/2 + 3*SB[W[1], W[5], W[3], W[13]] + 
   (3*SB[W[1], W[5], W[3], W[16]])/4 + SB[W[1], W[5], W[3], W[17]]/4 + 
   SB[W[1], W[5], W[3], W[18]]/2 + SB[W[1], W[5], W[3], W[19]]/4 - 
   (5*SB[W[1], W[5], W[3], W[20]])/4 + SB[W[1], W[5], W[3], W[26]]/4 - 
   SB[W[1], W[5], W[3], W[27]]/2 + SB[W[1], W[5], W[3], W[28]]/4 + 
   SB[W[1], W[5], W[3], W[29]]/4 + SB[W[1], W[5], W[3], W[30]]/4 + 
   SB[W[1], W[5], W[4], W[1]] - SB[W[1], W[5], W[4], W[2]] - 
   (3*SB[W[1], W[5], W[4], W[3]])/4 + (5*SB[W[1], W[5], W[4], W[4]])/4 + 
   SB[W[1], W[5], W[4], W[5]] - SB[W[1], W[5], W[4], W[11]] + 
   (3*SB[W[1], W[5], W[4], W[16]])/4 - SB[W[1], W[5], W[4], W[17]]/4 + 
   SB[W[1], W[5], W[4], W[18]]/2 - SB[W[1], W[5], W[4], W[19]]/4 - 
   (5*SB[W[1], W[5], W[4], W[20]])/4 - SB[W[1], W[5], W[4], W[26]]/4 - 
   SB[W[1], W[5], W[4], W[27]]/2 - SB[W[1], W[5], W[4], W[28]]/4 + 
   SB[W[1], W[5], W[4], W[29]]/4 + SB[W[1], W[5], W[4], W[30]]/4 - 
   SB[W[1], W[5], W[11], W[1]] + 2*SB[W[1], W[5], W[11], W[2]] - 
   SB[W[1], W[5], W[11], W[4]] + 2*SB[W[1], W[5], W[11], W[11]] - 
   2*SB[W[1], W[5], W[11], W[16]] + 2*SB[W[1], W[5], W[13], W[3]] + 
   SB[W[1], W[5], W[13], W[4]] - SB[W[1], W[5], W[13], W[5]] - 
   4*SB[W[1], W[5], W[13], W[13]] - SB[W[1], W[5], W[13], W[18]] + 
   3*SB[W[1], W[5], W[13], W[20]] + SB[W[1], W[5], W[13], W[27]] - 
   SB[W[1], W[5], W[13], W[29]] + SB[W[1], W[5], W[15], W[1]]/2 + 
   SB[W[1], W[5], W[15], W[2]]/2 - SB[W[1], W[5], W[15], W[3]]/2 + 
   SB[W[1], W[5], W[15], W[5]]/2 - SB[W[1], W[5], W[15], W[17]]/2 - 
   SB[W[1], W[5], W[15], W[20]]/2 - SB[W[1], W[5], W[15], W[26]]/2 + 
   SB[W[1], W[5], W[15], W[29]]/2 - SB[W[1], W[5], W[20], W[1]]/2 + 
   SB[W[1], W[5], W[20], W[2]] - SB[W[1], W[5], W[20], W[3]]/4 - 
   (3*SB[W[1], W[5], W[20], W[4]])/4 + 2*SB[W[1], W[5], W[20], W[13]] - 
   (3*SB[W[1], W[5], W[20], W[16]])/4 + SB[W[1], W[5], W[20], W[17]]/4 + 
   SB[W[1], W[5], W[20], W[18]]/2 - SB[W[1], W[5], W[20], W[19]]/4 - 
   (5*SB[W[1], W[5], W[20], W[20]])/4 + SB[W[1], W[5], W[20], W[26]]/4 - 
   SB[W[1], W[5], W[20], W[27]]/2 - SB[W[1], W[5], W[20], W[28]]/4 + 
   SB[W[1], W[5], W[20], W[29]]/4 - SB[W[1], W[5], W[20], W[30]]/4 - 
   SB[W[1], W[5], W[29], W[3]]/4 - SB[W[1], W[5], W[29], W[4]]/4 + 
   SB[W[1], W[5], W[29], W[16]]/4 + SB[W[1], W[5], W[29], W[17]]/4 - 
   SB[W[1], W[5], W[29], W[18]]/2 + SB[W[1], W[5], W[29], W[19]]/4 + 
   SB[W[1], W[5], W[29], W[20]]/4 + SB[W[1], W[5], W[29], W[26]]/4 + 
   SB[W[1], W[5], W[29], W[27]]/2 + SB[W[1], W[5], W[29], W[28]]/4 + 
   (3*SB[W[1], W[5], W[29], W[29]])/4 + (3*SB[W[1], W[5], W[29], W[30]])/4 - 
   (3*SB[W[1], W[11], W[1], W[2]])/2 + (5*SB[W[1], W[11], W[1], W[3]])/4 + 
   (5*SB[W[1], W[11], W[1], W[4]])/4 - 2*SB[W[1], W[11], W[1], W[5]] - 
   SB[W[1], W[11], W[1], W[11]] + (5*SB[W[1], W[11], W[1], W[16]])/4 + 
   SB[W[1], W[11], W[1], W[17]]/4 - SB[W[1], W[11], W[1], W[18]]/2 + 
   SB[W[1], W[11], W[1], W[19]]/4 + (3*SB[W[1], W[11], W[1], W[20]])/4 + 
   SB[W[1], W[11], W[1], W[26]]/4 + SB[W[1], W[11], W[1], W[27]]/2 + 
   SB[W[1], W[11], W[1], W[28]]/4 + SB[W[1], W[11], W[1], W[29]]/4 - 
   SB[W[1], W[11], W[1], W[30]]/4 - SB[W[1], W[11], W[2], W[1]]/2 - 
   SB[W[1], W[11], W[2], W[2]] + SB[W[1], W[11], W[2], W[3]]/4 + 
   (7*SB[W[1], W[11], W[2], W[4]])/4 + SB[W[1], W[11], W[2], W[5]] - 
   2*SB[W[1], W[11], W[2], W[11]] + (7*SB[W[1], W[11], W[2], W[16]])/4 - 
   SB[W[1], W[11], W[2], W[17]]/4 - SB[W[1], W[11], W[2], W[18]]/2 + 
   SB[W[1], W[11], W[2], W[19]]/4 - (3*SB[W[1], W[11], W[2], W[20]])/4 - 
   SB[W[1], W[11], W[2], W[26]]/4 + SB[W[1], W[11], W[2], W[27]]/2 + 
   SB[W[1], W[11], W[2], W[28]]/4 - SB[W[1], W[11], W[2], W[29]]/4 - 
   (3*SB[W[1], W[11], W[2], W[30]])/4 + SB[W[1], W[11], W[3], W[1]] - 
   SB[W[1], W[11], W[3], W[2]] - SB[W[1], W[11], W[3], W[3]]/4 + 
   (3*SB[W[1], W[11], W[3], W[4]])/4 + SB[W[1], W[11], W[3], W[5]] - 
   2*SB[W[1], W[11], W[3], W[11]] + (5*SB[W[1], W[11], W[3], W[16]])/4 + 
   SB[W[1], W[11], W[3], W[17]]/4 - SB[W[1], W[11], W[3], W[18]]/2 + 
   SB[W[1], W[11], W[3], W[19]]/4 - (3*SB[W[1], W[11], W[3], W[20]])/4 + 
   SB[W[1], W[11], W[3], W[26]]/4 + SB[W[1], W[11], W[3], W[27]]/2 + 
   SB[W[1], W[11], W[3], W[28]]/4 - SB[W[1], W[11], W[3], W[29]]/4 - 
   SB[W[1], W[11], W[3], W[30]]/4 + (3*SB[W[1], W[11], W[4], W[1]])/2 + 
   SB[W[1], W[11], W[4], W[2]] + (5*SB[W[1], W[11], W[4], W[3]])/4 + 
   (5*SB[W[1], W[11], W[4], W[4]])/4 - 5*SB[W[1], W[11], W[4], W[11]] + 
   (5*SB[W[1], W[11], W[4], W[16]])/4 - SB[W[1], W[11], W[4], W[17]]/4 - 
   SB[W[1], W[11], W[4], W[19]]/4 - (3*SB[W[1], W[11], W[4], W[20]])/4 - 
   SB[W[1], W[11], W[4], W[26]]/4 - SB[W[1], W[11], W[4], W[28]]/4 - 
   SB[W[1], W[11], W[4], W[29]]/4 - SB[W[1], W[11], W[4], W[30]]/4 - 
   SB[W[1], W[11], W[5], W[1]] + 2*SB[W[1], W[11], W[5], W[2]] - 
   SB[W[1], W[11], W[5], W[4]] + 2*SB[W[1], W[11], W[5], W[11]] - 
   2*SB[W[1], W[11], W[5], W[16]] - (3*SB[W[1], W[11], W[11], W[1]])/2 + 
   (3*SB[W[1], W[11], W[11], W[2]])/2 - (7*SB[W[1], W[11], W[11], W[3]])/2 - 
   (9*SB[W[1], W[11], W[11], W[4]])/2 + 2*SB[W[1], W[11], W[11], W[5]] + 
   10*SB[W[1], W[11], W[11], W[11]] - (11*SB[W[1], W[11], W[11], W[16]])/2 + 
   (3*SB[W[1], W[11], W[11], W[18]])/2 - (3*SB[W[1], W[11], W[11], W[27]])/
    2 + (3*SB[W[1], W[11], W[11], W[30]])/2 + SB[W[1], W[11], W[16], W[1]]/
    2 + (3*SB[W[1], W[11], W[16], W[3]])/4 + SB[W[1], W[11], W[16], W[4]]/4 - 
   SB[W[1], W[11], W[16], W[5]] - 2*SB[W[1], W[11], W[16], W[11]] + 
   (5*SB[W[1], W[11], W[16], W[16]])/4 + SB[W[1], W[11], W[16], W[17]]/4 - 
   SB[W[1], W[11], W[16], W[18]]/2 - SB[W[1], W[11], W[16], W[19]]/4 + 
   (3*SB[W[1], W[11], W[16], W[20]])/4 + SB[W[1], W[11], W[16], W[26]]/4 + 
   SB[W[1], W[11], W[16], W[27]]/2 - SB[W[1], W[11], W[16], W[28]]/4 + 
   SB[W[1], W[11], W[16], W[29]]/4 - SB[W[1], W[11], W[16], W[30]]/4 - 
   SB[W[1], W[11], W[18], W[2]] + SB[W[1], W[11], W[18], W[3]]/4 + 
   SB[W[1], W[11], W[18], W[4]]/4 - SB[W[1], W[11], W[18], W[5]] + 
   (3*SB[W[1], W[11], W[18], W[16]])/4 - SB[W[1], W[11], W[18], W[17]]/4 + 
   SB[W[1], W[11], W[18], W[18]]/2 - SB[W[1], W[11], W[18], W[19]]/4 + 
   (3*SB[W[1], W[11], W[18], W[20]])/4 - SB[W[1], W[11], W[18], W[26]]/4 - 
   SB[W[1], W[11], W[18], W[27]]/2 - SB[W[1], W[11], W[18], W[28]]/4 + 
   SB[W[1], W[11], W[18], W[29]]/4 + SB[W[1], W[11], W[18], W[30]]/4 - 
   SB[W[1], W[11], W[27], W[3]]/4 - SB[W[1], W[11], W[27], W[4]]/4 + 
   SB[W[1], W[11], W[27], W[16]]/4 + SB[W[1], W[11], W[27], W[17]]/4 - 
   SB[W[1], W[11], W[27], W[18]]/2 + SB[W[1], W[11], W[27], W[19]]/4 + 
   SB[W[1], W[11], W[27], W[20]]/4 + SB[W[1], W[11], W[27], W[26]]/4 + 
   SB[W[1], W[11], W[27], W[27]]/2 + SB[W[1], W[11], W[27], W[28]]/4 + 
   (3*SB[W[1], W[11], W[27], W[29]])/4 + (3*SB[W[1], W[11], W[27], W[30]])/
    4 + SB[W[1], W[11], W[30], W[3]]/4 + SB[W[1], W[11], W[30], W[4]]/4 - 
   SB[W[1], W[11], W[30], W[16]]/4 - SB[W[1], W[11], W[30], W[17]]/4 + 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[19]]/4 - 
   SB[W[1], W[11], W[30], W[20]]/4 - SB[W[1], W[11], W[30], W[26]]/4 - 
   SB[W[1], W[11], W[30], W[27]]/2 - SB[W[1], W[11], W[30], W[28]]/4 - 
   (3*SB[W[1], W[11], W[30], W[29]])/4 - (3*SB[W[1], W[11], W[30], W[30]])/
    4 - 2*SB[W[1], W[13], W[1], W[2]] + (5*SB[W[1], W[13], W[1], W[3]])/4 + 
   (5*SB[W[1], W[13], W[1], W[4]])/4 - (3*SB[W[1], W[13], W[1], W[5]])/2 - 
   SB[W[1], W[13], W[1], W[13]] + (3*SB[W[1], W[13], W[1], W[16]])/4 + 
   SB[W[1], W[13], W[1], W[17]]/4 - SB[W[1], W[13], W[1], W[18]]/2 + 
   SB[W[1], W[13], W[1], W[19]]/4 + (5*SB[W[1], W[13], W[1], W[20]])/4 + 
   SB[W[1], W[13], W[1], W[26]]/4 + SB[W[1], W[13], W[1], W[27]]/2 + 
   SB[W[1], W[13], W[1], W[28]]/4 - SB[W[1], W[13], W[1], W[29]]/4 + 
   SB[W[1], W[13], W[1], W[30]]/4 - SB[W[1], W[13], W[2], W[1]] - 
   SB[W[1], W[13], W[2], W[3]] + 2*SB[W[1], W[13], W[2], W[5]] + 
   2*SB[W[1], W[13], W[2], W[13]] - 2*SB[W[1], W[13], W[2], W[20]] + 
   (3*SB[W[1], W[13], W[3], W[1]])/2 + (5*SB[W[1], W[13], W[3], W[3]])/4 + 
   (5*SB[W[1], W[13], W[3], W[4]])/4 + SB[W[1], W[13], W[3], W[5]] - 
   5*SB[W[1], W[13], W[3], W[13]] - (3*SB[W[1], W[13], W[3], W[16]])/4 - 
   SB[W[1], W[13], W[3], W[17]]/4 - SB[W[1], W[13], W[3], W[19]]/4 + 
   (5*SB[W[1], W[13], W[3], W[20]])/4 - SB[W[1], W[13], W[3], W[26]]/4 - 
   SB[W[1], W[13], W[3], W[28]]/4 - SB[W[1], W[13], W[3], W[29]]/4 - 
   SB[W[1], W[13], W[3], W[30]]/4 + SB[W[1], W[13], W[4], W[1]] + 
   SB[W[1], W[13], W[4], W[2]] + (3*SB[W[1], W[13], W[4], W[3]])/4 - 
   SB[W[1], W[13], W[4], W[4]]/4 - SB[W[1], W[13], W[4], W[5]] - 
   2*SB[W[1], W[13], W[4], W[13]] - (3*SB[W[1], W[13], W[4], W[16]])/4 + 
   SB[W[1], W[13], W[4], W[17]]/4 - SB[W[1], W[13], W[4], W[18]]/2 + 
   SB[W[1], W[13], W[4], W[19]]/4 + (5*SB[W[1], W[13], W[4], W[20]])/4 + 
   SB[W[1], W[13], W[4], W[26]]/4 + SB[W[1], W[13], W[4], W[27]]/2 + 
   SB[W[1], W[13], W[4], W[28]]/4 - SB[W[1], W[13], W[4], W[29]]/4 - 
   SB[W[1], W[13], W[4], W[30]]/4 - SB[W[1], W[13], W[5], W[1]]/2 + 
   SB[W[1], W[13], W[5], W[2]] + (7*SB[W[1], W[13], W[5], W[3]])/4 + 
   SB[W[1], W[13], W[5], W[4]]/4 - SB[W[1], W[13], W[5], W[5]] - 
   2*SB[W[1], W[13], W[5], W[13]] - (3*SB[W[1], W[13], W[5], W[16]])/4 + 
   SB[W[1], W[13], W[5], W[17]]/4 - SB[W[1], W[13], W[5], W[18]]/2 - 
   SB[W[1], W[13], W[5], W[19]]/4 + (7*SB[W[1], W[13], W[5], W[20]])/4 + 
   SB[W[1], W[13], W[5], W[26]]/4 + SB[W[1], W[13], W[5], W[27]]/2 - 
   SB[W[1], W[13], W[5], W[28]]/4 - (3*SB[W[1], W[13], W[5], W[29]])/4 - 
   SB[W[1], W[13], W[5], W[30]]/4 - (3*SB[W[1], W[13], W[13], W[1]])/2 + 
   2*SB[W[1], W[13], W[13], W[2]] - (9*SB[W[1], W[13], W[13], W[3]])/2 - 
   (7*SB[W[1], W[13], W[13], W[4]])/2 + (3*SB[W[1], W[13], W[13], W[5]])/2 + 
   10*SB[W[1], W[13], W[13], W[13]] + (3*SB[W[1], W[13], W[13], W[18]])/2 - 
   (11*SB[W[1], W[13], W[13], W[20]])/2 - (3*SB[W[1], W[13], W[13], W[27]])/
    2 + (3*SB[W[1], W[13], W[13], W[29]])/2 - SB[W[1], W[13], W[18], W[2]] + 
   SB[W[1], W[13], W[18], W[3]]/4 + SB[W[1], W[13], W[18], W[4]]/4 - 
   SB[W[1], W[13], W[18], W[5]] + (3*SB[W[1], W[13], W[18], W[16]])/4 - 
   SB[W[1], W[13], W[18], W[17]]/4 + SB[W[1], W[13], W[18], W[18]]/2 - 
   SB[W[1], W[13], W[18], W[19]]/4 + (3*SB[W[1], W[13], W[18], W[20]])/4 - 
   SB[W[1], W[13], W[18], W[26]]/4 - SB[W[1], W[13], W[18], W[27]]/2 - 
   SB[W[1], W[13], W[18], W[28]]/4 + SB[W[1], W[13], W[18], W[29]]/4 + 
   SB[W[1], W[13], W[18], W[30]]/4 + SB[W[1], W[13], W[20], W[1]]/2 - 
   SB[W[1], W[13], W[20], W[2]] + SB[W[1], W[13], W[20], W[3]]/4 + 
   (3*SB[W[1], W[13], W[20], W[4]])/4 - 2*SB[W[1], W[13], W[20], W[13]] + 
   (3*SB[W[1], W[13], W[20], W[16]])/4 - SB[W[1], W[13], W[20], W[17]]/4 - 
   SB[W[1], W[13], W[20], W[18]]/2 + SB[W[1], W[13], W[20], W[19]]/4 + 
   (5*SB[W[1], W[13], W[20], W[20]])/4 - SB[W[1], W[13], W[20], W[26]]/4 + 
   SB[W[1], W[13], W[20], W[27]]/2 + SB[W[1], W[13], W[20], W[28]]/4 - 
   SB[W[1], W[13], W[20], W[29]]/4 + SB[W[1], W[13], W[20], W[30]]/4 - 
   SB[W[1], W[13], W[27], W[3]]/4 - SB[W[1], W[13], W[27], W[4]]/4 + 
   SB[W[1], W[13], W[27], W[16]]/4 + SB[W[1], W[13], W[27], W[17]]/4 - 
   SB[W[1], W[13], W[27], W[18]]/2 + SB[W[1], W[13], W[27], W[19]]/4 + 
   SB[W[1], W[13], W[27], W[20]]/4 + SB[W[1], W[13], W[27], W[26]]/4 + 
   SB[W[1], W[13], W[27], W[27]]/2 + SB[W[1], W[13], W[27], W[28]]/4 + 
   (3*SB[W[1], W[13], W[27], W[29]])/4 + (3*SB[W[1], W[13], W[27], W[30]])/
    4 + SB[W[1], W[13], W[29], W[3]]/4 + SB[W[1], W[13], W[29], W[4]]/4 - 
   SB[W[1], W[13], W[29], W[16]]/4 - SB[W[1], W[13], W[29], W[17]]/4 + 
   SB[W[1], W[13], W[29], W[18]]/2 - SB[W[1], W[13], W[29], W[19]]/4 - 
   SB[W[1], W[13], W[29], W[20]]/4 - SB[W[1], W[13], W[29], W[26]]/4 - 
   SB[W[1], W[13], W[29], W[27]]/2 - SB[W[1], W[13], W[29], W[28]]/4 - 
   (3*SB[W[1], W[13], W[29], W[29]])/4 - (3*SB[W[1], W[13], W[29], W[30]])/
    4 + SB[W[2], W[1], W[1], W[3]] + SB[W[2], W[1], W[1], W[4]] - 
   SB[W[2], W[1], W[1], W[11]] - SB[W[2], W[1], W[1], W[13]] + 
   SB[W[2], W[1], W[3], W[1]] + SB[W[2], W[1], W[3], W[2]] + 
   (5*SB[W[2], W[1], W[3], W[3]])/4 - (3*SB[W[2], W[1], W[3], W[4]])/4 - 
   SB[W[2], W[1], W[3], W[5]] - SB[W[2], W[1], W[3], W[13]] - 
   (5*SB[W[2], W[1], W[3], W[16]])/4 - SB[W[2], W[1], W[3], W[17]]/4 + 
   SB[W[2], W[1], W[3], W[18]]/2 - SB[W[2], W[1], W[3], W[19]]/4 + 
   (3*SB[W[2], W[1], W[3], W[20]])/4 - SB[W[2], W[1], W[3], W[26]]/4 - 
   SB[W[2], W[1], W[3], W[27]]/2 - SB[W[2], W[1], W[3], W[28]]/4 + 
   SB[W[2], W[1], W[3], W[29]]/4 + SB[W[2], W[1], W[3], W[30]]/4 + 
   SB[W[2], W[1], W[4], W[2]]/2 - (5*SB[W[2], W[1], W[4], W[3]])/4 - 
   (5*SB[W[2], W[1], W[4], W[4]])/4 - (3*SB[W[2], W[1], W[4], W[5]])/2 + 
   3*SB[W[2], W[1], W[4], W[11]] - (5*SB[W[2], W[1], W[4], W[16]])/4 + 
   SB[W[2], W[1], W[4], W[17]]/4 + SB[W[2], W[1], W[4], W[18]]/2 + 
   SB[W[2], W[1], W[4], W[19]]/4 + (3*SB[W[2], W[1], W[4], W[20]])/4 + 
   SB[W[2], W[1], W[4], W[26]]/4 - SB[W[2], W[1], W[4], W[27]]/2 + 
   SB[W[2], W[1], W[4], W[28]]/4 + SB[W[2], W[1], W[4], W[29]]/4 + 
   SB[W[2], W[1], W[4], W[30]]/4 - SB[W[2], W[1], W[5], W[2]] - 
   SB[W[2], W[1], W[5], W[3]]/4 - SB[W[2], W[1], W[5], W[4]]/4 - 
   SB[W[2], W[1], W[5], W[5]] + (5*SB[W[2], W[1], W[5], W[16]])/4 + 
   SB[W[2], W[1], W[5], W[17]]/4 - SB[W[2], W[1], W[5], W[18]]/2 + 
   SB[W[2], W[1], W[5], W[19]]/4 + (5*SB[W[2], W[1], W[5], W[20]])/4 + 
   SB[W[2], W[1], W[5], W[26]]/4 + SB[W[2], W[1], W[5], W[27]]/2 + 
   SB[W[2], W[1], W[5], W[28]]/4 - SB[W[2], W[1], W[5], W[29]]/4 - 
   SB[W[2], W[1], W[5], W[30]]/4 - SB[W[2], W[1], W[11], W[2]] + 
   SB[W[2], W[1], W[11], W[3]] + 2*SB[W[2], W[1], W[11], W[4]] - 
   4*SB[W[2], W[1], W[11], W[11]] + 3*SB[W[2], W[1], W[11], W[16]] - 
   SB[W[2], W[1], W[11], W[18]] + SB[W[2], W[1], W[11], W[27]] - 
   SB[W[2], W[1], W[11], W[30]] - SB[W[2], W[1], W[13], W[1]] - 
   SB[W[2], W[1], W[13], W[3]] + 2*SB[W[2], W[1], W[13], W[5]] + 
   2*SB[W[2], W[1], W[13], W[13]] - 2*SB[W[2], W[1], W[13], W[20]] + 
   SB[W[2], W[1], W[14], W[1]]/2 + SB[W[2], W[1], W[14], W[2]]/2 - 
   SB[W[2], W[1], W[14], W[4]]/2 + SB[W[2], W[1], W[14], W[5]]/2 - 
   SB[W[2], W[1], W[14], W[16]]/2 - SB[W[2], W[1], W[14], W[19]]/2 - 
   SB[W[2], W[1], W[14], W[28]]/2 + SB[W[2], W[1], W[14], W[30]]/2 - 
   SB[W[2], W[1], W[16], W[1]]/2 - (3*SB[W[2], W[1], W[16], W[3]])/4 - 
   SB[W[2], W[1], W[16], W[4]]/4 + SB[W[2], W[1], W[16], W[5]] + 
   2*SB[W[2], W[1], W[16], W[11]] - (5*SB[W[2], W[1], W[16], W[16]])/4 - 
   SB[W[2], W[1], W[16], W[17]]/4 + SB[W[2], W[1], W[16], W[18]]/2 + 
   SB[W[2], W[1], W[16], W[19]]/4 - (3*SB[W[2], W[1], W[16], W[20]])/4 - 
   SB[W[2], W[1], W[16], W[26]]/4 - SB[W[2], W[1], W[16], W[27]]/2 + 
   SB[W[2], W[1], W[16], W[28]]/4 - SB[W[2], W[1], W[16], W[29]]/4 + 
   SB[W[2], W[1], W[16], W[30]]/4 - SB[W[2], W[1], W[30], W[3]]/4 - 
   SB[W[2], W[1], W[30], W[4]]/4 + SB[W[2], W[1], W[30], W[16]]/4 + 
   SB[W[2], W[1], W[30], W[17]]/4 - SB[W[2], W[1], W[30], W[18]]/2 + 
   SB[W[2], W[1], W[30], W[19]]/4 + SB[W[2], W[1], W[30], W[20]]/4 + 
   SB[W[2], W[1], W[30], W[26]]/4 + SB[W[2], W[1], W[30], W[27]]/2 + 
   SB[W[2], W[1], W[30], W[28]]/4 + (3*SB[W[2], W[1], W[30], W[29]])/4 + 
   (3*SB[W[2], W[1], W[30], W[30]])/4 + SB[W[2], W[3], W[1], W[2]] + 
   SB[W[2], W[3], W[1], W[3]]/4 - (3*SB[W[2], W[3], W[1], W[4]])/4 + 
   SB[W[2], W[3], W[1], W[5]] + SB[W[2], W[3], W[1], W[13]] - 
   (5*SB[W[2], W[3], W[1], W[16]])/4 - SB[W[2], W[3], W[1], W[17]]/4 + 
   SB[W[2], W[3], W[1], W[18]]/2 - SB[W[2], W[3], W[1], W[19]]/4 - 
   (5*SB[W[2], W[3], W[1], W[20]])/4 - SB[W[2], W[3], W[1], W[26]]/4 - 
   SB[W[2], W[3], W[1], W[27]]/2 - SB[W[2], W[3], W[1], W[28]]/4 + 
   SB[W[2], W[3], W[1], W[29]]/4 + SB[W[2], W[3], W[1], W[30]]/4 + 
   SB[W[2], W[3], W[3], W[1]]/2 - (3*SB[W[2], W[3], W[3], W[4]])/2 + 
   SB[W[2], W[3], W[3], W[5]]/2 + SB[W[2], W[3], W[3], W[13]] - 
   SB[W[2], W[3], W[3], W[17]]/2 - SB[W[2], W[3], W[3], W[26]]/2 - 
   SB[W[2], W[3], W[4], W[1]]/2 - SB[W[2], W[3], W[4], W[2]]/2 - 
   (5*SB[W[2], W[3], W[4], W[3]])/4 + (5*SB[W[2], W[3], W[4], W[4]])/4 + 
   (3*SB[W[2], W[3], W[4], W[5]])/2 + (3*SB[W[2], W[3], W[4], W[16]])/4 + 
   SB[W[2], W[3], W[4], W[17]]/4 - SB[W[2], W[3], W[4], W[18]]/2 - 
   SB[W[2], W[3], W[4], W[19]]/4 - (3*SB[W[2], W[3], W[4], W[20]])/4 + 
   SB[W[2], W[3], W[4], W[26]]/4 + SB[W[2], W[3], W[4], W[27]]/2 - 
   SB[W[2], W[3], W[4], W[28]]/4 - SB[W[2], W[3], W[4], W[29]]/4 + 
   SB[W[2], W[3], W[4], W[30]]/4 + SB[W[2], W[3], W[5], W[2]] + 
   SB[W[2], W[3], W[5], W[3]]/4 + SB[W[2], W[3], W[5], W[4]]/4 + 
   SB[W[2], W[3], W[5], W[5]] - 2*SB[W[2], W[3], W[5], W[10]] + 
   (3*SB[W[2], W[3], W[5], W[16]])/4 - SB[W[2], W[3], W[5], W[17]]/4 + 
   SB[W[2], W[3], W[5], W[18]]/2 - SB[W[2], W[3], W[5], W[19]]/4 - 
   (5*SB[W[2], W[3], W[5], W[20]])/4 - SB[W[2], W[3], W[5], W[26]]/4 - 
   SB[W[2], W[3], W[5], W[27]]/2 - SB[W[2], W[3], W[5], W[28]]/4 + 
   SB[W[2], W[3], W[5], W[29]]/4 + SB[W[2], W[3], W[5], W[30]]/4 + 
   SB[W[2], W[3], W[13], W[1]] + SB[W[2], W[3], W[13], W[3]] - 
   2*SB[W[2], W[3], W[13], W[5]] - 2*SB[W[2], W[3], W[13], W[13]] + 
   2*SB[W[2], W[3], W[13], W[20]] - SB[W[2], W[3], W[14], W[1]]/2 - 
   SB[W[2], W[3], W[14], W[2]]/2 + SB[W[2], W[3], W[14], W[4]]/2 - 
   SB[W[2], W[3], W[14], W[5]]/2 + SB[W[2], W[3], W[14], W[16]]/2 + 
   SB[W[2], W[3], W[14], W[19]]/2 + SB[W[2], W[3], W[14], W[28]]/2 - 
   SB[W[2], W[3], W[14], W[30]]/2 - SB[W[2], W[3], W[15], W[1]]/2 - 
   SB[W[2], W[3], W[15], W[2]]/2 + SB[W[2], W[3], W[15], W[3]]/2 - 
   SB[W[2], W[3], W[15], W[5]]/2 + SB[W[2], W[3], W[15], W[17]]/2 + 
   SB[W[2], W[3], W[15], W[20]]/2 + SB[W[2], W[3], W[15], W[26]]/2 - 
   SB[W[2], W[3], W[15], W[29]]/2 - SB[W[2], W[3], W[17], W[2]]/2 - 
   (3*SB[W[2], W[3], W[17], W[3]])/4 + SB[W[2], W[3], W[17], W[4]]/4 - 
   SB[W[2], W[3], W[17], W[5]] + 2*SB[W[2], W[3], W[17], W[10]] - 
   (3*SB[W[2], W[3], W[17], W[16]])/4 + SB[W[2], W[3], W[17], W[17]]/4 - 
   SB[W[2], W[3], W[17], W[18]]/2 + SB[W[2], W[3], W[17], W[19]]/4 + 
   (3*SB[W[2], W[3], W[17], W[20]])/4 + SB[W[2], W[3], W[17], W[26]]/4 + 
   SB[W[2], W[3], W[17], W[27]]/2 + SB[W[2], W[3], W[17], W[28]]/4 + 
   SB[W[2], W[3], W[17], W[29]]/4 - SB[W[2], W[3], W[17], W[30]]/4 - 
   SB[W[2], W[3], W[26], W[3]]/4 - SB[W[2], W[3], W[26], W[4]]/4 + 
   SB[W[2], W[3], W[26], W[16]]/4 + SB[W[2], W[3], W[26], W[17]]/4 - 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[19]]/4 + 
   SB[W[2], W[3], W[26], W[20]]/4 + SB[W[2], W[3], W[26], W[26]]/4 + 
   SB[W[2], W[3], W[26], W[27]]/2 + SB[W[2], W[3], W[26], W[28]]/4 + 
   (3*SB[W[2], W[3], W[26], W[29]])/4 + (3*SB[W[2], W[3], W[26], W[30]])/4 - 
   SB[W[2], W[4], W[1], W[2]]/2 - SB[W[2], W[4], W[1], W[3]]/4 + 
   (3*SB[W[2], W[4], W[1], W[4]])/4 - (3*SB[W[2], W[4], W[1], W[5]])/2 - 
   SB[W[2], W[4], W[1], W[11]] + (7*SB[W[2], W[4], W[1], W[16]])/4 + 
   SB[W[2], W[4], W[1], W[17]]/4 - SB[W[2], W[4], W[1], W[18]]/2 + 
   SB[W[2], W[4], W[1], W[19]]/4 + (3*SB[W[2], W[4], W[1], W[20]])/4 + 
   SB[W[2], W[4], W[1], W[26]]/4 + SB[W[2], W[4], W[1], W[27]]/2 + 
   SB[W[2], W[4], W[1], W[28]]/4 + SB[W[2], W[4], W[1], W[29]]/4 - 
   (3*SB[W[2], W[4], W[1], W[30]])/4 + SB[W[2], W[4], W[2], W[1]]/2 - 
   SB[W[2], W[4], W[2], W[2]] + (3*SB[W[2], W[4], W[2], W[3]])/4 + 
   SB[W[2], W[4], W[2], W[4]]/4 - (3*SB[W[2], W[4], W[2], W[5]])/2 + 
   2*SB[W[2], W[4], W[2], W[7]] - 2*SB[W[2], W[4], W[2], W[11]] + 
   (9*SB[W[2], W[4], W[2], W[16]])/4 - SB[W[2], W[4], W[2], W[17]]/4 - 
   SB[W[2], W[4], W[2], W[18]]/2 + SB[W[2], W[4], W[2], W[19]]/4 - 
   (3*SB[W[2], W[4], W[2], W[20]])/4 - SB[W[2], W[4], W[2], W[26]]/4 + 
   SB[W[2], W[4], W[2], W[27]]/2 + SB[W[2], W[4], W[2], W[28]]/4 - 
   SB[W[2], W[4], W[2], W[29]]/4 - (5*SB[W[2], W[4], W[2], W[30]])/4 - 
   SB[W[2], W[4], W[3], W[1]]/2 - SB[W[2], W[4], W[3], W[2]]/2 - 
   (5*SB[W[2], W[4], W[3], W[3]])/4 + (5*SB[W[2], W[4], W[3], W[4]])/4 + 
   (3*SB[W[2], W[4], W[3], W[5]])/2 + (3*SB[W[2], W[4], W[3], W[16]])/4 + 
   SB[W[2], W[4], W[3], W[17]]/4 - SB[W[2], W[4], W[3], W[18]]/2 - 
   SB[W[2], W[4], W[3], W[19]]/4 - (3*SB[W[2], W[4], W[3], W[20]])/4 + 
   SB[W[2], W[4], W[3], W[26]]/4 + SB[W[2], W[4], W[3], W[27]]/2 - 
   SB[W[2], W[4], W[3], W[28]]/4 - SB[W[2], W[4], W[3], W[29]]/4 + 
   SB[W[2], W[4], W[3], W[30]]/4 - SB[W[2], W[4], W[4], W[1]]/2 - 
   SB[W[2], W[4], W[4], W[2]]/2 + (3*SB[W[2], W[4], W[4], W[3]])/2 - 
   SB[W[2], W[4], W[4], W[11]] + SB[W[2], W[4], W[4], W[19]]/2 + 
   SB[W[2], W[4], W[4], W[28]]/2 - SB[W[2], W[4], W[5], W[1]]/2 - 
   SB[W[2], W[4], W[5], W[2]]/2 + SB[W[2], W[4], W[5], W[3]]/2 + 
   SB[W[2], W[4], W[5], W[19]]/2 + SB[W[2], W[4], W[5], W[28]]/2 + 
   SB[W[2], W[4], W[11], W[2]] - SB[W[2], W[4], W[11], W[3]] - 
   2*SB[W[2], W[4], W[11], W[4]] + 4*SB[W[2], W[4], W[11], W[11]] - 
   3*SB[W[2], W[4], W[11], W[16]] + SB[W[2], W[4], W[11], W[18]] - 
   SB[W[2], W[4], W[11], W[27]] + SB[W[2], W[4], W[11], W[30]] + 
   SB[W[2], W[4], W[14], W[1]] + SB[W[2], W[4], W[14], W[2]] - 
   SB[W[2], W[4], W[14], W[4]] + SB[W[2], W[4], W[14], W[5]] - 
   SB[W[2], W[4], W[14], W[16]] - SB[W[2], W[4], W[14], W[19]] - 
   SB[W[2], W[4], W[14], W[28]] + SB[W[2], W[4], W[14], W[30]] + 
   SB[W[2], W[4], W[19], W[2]] - SB[W[2], W[4], W[19], W[3]]/4 + 
   (3*SB[W[2], W[4], W[19], W[4]])/4 + SB[W[2], W[4], W[19], W[5]]/2 - 
   2*SB[W[2], W[4], W[19], W[7]] - (3*SB[W[2], W[4], W[19], W[16]])/4 - 
   SB[W[2], W[4], W[19], W[17]]/4 + SB[W[2], W[4], W[19], W[18]]/2 - 
   SB[W[2], W[4], W[19], W[19]]/4 + (3*SB[W[2], W[4], W[19], W[20]])/4 - 
   SB[W[2], W[4], W[19], W[26]]/4 - SB[W[2], W[4], W[19], W[27]]/2 - 
   SB[W[2], W[4], W[19], W[28]]/4 + SB[W[2], W[4], W[19], W[29]]/4 - 
   SB[W[2], W[4], W[19], W[30]]/4 + SB[W[2], W[4], W[28], W[3]]/4 + 
   SB[W[2], W[4], W[28], W[4]]/4 - SB[W[2], W[4], W[28], W[16]]/4 - 
   SB[W[2], W[4], W[28], W[17]]/4 + SB[W[2], W[4], W[28], W[18]]/2 - 
   SB[W[2], W[4], W[28], W[19]]/4 - SB[W[2], W[4], W[28], W[20]]/4 - 
   SB[W[2], W[4], W[28], W[26]]/4 - SB[W[2], W[4], W[28], W[27]]/2 - 
   SB[W[2], W[4], W[28], W[28]]/4 - (3*SB[W[2], W[4], W[28], W[29]])/4 - 
   (3*SB[W[2], W[4], W[28], W[30]])/4 - SB[W[2], W[5], W[1], W[2]] - 
   SB[W[2], W[5], W[1], W[3]]/4 - SB[W[2], W[5], W[1], W[4]]/4 - 
   SB[W[2], W[5], W[1], W[5]] + (5*SB[W[2], W[5], W[1], W[16]])/4 + 
   SB[W[2], W[5], W[1], W[17]]/4 - SB[W[2], W[5], W[1], W[18]]/2 + 
   SB[W[2], W[5], W[1], W[19]]/4 + (5*SB[W[2], W[5], W[1], W[20]])/4 + 
   SB[W[2], W[5], W[1], W[26]]/4 + SB[W[2], W[5], W[1], W[27]]/2 + 
   SB[W[2], W[5], W[1], W[28]]/4 - SB[W[2], W[5], W[1], W[29]]/4 - 
   SB[W[2], W[5], W[1], W[30]]/4 - SB[W[2], W[5], W[2], W[2]] - 
   SB[W[2], W[5], W[2], W[3]]/4 - SB[W[2], W[5], W[2], W[4]]/4 - 
   SB[W[2], W[5], W[2], W[5]] + 2*SB[W[2], W[5], W[2], W[7]] + 
   2*SB[W[2], W[5], W[2], W[10]] - (3*SB[W[2], W[5], W[2], W[16]])/4 + 
   SB[W[2], W[5], W[2], W[17]]/4 - SB[W[2], W[5], W[2], W[18]]/2 + 
   SB[W[2], W[5], W[2], W[19]]/4 - (3*SB[W[2], W[5], W[2], W[20]])/4 + 
   SB[W[2], W[5], W[2], W[26]]/4 + SB[W[2], W[5], W[2], W[27]]/2 + 
   SB[W[2], W[5], W[2], W[28]]/4 - SB[W[2], W[5], W[2], W[29]]/4 - 
   SB[W[2], W[5], W[2], W[30]]/4 - SB[W[2], W[5], W[3], W[1]]/2 + 
   SB[W[2], W[5], W[3], W[2]]/2 + (3*SB[W[2], W[5], W[3], W[3]])/4 + 
   SB[W[2], W[5], W[3], W[4]]/4 + SB[W[2], W[5], W[3], W[5]]/2 - 
   2*SB[W[2], W[5], W[3], W[10]] + (3*SB[W[2], W[5], W[3], W[16]])/4 + 
   SB[W[2], W[5], W[3], W[17]]/4 + SB[W[2], W[5], W[3], W[18]]/2 - 
   SB[W[2], W[5], W[3], W[19]]/4 - (3*SB[W[2], W[5], W[3], W[20]])/4 + 
   SB[W[2], W[5], W[3], W[26]]/4 - SB[W[2], W[5], W[3], W[27]]/2 - 
   SB[W[2], W[5], W[3], W[28]]/4 - SB[W[2], W[5], W[3], W[29]]/4 + 
   SB[W[2], W[5], W[3], W[30]]/4 - SB[W[2], W[5], W[4], W[1]]/2 - 
   SB[W[2], W[5], W[4], W[2]]/2 + SB[W[2], W[5], W[4], W[3]]/2 + 
   SB[W[2], W[5], W[4], W[19]]/2 + SB[W[2], W[5], W[4], W[28]]/2 + 
   SB[W[2], W[5], W[14], W[1]]/2 + SB[W[2], W[5], W[14], W[2]]/2 - 
   SB[W[2], W[5], W[14], W[4]]/2 + SB[W[2], W[5], W[14], W[5]]/2 - 
   SB[W[2], W[5], W[14], W[16]]/2 - SB[W[2], W[5], W[14], W[19]]/2 - 
   SB[W[2], W[5], W[14], W[28]]/2 + SB[W[2], W[5], W[14], W[30]]/2 + 
   SB[W[2], W[5], W[15], W[1]]/2 + SB[W[2], W[5], W[15], W[2]]/2 - 
   SB[W[2], W[5], W[15], W[3]]/2 + SB[W[2], W[5], W[15], W[5]]/2 - 
   SB[W[2], W[5], W[15], W[17]]/2 - SB[W[2], W[5], W[15], W[20]]/2 - 
   SB[W[2], W[5], W[15], W[26]]/2 + SB[W[2], W[5], W[15], W[29]]/2 + 
   SB[W[2], W[5], W[19], W[2]] - SB[W[2], W[5], W[19], W[3]]/4 + 
   (3*SB[W[2], W[5], W[19], W[4]])/4 + SB[W[2], W[5], W[19], W[5]]/2 - 
   2*SB[W[2], W[5], W[19], W[7]] - (3*SB[W[2], W[5], W[19], W[16]])/4 - 
   SB[W[2], W[5], W[19], W[17]]/4 + SB[W[2], W[5], W[19], W[18]]/2 - 
   SB[W[2], W[5], W[19], W[19]]/4 + (3*SB[W[2], W[5], W[19], W[20]])/4 - 
   SB[W[2], W[5], W[19], W[26]]/4 - SB[W[2], W[5], W[19], W[27]]/2 - 
   SB[W[2], W[5], W[19], W[28]]/4 + SB[W[2], W[5], W[19], W[29]]/4 - 
   SB[W[2], W[5], W[19], W[30]]/4 + SB[W[2], W[5], W[28], W[3]]/4 + 
   SB[W[2], W[5], W[28], W[4]]/4 - SB[W[2], W[5], W[28], W[16]]/4 - 
   SB[W[2], W[5], W[28], W[17]]/4 + SB[W[2], W[5], W[28], W[18]]/2 - 
   SB[W[2], W[5], W[28], W[19]]/4 - SB[W[2], W[5], W[28], W[20]]/4 - 
   SB[W[2], W[5], W[28], W[26]]/4 - SB[W[2], W[5], W[28], W[27]]/2 - 
   SB[W[2], W[5], W[28], W[28]]/4 - (3*SB[W[2], W[5], W[28], W[29]])/4 - 
   (3*SB[W[2], W[5], W[28], W[30]])/4 + SB[W[2], W[12], W[2], W[2]] + 
   SB[W[2], W[12], W[2], W[3]]/4 + SB[W[2], W[12], W[2], W[4]]/4 + 
   SB[W[2], W[12], W[2], W[5]] - 2*SB[W[2], W[12], W[2], W[7]] - 
   2*SB[W[2], W[12], W[2], W[10]] + (3*SB[W[2], W[12], W[2], W[16]])/4 - 
   SB[W[2], W[12], W[2], W[17]]/4 + SB[W[2], W[12], W[2], W[18]]/2 - 
   SB[W[2], W[12], W[2], W[19]]/4 + (3*SB[W[2], W[12], W[2], W[20]])/4 - 
   SB[W[2], W[12], W[2], W[26]]/4 - SB[W[2], W[12], W[2], W[27]]/2 - 
   SB[W[2], W[12], W[2], W[28]]/4 + SB[W[2], W[12], W[2], W[29]]/4 + 
   SB[W[2], W[12], W[2], W[30]]/4 - SB[W[2], W[12], W[3], W[2]]/2 - 
   (3*SB[W[2], W[12], W[3], W[3]])/4 + SB[W[2], W[12], W[3], W[4]]/4 - 
   SB[W[2], W[12], W[3], W[5]] + 2*SB[W[2], W[12], W[3], W[10]] - 
   (3*SB[W[2], W[12], W[3], W[16]])/4 + SB[W[2], W[12], W[3], W[17]]/4 - 
   SB[W[2], W[12], W[3], W[18]]/2 + SB[W[2], W[12], W[3], W[19]]/4 + 
   (3*SB[W[2], W[12], W[3], W[20]])/4 + SB[W[2], W[12], W[3], W[26]]/4 + 
   SB[W[2], W[12], W[3], W[27]]/2 + SB[W[2], W[12], W[3], W[28]]/4 + 
   SB[W[2], W[12], W[3], W[29]]/4 - SB[W[2], W[12], W[3], W[30]]/4 + 
   SB[W[2], W[12], W[4], W[2]] - SB[W[2], W[12], W[4], W[3]]/4 + 
   (3*SB[W[2], W[12], W[4], W[4]])/4 + SB[W[2], W[12], W[4], W[5]]/2 - 
   2*SB[W[2], W[12], W[4], W[7]] - (3*SB[W[2], W[12], W[4], W[16]])/4 - 
   SB[W[2], W[12], W[4], W[17]]/4 + SB[W[2], W[12], W[4], W[18]]/2 - 
   SB[W[2], W[12], W[4], W[19]]/4 + (3*SB[W[2], W[12], W[4], W[20]])/4 - 
   SB[W[2], W[12], W[4], W[26]]/4 - SB[W[2], W[12], W[4], W[27]]/2 - 
   SB[W[2], W[12], W[4], W[28]]/4 + SB[W[2], W[12], W[4], W[29]]/4 - 
   SB[W[2], W[12], W[4], W[30]]/4 - SB[W[2], W[12], W[5], W[2]] - 
   SB[W[2], W[12], W[5], W[3]]/4 - SB[W[2], W[12], W[5], W[4]]/4 - 
   SB[W[2], W[12], W[5], W[5]] + 2*SB[W[2], W[12], W[5], W[7]] + 
   2*SB[W[2], W[12], W[5], W[10]] - (3*SB[W[2], W[12], W[5], W[16]])/4 + 
   SB[W[2], W[12], W[5], W[17]]/4 - SB[W[2], W[12], W[5], W[18]]/2 + 
   SB[W[2], W[12], W[5], W[19]]/4 - (3*SB[W[2], W[12], W[5], W[20]])/4 + 
   SB[W[2], W[12], W[5], W[26]]/4 + SB[W[2], W[12], W[5], W[27]]/2 + 
   SB[W[2], W[12], W[5], W[28]]/4 - SB[W[2], W[12], W[5], W[29]]/4 - 
   SB[W[2], W[12], W[5], W[30]]/4 + SB[W[2], W[12], W[17], W[2]]/2 + 
   (3*SB[W[2], W[12], W[17], W[3]])/4 - SB[W[2], W[12], W[17], W[4]]/4 + 
   SB[W[2], W[12], W[17], W[5]] - 2*SB[W[2], W[12], W[17], W[10]] + 
   (3*SB[W[2], W[12], W[17], W[16]])/4 - SB[W[2], W[12], W[17], W[17]]/4 + 
   SB[W[2], W[12], W[17], W[18]]/2 - SB[W[2], W[12], W[17], W[19]]/4 - 
   (3*SB[W[2], W[12], W[17], W[20]])/4 - SB[W[2], W[12], W[17], W[26]]/4 - 
   SB[W[2], W[12], W[17], W[27]]/2 - SB[W[2], W[12], W[17], W[28]]/4 - 
   SB[W[2], W[12], W[17], W[29]]/4 + SB[W[2], W[12], W[17], W[30]]/4 - 
   SB[W[2], W[12], W[19], W[2]] + SB[W[2], W[12], W[19], W[3]]/4 - 
   (3*SB[W[2], W[12], W[19], W[4]])/4 - SB[W[2], W[12], W[19], W[5]]/2 + 
   2*SB[W[2], W[12], W[19], W[7]] + (3*SB[W[2], W[12], W[19], W[16]])/4 + 
   SB[W[2], W[12], W[19], W[17]]/4 - SB[W[2], W[12], W[19], W[18]]/2 + 
   SB[W[2], W[12], W[19], W[19]]/4 - (3*SB[W[2], W[12], W[19], W[20]])/4 + 
   SB[W[2], W[12], W[19], W[26]]/4 + SB[W[2], W[12], W[19], W[27]]/2 + 
   SB[W[2], W[12], W[19], W[28]]/4 - SB[W[2], W[12], W[19], W[29]]/4 + 
   SB[W[2], W[12], W[19], W[30]]/4 + SB[W[2], W[12], W[26], W[3]]/4 + 
   SB[W[2], W[12], W[26], W[4]]/4 - SB[W[2], W[12], W[26], W[16]]/4 - 
   SB[W[2], W[12], W[26], W[17]]/4 + SB[W[2], W[12], W[26], W[18]]/2 - 
   SB[W[2], W[12], W[26], W[19]]/4 - SB[W[2], W[12], W[26], W[20]]/4 - 
   SB[W[2], W[12], W[26], W[26]]/4 - SB[W[2], W[12], W[26], W[27]]/2 - 
   SB[W[2], W[12], W[26], W[28]]/4 - (3*SB[W[2], W[12], W[26], W[29]])/4 - 
   (3*SB[W[2], W[12], W[26], W[30]])/4 - SB[W[2], W[12], W[28], W[3]]/4 - 
   SB[W[2], W[12], W[28], W[4]]/4 + SB[W[2], W[12], W[28], W[16]]/4 + 
   SB[W[2], W[12], W[28], W[17]]/4 - SB[W[2], W[12], W[28], W[18]]/2 + 
   SB[W[2], W[12], W[28], W[19]]/4 + SB[W[2], W[12], W[28], W[20]]/4 + 
   SB[W[2], W[12], W[28], W[26]]/4 + SB[W[2], W[12], W[28], W[27]]/2 + 
   SB[W[2], W[12], W[28], W[28]]/4 + (3*SB[W[2], W[12], W[28], W[29]])/4 + 
   (3*SB[W[2], W[12], W[28], W[30]])/4 + SB[W[2], W[14], W[1], W[2]]/2 - 
   (3*SB[W[2], W[14], W[1], W[3]])/4 - (3*SB[W[2], W[14], W[1], W[4]])/4 + 
   (3*SB[W[2], W[14], W[1], W[5]])/2 + 2*SB[W[2], W[14], W[1], W[11]] - 
   (7*SB[W[2], W[14], W[1], W[16]])/4 - SB[W[2], W[14], W[1], W[17]]/4 + 
   SB[W[2], W[14], W[1], W[18]]/2 - SB[W[2], W[14], W[1], W[19]]/4 - 
   (3*SB[W[2], W[14], W[1], W[20]])/4 - SB[W[2], W[14], W[1], W[26]]/4 - 
   SB[W[2], W[14], W[1], W[27]]/2 - SB[W[2], W[14], W[1], W[28]]/4 - 
   SB[W[2], W[14], W[1], W[29]]/4 + (3*SB[W[2], W[14], W[1], W[30]])/4 - 
   SB[W[2], W[14], W[2], W[1]]/2 + SB[W[2], W[14], W[2], W[2]] - 
   (3*SB[W[2], W[14], W[2], W[3]])/4 - SB[W[2], W[14], W[2], W[4]]/4 + 
   (3*SB[W[2], W[14], W[2], W[5]])/2 - 2*SB[W[2], W[14], W[2], W[7]] + 
   2*SB[W[2], W[14], W[2], W[11]] - (9*SB[W[2], W[14], W[2], W[16]])/4 + 
   SB[W[2], W[14], W[2], W[17]]/4 + SB[W[2], W[14], W[2], W[18]]/2 - 
   SB[W[2], W[14], W[2], W[19]]/4 + (3*SB[W[2], W[14], W[2], W[20]])/4 + 
   SB[W[2], W[14], W[2], W[26]]/4 - SB[W[2], W[14], W[2], W[27]]/2 - 
   SB[W[2], W[14], W[2], W[28]]/4 + SB[W[2], W[14], W[2], W[29]]/4 + 
   (5*SB[W[2], W[14], W[2], W[30]])/4 - SB[W[2], W[14], W[3], W[1]]/2 - 
   SB[W[2], W[14], W[3], W[2]]/2 + SB[W[2], W[14], W[3], W[4]]/2 - 
   SB[W[2], W[14], W[3], W[5]]/2 + SB[W[2], W[14], W[3], W[16]]/2 + 
   SB[W[2], W[14], W[3], W[19]]/2 + SB[W[2], W[14], W[3], W[28]]/2 - 
   SB[W[2], W[14], W[3], W[30]]/2 + (3*SB[W[2], W[14], W[4], W[1]])/2 + 
   (3*SB[W[2], W[14], W[4], W[3]])/4 - (3*SB[W[2], W[14], W[4], W[4]])/4 - 
   SB[W[2], W[14], W[4], W[5]]/2 + 2*SB[W[2], W[14], W[4], W[7]] - 
   2*SB[W[2], W[14], W[4], W[11]] + (5*SB[W[2], W[14], W[4], W[16]])/4 - 
   SB[W[2], W[14], W[4], W[17]]/4 - SB[W[2], W[14], W[4], W[18]]/2 - 
   (3*SB[W[2], W[14], W[4], W[19]])/4 - (3*SB[W[2], W[14], W[4], W[20]])/4 - 
   SB[W[2], W[14], W[4], W[26]]/4 + SB[W[2], W[14], W[4], W[27]]/2 - 
   (3*SB[W[2], W[14], W[4], W[28]])/4 - SB[W[2], W[14], W[4], W[29]]/4 - 
   SB[W[2], W[14], W[4], W[30]]/4 + SB[W[2], W[14], W[5], W[1]]/2 + 
   (3*SB[W[2], W[14], W[5], W[2]])/2 - SB[W[2], W[14], W[5], W[3]]/4 + 
   SB[W[2], W[14], W[5], W[4]]/4 + SB[W[2], W[14], W[5], W[5]] - 
   2*SB[W[2], W[14], W[5], W[7]] - (5*SB[W[2], W[14], W[5], W[16]])/4 - 
   SB[W[2], W[14], W[5], W[17]]/4 + SB[W[2], W[14], W[5], W[18]]/2 - 
   (3*SB[W[2], W[14], W[5], W[19]])/4 + (3*SB[W[2], W[14], W[5], W[20]])/4 - 
   SB[W[2], W[14], W[5], W[26]]/4 - SB[W[2], W[14], W[5], W[27]]/2 - 
   (3*SB[W[2], W[14], W[5], W[28]])/4 + SB[W[2], W[14], W[5], W[29]]/4 + 
   SB[W[2], W[14], W[5], W[30]]/4 - (3*SB[W[2], W[14], W[14], W[1]])/2 - 
   (3*SB[W[2], W[14], W[14], W[2]])/2 + (3*SB[W[2], W[14], W[14], W[4]])/2 - 
   (3*SB[W[2], W[14], W[14], W[5]])/2 + (3*SB[W[2], W[14], W[14], W[16]])/2 + 
   (3*SB[W[2], W[14], W[14], W[19]])/2 + (3*SB[W[2], W[14], W[14], W[28]])/
    2 - (3*SB[W[2], W[14], W[14], W[30]])/2 + SB[W[2], W[14], W[16], W[1]]/
    2 + (3*SB[W[2], W[14], W[16], W[3]])/4 + SB[W[2], W[14], W[16], W[4]]/4 - 
   SB[W[2], W[14], W[16], W[5]] - 2*SB[W[2], W[14], W[16], W[11]] + 
   (5*SB[W[2], W[14], W[16], W[16]])/4 + SB[W[2], W[14], W[16], W[17]]/4 - 
   SB[W[2], W[14], W[16], W[18]]/2 - SB[W[2], W[14], W[16], W[19]]/4 + 
   (3*SB[W[2], W[14], W[16], W[20]])/4 + SB[W[2], W[14], W[16], W[26]]/4 + 
   SB[W[2], W[14], W[16], W[27]]/2 - SB[W[2], W[14], W[16], W[28]]/4 + 
   SB[W[2], W[14], W[16], W[29]]/4 - SB[W[2], W[14], W[16], W[30]]/4 - 
   SB[W[2], W[14], W[19], W[2]] + SB[W[2], W[14], W[19], W[3]]/4 - 
   (3*SB[W[2], W[14], W[19], W[4]])/4 - SB[W[2], W[14], W[19], W[5]]/2 + 
   2*SB[W[2], W[14], W[19], W[7]] + (3*SB[W[2], W[14], W[19], W[16]])/4 + 
   SB[W[2], W[14], W[19], W[17]]/4 - SB[W[2], W[14], W[19], W[18]]/2 + 
   SB[W[2], W[14], W[19], W[19]]/4 - (3*SB[W[2], W[14], W[19], W[20]])/4 + 
   SB[W[2], W[14], W[19], W[26]]/4 + SB[W[2], W[14], W[19], W[27]]/2 + 
   SB[W[2], W[14], W[19], W[28]]/4 - SB[W[2], W[14], W[19], W[29]]/4 + 
   SB[W[2], W[14], W[19], W[30]]/4 - SB[W[2], W[14], W[28], W[3]]/4 - 
   SB[W[2], W[14], W[28], W[4]]/4 + SB[W[2], W[14], W[28], W[16]]/4 + 
   SB[W[2], W[14], W[28], W[17]]/4 - SB[W[2], W[14], W[28], W[18]]/2 + 
   SB[W[2], W[14], W[28], W[19]]/4 + SB[W[2], W[14], W[28], W[20]]/4 + 
   SB[W[2], W[14], W[28], W[26]]/4 + SB[W[2], W[14], W[28], W[27]]/2 + 
   SB[W[2], W[14], W[28], W[28]]/4 + (3*SB[W[2], W[14], W[28], W[29]])/4 + 
   (3*SB[W[2], W[14], W[28], W[30]])/4 + SB[W[2], W[14], W[30], W[3]]/4 + 
   SB[W[2], W[14], W[30], W[4]]/4 - SB[W[2], W[14], W[30], W[16]]/4 - 
   SB[W[2], W[14], W[30], W[17]]/4 + SB[W[2], W[14], W[30], W[18]]/2 - 
   SB[W[2], W[14], W[30], W[19]]/4 - SB[W[2], W[14], W[30], W[20]]/4 - 
   SB[W[2], W[14], W[30], W[26]]/4 - SB[W[2], W[14], W[30], W[27]]/2 - 
   SB[W[2], W[14], W[30], W[28]]/4 - (3*SB[W[2], W[14], W[30], W[29]])/4 - 
   (3*SB[W[2], W[14], W[30], W[30]])/4 - SB[W[3], W[1], W[1], W[3]] - 
   SB[W[3], W[1], W[1], W[4]] + SB[W[3], W[1], W[1], W[11]] + 
   SB[W[3], W[1], W[1], W[13]] + SB[W[3], W[1], W[2], W[2]] + 
   SB[W[3], W[1], W[2], W[3]]/4 - (3*SB[W[3], W[1], W[2], W[4]])/4 + 
   SB[W[3], W[1], W[2], W[5]] + SB[W[3], W[1], W[2], W[13]] - 
   (5*SB[W[3], W[1], W[2], W[16]])/4 - SB[W[3], W[1], W[2], W[17]]/4 + 
   SB[W[3], W[1], W[2], W[18]]/2 - SB[W[3], W[1], W[2], W[19]]/4 - 
   (5*SB[W[3], W[1], W[2], W[20]])/4 - SB[W[3], W[1], W[2], W[26]]/4 - 
   SB[W[3], W[1], W[2], W[27]]/2 - SB[W[3], W[1], W[2], W[28]]/4 + 
   SB[W[3], W[1], W[2], W[29]]/4 + SB[W[3], W[1], W[2], W[30]]/4 + 
   (3*SB[W[3], W[1], W[3], W[2]])/2 + (5*SB[W[3], W[1], W[3], W[3]])/4 + 
   (9*SB[W[3], W[1], W[3], W[4]])/4 - SB[W[3], W[1], W[3], W[5]]/2 - 
   4*SB[W[3], W[1], W[3], W[13]] - (3*SB[W[3], W[1], W[3], W[16]])/4 - 
   SB[W[3], W[1], W[3], W[17]]/4 - SB[W[3], W[1], W[3], W[18]]/2 - 
   SB[W[3], W[1], W[3], W[19]]/4 + (5*SB[W[3], W[1], W[3], W[20]])/4 - 
   SB[W[3], W[1], W[3], W[26]]/4 + SB[W[3], W[1], W[3], W[27]]/2 - 
   SB[W[3], W[1], W[3], W[28]]/4 - SB[W[3], W[1], W[3], W[29]]/4 - 
   SB[W[3], W[1], W[3], W[30]]/4 - SB[W[3], W[1], W[4], W[1]] + 
   (7*SB[W[3], W[1], W[4], W[3]])/4 + (3*SB[W[3], W[1], W[4], W[4]])/4 - 
   2*SB[W[3], W[1], W[4], W[5]] + SB[W[3], W[1], W[4], W[11]] - 
   SB[W[3], W[1], W[4], W[13]] - (3*SB[W[3], W[1], W[4], W[16]])/4 + 
   SB[W[3], W[1], W[4], W[17]]/4 - SB[W[3], W[1], W[4], W[18]]/2 + 
   SB[W[3], W[1], W[4], W[19]]/4 + (5*SB[W[3], W[1], W[4], W[20]])/4 + 
   SB[W[3], W[1], W[4], W[26]]/4 + SB[W[3], W[1], W[4], W[27]]/2 + 
   SB[W[3], W[1], W[4], W[28]]/4 - SB[W[3], W[1], W[4], W[29]]/4 - 
   SB[W[3], W[1], W[4], W[30]]/4 - SB[W[3], W[1], W[5], W[4]] + 
   SB[W[3], W[1], W[5], W[13]] + SB[W[3], W[1], W[11], W[1]] - 
   2*SB[W[3], W[1], W[11], W[2]] + SB[W[3], W[1], W[11], W[4]] - 
   2*SB[W[3], W[1], W[11], W[11]] + 2*SB[W[3], W[1], W[11], W[16]] + 
   SB[W[3], W[1], W[13], W[2]] - 3*SB[W[3], W[1], W[13], W[3]] - 
   2*SB[W[3], W[1], W[13], W[4]] + 2*SB[W[3], W[1], W[13], W[5]] + 
   4*SB[W[3], W[1], W[13], W[13]] + SB[W[3], W[1], W[13], W[18]] - 
   3*SB[W[3], W[1], W[13], W[20]] - SB[W[3], W[1], W[13], W[27]] + 
   SB[W[3], W[1], W[13], W[29]] - SB[W[3], W[1], W[15], W[1]]/2 - 
   SB[W[3], W[1], W[15], W[2]]/2 + SB[W[3], W[1], W[15], W[3]]/2 - 
   SB[W[3], W[1], W[15], W[5]]/2 + SB[W[3], W[1], W[15], W[17]]/2 + 
   SB[W[3], W[1], W[15], W[20]]/2 + SB[W[3], W[1], W[15], W[26]]/2 - 
   SB[W[3], W[1], W[15], W[29]]/2 + SB[W[3], W[1], W[20], W[1]]/2 - 
   SB[W[3], W[1], W[20], W[2]] + SB[W[3], W[1], W[20], W[3]]/4 + 
   (3*SB[W[3], W[1], W[20], W[4]])/4 - 2*SB[W[3], W[1], W[20], W[13]] + 
   (3*SB[W[3], W[1], W[20], W[16]])/4 - SB[W[3], W[1], W[20], W[17]]/4 - 
   SB[W[3], W[1], W[20], W[18]]/2 + SB[W[3], W[1], W[20], W[19]]/4 + 
   (5*SB[W[3], W[1], W[20], W[20]])/4 - SB[W[3], W[1], W[20], W[26]]/4 + 
   SB[W[3], W[1], W[20], W[27]]/2 + SB[W[3], W[1], W[20], W[28]]/4 - 
   SB[W[3], W[1], W[20], W[29]]/4 + SB[W[3], W[1], W[20], W[30]]/4 + 
   SB[W[3], W[1], W[29], W[3]]/4 + SB[W[3], W[1], W[29], W[4]]/4 - 
   SB[W[3], W[1], W[29], W[16]]/4 - SB[W[3], W[1], W[29], W[17]]/4 + 
   SB[W[3], W[1], W[29], W[18]]/2 - SB[W[3], W[1], W[29], W[19]]/4 - 
   SB[W[3], W[1], W[29], W[20]]/4 - SB[W[3], W[1], W[29], W[26]]/4 - 
   SB[W[3], W[1], W[29], W[27]]/2 - SB[W[3], W[1], W[29], W[28]]/4 - 
   (3*SB[W[3], W[1], W[29], W[29]])/4 - (3*SB[W[3], W[1], W[29], W[30]])/4 + 
   SB[W[3], W[2], W[1], W[2]] + SB[W[3], W[2], W[1], W[3]]/4 - 
   (3*SB[W[3], W[2], W[1], W[4]])/4 + SB[W[3], W[2], W[1], W[5]] + 
   SB[W[3], W[2], W[1], W[13]] - (5*SB[W[3], W[2], W[1], W[16]])/4 - 
   SB[W[3], W[2], W[1], W[17]]/4 + SB[W[3], W[2], W[1], W[18]]/2 - 
   SB[W[3], W[2], W[1], W[19]]/4 - (5*SB[W[3], W[2], W[1], W[20]])/4 - 
   SB[W[3], W[2], W[1], W[26]]/4 - SB[W[3], W[2], W[1], W[27]]/2 - 
   SB[W[3], W[2], W[1], W[28]]/4 + SB[W[3], W[2], W[1], W[29]]/4 + 
   SB[W[3], W[2], W[1], W[30]]/4 + SB[W[3], W[2], W[3], W[1]]/2 - 
   (3*SB[W[3], W[2], W[3], W[4]])/2 + SB[W[3], W[2], W[3], W[5]]/2 + 
   SB[W[3], W[2], W[3], W[13]] - SB[W[3], W[2], W[3], W[17]]/2 - 
   SB[W[3], W[2], W[3], W[26]]/2 - SB[W[3], W[2], W[4], W[1]]/2 - 
   SB[W[3], W[2], W[4], W[2]]/2 - (5*SB[W[3], W[2], W[4], W[3]])/4 + 
   (5*SB[W[3], W[2], W[4], W[4]])/4 + (3*SB[W[3], W[2], W[4], W[5]])/2 + 
   (3*SB[W[3], W[2], W[4], W[16]])/4 + SB[W[3], W[2], W[4], W[17]]/4 - 
   SB[W[3], W[2], W[4], W[18]]/2 - SB[W[3], W[2], W[4], W[19]]/4 - 
   (3*SB[W[3], W[2], W[4], W[20]])/4 + SB[W[3], W[2], W[4], W[26]]/4 + 
   SB[W[3], W[2], W[4], W[27]]/2 - SB[W[3], W[2], W[4], W[28]]/4 - 
   SB[W[3], W[2], W[4], W[29]]/4 + SB[W[3], W[2], W[4], W[30]]/4 + 
   SB[W[3], W[2], W[5], W[2]] + SB[W[3], W[2], W[5], W[3]]/4 + 
   SB[W[3], W[2], W[5], W[4]]/4 + SB[W[3], W[2], W[5], W[5]] - 
   2*SB[W[3], W[2], W[5], W[10]] + (3*SB[W[3], W[2], W[5], W[16]])/4 - 
   SB[W[3], W[2], W[5], W[17]]/4 + SB[W[3], W[2], W[5], W[18]]/2 - 
   SB[W[3], W[2], W[5], W[19]]/4 - (5*SB[W[3], W[2], W[5], W[20]])/4 - 
   SB[W[3], W[2], W[5], W[26]]/4 - SB[W[3], W[2], W[5], W[27]]/2 - 
   SB[W[3], W[2], W[5], W[28]]/4 + SB[W[3], W[2], W[5], W[29]]/4 + 
   SB[W[3], W[2], W[5], W[30]]/4 + SB[W[3], W[2], W[13], W[1]] + 
   SB[W[3], W[2], W[13], W[3]] - 2*SB[W[3], W[2], W[13], W[5]] - 
   2*SB[W[3], W[2], W[13], W[13]] + 2*SB[W[3], W[2], W[13], W[20]] - 
   SB[W[3], W[2], W[14], W[1]]/2 - SB[W[3], W[2], W[14], W[2]]/2 + 
   SB[W[3], W[2], W[14], W[4]]/2 - SB[W[3], W[2], W[14], W[5]]/2 + 
   SB[W[3], W[2], W[14], W[16]]/2 + SB[W[3], W[2], W[14], W[19]]/2 + 
   SB[W[3], W[2], W[14], W[28]]/2 - SB[W[3], W[2], W[14], W[30]]/2 - 
   SB[W[3], W[2], W[15], W[1]]/2 - SB[W[3], W[2], W[15], W[2]]/2 + 
   SB[W[3], W[2], W[15], W[3]]/2 - SB[W[3], W[2], W[15], W[5]]/2 + 
   SB[W[3], W[2], W[15], W[17]]/2 + SB[W[3], W[2], W[15], W[20]]/2 + 
   SB[W[3], W[2], W[15], W[26]]/2 - SB[W[3], W[2], W[15], W[29]]/2 - 
   SB[W[3], W[2], W[17], W[2]]/2 - (3*SB[W[3], W[2], W[17], W[3]])/4 + 
   SB[W[3], W[2], W[17], W[4]]/4 - SB[W[3], W[2], W[17], W[5]] + 
   2*SB[W[3], W[2], W[17], W[10]] - (3*SB[W[3], W[2], W[17], W[16]])/4 + 
   SB[W[3], W[2], W[17], W[17]]/4 - SB[W[3], W[2], W[17], W[18]]/2 + 
   SB[W[3], W[2], W[17], W[19]]/4 + (3*SB[W[3], W[2], W[17], W[20]])/4 + 
   SB[W[3], W[2], W[17], W[26]]/4 + SB[W[3], W[2], W[17], W[27]]/2 + 
   SB[W[3], W[2], W[17], W[28]]/4 + SB[W[3], W[2], W[17], W[29]]/4 - 
   SB[W[3], W[2], W[17], W[30]]/4 - SB[W[3], W[2], W[26], W[3]]/4 - 
   SB[W[3], W[2], W[26], W[4]]/4 + SB[W[3], W[2], W[26], W[16]]/4 + 
   SB[W[3], W[2], W[26], W[17]]/4 - SB[W[3], W[2], W[26], W[18]]/2 + 
   SB[W[3], W[2], W[26], W[19]]/4 + SB[W[3], W[2], W[26], W[20]]/4 + 
   SB[W[3], W[2], W[26], W[26]]/4 + SB[W[3], W[2], W[26], W[27]]/2 + 
   SB[W[3], W[2], W[26], W[28]]/4 + (3*SB[W[3], W[2], W[26], W[29]])/4 + 
   (3*SB[W[3], W[2], W[26], W[30]])/4 + SB[W[3], W[3], W[1], W[2]]/2 - 
   SB[W[3], W[3], W[1], W[3]]/2 + (3*SB[W[3], W[3], W[1], W[4]])/2 - 
   SB[W[3], W[3], W[1], W[13]] - SB[W[3], W[3], W[1], W[20]]/2 + 
   SB[W[3], W[3], W[1], W[29]]/2 + SB[W[3], W[3], W[2], W[1]]/2 - 
   (3*SB[W[3], W[3], W[2], W[4]])/2 + SB[W[3], W[3], W[2], W[5]]/2 + 
   SB[W[3], W[3], W[2], W[13]] - SB[W[3], W[3], W[2], W[17]]/2 - 
   SB[W[3], W[3], W[2], W[26]]/2 + (3*SB[W[3], W[3], W[4], W[1]])/2 - 
   (3*SB[W[3], W[3], W[4], W[2]])/2 - SB[W[3], W[3], W[4], W[4]] + 
   (3*SB[W[3], W[3], W[4], W[5]])/2 - SB[W[3], W[3], W[4], W[13]] + 
   SB[W[3], W[3], W[4], W[18]]/2 - SB[W[3], W[3], W[4], W[27]]/2 + 
   SB[W[3], W[3], W[5], W[2]]/2 - SB[W[3], W[3], W[5], W[3]]/2 + 
   (3*SB[W[3], W[3], W[5], W[4]])/2 - SB[W[3], W[3], W[5], W[13]] - 
   SB[W[3], W[3], W[5], W[20]]/2 + SB[W[3], W[3], W[5], W[29]]/2 - 
   (3*SB[W[3], W[3], W[13], W[1]])/2 + SB[W[3], W[3], W[13], W[2]] + 
   SB[W[3], W[3], W[13], W[3]]/2 - SB[W[3], W[3], W[13], W[4]]/2 - 
   (3*SB[W[3], W[3], W[13], W[5]])/2 + 2*SB[W[3], W[3], W[13], W[13]] - 
   SB[W[3], W[3], W[13], W[18]]/2 + SB[W[3], W[3], W[13], W[20]]/2 + 
   SB[W[3], W[3], W[13], W[27]]/2 - SB[W[3], W[3], W[13], W[29]]/2 - 
   SB[W[3], W[3], W[15], W[1]]/2 - SB[W[3], W[3], W[15], W[2]]/2 + 
   SB[W[3], W[3], W[15], W[3]]/2 - SB[W[3], W[3], W[15], W[5]]/2 + 
   SB[W[3], W[3], W[15], W[17]]/2 + SB[W[3], W[3], W[15], W[20]]/2 + 
   SB[W[3], W[3], W[15], W[26]]/2 - SB[W[3], W[3], W[15], W[29]]/2 - 
   2*SB[W[3], W[4], W[1], W[2]] + (7*SB[W[3], W[4], W[1], W[3]])/4 + 
   (7*SB[W[3], W[4], W[1], W[4]])/4 - 2*SB[W[3], W[4], W[1], W[5]] - 
   SB[W[3], W[4], W[1], W[11]] - SB[W[3], W[4], W[1], W[13]] + 
   (5*SB[W[3], W[4], W[1], W[16]])/4 + SB[W[3], W[4], W[1], W[17]]/4 - 
   SB[W[3], W[4], W[1], W[18]]/2 + SB[W[3], W[4], W[1], W[19]]/4 + 
   (5*SB[W[3], W[4], W[1], W[20]])/4 + SB[W[3], W[4], W[1], W[26]]/4 + 
   SB[W[3], W[4], W[1], W[27]]/2 + SB[W[3], W[4], W[1], W[28]]/4 - 
   SB[W[3], W[4], W[1], W[29]]/4 - SB[W[3], W[4], W[1], W[30]]/4 - 
   SB[W[3], W[4], W[2], W[1]] - SB[W[3], W[4], W[2], W[2]] - 
   (5*SB[W[3], W[4], W[2], W[3]])/4 + (7*SB[W[3], W[4], W[2], W[4]])/4 + 
   SB[W[3], W[4], W[2], W[5]] + (5*SB[W[3], W[4], W[2], W[16]])/4 + 
   SB[W[3], W[4], W[2], W[17]]/4 - SB[W[3], W[4], W[2], W[18]]/2 + 
   SB[W[3], W[4], W[2], W[19]]/4 - (3*SB[W[3], W[4], W[2], W[20]])/4 + 
   SB[W[3], W[4], W[2], W[26]]/4 + SB[W[3], W[4], W[2], W[27]]/2 + 
   SB[W[3], W[4], W[2], W[28]]/4 - SB[W[3], W[4], W[2], W[29]]/4 - 
   SB[W[3], W[4], W[2], W[30]]/4 + (3*SB[W[3], W[4], W[3], W[1]])/2 - 
   (3*SB[W[3], W[4], W[3], W[2]])/2 - SB[W[3], W[4], W[3], W[4]] + 
   (3*SB[W[3], W[4], W[3], W[5]])/2 - SB[W[3], W[4], W[3], W[13]] + 
   SB[W[3], W[4], W[3], W[18]]/2 - SB[W[3], W[4], W[3], W[27]]/2 + 
   (3*SB[W[3], W[4], W[4], W[1]])/2 + (3*SB[W[3], W[4], W[4], W[2]])/2 - 
   SB[W[3], W[4], W[4], W[3]] - (3*SB[W[3], W[4], W[4], W[5]])/2 - 
   SB[W[3], W[4], W[4], W[11]] + SB[W[3], W[4], W[4], W[18]]/2 - 
   SB[W[3], W[4], W[4], W[27]]/2 - SB[W[3], W[4], W[5], W[1]] + 
   SB[W[3], W[4], W[5], W[2]] + (7*SB[W[3], W[4], W[5], W[3]])/4 - 
   (5*SB[W[3], W[4], W[5], W[4]])/4 - SB[W[3], W[4], W[5], W[5]] - 
   (3*SB[W[3], W[4], W[5], W[16]])/4 + SB[W[3], W[4], W[5], W[17]]/4 - 
   SB[W[3], W[4], W[5], W[18]]/2 + SB[W[3], W[4], W[5], W[19]]/4 + 
   (5*SB[W[3], W[4], W[5], W[20]])/4 + SB[W[3], W[4], W[5], W[26]]/4 + 
   SB[W[3], W[4], W[5], W[27]]/2 + SB[W[3], W[4], W[5], W[28]]/4 - 
   SB[W[3], W[4], W[5], W[29]]/4 - SB[W[3], W[4], W[5], W[30]]/4 - 
   SB[W[3], W[4], W[11], W[1]] + 2*SB[W[3], W[4], W[11], W[2]] - 
   SB[W[3], W[4], W[11], W[4]] + 2*SB[W[3], W[4], W[11], W[11]] - 
   2*SB[W[3], W[4], W[11], W[16]] - SB[W[3], W[4], W[13], W[1]] - 
   SB[W[3], W[4], W[13], W[3]] + 2*SB[W[3], W[4], W[13], W[5]] + 
   2*SB[W[3], W[4], W[13], W[13]] - 2*SB[W[3], W[4], W[13], W[20]] + 
   SB[W[3], W[4], W[14], W[1]]/2 + SB[W[3], W[4], W[14], W[2]]/2 - 
   SB[W[3], W[4], W[14], W[4]]/2 + SB[W[3], W[4], W[14], W[5]]/2 - 
   SB[W[3], W[4], W[14], W[16]]/2 - SB[W[3], W[4], W[14], W[19]]/2 - 
   SB[W[3], W[4], W[14], W[28]]/2 + SB[W[3], W[4], W[14], W[30]]/2 + 
   SB[W[3], W[4], W[15], W[1]]/2 + SB[W[3], W[4], W[15], W[2]]/2 - 
   SB[W[3], W[4], W[15], W[3]]/2 + SB[W[3], W[4], W[15], W[5]]/2 - 
   SB[W[3], W[4], W[15], W[17]]/2 - SB[W[3], W[4], W[15], W[20]]/2 - 
   SB[W[3], W[4], W[15], W[26]]/2 + SB[W[3], W[4], W[15], W[29]]/2 - 
   SB[W[3], W[4], W[18], W[2]] + SB[W[3], W[4], W[18], W[3]]/4 + 
   SB[W[3], W[4], W[18], W[4]]/4 - SB[W[3], W[4], W[18], W[5]] + 
   (3*SB[W[3], W[4], W[18], W[16]])/4 - SB[W[3], W[4], W[18], W[17]]/4 + 
   SB[W[3], W[4], W[18], W[18]]/2 - SB[W[3], W[4], W[18], W[19]]/4 + 
   (3*SB[W[3], W[4], W[18], W[20]])/4 - SB[W[3], W[4], W[18], W[26]]/4 - 
   SB[W[3], W[4], W[18], W[27]]/2 - SB[W[3], W[4], W[18], W[28]]/4 + 
   SB[W[3], W[4], W[18], W[29]]/4 + SB[W[3], W[4], W[18], W[30]]/4 - 
   SB[W[3], W[4], W[27], W[3]]/4 - SB[W[3], W[4], W[27], W[4]]/4 + 
   SB[W[3], W[4], W[27], W[16]]/4 + SB[W[3], W[4], W[27], W[17]]/4 - 
   SB[W[3], W[4], W[27], W[18]]/2 + SB[W[3], W[4], W[27], W[19]]/4 + 
   SB[W[3], W[4], W[27], W[20]]/4 + SB[W[3], W[4], W[27], W[26]]/4 + 
   SB[W[3], W[4], W[27], W[27]]/2 + SB[W[3], W[4], W[27], W[28]]/4 + 
   (3*SB[W[3], W[4], W[27], W[29]])/4 + (3*SB[W[3], W[4], W[27], W[30]])/4 - 
   SB[W[3], W[5], W[1], W[4]] + SB[W[3], W[5], W[1], W[13]] + 
   SB[W[3], W[5], W[2], W[2]] + SB[W[3], W[5], W[2], W[3]]/4 + 
   SB[W[3], W[5], W[2], W[4]]/4 + SB[W[3], W[5], W[2], W[5]] - 
   2*SB[W[3], W[5], W[2], W[10]] + (3*SB[W[3], W[5], W[2], W[16]])/4 - 
   SB[W[3], W[5], W[2], W[17]]/4 + SB[W[3], W[5], W[2], W[18]]/2 - 
   SB[W[3], W[5], W[2], W[19]]/4 - (5*SB[W[3], W[5], W[2], W[20]])/4 - 
   SB[W[3], W[5], W[2], W[26]]/4 - SB[W[3], W[5], W[2], W[27]]/2 - 
   SB[W[3], W[5], W[2], W[28]]/4 + SB[W[3], W[5], W[2], W[29]]/4 + 
   SB[W[3], W[5], W[2], W[30]]/4 + SB[W[3], W[5], W[3], W[1]] - 
   SB[W[3], W[5], W[3], W[2]]/2 - (3*SB[W[3], W[5], W[3], W[3]])/4 + 
   (9*SB[W[3], W[5], W[3], W[4]])/4 - SB[W[3], W[5], W[3], W[5]]/2 + 
   2*SB[W[3], W[5], W[3], W[10]] - 3*SB[W[3], W[5], W[3], W[13]] - 
   (3*SB[W[3], W[5], W[3], W[16]])/4 - SB[W[3], W[5], W[3], W[17]]/4 - 
   SB[W[3], W[5], W[3], W[18]]/2 - SB[W[3], W[5], W[3], W[19]]/4 + 
   (5*SB[W[3], W[5], W[3], W[20]])/4 - SB[W[3], W[5], W[3], W[26]]/4 + 
   SB[W[3], W[5], W[3], W[27]]/2 - SB[W[3], W[5], W[3], W[28]]/4 - 
   SB[W[3], W[5], W[3], W[29]]/4 - SB[W[3], W[5], W[3], W[30]]/4 - 
   SB[W[3], W[5], W[4], W[1]] + SB[W[3], W[5], W[4], W[2]] + 
   (7*SB[W[3], W[5], W[4], W[3]])/4 - (5*SB[W[3], W[5], W[4], W[4]])/4 - 
   SB[W[3], W[5], W[4], W[5]] - (3*SB[W[3], W[5], W[4], W[16]])/4 + 
   SB[W[3], W[5], W[4], W[17]]/4 - SB[W[3], W[5], W[4], W[18]]/2 + 
   SB[W[3], W[5], W[4], W[19]]/4 + (5*SB[W[3], W[5], W[4], W[20]])/4 + 
   SB[W[3], W[5], W[4], W[26]]/4 + SB[W[3], W[5], W[4], W[27]]/2 + 
   SB[W[3], W[5], W[4], W[28]]/4 - SB[W[3], W[5], W[4], W[29]]/4 - 
   SB[W[3], W[5], W[4], W[30]]/4 - 2*SB[W[3], W[5], W[13], W[3]] - 
   SB[W[3], W[5], W[13], W[4]] + SB[W[3], W[5], W[13], W[5]] + 
   4*SB[W[3], W[5], W[13], W[13]] + SB[W[3], W[5], W[13], W[18]] - 
   3*SB[W[3], W[5], W[13], W[20]] - SB[W[3], W[5], W[13], W[27]] + 
   SB[W[3], W[5], W[13], W[29]] - SB[W[3], W[5], W[15], W[1]]/2 - 
   SB[W[3], W[5], W[15], W[2]]/2 + SB[W[3], W[5], W[15], W[3]]/2 - 
   SB[W[3], W[5], W[15], W[5]]/2 + SB[W[3], W[5], W[15], W[17]]/2 + 
   SB[W[3], W[5], W[15], W[20]]/2 + SB[W[3], W[5], W[15], W[26]]/2 - 
   SB[W[3], W[5], W[15], W[29]]/2 + SB[W[3], W[5], W[20], W[1]]/2 - 
   SB[W[3], W[5], W[20], W[2]] + SB[W[3], W[5], W[20], W[3]]/4 + 
   (3*SB[W[3], W[5], W[20], W[4]])/4 - 2*SB[W[3], W[5], W[20], W[13]] + 
   (3*SB[W[3], W[5], W[20], W[16]])/4 - SB[W[3], W[5], W[20], W[17]]/4 - 
   SB[W[3], W[5], W[20], W[18]]/2 + SB[W[3], W[5], W[20], W[19]]/4 + 
   (5*SB[W[3], W[5], W[20], W[20]])/4 - SB[W[3], W[5], W[20], W[26]]/4 + 
   SB[W[3], W[5], W[20], W[27]]/2 + SB[W[3], W[5], W[20], W[28]]/4 - 
   SB[W[3], W[5], W[20], W[29]]/4 + SB[W[3], W[5], W[20], W[30]]/4 + 
   SB[W[3], W[5], W[29], W[3]]/4 + SB[W[3], W[5], W[29], W[4]]/4 - 
   SB[W[3], W[5], W[29], W[16]]/4 - SB[W[3], W[5], W[29], W[17]]/4 + 
   SB[W[3], W[5], W[29], W[18]]/2 - SB[W[3], W[5], W[29], W[19]]/4 - 
   SB[W[3], W[5], W[29], W[20]]/4 - SB[W[3], W[5], W[29], W[26]]/4 - 
   SB[W[3], W[5], W[29], W[27]]/2 - SB[W[3], W[5], W[29], W[28]]/4 - 
   (3*SB[W[3], W[5], W[29], W[29]])/4 - (3*SB[W[3], W[5], W[29], W[30]])/4 + 
   2*SB[W[3], W[13], W[1], W[2]] - (5*SB[W[3], W[13], W[1], W[3]])/4 - 
   (5*SB[W[3], W[13], W[1], W[4]])/4 + (3*SB[W[3], W[13], W[1], W[5]])/2 + 
   SB[W[3], W[13], W[1], W[13]] - (3*SB[W[3], W[13], W[1], W[16]])/4 - 
   SB[W[3], W[13], W[1], W[17]]/4 + SB[W[3], W[13], W[1], W[18]]/2 - 
   SB[W[3], W[13], W[1], W[19]]/4 - (5*SB[W[3], W[13], W[1], W[20]])/4 - 
   SB[W[3], W[13], W[1], W[26]]/4 - SB[W[3], W[13], W[1], W[27]]/2 - 
   SB[W[3], W[13], W[1], W[28]]/4 + SB[W[3], W[13], W[1], W[29]]/4 - 
   SB[W[3], W[13], W[1], W[30]]/4 + SB[W[3], W[13], W[2], W[1]] + 
   SB[W[3], W[13], W[2], W[3]] - 2*SB[W[3], W[13], W[2], W[5]] - 
   2*SB[W[3], W[13], W[2], W[13]] + 2*SB[W[3], W[13], W[2], W[20]] - 
   (3*SB[W[3], W[13], W[3], W[1]])/2 - (5*SB[W[3], W[13], W[3], W[3]])/4 - 
   (5*SB[W[3], W[13], W[3], W[4]])/4 - SB[W[3], W[13], W[3], W[5]] + 
   5*SB[W[3], W[13], W[3], W[13]] + (3*SB[W[3], W[13], W[3], W[16]])/4 + 
   SB[W[3], W[13], W[3], W[17]]/4 + SB[W[3], W[13], W[3], W[19]]/4 - 
   (5*SB[W[3], W[13], W[3], W[20]])/4 + SB[W[3], W[13], W[3], W[26]]/4 + 
   SB[W[3], W[13], W[3], W[28]]/4 + SB[W[3], W[13], W[3], W[29]]/4 + 
   SB[W[3], W[13], W[3], W[30]]/4 - SB[W[3], W[13], W[4], W[1]] - 
   SB[W[3], W[13], W[4], W[2]] - (3*SB[W[3], W[13], W[4], W[3]])/4 + 
   SB[W[3], W[13], W[4], W[4]]/4 + SB[W[3], W[13], W[4], W[5]] + 
   2*SB[W[3], W[13], W[4], W[13]] + (3*SB[W[3], W[13], W[4], W[16]])/4 - 
   SB[W[3], W[13], W[4], W[17]]/4 + SB[W[3], W[13], W[4], W[18]]/2 - 
   SB[W[3], W[13], W[4], W[19]]/4 - (5*SB[W[3], W[13], W[4], W[20]])/4 - 
   SB[W[3], W[13], W[4], W[26]]/4 - SB[W[3], W[13], W[4], W[27]]/2 - 
   SB[W[3], W[13], W[4], W[28]]/4 + SB[W[3], W[13], W[4], W[29]]/4 + 
   SB[W[3], W[13], W[4], W[30]]/4 + SB[W[3], W[13], W[5], W[1]]/2 - 
   SB[W[3], W[13], W[5], W[2]] - (7*SB[W[3], W[13], W[5], W[3]])/4 - 
   SB[W[3], W[13], W[5], W[4]]/4 + SB[W[3], W[13], W[5], W[5]] + 
   2*SB[W[3], W[13], W[5], W[13]] + (3*SB[W[3], W[13], W[5], W[16]])/4 - 
   SB[W[3], W[13], W[5], W[17]]/4 + SB[W[3], W[13], W[5], W[18]]/2 + 
   SB[W[3], W[13], W[5], W[19]]/4 - (7*SB[W[3], W[13], W[5], W[20]])/4 - 
   SB[W[3], W[13], W[5], W[26]]/4 - SB[W[3], W[13], W[5], W[27]]/2 + 
   SB[W[3], W[13], W[5], W[28]]/4 + (3*SB[W[3], W[13], W[5], W[29]])/4 + 
   SB[W[3], W[13], W[5], W[30]]/4 + (3*SB[W[3], W[13], W[13], W[1]])/2 - 
   2*SB[W[3], W[13], W[13], W[2]] + (9*SB[W[3], W[13], W[13], W[3]])/2 + 
   (7*SB[W[3], W[13], W[13], W[4]])/2 - (3*SB[W[3], W[13], W[13], W[5]])/2 - 
   10*SB[W[3], W[13], W[13], W[13]] - (3*SB[W[3], W[13], W[13], W[18]])/2 + 
   (11*SB[W[3], W[13], W[13], W[20]])/2 + (3*SB[W[3], W[13], W[13], W[27]])/
    2 - (3*SB[W[3], W[13], W[13], W[29]])/2 + SB[W[3], W[13], W[18], W[2]] - 
   SB[W[3], W[13], W[18], W[3]]/4 - SB[W[3], W[13], W[18], W[4]]/4 + 
   SB[W[3], W[13], W[18], W[5]] - (3*SB[W[3], W[13], W[18], W[16]])/4 + 
   SB[W[3], W[13], W[18], W[17]]/4 - SB[W[3], W[13], W[18], W[18]]/2 + 
   SB[W[3], W[13], W[18], W[19]]/4 - (3*SB[W[3], W[13], W[18], W[20]])/4 + 
   SB[W[3], W[13], W[18], W[26]]/4 + SB[W[3], W[13], W[18], W[27]]/2 + 
   SB[W[3], W[13], W[18], W[28]]/4 - SB[W[3], W[13], W[18], W[29]]/4 - 
   SB[W[3], W[13], W[18], W[30]]/4 - SB[W[3], W[13], W[20], W[1]]/2 + 
   SB[W[3], W[13], W[20], W[2]] - SB[W[3], W[13], W[20], W[3]]/4 - 
   (3*SB[W[3], W[13], W[20], W[4]])/4 + 2*SB[W[3], W[13], W[20], W[13]] - 
   (3*SB[W[3], W[13], W[20], W[16]])/4 + SB[W[3], W[13], W[20], W[17]]/4 + 
   SB[W[3], W[13], W[20], W[18]]/2 - SB[W[3], W[13], W[20], W[19]]/4 - 
   (5*SB[W[3], W[13], W[20], W[20]])/4 + SB[W[3], W[13], W[20], W[26]]/4 - 
   SB[W[3], W[13], W[20], W[27]]/2 - SB[W[3], W[13], W[20], W[28]]/4 + 
   SB[W[3], W[13], W[20], W[29]]/4 - SB[W[3], W[13], W[20], W[30]]/4 + 
   SB[W[3], W[13], W[27], W[3]]/4 + SB[W[3], W[13], W[27], W[4]]/4 - 
   SB[W[3], W[13], W[27], W[16]]/4 - SB[W[3], W[13], W[27], W[17]]/4 + 
   SB[W[3], W[13], W[27], W[18]]/2 - SB[W[3], W[13], W[27], W[19]]/4 - 
   SB[W[3], W[13], W[27], W[20]]/4 - SB[W[3], W[13], W[27], W[26]]/4 - 
   SB[W[3], W[13], W[27], W[27]]/2 - SB[W[3], W[13], W[27], W[28]]/4 - 
   (3*SB[W[3], W[13], W[27], W[29]])/4 - (3*SB[W[3], W[13], W[27], W[30]])/
    4 - SB[W[3], W[13], W[29], W[3]]/4 - SB[W[3], W[13], W[29], W[4]]/4 + 
   SB[W[3], W[13], W[29], W[16]]/4 + SB[W[3], W[13], W[29], W[17]]/4 - 
   SB[W[3], W[13], W[29], W[18]]/2 + SB[W[3], W[13], W[29], W[19]]/4 + 
   SB[W[3], W[13], W[29], W[20]]/4 + SB[W[3], W[13], W[29], W[26]]/4 + 
   SB[W[3], W[13], W[29], W[27]]/2 + SB[W[3], W[13], W[29], W[28]]/4 + 
   (3*SB[W[3], W[13], W[29], W[29]])/4 + (3*SB[W[3], W[13], W[29], W[30]])/
    4 - (3*SB[W[3], W[15], W[1], W[2]])/2 + (3*SB[W[3], W[15], W[1], W[3]])/
    4 + (3*SB[W[3], W[15], W[1], W[4]])/4 - SB[W[3], W[15], W[1], W[5]]/2 - 
   2*SB[W[3], W[15], W[1], W[13]] + (3*SB[W[3], W[15], W[1], W[16]])/4 + 
   SB[W[3], W[15], W[1], W[17]]/4 - SB[W[3], W[15], W[1], W[18]]/2 + 
   SB[W[3], W[15], W[1], W[19]]/4 + (7*SB[W[3], W[15], W[1], W[20]])/4 + 
   SB[W[3], W[15], W[1], W[26]]/4 + SB[W[3], W[15], W[1], W[27]]/2 + 
   SB[W[3], W[15], W[1], W[28]]/4 - (3*SB[W[3], W[15], W[1], W[29]])/4 + 
   SB[W[3], W[15], W[1], W[30]]/4 - SB[W[3], W[15], W[2], W[1]]/2 - 
   SB[W[3], W[15], W[2], W[2]] - SB[W[3], W[15], W[2], W[3]]/4 + 
   SB[W[3], W[15], W[2], W[4]]/4 - (3*SB[W[3], W[15], W[2], W[5]])/2 + 
   2*SB[W[3], W[15], W[2], W[10]] - (3*SB[W[3], W[15], W[2], W[16]])/4 + 
   (3*SB[W[3], W[15], W[2], W[17]])/4 - SB[W[3], W[15], W[2], W[18]]/2 + 
   SB[W[3], W[15], W[2], W[19]]/4 + (5*SB[W[3], W[15], W[2], W[20]])/4 + 
   (3*SB[W[3], W[15], W[2], W[26]])/4 + SB[W[3], W[15], W[2], W[27]]/2 + 
   SB[W[3], W[15], W[2], W[28]]/4 - SB[W[3], W[15], W[2], W[29]]/4 - 
   SB[W[3], W[15], W[2], W[30]]/4 - (3*SB[W[3], W[15], W[3], W[1]])/2 + 
   SB[W[3], W[15], W[3], W[2]]/2 + (3*SB[W[3], W[15], W[3], W[3]])/4 - 
   (3*SB[W[3], W[15], W[3], W[4]])/4 - 2*SB[W[3], W[15], W[3], W[10]] + 
   2*SB[W[3], W[15], W[3], W[13]] + (3*SB[W[3], W[15], W[3], W[16]])/4 + 
   (3*SB[W[3], W[15], W[3], W[17]])/4 + SB[W[3], W[15], W[3], W[18]]/2 + 
   SB[W[3], W[15], W[3], W[19]]/4 - (5*SB[W[3], W[15], W[3], W[20]])/4 + 
   (3*SB[W[3], W[15], W[3], W[26]])/4 - SB[W[3], W[15], W[3], W[27]]/2 + 
   SB[W[3], W[15], W[3], W[28]]/4 + SB[W[3], W[15], W[3], W[29]]/4 + 
   SB[W[3], W[15], W[3], W[30]]/4 + SB[W[3], W[15], W[4], W[1]]/2 + 
   SB[W[3], W[15], W[4], W[2]]/2 - SB[W[3], W[15], W[4], W[3]]/2 + 
   SB[W[3], W[15], W[4], W[5]]/2 - SB[W[3], W[15], W[4], W[17]]/2 - 
   SB[W[3], W[15], W[4], W[20]]/2 - SB[W[3], W[15], W[4], W[26]]/2 + 
   SB[W[3], W[15], W[4], W[29]]/2 + SB[W[3], W[15], W[5], W[1]]/2 - 
   (3*SB[W[3], W[15], W[5], W[2]])/2 + SB[W[3], W[15], W[5], W[3]]/4 + 
   (3*SB[W[3], W[15], W[5], W[4]])/4 - SB[W[3], W[15], W[5], W[5]] + 
   2*SB[W[3], W[15], W[5], W[10]] - 2*SB[W[3], W[15], W[5], W[13]] - 
   (3*SB[W[3], W[15], W[5], W[16]])/4 + SB[W[3], W[15], W[5], W[17]]/4 - 
   SB[W[3], W[15], W[5], W[18]]/2 - SB[W[3], W[15], W[5], W[19]]/4 + 
   (9*SB[W[3], W[15], W[5], W[20]])/4 + SB[W[3], W[15], W[5], W[26]]/4 + 
   SB[W[3], W[15], W[5], W[27]]/2 - SB[W[3], W[15], W[5], W[28]]/4 - 
   (5*SB[W[3], W[15], W[5], W[29]])/4 - SB[W[3], W[15], W[5], W[30]]/4 + 
   (3*SB[W[3], W[15], W[15], W[1]])/2 + (3*SB[W[3], W[15], W[15], W[2]])/2 - 
   (3*SB[W[3], W[15], W[15], W[3]])/2 + (3*SB[W[3], W[15], W[15], W[5]])/2 - 
   (3*SB[W[3], W[15], W[15], W[17]])/2 - (3*SB[W[3], W[15], W[15], W[20]])/
    2 - (3*SB[W[3], W[15], W[15], W[26]])/2 + 
   (3*SB[W[3], W[15], W[15], W[29]])/2 + SB[W[3], W[15], W[17], W[2]]/2 + 
   (3*SB[W[3], W[15], W[17], W[3]])/4 - SB[W[3], W[15], W[17], W[4]]/4 + 
   SB[W[3], W[15], W[17], W[5]] - 2*SB[W[3], W[15], W[17], W[10]] + 
   (3*SB[W[3], W[15], W[17], W[16]])/4 - SB[W[3], W[15], W[17], W[17]]/4 + 
   SB[W[3], W[15], W[17], W[18]]/2 - SB[W[3], W[15], W[17], W[19]]/4 - 
   (3*SB[W[3], W[15], W[17], W[20]])/4 - SB[W[3], W[15], W[17], W[26]]/4 - 
   SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[17], W[28]]/4 - 
   SB[W[3], W[15], W[17], W[29]]/4 + SB[W[3], W[15], W[17], W[30]]/4 - 
   SB[W[3], W[15], W[20], W[1]]/2 + SB[W[3], W[15], W[20], W[2]] - 
   SB[W[3], W[15], W[20], W[3]]/4 - (3*SB[W[3], W[15], W[20], W[4]])/4 + 
   2*SB[W[3], W[15], W[20], W[13]] - (3*SB[W[3], W[15], W[20], W[16]])/4 + 
   SB[W[3], W[15], W[20], W[17]]/4 + SB[W[3], W[15], W[20], W[18]]/2 - 
   SB[W[3], W[15], W[20], W[19]]/4 - (5*SB[W[3], W[15], W[20], W[20]])/4 + 
   SB[W[3], W[15], W[20], W[26]]/4 - SB[W[3], W[15], W[20], W[27]]/2 - 
   SB[W[3], W[15], W[20], W[28]]/4 + SB[W[3], W[15], W[20], W[29]]/4 - 
   SB[W[3], W[15], W[20], W[30]]/4 + SB[W[3], W[15], W[26], W[3]]/4 + 
   SB[W[3], W[15], W[26], W[4]]/4 - SB[W[3], W[15], W[26], W[16]]/4 - 
   SB[W[3], W[15], W[26], W[17]]/4 + SB[W[3], W[15], W[26], W[18]]/2 - 
   SB[W[3], W[15], W[26], W[19]]/4 - SB[W[3], W[15], W[26], W[20]]/4 - 
   SB[W[3], W[15], W[26], W[26]]/4 - SB[W[3], W[15], W[26], W[27]]/2 - 
   SB[W[3], W[15], W[26], W[28]]/4 - (3*SB[W[3], W[15], W[26], W[29]])/4 - 
   (3*SB[W[3], W[15], W[26], W[30]])/4 - SB[W[3], W[15], W[29], W[3]]/4 - 
   SB[W[3], W[15], W[29], W[4]]/4 + SB[W[3], W[15], W[29], W[16]]/4 + 
   SB[W[3], W[15], W[29], W[17]]/4 - SB[W[3], W[15], W[29], W[18]]/2 + 
   SB[W[3], W[15], W[29], W[19]]/4 + SB[W[3], W[15], W[29], W[20]]/4 + 
   SB[W[3], W[15], W[29], W[26]]/4 + SB[W[3], W[15], W[29], W[27]]/2 + 
   SB[W[3], W[15], W[29], W[28]]/4 + (3*SB[W[3], W[15], W[29], W[29]])/4 + 
   (3*SB[W[3], W[15], W[29], W[30]])/4 - SB[W[4], W[1], W[1], W[3]] - 
   SB[W[4], W[1], W[1], W[4]] + SB[W[4], W[1], W[1], W[11]] + 
   SB[W[4], W[1], W[1], W[13]] - SB[W[4], W[1], W[2], W[3]] + 
   SB[W[4], W[1], W[2], W[11]] - SB[W[4], W[1], W[3], W[1]] - 
   2*SB[W[4], W[1], W[3], W[2]] + (3*SB[W[4], W[1], W[3], W[3]])/4 + 
   (7*SB[W[4], W[1], W[3], W[4]])/4 - SB[W[4], W[1], W[3], W[11]] + 
   SB[W[4], W[1], W[3], W[13]] + (5*SB[W[4], W[1], W[3], W[16]])/4 + 
   SB[W[4], W[1], W[3], W[17]]/4 - SB[W[4], W[1], W[3], W[18]]/2 + 
   SB[W[4], W[1], W[3], W[19]]/4 - (3*SB[W[4], W[1], W[3], W[20]])/4 + 
   SB[W[4], W[1], W[3], W[26]]/4 + SB[W[4], W[1], W[3], W[27]]/2 + 
   SB[W[4], W[1], W[3], W[28]]/4 - SB[W[4], W[1], W[3], W[29]]/4 - 
   SB[W[4], W[1], W[3], W[30]]/4 - SB[W[4], W[1], W[4], W[2]]/2 + 
   (9*SB[W[4], W[1], W[4], W[3]])/4 + (5*SB[W[4], W[1], W[4], W[4]])/4 + 
   (3*SB[W[4], W[1], W[4], W[5]])/2 - 4*SB[W[4], W[1], W[4], W[11]] + 
   (5*SB[W[4], W[1], W[4], W[16]])/4 - SB[W[4], W[1], W[4], W[17]]/4 - 
   SB[W[4], W[1], W[4], W[18]]/2 - SB[W[4], W[1], W[4], W[19]]/4 - 
   (3*SB[W[4], W[1], W[4], W[20]])/4 - SB[W[4], W[1], W[4], W[26]]/4 + 
   SB[W[4], W[1], W[4], W[27]]/2 - SB[W[4], W[1], W[4], W[28]]/4 - 
   SB[W[4], W[1], W[4], W[29]]/4 - SB[W[4], W[1], W[4], W[30]]/4 + 
   SB[W[4], W[1], W[5], W[2]] - (3*SB[W[4], W[1], W[5], W[3]])/4 + 
   SB[W[4], W[1], W[5], W[4]]/4 + SB[W[4], W[1], W[5], W[5]] + 
   SB[W[4], W[1], W[5], W[11]] - (5*SB[W[4], W[1], W[5], W[16]])/4 - 
   SB[W[4], W[1], W[5], W[17]]/4 + SB[W[4], W[1], W[5], W[18]]/2 - 
   SB[W[4], W[1], W[5], W[19]]/4 - (5*SB[W[4], W[1], W[5], W[20]])/4 - 
   SB[W[4], W[1], W[5], W[26]]/4 - SB[W[4], W[1], W[5], W[27]]/2 - 
   SB[W[4], W[1], W[5], W[28]]/4 + SB[W[4], W[1], W[5], W[29]]/4 + 
   SB[W[4], W[1], W[5], W[30]]/4 + 2*SB[W[4], W[1], W[11], W[2]] - 
   2*SB[W[4], W[1], W[11], W[3]] - 3*SB[W[4], W[1], W[11], W[4]] + 
   SB[W[4], W[1], W[11], W[5]] + 4*SB[W[4], W[1], W[11], W[11]] - 
   3*SB[W[4], W[1], W[11], W[16]] + SB[W[4], W[1], W[11], W[18]] - 
   SB[W[4], W[1], W[11], W[27]] + SB[W[4], W[1], W[11], W[30]] + 
   SB[W[4], W[1], W[13], W[1]] + SB[W[4], W[1], W[13], W[3]] - 
   2*SB[W[4], W[1], W[13], W[5]] - 2*SB[W[4], W[1], W[13], W[13]] + 
   2*SB[W[4], W[1], W[13], W[20]] - SB[W[4], W[1], W[14], W[1]]/2 - 
   SB[W[4], W[1], W[14], W[2]]/2 + SB[W[4], W[1], W[14], W[4]]/2 - 
   SB[W[4], W[1], W[14], W[5]]/2 + SB[W[4], W[1], W[14], W[16]]/2 + 
   SB[W[4], W[1], W[14], W[19]]/2 + SB[W[4], W[1], W[14], W[28]]/2 - 
   SB[W[4], W[1], W[14], W[30]]/2 + SB[W[4], W[1], W[16], W[1]]/2 + 
   (3*SB[W[4], W[1], W[16], W[3]])/4 + SB[W[4], W[1], W[16], W[4]]/4 - 
   SB[W[4], W[1], W[16], W[5]] - 2*SB[W[4], W[1], W[16], W[11]] + 
   (5*SB[W[4], W[1], W[16], W[16]])/4 + SB[W[4], W[1], W[16], W[17]]/4 - 
   SB[W[4], W[1], W[16], W[18]]/2 - SB[W[4], W[1], W[16], W[19]]/4 + 
   (3*SB[W[4], W[1], W[16], W[20]])/4 + SB[W[4], W[1], W[16], W[26]]/4 + 
   SB[W[4], W[1], W[16], W[27]]/2 - SB[W[4], W[1], W[16], W[28]]/4 + 
   SB[W[4], W[1], W[16], W[29]]/4 - SB[W[4], W[1], W[16], W[30]]/4 + 
   SB[W[4], W[1], W[30], W[3]]/4 + SB[W[4], W[1], W[30], W[4]]/4 - 
   SB[W[4], W[1], W[30], W[16]]/4 - SB[W[4], W[1], W[30], W[17]]/4 + 
   SB[W[4], W[1], W[30], W[18]]/2 - SB[W[4], W[1], W[30], W[19]]/4 - 
   SB[W[4], W[1], W[30], W[20]]/4 - SB[W[4], W[1], W[30], W[26]]/4 - 
   SB[W[4], W[1], W[30], W[27]]/2 - SB[W[4], W[1], W[30], W[28]]/4 - 
   (3*SB[W[4], W[1], W[30], W[29]])/4 - (3*SB[W[4], W[1], W[30], W[30]])/4 - 
   SB[W[4], W[2], W[1], W[3]] + SB[W[4], W[2], W[1], W[11]] - 
   SB[W[4], W[2], W[3], W[1]] - SB[W[4], W[2], W[3], W[2]] - 
   (5*SB[W[4], W[2], W[3], W[3]])/4 + (7*SB[W[4], W[2], W[3], W[4]])/4 + 
   SB[W[4], W[2], W[3], W[5]] + (5*SB[W[4], W[2], W[3], W[16]])/4 + 
   SB[W[4], W[2], W[3], W[17]]/4 - SB[W[4], W[2], W[3], W[18]]/2 + 
   SB[W[4], W[2], W[3], W[19]]/4 - (3*SB[W[4], W[2], W[3], W[20]])/4 + 
   SB[W[4], W[2], W[3], W[26]]/4 + SB[W[4], W[2], W[3], W[27]]/2 + 
   SB[W[4], W[2], W[3], W[28]]/4 - SB[W[4], W[2], W[3], W[29]]/4 - 
   SB[W[4], W[2], W[3], W[30]]/4 + SB[W[4], W[2], W[4], W[1]] - 
   SB[W[4], W[2], W[4], W[2]]/2 + (9*SB[W[4], W[2], W[4], W[3]])/4 - 
   (3*SB[W[4], W[2], W[4], W[4]])/4 - SB[W[4], W[2], W[4], W[5]]/2 + 
   2*SB[W[4], W[2], W[4], W[7]] - 3*SB[W[4], W[2], W[4], W[11]] + 
   (5*SB[W[4], W[2], W[4], W[16]])/4 - SB[W[4], W[2], W[4], W[17]]/4 - 
   SB[W[4], W[2], W[4], W[18]]/2 - SB[W[4], W[2], W[4], W[19]]/4 - 
   (3*SB[W[4], W[2], W[4], W[20]])/4 - SB[W[4], W[2], W[4], W[26]]/4 + 
   SB[W[4], W[2], W[4], W[27]]/2 - SB[W[4], W[2], W[4], W[28]]/4 - 
   SB[W[4], W[2], W[4], W[29]]/4 - SB[W[4], W[2], W[4], W[30]]/4 + 
   SB[W[4], W[2], W[5], W[2]] + SB[W[4], W[2], W[5], W[3]]/4 + 
   SB[W[4], W[2], W[5], W[4]]/4 + SB[W[4], W[2], W[5], W[5]] - 
   2*SB[W[4], W[2], W[5], W[7]] - (5*SB[W[4], W[2], W[5], W[16]])/4 - 
   SB[W[4], W[2], W[5], W[17]]/4 + SB[W[4], W[2], W[5], W[18]]/2 - 
   SB[W[4], W[2], W[5], W[19]]/4 + (3*SB[W[4], W[2], W[5], W[20]])/4 - 
   SB[W[4], W[2], W[5], W[26]]/4 - SB[W[4], W[2], W[5], W[27]]/2 - 
   SB[W[4], W[2], W[5], W[28]]/4 + SB[W[4], W[2], W[5], W[29]]/4 + 
   SB[W[4], W[2], W[5], W[30]]/4 + SB[W[4], W[2], W[11], W[2]] - 
   SB[W[4], W[2], W[11], W[3]] - 2*SB[W[4], W[2], W[11], W[4]] + 
   4*SB[W[4], W[2], W[11], W[11]] - 3*SB[W[4], W[2], W[11], W[16]] + 
   SB[W[4], W[2], W[11], W[18]] - SB[W[4], W[2], W[11], W[27]] + 
   SB[W[4], W[2], W[11], W[30]] - SB[W[4], W[2], W[14], W[1]]/2 - 
   SB[W[4], W[2], W[14], W[2]]/2 + SB[W[4], W[2], W[14], W[4]]/2 - 
   SB[W[4], W[2], W[14], W[5]]/2 + SB[W[4], W[2], W[14], W[16]]/2 + 
   SB[W[4], W[2], W[14], W[19]]/2 + SB[W[4], W[2], W[14], W[28]]/2 - 
   SB[W[4], W[2], W[14], W[30]]/2 + SB[W[4], W[2], W[16], W[1]]/2 + 
   (3*SB[W[4], W[2], W[16], W[3]])/4 + SB[W[4], W[2], W[16], W[4]]/4 - 
   SB[W[4], W[2], W[16], W[5]] - 2*SB[W[4], W[2], W[16], W[11]] + 
   (5*SB[W[4], W[2], W[16], W[16]])/4 + SB[W[4], W[2], W[16], W[17]]/4 - 
   SB[W[4], W[2], W[16], W[18]]/2 - SB[W[4], W[2], W[16], W[19]]/4 + 
   (3*SB[W[4], W[2], W[16], W[20]])/4 + SB[W[4], W[2], W[16], W[26]]/4 + 
   SB[W[4], W[2], W[16], W[27]]/2 - SB[W[4], W[2], W[16], W[28]]/4 + 
   SB[W[4], W[2], W[16], W[29]]/4 - SB[W[4], W[2], W[16], W[30]]/4 + 
   SB[W[4], W[2], W[30], W[3]]/4 + SB[W[4], W[2], W[30], W[4]]/4 - 
   SB[W[4], W[2], W[30], W[16]]/4 - SB[W[4], W[2], W[30], W[17]]/4 + 
   SB[W[4], W[2], W[30], W[18]]/2 - SB[W[4], W[2], W[30], W[19]]/4 - 
   SB[W[4], W[2], W[30], W[20]]/4 - SB[W[4], W[2], W[30], W[26]]/4 - 
   SB[W[4], W[2], W[30], W[27]]/2 - SB[W[4], W[2], W[30], W[28]]/4 - 
   (3*SB[W[4], W[2], W[30], W[29]])/4 - (3*SB[W[4], W[2], W[30], W[30]])/4 - 
   2*SB[W[4], W[3], W[1], W[2]] + (7*SB[W[4], W[3], W[1], W[3]])/4 + 
   (7*SB[W[4], W[3], W[1], W[4]])/4 - 2*SB[W[4], W[3], W[1], W[5]] - 
   SB[W[4], W[3], W[1], W[11]] - SB[W[4], W[3], W[1], W[13]] + 
   (5*SB[W[4], W[3], W[1], W[16]])/4 + SB[W[4], W[3], W[1], W[17]]/4 - 
   SB[W[4], W[3], W[1], W[18]]/2 + SB[W[4], W[3], W[1], W[19]]/4 + 
   (5*SB[W[4], W[3], W[1], W[20]])/4 + SB[W[4], W[3], W[1], W[26]]/4 + 
   SB[W[4], W[3], W[1], W[27]]/2 + SB[W[4], W[3], W[1], W[28]]/4 - 
   SB[W[4], W[3], W[1], W[29]]/4 - SB[W[4], W[3], W[1], W[30]]/4 - 
   SB[W[4], W[3], W[2], W[1]] - SB[W[4], W[3], W[2], W[2]] - 
   (5*SB[W[4], W[3], W[2], W[3]])/4 + (7*SB[W[4], W[3], W[2], W[4]])/4 + 
   SB[W[4], W[3], W[2], W[5]] + (5*SB[W[4], W[3], W[2], W[16]])/4 + 
   SB[W[4], W[3], W[2], W[17]]/4 - SB[W[4], W[3], W[2], W[18]]/2 + 
   SB[W[4], W[3], W[2], W[19]]/4 - (3*SB[W[4], W[3], W[2], W[20]])/4 + 
   SB[W[4], W[3], W[2], W[26]]/4 + SB[W[4], W[3], W[2], W[27]]/2 + 
   SB[W[4], W[3], W[2], W[28]]/4 - SB[W[4], W[3], W[2], W[29]]/4 - 
   SB[W[4], W[3], W[2], W[30]]/4 + (3*SB[W[4], W[3], W[3], W[1]])/2 - 
   (3*SB[W[4], W[3], W[3], W[2]])/2 - SB[W[4], W[3], W[3], W[4]] + 
   (3*SB[W[4], W[3], W[3], W[5]])/2 - SB[W[4], W[3], W[3], W[13]] + 
   SB[W[4], W[3], W[3], W[18]]/2 - SB[W[4], W[3], W[3], W[27]]/2 + 
   (3*SB[W[4], W[3], W[4], W[1]])/2 + (3*SB[W[4], W[3], W[4], W[2]])/2 - 
   SB[W[4], W[3], W[4], W[3]] - (3*SB[W[4], W[3], W[4], W[5]])/2 - 
   SB[W[4], W[3], W[4], W[11]] + SB[W[4], W[3], W[4], W[18]]/2 - 
   SB[W[4], W[3], W[4], W[27]]/2 - SB[W[4], W[3], W[5], W[1]] + 
   SB[W[4], W[3], W[5], W[2]] + (7*SB[W[4], W[3], W[5], W[3]])/4 - 
   (5*SB[W[4], W[3], W[5], W[4]])/4 - SB[W[4], W[3], W[5], W[5]] - 
   (3*SB[W[4], W[3], W[5], W[16]])/4 + SB[W[4], W[3], W[5], W[17]]/4 - 
   SB[W[4], W[3], W[5], W[18]]/2 + SB[W[4], W[3], W[5], W[19]]/4 + 
   (5*SB[W[4], W[3], W[5], W[20]])/4 + SB[W[4], W[3], W[5], W[26]]/4 + 
   SB[W[4], W[3], W[5], W[27]]/2 + SB[W[4], W[3], W[5], W[28]]/4 - 
   SB[W[4], W[3], W[5], W[29]]/4 - SB[W[4], W[3], W[5], W[30]]/4 - 
   SB[W[4], W[3], W[11], W[1]] + 2*SB[W[4], W[3], W[11], W[2]] - 
   SB[W[4], W[3], W[11], W[4]] + 2*SB[W[4], W[3], W[11], W[11]] - 
   2*SB[W[4], W[3], W[11], W[16]] - SB[W[4], W[3], W[13], W[1]] - 
   SB[W[4], W[3], W[13], W[3]] + 2*SB[W[4], W[3], W[13], W[5]] + 
   2*SB[W[4], W[3], W[13], W[13]] - 2*SB[W[4], W[3], W[13], W[20]] + 
   SB[W[4], W[3], W[14], W[1]]/2 + SB[W[4], W[3], W[14], W[2]]/2 - 
   SB[W[4], W[3], W[14], W[4]]/2 + SB[W[4], W[3], W[14], W[5]]/2 - 
   SB[W[4], W[3], W[14], W[16]]/2 - SB[W[4], W[3], W[14], W[19]]/2 - 
   SB[W[4], W[3], W[14], W[28]]/2 + SB[W[4], W[3], W[14], W[30]]/2 + 
   SB[W[4], W[3], W[15], W[1]]/2 + SB[W[4], W[3], W[15], W[2]]/2 - 
   SB[W[4], W[3], W[15], W[3]]/2 + SB[W[4], W[3], W[15], W[5]]/2 - 
   SB[W[4], W[3], W[15], W[17]]/2 - SB[W[4], W[3], W[15], W[20]]/2 - 
   SB[W[4], W[3], W[15], W[26]]/2 + SB[W[4], W[3], W[15], W[29]]/2 - 
   SB[W[4], W[3], W[18], W[2]] + SB[W[4], W[3], W[18], W[3]]/4 + 
   SB[W[4], W[3], W[18], W[4]]/4 - SB[W[4], W[3], W[18], W[5]] + 
   (3*SB[W[4], W[3], W[18], W[16]])/4 - SB[W[4], W[3], W[18], W[17]]/4 + 
   SB[W[4], W[3], W[18], W[18]]/2 - SB[W[4], W[3], W[18], W[19]]/4 + 
   (3*SB[W[4], W[3], W[18], W[20]])/4 - SB[W[4], W[3], W[18], W[26]]/4 - 
   SB[W[4], W[3], W[18], W[27]]/2 - SB[W[4], W[3], W[18], W[28]]/4 + 
   SB[W[4], W[3], W[18], W[29]]/4 + SB[W[4], W[3], W[18], W[30]]/4 - 
   SB[W[4], W[3], W[27], W[3]]/4 - SB[W[4], W[3], W[27], W[4]]/4 + 
   SB[W[4], W[3], W[27], W[16]]/4 + SB[W[4], W[3], W[27], W[17]]/4 - 
   SB[W[4], W[3], W[27], W[18]]/2 + SB[W[4], W[3], W[27], W[19]]/4 + 
   SB[W[4], W[3], W[27], W[20]]/4 + SB[W[4], W[3], W[27], W[26]]/4 + 
   SB[W[4], W[3], W[27], W[27]]/2 + SB[W[4], W[3], W[27], W[28]]/4 + 
   (3*SB[W[4], W[3], W[27], W[29]])/4 + (3*SB[W[4], W[3], W[27], W[30]])/4 + 
   (3*SB[W[4], W[4], W[1], W[3]])/2 - SB[W[4], W[4], W[1], W[4]]/2 + 
   SB[W[4], W[4], W[1], W[5]]/2 - SB[W[4], W[4], W[1], W[11]] - 
   SB[W[4], W[4], W[1], W[16]]/2 + SB[W[4], W[4], W[1], W[30]]/2 + 
   (3*SB[W[4], W[4], W[2], W[3]])/2 - SB[W[4], W[4], W[2], W[4]]/2 + 
   SB[W[4], W[4], W[2], W[5]]/2 - SB[W[4], W[4], W[2], W[11]] - 
   SB[W[4], W[4], W[2], W[16]]/2 + SB[W[4], W[4], W[2], W[30]]/2 + 
   (3*SB[W[4], W[4], W[3], W[1]])/2 + (3*SB[W[4], W[4], W[3], W[2]])/2 - 
   SB[W[4], W[4], W[3], W[3]] - (3*SB[W[4], W[4], W[3], W[5]])/2 - 
   SB[W[4], W[4], W[3], W[11]] + SB[W[4], W[4], W[3], W[18]]/2 - 
   SB[W[4], W[4], W[3], W[27]]/2 + SB[W[4], W[4], W[5], W[1]]/2 + 
   SB[W[4], W[4], W[5], W[2]]/2 - (3*SB[W[4], W[4], W[5], W[3]])/2 + 
   SB[W[4], W[4], W[5], W[11]] - SB[W[4], W[4], W[5], W[19]]/2 - 
   SB[W[4], W[4], W[5], W[28]]/2 - (3*SB[W[4], W[4], W[11], W[1]])/2 - 
   (3*SB[W[4], W[4], W[11], W[2]])/2 - SB[W[4], W[4], W[11], W[3]]/2 + 
   SB[W[4], W[4], W[11], W[4]]/2 + SB[W[4], W[4], W[11], W[5]] + 
   2*SB[W[4], W[4], W[11], W[11]] + SB[W[4], W[4], W[11], W[16]]/2 - 
   SB[W[4], W[4], W[11], W[18]]/2 + SB[W[4], W[4], W[11], W[27]]/2 - 
   SB[W[4], W[4], W[11], W[30]]/2 - SB[W[4], W[4], W[14], W[1]]/2 - 
   SB[W[4], W[4], W[14], W[2]]/2 + SB[W[4], W[4], W[14], W[4]]/2 - 
   SB[W[4], W[4], W[14], W[5]]/2 + SB[W[4], W[4], W[14], W[16]]/2 + 
   SB[W[4], W[4], W[14], W[19]]/2 + SB[W[4], W[4], W[14], W[28]]/2 - 
   SB[W[4], W[4], W[14], W[30]]/2 + SB[W[4], W[5], W[1], W[2]] - 
   (3*SB[W[4], W[5], W[1], W[3]])/4 + SB[W[4], W[5], W[1], W[4]]/4 + 
   SB[W[4], W[5], W[1], W[5]] + SB[W[4], W[5], W[1], W[11]] - 
   (5*SB[W[4], W[5], W[1], W[16]])/4 - SB[W[4], W[5], W[1], W[17]]/4 + 
   SB[W[4], W[5], W[1], W[18]]/2 - SB[W[4], W[5], W[1], W[19]]/4 - 
   (5*SB[W[4], W[5], W[1], W[20]])/4 - SB[W[4], W[5], W[1], W[26]]/4 - 
   SB[W[4], W[5], W[1], W[27]]/2 - SB[W[4], W[5], W[1], W[28]]/4 + 
   SB[W[4], W[5], W[1], W[29]]/4 + SB[W[4], W[5], W[1], W[30]]/4 + 
   SB[W[4], W[5], W[2], W[2]] + SB[W[4], W[5], W[2], W[3]]/4 + 
   SB[W[4], W[5], W[2], W[4]]/4 + SB[W[4], W[5], W[2], W[5]] - 
   2*SB[W[4], W[5], W[2], W[7]] - (5*SB[W[4], W[5], W[2], W[16]])/4 - 
   SB[W[4], W[5], W[2], W[17]]/4 + SB[W[4], W[5], W[2], W[18]]/2 - 
   SB[W[4], W[5], W[2], W[19]]/4 + (3*SB[W[4], W[5], W[2], W[20]])/4 - 
   SB[W[4], W[5], W[2], W[26]]/4 - SB[W[4], W[5], W[2], W[27]]/2 - 
   SB[W[4], W[5], W[2], W[28]]/4 + SB[W[4], W[5], W[2], W[29]]/4 + 
   SB[W[4], W[5], W[2], W[30]]/4 - SB[W[4], W[5], W[3], W[1]]/2 + 
   (3*SB[W[4], W[5], W[3], W[2]])/2 + (5*SB[W[4], W[5], W[3], W[3]])/4 - 
   (5*SB[W[4], W[5], W[3], W[4]])/4 - SB[W[4], W[5], W[3], W[5]]/2 - 
   (3*SB[W[4], W[5], W[3], W[16]])/4 - SB[W[4], W[5], W[3], W[17]]/4 - 
   SB[W[4], W[5], W[3], W[18]]/2 + SB[W[4], W[5], W[3], W[19]]/4 + 
   (3*SB[W[4], W[5], W[3], W[20]])/4 - SB[W[4], W[5], W[3], W[26]]/4 + 
   SB[W[4], W[5], W[3], W[27]]/2 + SB[W[4], W[5], W[3], W[28]]/4 + 
   SB[W[4], W[5], W[3], W[29]]/4 - SB[W[4], W[5], W[3], W[30]]/4 + 
   SB[W[4], W[5], W[4], W[1]]/2 + SB[W[4], W[5], W[4], W[2]]/2 - 
   (3*SB[W[4], W[5], W[4], W[3]])/2 + SB[W[4], W[5], W[4], W[11]] - 
   SB[W[4], W[5], W[4], W[19]]/2 - SB[W[4], W[5], W[4], W[28]]/2 + 
   SB[W[4], W[5], W[11], W[1]] - 2*SB[W[4], W[5], W[11], W[2]] + 
   SB[W[4], W[5], W[11], W[4]] - 2*SB[W[4], W[5], W[11], W[11]] + 
   2*SB[W[4], W[5], W[11], W[16]] - SB[W[4], W[5], W[14], W[1]]/2 - 
   SB[W[4], W[5], W[14], W[2]]/2 + SB[W[4], W[5], W[14], W[4]]/2 - 
   SB[W[4], W[5], W[14], W[5]]/2 + SB[W[4], W[5], W[14], W[16]]/2 + 
   SB[W[4], W[5], W[14], W[19]]/2 + SB[W[4], W[5], W[14], W[28]]/2 - 
   SB[W[4], W[5], W[14], W[30]]/2 - SB[W[4], W[5], W[15], W[1]]/2 - 
   SB[W[4], W[5], W[15], W[2]]/2 + SB[W[4], W[5], W[15], W[3]]/2 - 
   SB[W[4], W[5], W[15], W[5]]/2 + SB[W[4], W[5], W[15], W[17]]/2 + 
   SB[W[4], W[5], W[15], W[20]]/2 + SB[W[4], W[5], W[15], W[26]]/2 - 
   SB[W[4], W[5], W[15], W[29]]/2 - SB[W[4], W[5], W[19], W[2]] + 
   SB[W[4], W[5], W[19], W[3]]/4 - (3*SB[W[4], W[5], W[19], W[4]])/4 - 
   SB[W[4], W[5], W[19], W[5]]/2 + 2*SB[W[4], W[5], W[19], W[7]] + 
   (3*SB[W[4], W[5], W[19], W[16]])/4 + SB[W[4], W[5], W[19], W[17]]/4 - 
   SB[W[4], W[5], W[19], W[18]]/2 + SB[W[4], W[5], W[19], W[19]]/4 - 
   (3*SB[W[4], W[5], W[19], W[20]])/4 + SB[W[4], W[5], W[19], W[26]]/4 + 
   SB[W[4], W[5], W[19], W[27]]/2 + SB[W[4], W[5], W[19], W[28]]/4 - 
   SB[W[4], W[5], W[19], W[29]]/4 + SB[W[4], W[5], W[19], W[30]]/4 - 
   SB[W[4], W[5], W[28], W[3]]/4 - SB[W[4], W[5], W[28], W[4]]/4 + 
   SB[W[4], W[5], W[28], W[16]]/4 + SB[W[4], W[5], W[28], W[17]]/4 - 
   SB[W[4], W[5], W[28], W[18]]/2 + SB[W[4], W[5], W[28], W[19]]/4 + 
   SB[W[4], W[5], W[28], W[20]]/4 + SB[W[4], W[5], W[28], W[26]]/4 + 
   SB[W[4], W[5], W[28], W[27]]/2 + SB[W[4], W[5], W[28], W[28]]/4 + 
   (3*SB[W[4], W[5], W[28], W[29]])/4 + (3*SB[W[4], W[5], W[28], W[30]])/4 + 
   (3*SB[W[4], W[11], W[1], W[2]])/2 - (5*SB[W[4], W[11], W[1], W[3]])/4 - 
   (5*SB[W[4], W[11], W[1], W[4]])/4 + 2*SB[W[4], W[11], W[1], W[5]] + 
   SB[W[4], W[11], W[1], W[11]] - (5*SB[W[4], W[11], W[1], W[16]])/4 - 
   SB[W[4], W[11], W[1], W[17]]/4 + SB[W[4], W[11], W[1], W[18]]/2 - 
   SB[W[4], W[11], W[1], W[19]]/4 - (3*SB[W[4], W[11], W[1], W[20]])/4 - 
   SB[W[4], W[11], W[1], W[26]]/4 - SB[W[4], W[11], W[1], W[27]]/2 - 
   SB[W[4], W[11], W[1], W[28]]/4 - SB[W[4], W[11], W[1], W[29]]/4 + 
   SB[W[4], W[11], W[1], W[30]]/4 + SB[W[4], W[11], W[2], W[1]]/2 + 
   SB[W[4], W[11], W[2], W[2]] - SB[W[4], W[11], W[2], W[3]]/4 - 
   (7*SB[W[4], W[11], W[2], W[4]])/4 - SB[W[4], W[11], W[2], W[5]] + 
   2*SB[W[4], W[11], W[2], W[11]] - (7*SB[W[4], W[11], W[2], W[16]])/4 + 
   SB[W[4], W[11], W[2], W[17]]/4 + SB[W[4], W[11], W[2], W[18]]/2 - 
   SB[W[4], W[11], W[2], W[19]]/4 + (3*SB[W[4], W[11], W[2], W[20]])/4 + 
   SB[W[4], W[11], W[2], W[26]]/4 - SB[W[4], W[11], W[2], W[27]]/2 - 
   SB[W[4], W[11], W[2], W[28]]/4 + SB[W[4], W[11], W[2], W[29]]/4 + 
   (3*SB[W[4], W[11], W[2], W[30]])/4 - SB[W[4], W[11], W[3], W[1]] + 
   SB[W[4], W[11], W[3], W[2]] + SB[W[4], W[11], W[3], W[3]]/4 - 
   (3*SB[W[4], W[11], W[3], W[4]])/4 - SB[W[4], W[11], W[3], W[5]] + 
   2*SB[W[4], W[11], W[3], W[11]] - (5*SB[W[4], W[11], W[3], W[16]])/4 - 
   SB[W[4], W[11], W[3], W[17]]/4 + SB[W[4], W[11], W[3], W[18]]/2 - 
   SB[W[4], W[11], W[3], W[19]]/4 + (3*SB[W[4], W[11], W[3], W[20]])/4 - 
   SB[W[4], W[11], W[3], W[26]]/4 - SB[W[4], W[11], W[3], W[27]]/2 - 
   SB[W[4], W[11], W[3], W[28]]/4 + SB[W[4], W[11], W[3], W[29]]/4 + 
   SB[W[4], W[11], W[3], W[30]]/4 - (3*SB[W[4], W[11], W[4], W[1]])/2 - 
   SB[W[4], W[11], W[4], W[2]] - (5*SB[W[4], W[11], W[4], W[3]])/4 - 
   (5*SB[W[4], W[11], W[4], W[4]])/4 + 5*SB[W[4], W[11], W[4], W[11]] - 
   (5*SB[W[4], W[11], W[4], W[16]])/4 + SB[W[4], W[11], W[4], W[17]]/4 + 
   SB[W[4], W[11], W[4], W[19]]/4 + (3*SB[W[4], W[11], W[4], W[20]])/4 + 
   SB[W[4], W[11], W[4], W[26]]/4 + SB[W[4], W[11], W[4], W[28]]/4 + 
   SB[W[4], W[11], W[4], W[29]]/4 + SB[W[4], W[11], W[4], W[30]]/4 + 
   SB[W[4], W[11], W[5], W[1]] - 2*SB[W[4], W[11], W[5], W[2]] + 
   SB[W[4], W[11], W[5], W[4]] - 2*SB[W[4], W[11], W[5], W[11]] + 
   2*SB[W[4], W[11], W[5], W[16]] + (3*SB[W[4], W[11], W[11], W[1]])/2 - 
   (3*SB[W[4], W[11], W[11], W[2]])/2 + (7*SB[W[4], W[11], W[11], W[3]])/2 + 
   (9*SB[W[4], W[11], W[11], W[4]])/2 - 2*SB[W[4], W[11], W[11], W[5]] - 
   10*SB[W[4], W[11], W[11], W[11]] + (11*SB[W[4], W[11], W[11], W[16]])/2 - 
   (3*SB[W[4], W[11], W[11], W[18]])/2 + (3*SB[W[4], W[11], W[11], W[27]])/
    2 - (3*SB[W[4], W[11], W[11], W[30]])/2 - SB[W[4], W[11], W[16], W[1]]/
    2 - (3*SB[W[4], W[11], W[16], W[3]])/4 - SB[W[4], W[11], W[16], W[4]]/4 + 
   SB[W[4], W[11], W[16], W[5]] + 2*SB[W[4], W[11], W[16], W[11]] - 
   (5*SB[W[4], W[11], W[16], W[16]])/4 - SB[W[4], W[11], W[16], W[17]]/4 + 
   SB[W[4], W[11], W[16], W[18]]/2 + SB[W[4], W[11], W[16], W[19]]/4 - 
   (3*SB[W[4], W[11], W[16], W[20]])/4 - SB[W[4], W[11], W[16], W[26]]/4 - 
   SB[W[4], W[11], W[16], W[27]]/2 + SB[W[4], W[11], W[16], W[28]]/4 - 
   SB[W[4], W[11], W[16], W[29]]/4 + SB[W[4], W[11], W[16], W[30]]/4 + 
   SB[W[4], W[11], W[18], W[2]] - SB[W[4], W[11], W[18], W[3]]/4 - 
   SB[W[4], W[11], W[18], W[4]]/4 + SB[W[4], W[11], W[18], W[5]] - 
   (3*SB[W[4], W[11], W[18], W[16]])/4 + SB[W[4], W[11], W[18], W[17]]/4 - 
   SB[W[4], W[11], W[18], W[18]]/2 + SB[W[4], W[11], W[18], W[19]]/4 - 
   (3*SB[W[4], W[11], W[18], W[20]])/4 + SB[W[4], W[11], W[18], W[26]]/4 + 
   SB[W[4], W[11], W[18], W[27]]/2 + SB[W[4], W[11], W[18], W[28]]/4 - 
   SB[W[4], W[11], W[18], W[29]]/4 - SB[W[4], W[11], W[18], W[30]]/4 + 
   SB[W[4], W[11], W[27], W[3]]/4 + SB[W[4], W[11], W[27], W[4]]/4 - 
   SB[W[4], W[11], W[27], W[16]]/4 - SB[W[4], W[11], W[27], W[17]]/4 + 
   SB[W[4], W[11], W[27], W[18]]/2 - SB[W[4], W[11], W[27], W[19]]/4 - 
   SB[W[4], W[11], W[27], W[20]]/4 - SB[W[4], W[11], W[27], W[26]]/4 - 
   SB[W[4], W[11], W[27], W[27]]/2 - SB[W[4], W[11], W[27], W[28]]/4 - 
   (3*SB[W[4], W[11], W[27], W[29]])/4 - (3*SB[W[4], W[11], W[27], W[30]])/
    4 - SB[W[4], W[11], W[30], W[3]]/4 - SB[W[4], W[11], W[30], W[4]]/4 + 
   SB[W[4], W[11], W[30], W[16]]/4 + SB[W[4], W[11], W[30], W[17]]/4 - 
   SB[W[4], W[11], W[30], W[18]]/2 + SB[W[4], W[11], W[30], W[19]]/4 + 
   SB[W[4], W[11], W[30], W[20]]/4 + SB[W[4], W[11], W[30], W[26]]/4 + 
   SB[W[4], W[11], W[30], W[27]]/2 + SB[W[4], W[11], W[30], W[28]]/4 + 
   (3*SB[W[4], W[11], W[30], W[29]])/4 + (3*SB[W[4], W[11], W[30], W[30]])/
    4 - SB[W[4], W[14], W[1], W[2]]/2 + (3*SB[W[4], W[14], W[1], W[3]])/4 + 
   (3*SB[W[4], W[14], W[1], W[4]])/4 - (3*SB[W[4], W[14], W[1], W[5]])/2 - 
   2*SB[W[4], W[14], W[1], W[11]] + (7*SB[W[4], W[14], W[1], W[16]])/4 + 
   SB[W[4], W[14], W[1], W[17]]/4 - SB[W[4], W[14], W[1], W[18]]/2 + 
   SB[W[4], W[14], W[1], W[19]]/4 + (3*SB[W[4], W[14], W[1], W[20]])/4 + 
   SB[W[4], W[14], W[1], W[26]]/4 + SB[W[4], W[14], W[1], W[27]]/2 + 
   SB[W[4], W[14], W[1], W[28]]/4 + SB[W[4], W[14], W[1], W[29]]/4 - 
   (3*SB[W[4], W[14], W[1], W[30]])/4 + SB[W[4], W[14], W[2], W[1]]/2 - 
   SB[W[4], W[14], W[2], W[2]] + (3*SB[W[4], W[14], W[2], W[3]])/4 + 
   SB[W[4], W[14], W[2], W[4]]/4 - (3*SB[W[4], W[14], W[2], W[5]])/2 + 
   2*SB[W[4], W[14], W[2], W[7]] - 2*SB[W[4], W[14], W[2], W[11]] + 
   (9*SB[W[4], W[14], W[2], W[16]])/4 - SB[W[4], W[14], W[2], W[17]]/4 - 
   SB[W[4], W[14], W[2], W[18]]/2 + SB[W[4], W[14], W[2], W[19]]/4 - 
   (3*SB[W[4], W[14], W[2], W[20]])/4 - SB[W[4], W[14], W[2], W[26]]/4 + 
   SB[W[4], W[14], W[2], W[27]]/2 + SB[W[4], W[14], W[2], W[28]]/4 - 
   SB[W[4], W[14], W[2], W[29]]/4 - (5*SB[W[4], W[14], W[2], W[30]])/4 + 
   SB[W[4], W[14], W[3], W[1]]/2 + SB[W[4], W[14], W[3], W[2]]/2 - 
   SB[W[4], W[14], W[3], W[4]]/2 + SB[W[4], W[14], W[3], W[5]]/2 - 
   SB[W[4], W[14], W[3], W[16]]/2 - SB[W[4], W[14], W[3], W[19]]/2 - 
   SB[W[4], W[14], W[3], W[28]]/2 + SB[W[4], W[14], W[3], W[30]]/2 - 
   (3*SB[W[4], W[14], W[4], W[1]])/2 - (3*SB[W[4], W[14], W[4], W[3]])/4 + 
   (3*SB[W[4], W[14], W[4], W[4]])/4 + SB[W[4], W[14], W[4], W[5]]/2 - 
   2*SB[W[4], W[14], W[4], W[7]] + 2*SB[W[4], W[14], W[4], W[11]] - 
   (5*SB[W[4], W[14], W[4], W[16]])/4 + SB[W[4], W[14], W[4], W[17]]/4 + 
   SB[W[4], W[14], W[4], W[18]]/2 + (3*SB[W[4], W[14], W[4], W[19]])/4 + 
   (3*SB[W[4], W[14], W[4], W[20]])/4 + SB[W[4], W[14], W[4], W[26]]/4 - 
   SB[W[4], W[14], W[4], W[27]]/2 + (3*SB[W[4], W[14], W[4], W[28]])/4 + 
   SB[W[4], W[14], W[4], W[29]]/4 + SB[W[4], W[14], W[4], W[30]]/4 - 
   SB[W[4], W[14], W[5], W[1]]/2 - (3*SB[W[4], W[14], W[5], W[2]])/2 + 
   SB[W[4], W[14], W[5], W[3]]/4 - SB[W[4], W[14], W[5], W[4]]/4 - 
   SB[W[4], W[14], W[5], W[5]] + 2*SB[W[4], W[14], W[5], W[7]] + 
   (5*SB[W[4], W[14], W[5], W[16]])/4 + SB[W[4], W[14], W[5], W[17]]/4 - 
   SB[W[4], W[14], W[5], W[18]]/2 + (3*SB[W[4], W[14], W[5], W[19]])/4 - 
   (3*SB[W[4], W[14], W[5], W[20]])/4 + SB[W[4], W[14], W[5], W[26]]/4 + 
   SB[W[4], W[14], W[5], W[27]]/2 + (3*SB[W[4], W[14], W[5], W[28]])/4 - 
   SB[W[4], W[14], W[5], W[29]]/4 - SB[W[4], W[14], W[5], W[30]]/4 + 
   (3*SB[W[4], W[14], W[14], W[1]])/2 + (3*SB[W[4], W[14], W[14], W[2]])/2 - 
   (3*SB[W[4], W[14], W[14], W[4]])/2 + (3*SB[W[4], W[14], W[14], W[5]])/2 - 
   (3*SB[W[4], W[14], W[14], W[16]])/2 - (3*SB[W[4], W[14], W[14], W[19]])/
    2 - (3*SB[W[4], W[14], W[14], W[28]])/2 + 
   (3*SB[W[4], W[14], W[14], W[30]])/2 - SB[W[4], W[14], W[16], W[1]]/2 - 
   (3*SB[W[4], W[14], W[16], W[3]])/4 - SB[W[4], W[14], W[16], W[4]]/4 + 
   SB[W[4], W[14], W[16], W[5]] + 2*SB[W[4], W[14], W[16], W[11]] - 
   (5*SB[W[4], W[14], W[16], W[16]])/4 - SB[W[4], W[14], W[16], W[17]]/4 + 
   SB[W[4], W[14], W[16], W[18]]/2 + SB[W[4], W[14], W[16], W[19]]/4 - 
   (3*SB[W[4], W[14], W[16], W[20]])/4 - SB[W[4], W[14], W[16], W[26]]/4 - 
   SB[W[4], W[14], W[16], W[27]]/2 + SB[W[4], W[14], W[16], W[28]]/4 - 
   SB[W[4], W[14], W[16], W[29]]/4 + SB[W[4], W[14], W[16], W[30]]/4 + 
   SB[W[4], W[14], W[19], W[2]] - SB[W[4], W[14], W[19], W[3]]/4 + 
   (3*SB[W[4], W[14], W[19], W[4]])/4 + SB[W[4], W[14], W[19], W[5]]/2 - 
   2*SB[W[4], W[14], W[19], W[7]] - (3*SB[W[4], W[14], W[19], W[16]])/4 - 
   SB[W[4], W[14], W[19], W[17]]/4 + SB[W[4], W[14], W[19], W[18]]/2 - 
   SB[W[4], W[14], W[19], W[19]]/4 + (3*SB[W[4], W[14], W[19], W[20]])/4 - 
   SB[W[4], W[14], W[19], W[26]]/4 - SB[W[4], W[14], W[19], W[27]]/2 - 
   SB[W[4], W[14], W[19], W[28]]/4 + SB[W[4], W[14], W[19], W[29]]/4 - 
   SB[W[4], W[14], W[19], W[30]]/4 + SB[W[4], W[14], W[28], W[3]]/4 + 
   SB[W[4], W[14], W[28], W[4]]/4 - SB[W[4], W[14], W[28], W[16]]/4 - 
   SB[W[4], W[14], W[28], W[17]]/4 + SB[W[4], W[14], W[28], W[18]]/2 - 
   SB[W[4], W[14], W[28], W[19]]/4 - SB[W[4], W[14], W[28], W[20]]/4 - 
   SB[W[4], W[14], W[28], W[26]]/4 - SB[W[4], W[14], W[28], W[27]]/2 - 
   SB[W[4], W[14], W[28], W[28]]/4 - (3*SB[W[4], W[14], W[28], W[29]])/4 - 
   (3*SB[W[4], W[14], W[28], W[30]])/4 - SB[W[4], W[14], W[30], W[3]]/4 - 
   SB[W[4], W[14], W[30], W[4]]/4 + SB[W[4], W[14], W[30], W[16]]/4 + 
   SB[W[4], W[14], W[30], W[17]]/4 - SB[W[4], W[14], W[30], W[18]]/2 + 
   SB[W[4], W[14], W[30], W[19]]/4 + SB[W[4], W[14], W[30], W[20]]/4 + 
   SB[W[4], W[14], W[30], W[26]]/4 + SB[W[4], W[14], W[30], W[27]]/2 + 
   SB[W[4], W[14], W[30], W[28]]/4 + (3*SB[W[4], W[14], W[30], W[29]])/4 + 
   (3*SB[W[4], W[14], W[30], W[30]])/4 + SB[W[5], W[1], W[1], W[3]] + 
   SB[W[5], W[1], W[1], W[4]] - SB[W[5], W[1], W[1], W[11]] - 
   SB[W[5], W[1], W[1], W[13]] - SB[W[5], W[1], W[2], W[2]] - 
   SB[W[5], W[1], W[2], W[3]]/4 - SB[W[5], W[1], W[2], W[4]]/4 - 
   SB[W[5], W[1], W[2], W[5]] + (5*SB[W[5], W[1], W[2], W[16]])/4 + 
   SB[W[5], W[1], W[2], W[17]]/4 - SB[W[5], W[1], W[2], W[18]]/2 + 
   SB[W[5], W[1], W[2], W[19]]/4 + (5*SB[W[5], W[1], W[2], W[20]])/4 + 
   SB[W[5], W[1], W[2], W[26]]/4 + SB[W[5], W[1], W[2], W[27]]/2 + 
   SB[W[5], W[1], W[2], W[28]]/4 - SB[W[5], W[1], W[2], W[29]]/4 - 
   SB[W[5], W[1], W[2], W[30]]/4 - (3*SB[W[5], W[1], W[3], W[2]])/2 - 
   (5*SB[W[5], W[1], W[3], W[3]])/4 - (5*SB[W[5], W[1], W[3], W[4]])/4 + 
   SB[W[5], W[1], W[3], W[5]]/2 + 3*SB[W[5], W[1], W[3], W[13]] + 
   (3*SB[W[5], W[1], W[3], W[16]])/4 + SB[W[5], W[1], W[3], W[17]]/4 + 
   SB[W[5], W[1], W[3], W[18]]/2 + SB[W[5], W[1], W[3], W[19]]/4 - 
   (5*SB[W[5], W[1], W[3], W[20]])/4 + SB[W[5], W[1], W[3], W[26]]/4 - 
   SB[W[5], W[1], W[3], W[27]]/2 + SB[W[5], W[1], W[3], W[28]]/4 + 
   SB[W[5], W[1], W[3], W[29]]/4 + SB[W[5], W[1], W[3], W[30]]/4 + 
   SB[W[5], W[1], W[4], W[1]] - SB[W[5], W[1], W[4], W[2]] - 
   (3*SB[W[5], W[1], W[4], W[3]])/4 + (5*SB[W[5], W[1], W[4], W[4]])/4 + 
   SB[W[5], W[1], W[4], W[5]] - SB[W[5], W[1], W[4], W[11]] + 
   (3*SB[W[5], W[1], W[4], W[16]])/4 - SB[W[5], W[1], W[4], W[17]]/4 + 
   SB[W[5], W[1], W[4], W[18]]/2 - SB[W[5], W[1], W[4], W[19]]/4 - 
   (5*SB[W[5], W[1], W[4], W[20]])/4 - SB[W[5], W[1], W[4], W[26]]/4 - 
   SB[W[5], W[1], W[4], W[27]]/2 - SB[W[5], W[1], W[4], W[28]]/4 + 
   SB[W[5], W[1], W[4], W[29]]/4 + SB[W[5], W[1], W[4], W[30]]/4 - 
   SB[W[5], W[1], W[11], W[1]] + 2*SB[W[5], W[1], W[11], W[2]] - 
   SB[W[5], W[1], W[11], W[4]] + 2*SB[W[5], W[1], W[11], W[11]] - 
   2*SB[W[5], W[1], W[11], W[16]] + 2*SB[W[5], W[1], W[13], W[3]] + 
   SB[W[5], W[1], W[13], W[4]] - SB[W[5], W[1], W[13], W[5]] - 
   4*SB[W[5], W[1], W[13], W[13]] - SB[W[5], W[1], W[13], W[18]] + 
   3*SB[W[5], W[1], W[13], W[20]] + SB[W[5], W[1], W[13], W[27]] - 
   SB[W[5], W[1], W[13], W[29]] + SB[W[5], W[1], W[15], W[1]]/2 + 
   SB[W[5], W[1], W[15], W[2]]/2 - SB[W[5], W[1], W[15], W[3]]/2 + 
   SB[W[5], W[1], W[15], W[5]]/2 - SB[W[5], W[1], W[15], W[17]]/2 - 
   SB[W[5], W[1], W[15], W[20]]/2 - SB[W[5], W[1], W[15], W[26]]/2 + 
   SB[W[5], W[1], W[15], W[29]]/2 - SB[W[5], W[1], W[20], W[1]]/2 + 
   SB[W[5], W[1], W[20], W[2]] - SB[W[5], W[1], W[20], W[3]]/4 - 
   (3*SB[W[5], W[1], W[20], W[4]])/4 + 2*SB[W[5], W[1], W[20], W[13]] - 
   (3*SB[W[5], W[1], W[20], W[16]])/4 + SB[W[5], W[1], W[20], W[17]]/4 + 
   SB[W[5], W[1], W[20], W[18]]/2 - SB[W[5], W[1], W[20], W[19]]/4 - 
   (5*SB[W[5], W[1], W[20], W[20]])/4 + SB[W[5], W[1], W[20], W[26]]/4 - 
   SB[W[5], W[1], W[20], W[27]]/2 - SB[W[5], W[1], W[20], W[28]]/4 + 
   SB[W[5], W[1], W[20], W[29]]/4 - SB[W[5], W[1], W[20], W[30]]/4 - 
   SB[W[5], W[1], W[29], W[3]]/4 - SB[W[5], W[1], W[29], W[4]]/4 + 
   SB[W[5], W[1], W[29], W[16]]/4 + SB[W[5], W[1], W[29], W[17]]/4 - 
   SB[W[5], W[1], W[29], W[18]]/2 + SB[W[5], W[1], W[29], W[19]]/4 + 
   SB[W[5], W[1], W[29], W[20]]/4 + SB[W[5], W[1], W[29], W[26]]/4 + 
   SB[W[5], W[1], W[29], W[27]]/2 + SB[W[5], W[1], W[29], W[28]]/4 + 
   (3*SB[W[5], W[1], W[29], W[29]])/4 + (3*SB[W[5], W[1], W[29], W[30]])/4 - 
   SB[W[5], W[2], W[1], W[2]] - SB[W[5], W[2], W[1], W[3]]/4 - 
   SB[W[5], W[2], W[1], W[4]]/4 - SB[W[5], W[2], W[1], W[5]] + 
   (5*SB[W[5], W[2], W[1], W[16]])/4 + SB[W[5], W[2], W[1], W[17]]/4 - 
   SB[W[5], W[2], W[1], W[18]]/2 + SB[W[5], W[2], W[1], W[19]]/4 + 
   (5*SB[W[5], W[2], W[1], W[20]])/4 + SB[W[5], W[2], W[1], W[26]]/4 + 
   SB[W[5], W[2], W[1], W[27]]/2 + SB[W[5], W[2], W[1], W[28]]/4 - 
   SB[W[5], W[2], W[1], W[29]]/4 - SB[W[5], W[2], W[1], W[30]]/4 - 
   SB[W[5], W[2], W[3], W[1]]/2 + SB[W[5], W[2], W[3], W[4]]/2 - 
   SB[W[5], W[2], W[3], W[5]]/2 + SB[W[5], W[2], W[3], W[17]]/2 + 
   SB[W[5], W[2], W[3], W[26]]/2 - SB[W[5], W[2], W[4], W[1]]/2 + 
   SB[W[5], W[2], W[4], W[2]]/2 + SB[W[5], W[2], W[4], W[3]]/4 + 
   (3*SB[W[5], W[2], W[4], W[4]])/4 + SB[W[5], W[2], W[4], W[5]]/2 - 
   2*SB[W[5], W[2], W[4], W[7]] - (3*SB[W[5], W[2], W[4], W[16]])/4 - 
   SB[W[5], W[2], W[4], W[17]]/4 + SB[W[5], W[2], W[4], W[18]]/2 + 
   SB[W[5], W[2], W[4], W[19]]/4 + (3*SB[W[5], W[2], W[4], W[20]])/4 - 
   SB[W[5], W[2], W[4], W[26]]/4 - SB[W[5], W[2], W[4], W[27]]/2 + 
   SB[W[5], W[2], W[4], W[28]]/4 + SB[W[5], W[2], W[4], W[29]]/4 - 
   SB[W[5], W[2], W[4], W[30]]/4 - SB[W[5], W[2], W[5], W[2]] - 
   SB[W[5], W[2], W[5], W[3]]/4 - SB[W[5], W[2], W[5], W[4]]/4 - 
   SB[W[5], W[2], W[5], W[5]] + 2*SB[W[5], W[2], W[5], W[7]] + 
   2*SB[W[5], W[2], W[5], W[10]] - (3*SB[W[5], W[2], W[5], W[16]])/4 + 
   SB[W[5], W[2], W[5], W[17]]/4 - SB[W[5], W[2], W[5], W[18]]/2 + 
   SB[W[5], W[2], W[5], W[19]]/4 - (3*SB[W[5], W[2], W[5], W[20]])/4 + 
   SB[W[5], W[2], W[5], W[26]]/4 + SB[W[5], W[2], W[5], W[27]]/2 + 
   SB[W[5], W[2], W[5], W[28]]/4 - SB[W[5], W[2], W[5], W[29]]/4 - 
   SB[W[5], W[2], W[5], W[30]]/4 + SB[W[5], W[2], W[14], W[1]]/2 + 
   SB[W[5], W[2], W[14], W[2]]/2 - SB[W[5], W[2], W[14], W[4]]/2 + 
   SB[W[5], W[2], W[14], W[5]]/2 - SB[W[5], W[2], W[14], W[16]]/2 - 
   SB[W[5], W[2], W[14], W[19]]/2 - SB[W[5], W[2], W[14], W[28]]/2 + 
   SB[W[5], W[2], W[14], W[30]]/2 + SB[W[5], W[2], W[15], W[1]]/2 + 
   SB[W[5], W[2], W[15], W[2]]/2 - SB[W[5], W[2], W[15], W[3]]/2 + 
   SB[W[5], W[2], W[15], W[5]]/2 - SB[W[5], W[2], W[15], W[17]]/2 - 
   SB[W[5], W[2], W[15], W[20]]/2 - SB[W[5], W[2], W[15], W[26]]/2 + 
   SB[W[5], W[2], W[15], W[29]]/2 + SB[W[5], W[2], W[17], W[2]]/2 + 
   (3*SB[W[5], W[2], W[17], W[3]])/4 - SB[W[5], W[2], W[17], W[4]]/4 + 
   SB[W[5], W[2], W[17], W[5]] - 2*SB[W[5], W[2], W[17], W[10]] + 
   (3*SB[W[5], W[2], W[17], W[16]])/4 - SB[W[5], W[2], W[17], W[17]]/4 + 
   SB[W[5], W[2], W[17], W[18]]/2 - SB[W[5], W[2], W[17], W[19]]/4 - 
   (3*SB[W[5], W[2], W[17], W[20]])/4 - SB[W[5], W[2], W[17], W[26]]/4 - 
   SB[W[5], W[2], W[17], W[27]]/2 - SB[W[5], W[2], W[17], W[28]]/4 - 
   SB[W[5], W[2], W[17], W[29]]/4 + SB[W[5], W[2], W[17], W[30]]/4 + 
   SB[W[5], W[2], W[26], W[3]]/4 + SB[W[5], W[2], W[26], W[4]]/4 - 
   SB[W[5], W[2], W[26], W[16]]/4 - SB[W[5], W[2], W[26], W[17]]/4 + 
   SB[W[5], W[2], W[26], W[18]]/2 - SB[W[5], W[2], W[26], W[19]]/4 - 
   SB[W[5], W[2], W[26], W[20]]/4 - SB[W[5], W[2], W[26], W[26]]/4 - 
   SB[W[5], W[2], W[26], W[27]]/2 - SB[W[5], W[2], W[26], W[28]]/4 - 
   (3*SB[W[5], W[2], W[26], W[29]])/4 - (3*SB[W[5], W[2], W[26], W[30]])/4 - 
   (3*SB[W[5], W[3], W[1], W[2]])/2 + (3*SB[W[5], W[3], W[1], W[3]])/4 - 
   SB[W[5], W[3], W[1], W[4]]/4 - SB[W[5], W[3], W[1], W[5]]/2 - 
   SB[W[5], W[3], W[1], W[13]] + (3*SB[W[5], W[3], W[1], W[16]])/4 + 
   SB[W[5], W[3], W[1], W[17]]/4 - SB[W[5], W[3], W[1], W[18]]/2 + 
   SB[W[5], W[3], W[1], W[19]]/4 + (7*SB[W[5], W[3], W[1], W[20]])/4 + 
   SB[W[5], W[3], W[1], W[26]]/4 + SB[W[5], W[3], W[1], W[27]]/2 + 
   SB[W[5], W[3], W[1], W[28]]/4 - (3*SB[W[5], W[3], W[1], W[29]])/4 + 
   SB[W[5], W[3], W[1], W[30]]/4 - SB[W[5], W[3], W[2], W[1]]/2 + 
   SB[W[5], W[3], W[2], W[4]]/2 - SB[W[5], W[3], W[2], W[5]]/2 + 
   SB[W[5], W[3], W[2], W[17]]/2 + SB[W[5], W[3], W[2], W[26]]/2 - 
   SB[W[5], W[3], W[3], W[1]]/2 + (3*SB[W[5], W[3], W[3], W[4]])/2 - 
   SB[W[5], W[3], W[3], W[5]]/2 - SB[W[5], W[3], W[3], W[13]] + 
   SB[W[5], W[3], W[3], W[17]]/2 + SB[W[5], W[3], W[3], W[26]]/2 - 
   SB[W[5], W[3], W[4], W[1]]/2 + (3*SB[W[5], W[3], W[4], W[2]])/2 + 
   (5*SB[W[5], W[3], W[4], W[3]])/4 - (5*SB[W[5], W[3], W[4], W[4]])/4 - 
   SB[W[5], W[3], W[4], W[5]]/2 - (3*SB[W[5], W[3], W[4], W[16]])/4 - 
   SB[W[5], W[3], W[4], W[17]]/4 - SB[W[5], W[3], W[4], W[18]]/2 + 
   SB[W[5], W[3], W[4], W[19]]/4 + (3*SB[W[5], W[3], W[4], W[20]])/4 - 
   SB[W[5], W[3], W[4], W[26]]/4 + SB[W[5], W[3], W[4], W[27]]/2 + 
   SB[W[5], W[3], W[4], W[28]]/4 + SB[W[5], W[3], W[4], W[29]]/4 - 
   SB[W[5], W[3], W[4], W[30]]/4 + SB[W[5], W[3], W[5], W[1]]/2 - 
   (3*SB[W[5], W[3], W[5], W[2]])/2 + SB[W[5], W[3], W[5], W[3]]/4 + 
   (3*SB[W[5], W[3], W[5], W[4]])/4 - SB[W[5], W[3], W[5], W[5]] + 
   2*SB[W[5], W[3], W[5], W[10]] - 2*SB[W[5], W[3], W[5], W[13]] - 
   (3*SB[W[5], W[3], W[5], W[16]])/4 + SB[W[5], W[3], W[5], W[17]]/4 - 
   SB[W[5], W[3], W[5], W[18]]/2 - SB[W[5], W[3], W[5], W[19]]/4 + 
   (9*SB[W[5], W[3], W[5], W[20]])/4 + SB[W[5], W[3], W[5], W[26]]/4 + 
   SB[W[5], W[3], W[5], W[27]]/2 - SB[W[5], W[3], W[5], W[28]]/4 - 
   (5*SB[W[5], W[3], W[5], W[29]])/4 - SB[W[5], W[3], W[5], W[30]]/4 - 
   2*SB[W[5], W[3], W[13], W[3]] - SB[W[5], W[3], W[13], W[4]] + 
   SB[W[5], W[3], W[13], W[5]] + 4*SB[W[5], W[3], W[13], W[13]] + 
   SB[W[5], W[3], W[13], W[18]] - 3*SB[W[5], W[3], W[13], W[20]] - 
   SB[W[5], W[3], W[13], W[27]] + SB[W[5], W[3], W[13], W[29]] + 
   SB[W[5], W[3], W[15], W[1]] + SB[W[5], W[3], W[15], W[2]] - 
   SB[W[5], W[3], W[15], W[3]] + SB[W[5], W[3], W[15], W[5]] - 
   SB[W[5], W[3], W[15], W[17]] - SB[W[5], W[3], W[15], W[20]] - 
   SB[W[5], W[3], W[15], W[26]] + SB[W[5], W[3], W[15], W[29]] + 
   SB[W[5], W[3], W[17], W[2]]/2 + (3*SB[W[5], W[3], W[17], W[3]])/4 - 
   SB[W[5], W[3], W[17], W[4]]/4 + SB[W[5], W[3], W[17], W[5]] - 
   2*SB[W[5], W[3], W[17], W[10]] + (3*SB[W[5], W[3], W[17], W[16]])/4 - 
   SB[W[5], W[3], W[17], W[17]]/4 + SB[W[5], W[3], W[17], W[18]]/2 - 
   SB[W[5], W[3], W[17], W[19]]/4 - (3*SB[W[5], W[3], W[17], W[20]])/4 - 
   SB[W[5], W[3], W[17], W[26]]/4 - SB[W[5], W[3], W[17], W[27]]/2 - 
   SB[W[5], W[3], W[17], W[28]]/4 - SB[W[5], W[3], W[17], W[29]]/4 + 
   SB[W[5], W[3], W[17], W[30]]/4 + SB[W[5], W[3], W[26], W[3]]/4 + 
   SB[W[5], W[3], W[26], W[4]]/4 - SB[W[5], W[3], W[26], W[16]]/4 - 
   SB[W[5], W[3], W[26], W[17]]/4 + SB[W[5], W[3], W[26], W[18]]/2 - 
   SB[W[5], W[3], W[26], W[19]]/4 - SB[W[5], W[3], W[26], W[20]]/4 - 
   SB[W[5], W[3], W[26], W[26]]/4 - SB[W[5], W[3], W[26], W[27]]/2 - 
   SB[W[5], W[3], W[26], W[28]]/4 - (3*SB[W[5], W[3], W[26], W[29]])/4 - 
   (3*SB[W[5], W[3], W[26], W[30]])/4 + SB[W[5], W[4], W[1], W[2]] - 
   (3*SB[W[5], W[4], W[1], W[3]])/4 + SB[W[5], W[4], W[1], W[4]]/4 + 
   SB[W[5], W[4], W[1], W[5]] + SB[W[5], W[4], W[1], W[11]] - 
   (5*SB[W[5], W[4], W[1], W[16]])/4 - SB[W[5], W[4], W[1], W[17]]/4 + 
   SB[W[5], W[4], W[1], W[18]]/2 - SB[W[5], W[4], W[1], W[19]]/4 - 
   (5*SB[W[5], W[4], W[1], W[20]])/4 - SB[W[5], W[4], W[1], W[26]]/4 - 
   SB[W[5], W[4], W[1], W[27]]/2 - SB[W[5], W[4], W[1], W[28]]/4 + 
   SB[W[5], W[4], W[1], W[29]]/4 + SB[W[5], W[4], W[1], W[30]]/4 + 
   SB[W[5], W[4], W[2], W[2]] + SB[W[5], W[4], W[2], W[3]]/4 + 
   SB[W[5], W[4], W[2], W[4]]/4 + SB[W[5], W[4], W[2], W[5]] - 
   2*SB[W[5], W[4], W[2], W[7]] - (5*SB[W[5], W[4], W[2], W[16]])/4 - 
   SB[W[5], W[4], W[2], W[17]]/4 + SB[W[5], W[4], W[2], W[18]]/2 - 
   SB[W[5], W[4], W[2], W[19]]/4 + (3*SB[W[5], W[4], W[2], W[20]])/4 - 
   SB[W[5], W[4], W[2], W[26]]/4 - SB[W[5], W[4], W[2], W[27]]/2 - 
   SB[W[5], W[4], W[2], W[28]]/4 + SB[W[5], W[4], W[2], W[29]]/4 + 
   SB[W[5], W[4], W[2], W[30]]/4 - SB[W[5], W[4], W[3], W[1]]/2 + 
   (3*SB[W[5], W[4], W[3], W[2]])/2 + (5*SB[W[5], W[4], W[3], W[3]])/4 - 
   (5*SB[W[5], W[4], W[3], W[4]])/4 - SB[W[5], W[4], W[3], W[5]]/2 - 
   (3*SB[W[5], W[4], W[3], W[16]])/4 - SB[W[5], W[4], W[3], W[17]]/4 - 
   SB[W[5], W[4], W[3], W[18]]/2 + SB[W[5], W[4], W[3], W[19]]/4 + 
   (3*SB[W[5], W[4], W[3], W[20]])/4 - SB[W[5], W[4], W[3], W[26]]/4 + 
   SB[W[5], W[4], W[3], W[27]]/2 + SB[W[5], W[4], W[3], W[28]]/4 + 
   SB[W[5], W[4], W[3], W[29]]/4 - SB[W[5], W[4], W[3], W[30]]/4 + 
   SB[W[5], W[4], W[4], W[1]]/2 + SB[W[5], W[4], W[4], W[2]]/2 - 
   (3*SB[W[5], W[4], W[4], W[3]])/2 + SB[W[5], W[4], W[4], W[11]] - 
   SB[W[5], W[4], W[4], W[19]]/2 - SB[W[5], W[4], W[4], W[28]]/2 + 
   SB[W[5], W[4], W[11], W[1]] - 2*SB[W[5], W[4], W[11], W[2]] + 
   SB[W[5], W[4], W[11], W[4]] - 2*SB[W[5], W[4], W[11], W[11]] + 
   2*SB[W[5], W[4], W[11], W[16]] - SB[W[5], W[4], W[14], W[1]]/2 - 
   SB[W[5], W[4], W[14], W[2]]/2 + SB[W[5], W[4], W[14], W[4]]/2 - 
   SB[W[5], W[4], W[14], W[5]]/2 + SB[W[5], W[4], W[14], W[16]]/2 + 
   SB[W[5], W[4], W[14], W[19]]/2 + SB[W[5], W[4], W[14], W[28]]/2 - 
   SB[W[5], W[4], W[14], W[30]]/2 - SB[W[5], W[4], W[15], W[1]]/2 - 
   SB[W[5], W[4], W[15], W[2]]/2 + SB[W[5], W[4], W[15], W[3]]/2 - 
   SB[W[5], W[4], W[15], W[5]]/2 + SB[W[5], W[4], W[15], W[17]]/2 + 
   SB[W[5], W[4], W[15], W[20]]/2 + SB[W[5], W[4], W[15], W[26]]/2 - 
   SB[W[5], W[4], W[15], W[29]]/2 - SB[W[5], W[4], W[19], W[2]] + 
   SB[W[5], W[4], W[19], W[3]]/4 - (3*SB[W[5], W[4], W[19], W[4]])/4 - 
   SB[W[5], W[4], W[19], W[5]]/2 + 2*SB[W[5], W[4], W[19], W[7]] + 
   (3*SB[W[5], W[4], W[19], W[16]])/4 + SB[W[5], W[4], W[19], W[17]]/4 - 
   SB[W[5], W[4], W[19], W[18]]/2 + SB[W[5], W[4], W[19], W[19]]/4 - 
   (3*SB[W[5], W[4], W[19], W[20]])/4 + SB[W[5], W[4], W[19], W[26]]/4 + 
   SB[W[5], W[4], W[19], W[27]]/2 + SB[W[5], W[4], W[19], W[28]]/4 - 
   SB[W[5], W[4], W[19], W[29]]/4 + SB[W[5], W[4], W[19], W[30]]/4 - 
   SB[W[5], W[4], W[28], W[3]]/4 - SB[W[5], W[4], W[28], W[4]]/4 + 
   SB[W[5], W[4], W[28], W[16]]/4 + SB[W[5], W[4], W[28], W[17]]/4 - 
   SB[W[5], W[4], W[28], W[18]]/2 + SB[W[5], W[4], W[28], W[19]]/4 + 
   SB[W[5], W[4], W[28], W[20]]/4 + SB[W[5], W[4], W[28], W[26]]/4 + 
   SB[W[5], W[4], W[28], W[27]]/2 + SB[W[5], W[4], W[28], W[28]]/4 + 
   (3*SB[W[5], W[4], W[28], W[29]])/4 + (3*SB[W[5], W[4], W[28], W[30]])/4 - 
   SB[W[5], W[12], W[2], W[2]] - SB[W[5], W[12], W[2], W[3]]/4 - 
   SB[W[5], W[12], W[2], W[4]]/4 - SB[W[5], W[12], W[2], W[5]] + 
   2*SB[W[5], W[12], W[2], W[7]] + 2*SB[W[5], W[12], W[2], W[10]] - 
   (3*SB[W[5], W[12], W[2], W[16]])/4 + SB[W[5], W[12], W[2], W[17]]/4 - 
   SB[W[5], W[12], W[2], W[18]]/2 + SB[W[5], W[12], W[2], W[19]]/4 - 
   (3*SB[W[5], W[12], W[2], W[20]])/4 + SB[W[5], W[12], W[2], W[26]]/4 + 
   SB[W[5], W[12], W[2], W[27]]/2 + SB[W[5], W[12], W[2], W[28]]/4 - 
   SB[W[5], W[12], W[2], W[29]]/4 - SB[W[5], W[12], W[2], W[30]]/4 + 
   SB[W[5], W[12], W[3], W[2]]/2 + (3*SB[W[5], W[12], W[3], W[3]])/4 - 
   SB[W[5], W[12], W[3], W[4]]/4 + SB[W[5], W[12], W[3], W[5]] - 
   2*SB[W[5], W[12], W[3], W[10]] + (3*SB[W[5], W[12], W[3], W[16]])/4 - 
   SB[W[5], W[12], W[3], W[17]]/4 + SB[W[5], W[12], W[3], W[18]]/2 - 
   SB[W[5], W[12], W[3], W[19]]/4 - (3*SB[W[5], W[12], W[3], W[20]])/4 - 
   SB[W[5], W[12], W[3], W[26]]/4 - SB[W[5], W[12], W[3], W[27]]/2 - 
   SB[W[5], W[12], W[3], W[28]]/4 - SB[W[5], W[12], W[3], W[29]]/4 + 
   SB[W[5], W[12], W[3], W[30]]/4 - SB[W[5], W[12], W[4], W[2]] + 
   SB[W[5], W[12], W[4], W[3]]/4 - (3*SB[W[5], W[12], W[4], W[4]])/4 - 
   SB[W[5], W[12], W[4], W[5]]/2 + 2*SB[W[5], W[12], W[4], W[7]] + 
   (3*SB[W[5], W[12], W[4], W[16]])/4 + SB[W[5], W[12], W[4], W[17]]/4 - 
   SB[W[5], W[12], W[4], W[18]]/2 + SB[W[5], W[12], W[4], W[19]]/4 - 
   (3*SB[W[5], W[12], W[4], W[20]])/4 + SB[W[5], W[12], W[4], W[26]]/4 + 
   SB[W[5], W[12], W[4], W[27]]/2 + SB[W[5], W[12], W[4], W[28]]/4 - 
   SB[W[5], W[12], W[4], W[29]]/4 + SB[W[5], W[12], W[4], W[30]]/4 + 
   SB[W[5], W[12], W[5], W[2]] + SB[W[5], W[12], W[5], W[3]]/4 + 
   SB[W[5], W[12], W[5], W[4]]/4 + SB[W[5], W[12], W[5], W[5]] - 
   2*SB[W[5], W[12], W[5], W[7]] - 2*SB[W[5], W[12], W[5], W[10]] + 
   (3*SB[W[5], W[12], W[5], W[16]])/4 - SB[W[5], W[12], W[5], W[17]]/4 + 
   SB[W[5], W[12], W[5], W[18]]/2 - SB[W[5], W[12], W[5], W[19]]/4 + 
   (3*SB[W[5], W[12], W[5], W[20]])/4 - SB[W[5], W[12], W[5], W[26]]/4 - 
   SB[W[5], W[12], W[5], W[27]]/2 - SB[W[5], W[12], W[5], W[28]]/4 + 
   SB[W[5], W[12], W[5], W[29]]/4 + SB[W[5], W[12], W[5], W[30]]/4 - 
   SB[W[5], W[12], W[17], W[2]]/2 - (3*SB[W[5], W[12], W[17], W[3]])/4 + 
   SB[W[5], W[12], W[17], W[4]]/4 - SB[W[5], W[12], W[17], W[5]] + 
   2*SB[W[5], W[12], W[17], W[10]] - (3*SB[W[5], W[12], W[17], W[16]])/4 + 
   SB[W[5], W[12], W[17], W[17]]/4 - SB[W[5], W[12], W[17], W[18]]/2 + 
   SB[W[5], W[12], W[17], W[19]]/4 + (3*SB[W[5], W[12], W[17], W[20]])/4 + 
   SB[W[5], W[12], W[17], W[26]]/4 + SB[W[5], W[12], W[17], W[27]]/2 + 
   SB[W[5], W[12], W[17], W[28]]/4 + SB[W[5], W[12], W[17], W[29]]/4 - 
   SB[W[5], W[12], W[17], W[30]]/4 + SB[W[5], W[12], W[19], W[2]] - 
   SB[W[5], W[12], W[19], W[3]]/4 + (3*SB[W[5], W[12], W[19], W[4]])/4 + 
   SB[W[5], W[12], W[19], W[5]]/2 - 2*SB[W[5], W[12], W[19], W[7]] - 
   (3*SB[W[5], W[12], W[19], W[16]])/4 - SB[W[5], W[12], W[19], W[17]]/4 + 
   SB[W[5], W[12], W[19], W[18]]/2 - SB[W[5], W[12], W[19], W[19]]/4 + 
   (3*SB[W[5], W[12], W[19], W[20]])/4 - SB[W[5], W[12], W[19], W[26]]/4 - 
   SB[W[5], W[12], W[19], W[27]]/2 - SB[W[5], W[12], W[19], W[28]]/4 + 
   SB[W[5], W[12], W[19], W[29]]/4 - SB[W[5], W[12], W[19], W[30]]/4 - 
   SB[W[5], W[12], W[26], W[3]]/4 - SB[W[5], W[12], W[26], W[4]]/4 + 
   SB[W[5], W[12], W[26], W[16]]/4 + SB[W[5], W[12], W[26], W[17]]/4 - 
   SB[W[5], W[12], W[26], W[18]]/2 + SB[W[5], W[12], W[26], W[19]]/4 + 
   SB[W[5], W[12], W[26], W[20]]/4 + SB[W[5], W[12], W[26], W[26]]/4 + 
   SB[W[5], W[12], W[26], W[27]]/2 + SB[W[5], W[12], W[26], W[28]]/4 + 
   (3*SB[W[5], W[12], W[26], W[29]])/4 + (3*SB[W[5], W[12], W[26], W[30]])/
    4 + SB[W[5], W[12], W[28], W[3]]/4 + SB[W[5], W[12], W[28], W[4]]/4 - 
   SB[W[5], W[12], W[28], W[16]]/4 - SB[W[5], W[12], W[28], W[17]]/4 + 
   SB[W[5], W[12], W[28], W[18]]/2 - SB[W[5], W[12], W[28], W[19]]/4 - 
   SB[W[5], W[12], W[28], W[20]]/4 - SB[W[5], W[12], W[28], W[26]]/4 - 
   SB[W[5], W[12], W[28], W[27]]/2 - SB[W[5], W[12], W[28], W[28]]/4 - 
   (3*SB[W[5], W[12], W[28], W[29]])/4 - (3*SB[W[5], W[12], W[28], W[30]])/
    4 + (3*SB[W[5], W[15], W[1], W[2]])/2 - (3*SB[W[5], W[15], W[1], W[3]])/
    4 - (3*SB[W[5], W[15], W[1], W[4]])/4 + SB[W[5], W[15], W[1], W[5]]/2 + 
   2*SB[W[5], W[15], W[1], W[13]] - (3*SB[W[5], W[15], W[1], W[16]])/4 - 
   SB[W[5], W[15], W[1], W[17]]/4 + SB[W[5], W[15], W[1], W[18]]/2 - 
   SB[W[5], W[15], W[1], W[19]]/4 - (7*SB[W[5], W[15], W[1], W[20]])/4 - 
   SB[W[5], W[15], W[1], W[26]]/4 - SB[W[5], W[15], W[1], W[27]]/2 - 
   SB[W[5], W[15], W[1], W[28]]/4 + (3*SB[W[5], W[15], W[1], W[29]])/4 - 
   SB[W[5], W[15], W[1], W[30]]/4 + SB[W[5], W[15], W[2], W[1]]/2 + 
   SB[W[5], W[15], W[2], W[2]] + SB[W[5], W[15], W[2], W[3]]/4 - 
   SB[W[5], W[15], W[2], W[4]]/4 + (3*SB[W[5], W[15], W[2], W[5]])/2 - 
   2*SB[W[5], W[15], W[2], W[10]] + (3*SB[W[5], W[15], W[2], W[16]])/4 - 
   (3*SB[W[5], W[15], W[2], W[17]])/4 + SB[W[5], W[15], W[2], W[18]]/2 - 
   SB[W[5], W[15], W[2], W[19]]/4 - (5*SB[W[5], W[15], W[2], W[20]])/4 - 
   (3*SB[W[5], W[15], W[2], W[26]])/4 - SB[W[5], W[15], W[2], W[27]]/2 - 
   SB[W[5], W[15], W[2], W[28]]/4 + SB[W[5], W[15], W[2], W[29]]/4 + 
   SB[W[5], W[15], W[2], W[30]]/4 + (3*SB[W[5], W[15], W[3], W[1]])/2 - 
   SB[W[5], W[15], W[3], W[2]]/2 - (3*SB[W[5], W[15], W[3], W[3]])/4 + 
   (3*SB[W[5], W[15], W[3], W[4]])/4 + 2*SB[W[5], W[15], W[3], W[10]] - 
   2*SB[W[5], W[15], W[3], W[13]] - (3*SB[W[5], W[15], W[3], W[16]])/4 - 
   (3*SB[W[5], W[15], W[3], W[17]])/4 - SB[W[5], W[15], W[3], W[18]]/2 - 
   SB[W[5], W[15], W[3], W[19]]/4 + (5*SB[W[5], W[15], W[3], W[20]])/4 - 
   (3*SB[W[5], W[15], W[3], W[26]])/4 + SB[W[5], W[15], W[3], W[27]]/2 - 
   SB[W[5], W[15], W[3], W[28]]/4 - SB[W[5], W[15], W[3], W[29]]/4 - 
   SB[W[5], W[15], W[3], W[30]]/4 - SB[W[5], W[15], W[4], W[1]]/2 - 
   SB[W[5], W[15], W[4], W[2]]/2 + SB[W[5], W[15], W[4], W[3]]/2 - 
   SB[W[5], W[15], W[4], W[5]]/2 + SB[W[5], W[15], W[4], W[17]]/2 + 
   SB[W[5], W[15], W[4], W[20]]/2 + SB[W[5], W[15], W[4], W[26]]/2 - 
   SB[W[5], W[15], W[4], W[29]]/2 - SB[W[5], W[15], W[5], W[1]]/2 + 
   (3*SB[W[5], W[15], W[5], W[2]])/2 - SB[W[5], W[15], W[5], W[3]]/4 - 
   (3*SB[W[5], W[15], W[5], W[4]])/4 + SB[W[5], W[15], W[5], W[5]] - 
   2*SB[W[5], W[15], W[5], W[10]] + 2*SB[W[5], W[15], W[5], W[13]] + 
   (3*SB[W[5], W[15], W[5], W[16]])/4 - SB[W[5], W[15], W[5], W[17]]/4 + 
   SB[W[5], W[15], W[5], W[18]]/2 + SB[W[5], W[15], W[5], W[19]]/4 - 
   (9*SB[W[5], W[15], W[5], W[20]])/4 - SB[W[5], W[15], W[5], W[26]]/4 - 
   SB[W[5], W[15], W[5], W[27]]/2 + SB[W[5], W[15], W[5], W[28]]/4 + 
   (5*SB[W[5], W[15], W[5], W[29]])/4 + SB[W[5], W[15], W[5], W[30]]/4 - 
   (3*SB[W[5], W[15], W[15], W[1]])/2 - (3*SB[W[5], W[15], W[15], W[2]])/2 + 
   (3*SB[W[5], W[15], W[15], W[3]])/2 - (3*SB[W[5], W[15], W[15], W[5]])/2 + 
   (3*SB[W[5], W[15], W[15], W[17]])/2 + (3*SB[W[5], W[15], W[15], W[20]])/
    2 + (3*SB[W[5], W[15], W[15], W[26]])/2 - 
   (3*SB[W[5], W[15], W[15], W[29]])/2 - SB[W[5], W[15], W[17], W[2]]/2 - 
   (3*SB[W[5], W[15], W[17], W[3]])/4 + SB[W[5], W[15], W[17], W[4]]/4 - 
   SB[W[5], W[15], W[17], W[5]] + 2*SB[W[5], W[15], W[17], W[10]] - 
   (3*SB[W[5], W[15], W[17], W[16]])/4 + SB[W[5], W[15], W[17], W[17]]/4 - 
   SB[W[5], W[15], W[17], W[18]]/2 + SB[W[5], W[15], W[17], W[19]]/4 + 
   (3*SB[W[5], W[15], W[17], W[20]])/4 + SB[W[5], W[15], W[17], W[26]]/4 + 
   SB[W[5], W[15], W[17], W[27]]/2 + SB[W[5], W[15], W[17], W[28]]/4 + 
   SB[W[5], W[15], W[17], W[29]]/4 - SB[W[5], W[15], W[17], W[30]]/4 + 
   SB[W[5], W[15], W[20], W[1]]/2 - SB[W[5], W[15], W[20], W[2]] + 
   SB[W[5], W[15], W[20], W[3]]/4 + (3*SB[W[5], W[15], W[20], W[4]])/4 - 
   2*SB[W[5], W[15], W[20], W[13]] + (3*SB[W[5], W[15], W[20], W[16]])/4 - 
   SB[W[5], W[15], W[20], W[17]]/4 - SB[W[5], W[15], W[20], W[18]]/2 + 
   SB[W[5], W[15], W[20], W[19]]/4 + (5*SB[W[5], W[15], W[20], W[20]])/4 - 
   SB[W[5], W[15], W[20], W[26]]/4 + SB[W[5], W[15], W[20], W[27]]/2 + 
   SB[W[5], W[15], W[20], W[28]]/4 - SB[W[5], W[15], W[20], W[29]]/4 + 
   SB[W[5], W[15], W[20], W[30]]/4 - SB[W[5], W[15], W[26], W[3]]/4 - 
   SB[W[5], W[15], W[26], W[4]]/4 + SB[W[5], W[15], W[26], W[16]]/4 + 
   SB[W[5], W[15], W[26], W[17]]/4 - SB[W[5], W[15], W[26], W[18]]/2 + 
   SB[W[5], W[15], W[26], W[19]]/4 + SB[W[5], W[15], W[26], W[20]]/4 + 
   SB[W[5], W[15], W[26], W[26]]/4 + SB[W[5], W[15], W[26], W[27]]/2 + 
   SB[W[5], W[15], W[26], W[28]]/4 + (3*SB[W[5], W[15], W[26], W[29]])/4 + 
   (3*SB[W[5], W[15], W[26], W[30]])/4 + SB[W[5], W[15], W[29], W[3]]/4 + 
   SB[W[5], W[15], W[29], W[4]]/4 - SB[W[5], W[15], W[29], W[16]]/4 - 
   SB[W[5], W[15], W[29], W[17]]/4 + SB[W[5], W[15], W[29], W[18]]/2 - 
   SB[W[5], W[15], W[29], W[19]]/4 - SB[W[5], W[15], W[29], W[20]]/4 - 
   SB[W[5], W[15], W[29], W[26]]/4 - SB[W[5], W[15], W[29], W[27]]/2 - 
   SB[W[5], W[15], W[29], W[28]]/4 - (3*SB[W[5], W[15], W[29], W[29]])/4 - 
   (3*SB[W[5], W[15], W[29], W[30]])/4 - 3*SB[W[1]]*Zeta[3] + 
   6*SB[W[2]]*Zeta[3] + (13*SB[W[3]]*Zeta[3])/4 + (13*SB[W[4]]*Zeta[3])/4 + 
   6*SB[W[5]]*Zeta[3] - 14*SB[W[7]]*Zeta[3] - 14*SB[W[10]]*Zeta[3] + 
   (19*SB[W[16]]*Zeta[3])/4 + (3*SB[W[17]]*Zeta[3])/4 + 
   (3*SB[W[18]]*Zeta[3])/2 + (3*SB[W[19]]*Zeta[3])/4 + 
   (19*SB[W[20]]*Zeta[3])/4 + (3*SB[W[26]]*Zeta[3])/4 - 
   (3*SB[W[27]]*Zeta[3])/2 + (3*SB[W[28]]*Zeta[3])/4 + 
   (9*SB[W[29]]*Zeta[3])/4 + (9*SB[W[30]]*Zeta[3])/4)


==> anc/2loop_results/2loop_full-WL_pent_functions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
r[0]*(phi0 + (5*Pi^4)/72 + (Pi^2*f[1, 1, 1]^2)/3 + (5*f[1, 1, 1]^4)/12 - 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + (5*f[1, 1, 1]^3*f[1, 1, 2])/6 + 
   (Pi^2*f[1, 1, 2]^2)/3 + (11*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
   (7*f[1, 1, 1]*f[1, 1, 2]^3)/6 + (5*f[1, 1, 2]^4)/12 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (13*f[1, 1, 1]^3*f[1, 1, 3])/12 - 
   (7*Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 + (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/
    2 + (5*f[1, 1, 2]^3*f[1, 1, 3])/6 + (Pi^2*f[1, 1, 3]^2)/3 + 
   (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/2 + 
   (11*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 - (31*f[1, 1, 1]*f[1, 1, 3]^3)/12 - 
   (7*f[1, 1, 2]*f[1, 1, 3]^3)/6 + (5*f[1, 1, 3]^4)/12 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 - (31*f[1, 1, 1]^3*f[1, 1, 4])/12 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - 6*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/2 + (13*f[1, 1, 2]^3*f[1, 1, 4])/
    12 - (7*Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 + 6*f[1, 1, 1]^2*f[1, 1, 3]*
    f[1, 1, 4] - 6*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4] + 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (5*f[1, 1, 3]^3*f[1, 1, 4])/6 + 
   (Pi^2*f[1, 1, 4]^2)/3 + (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
   6*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + (11*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    4 + (13*f[1, 1, 1]*f[1, 1, 4]^3)/12 - (31*f[1, 1, 2]*f[1, 1, 4]^3)/12 - 
   (7*f[1, 1, 3]*f[1, 1, 4]^3)/6 + (5*f[1, 1, 4]^4)/12 - 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 5])/6 - (7*f[1, 1, 1]^3*f[1, 1, 5])/6 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 + (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    2 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - (31*f[1, 1, 2]^3*f[1, 1, 5])/
    12 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 - 
   (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 6*f[1, 1, 2]^2*f[1, 1, 3]*
    f[1, 1, 5] + 6*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] - 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/2 + (13*f[1, 1, 3]^3*f[1, 1, 5])/
    12 - (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 6*f[1, 1, 2]^2*f[1, 1, 4]*
    f[1, 1, 5] - 6*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] + 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (5*f[1, 1, 4]^3*f[1, 1, 5])/6 + 
   (Pi^2*f[1, 1, 5]^2)/3 + (11*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 + 
   (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 6*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   6*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + (11*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    4 + (5*f[1, 1, 1]*f[1, 1, 5]^3)/6 + (13*f[1, 1, 2]*f[1, 1, 5]^3)/12 - 
   (31*f[1, 1, 3]*f[1, 1, 5]^3)/12 - (7*f[1, 1, 4]*f[1, 1, 5]^3)/6 + 
   (5*f[1, 1, 5]^4)/12 + (3*f[1, 1, 1]^2*f[2, 1, 1])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - (3*f[1, 1, 3]^2*f[2, 1, 1])/2 + 
   3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] - 
   f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] - (5*f[1, 1, 4]^2*f[2, 1, 1])/2 + 
   4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - 5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 
   2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] + f[1, 1, 5]^2*f[2, 1, 1] + 
   f[1, 1, 1]^2*f[2, 1, 2] + 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + 
   (3*f[1, 1, 2]^2*f[2, 1, 2])/2 - 5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (3*f[1, 1, 4]^2*f[2, 1, 2])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + 3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - 
   (5*f[1, 1, 5]^2*f[2, 1, 2])/2 - (5*f[1, 1, 1]^2*f[2, 1, 3])/2 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + f[1, 1, 2]^2*f[2, 1, 3] + 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] + 
   (3*f[1, 1, 3]^2*f[2, 1, 3])/2 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] - (3*f[1, 1, 5]^2*f[2, 1, 3])/2 - 
   (3*f[1, 1, 1]^2*f[2, 1, 4])/2 - f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
   (5*f[1, 1, 2]^2*f[2, 1, 4])/2 - 5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 3]^2*f[2, 1, 4] + 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + 3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] + 
   4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (3*f[1, 1, 4]^2*f[2, 1, 4])/2 + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - (3*f[1, 1, 2]^2*f[2, 1, 5])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - 
   (5*f[1, 1, 3]^2*f[2, 1, 5])/2 - 5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + f[1, 1, 4]^2*f[2, 1, 5] + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] + 
   4*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + (3*f[1, 1, 5]^2*f[2, 1, 5])/2 - 
   2*f[1, 1, 1]*f[3, 1, 1] - 2*f[1, 1, 3]*f[3, 1, 1] - 
   5*f[1, 1, 5]*f[3, 1, 1] - 5*f[1, 1, 1]*f[3, 1, 2] - 
   2*f[1, 1, 2]*f[3, 1, 2] - 2*f[1, 1, 4]*f[3, 1, 2] - 
   5*f[1, 1, 2]*f[3, 1, 3] - 2*f[1, 1, 3]*f[3, 1, 3] - 
   2*f[1, 1, 5]*f[3, 1, 3] - 2*f[1, 1, 1]*f[3, 1, 4] - 
   5*f[1, 1, 3]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] - 
   2*f[1, 1, 2]*f[3, 1, 5] - 5*f[1, 1, 4]*f[3, 1, 5] - 
   2*f[1, 1, 5]*f[3, 1, 5] - 2*f[1, 1, 1]*f[3, 2, 1] - 
   2*f[1, 1, 3]*f[3, 2, 1] - 3*f[1, 1, 4]*f[3, 2, 1] - 
   5*f[1, 1, 5]*f[3, 2, 1] - 5*f[1, 1, 1]*f[3, 2, 2] - 
   2*f[1, 1, 2]*f[3, 2, 2] - 2*f[1, 1, 4]*f[3, 2, 2] - 
   3*f[1, 1, 5]*f[3, 2, 2] - 3*f[1, 1, 1]*f[3, 2, 3] - 
   5*f[1, 1, 2]*f[3, 2, 3] - 2*f[1, 1, 3]*f[3, 2, 3] - 
   2*f[1, 1, 5]*f[3, 2, 3] - 2*f[1, 1, 1]*f[3, 2, 4] - 
   3*f[1, 1, 2]*f[3, 2, 4] - 5*f[1, 1, 3]*f[3, 2, 4] - 
   2*f[1, 1, 4]*f[3, 2, 4] - 2*f[1, 1, 2]*f[3, 2, 5] - 
   3*f[1, 1, 3]*f[3, 2, 5] - 5*f[1, 1, 4]*f[3, 2, 5] - 
   2*f[1, 1, 5]*f[3, 2, 5] - 4*f[1, 1, 1]*f[3, 3, 1] - 
   4*f[1, 1, 2]*f[3, 3, 1] - f[1, 1, 3]*f[3, 3, 1] + 
   6*f[1, 1, 4]*f[3, 3, 1] + f[1, 1, 5]*f[3, 3, 1] + f[1, 1, 1]*f[3, 3, 2] - 
   4*f[1, 1, 2]*f[3, 3, 2] - 4*f[1, 1, 3]*f[3, 3, 2] - 
   f[1, 1, 4]*f[3, 3, 2] + 6*f[1, 1, 5]*f[3, 3, 2] + 
   6*f[1, 1, 1]*f[3, 3, 3] + f[1, 1, 2]*f[3, 3, 3] - 
   4*f[1, 1, 3]*f[3, 3, 3] - 4*f[1, 1, 4]*f[3, 3, 3] - 
   f[1, 1, 5]*f[3, 3, 3] - f[1, 1, 1]*f[3, 3, 4] + 6*f[1, 1, 2]*f[3, 3, 4] + 
   f[1, 1, 3]*f[3, 3, 4] - 4*f[1, 1, 4]*f[3, 3, 4] - 
   4*f[1, 1, 5]*f[3, 3, 4] - 4*f[1, 1, 1]*f[3, 3, 5] - 
   f[1, 1, 2]*f[3, 3, 5] + 6*f[1, 1, 3]*f[3, 3, 5] + f[1, 1, 4]*f[3, 3, 5] - 
   4*f[1, 1, 5]*f[3, 3, 5] + (3*f[4, 3, 1])/2 + (3*f[4, 3, 2])/2 + 
   (3*f[4, 3, 3])/2 + (3*f[4, 3, 4])/2 + (3*f[4, 3, 5])/2 + 
   (5*f[4, 4, 1])/6 + (5*f[4, 4, 2])/6 + (5*f[4, 4, 3])/6 + 
   (5*f[4, 4, 4])/6 + (5*f[4, 4, 5])/6 - f[4, 5, 1] - f[4, 5, 2] - 
   f[4, 5, 3] - f[4, 5, 4] - f[4, 5, 5] - f[4, 6, 1]/3 - f[4, 6, 2]/3 - 
   f[4, 6, 3]/3 - f[4, 6, 4]/3 - f[4, 6, 5]/3 + f[4, 9, 1]/2 + f[4, 9, 2]/2 + 
   f[4, 9, 3]/2 + f[4, 9, 4]/2 + f[4, 9, 5]/2 + (2*f[4, 11, 1])/3 + 
   (2*f[4, 11, 2])/3 + (2*f[4, 11, 3])/3 + (2*f[4, 11, 4])/3 + 
   (2*f[4, 11, 5])/3 - 6*f[1, 1, 1]*Zeta[3] - 6*f[1, 1, 2]*Zeta[3] - 
   6*f[1, 1, 3]*Zeta[3] - 6*f[1, 1, 4]*Zeta[3] - 6*f[1, 1, 5]*Zeta[3]) + 
 r[3]*(phi1 - Pi^4/90 - f[4, 12]/30 + (5*Pi^2*f[1, 1, 1]^2)/16 - 
   (79*f[1, 1, 1]^4)/96 - (f[3, 4]*f[1, 1, 2])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/4 - (f[1, 1, 1]^3*f[1, 1, 2])/6 - 
   (5*Pi^2*f[1, 1, 2]^2)/24 - (13*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 + 
   (11*f[1, 1, 1]*f[1, 1, 2]^3)/8 - f[1, 1, 2]^4/64 - 
   (f[3, 4]*f[1, 1, 3])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - 
   (7*f[1, 1, 1]^3*f[1, 1, 3])/8 + (4*Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - 
   (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 - (35*f[1, 1, 2]^3*f[1, 1, 3])/
    24 + (Pi^2*f[1, 1, 3]^2)/8 + (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 - (29*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 - (19*f[1, 1, 1]*f[1, 1, 3]^3)/12 + (89*f[1, 1, 3]^4)/64 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + (7*f[1, 1, 1]^3*f[1, 1, 4])/6 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 + f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - (5*f[1, 1, 2]^3*f[1, 1, 4])/8 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/24 + (21*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/
    4 + (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 + 
   (3*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 4*f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 4] - (7*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 + 
   (35*f[1, 1, 3]^3*f[1, 1, 4])/24 + (5*Pi^2*f[1, 1, 4]^2)/48 - 
   (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/8 + 
   (f[1, 1, 2]^2*f[1, 1, 4]^2)/16 - (21*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/
    8 - (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + (f[1, 1, 3]^2*f[1, 1, 4]^2)/
    2 + (17*f[1, 1, 1]*f[1, 1, 4]^3)/24 + (3*f[1, 1, 2]*f[1, 1, 4]^3)/4 + 
   (19*f[1, 1, 3]*f[1, 1, 4]^3)/24 - (49*f[1, 1, 4]^4)/96 + 
   (5*Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 - (f[1, 1, 1]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 - f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] + 
   (25*f[1, 1, 2]^3*f[1, 1, 5])/16 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (49*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/8 + 
   (25*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
   (29*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/8 - (87*f[1, 1, 3]^3*f[1, 1, 5])/
    16 + (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/24 + 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (7*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (5*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 - (13*f[1, 1, 4]^3*f[1, 1, 5])/
    24 - (Pi^2*f[1, 1, 5]^2)/12 + (15*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 + 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 - (133*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    32 - (9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
   (53*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/8 + 
   (157*f[1, 1, 3]^2*f[1, 1, 5]^2)/32 + 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + (5*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 + (5*f[1, 1, 1]*f[1, 1, 5]^3)/8 + (193*f[1, 1, 2]*f[1, 1, 5]^3)/48 - 
   (37*f[1, 1, 3]*f[1, 1, 5]^3)/48 - (2*f[1, 1, 4]*f[1, 1, 5]^3)/3 - 
   f[1, 1, 5]^4/3 - (3*f[1, 1, 1]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 - (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/
    4 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (5*f[1, 1, 3]^2*f[2, 1, 1])/
    8 + (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 - 4*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 1] - (5*f[1, 1, 4]^2*f[2, 1, 1])/8 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 - 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/4 + (3*f[1, 1, 5]^2*f[2, 1, 1])/4 + 
   (3*f[2, 1, 1]^2)/4 - (f[1, 1, 1]^2*f[2, 1, 2])/8 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - (13*f[1, 1, 2]^2*f[2, 1, 2])/8 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/4 - (f[1, 1, 4]^2*f[2, 1, 2])/4 + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 5]^2*f[2, 1, 2])/2 + 
   (3*f[2, 1, 2]^2)/4 - (Pi^2*f[2, 1, 3])/3 - (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 - (f[1, 1, 2]^2*f[2, 1, 3])/2 + 
   (17*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 - 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/4 - (13*f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/4 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 + 7*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (31*f[1, 1, 5]^2*f[2, 1, 3])/8 - 2*f[2, 1, 1]*f[2, 1, 3] + 
   f[2, 1, 3]^2/4 + (11*f[1, 1, 1]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/4 + (3*f[1, 1, 2]^2*f[2, 1, 4])/4 + 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - 
   (3*f[1, 1, 3]^2*f[2, 1, 4])/8 - 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 - 
   (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/4 - (f[1, 1, 4]^2*f[2, 1, 4])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/4 - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/
    4 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/2 + (Pi^2*f[2, 1, 5])/3 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 3*f[1, 1, 2]^2*f[2, 1, 5] - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 + 
   (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/4 + (13*f[1, 1, 3]^2*f[2, 1, 5])/8 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 - 
   (13*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/4 + 2*f[1, 1, 4]^2*f[2, 1, 5] + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 
   (13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + (21*f[1, 1, 5]^2*f[2, 1, 5])/8 + 
   f[2, 1, 5]^2/4 - f[1, 1, 1]*f[3, 1, 1] - f[1, 1, 2]*f[3, 1, 1] + 
   (5*f[1, 1, 3]*f[3, 1, 1])/2 - (17*f[1, 1, 4]*f[3, 1, 1])/4 - 
   (3*f[1, 1, 5]*f[3, 1, 1])/4 + (15*f[1, 1, 1]*f[3, 1, 2])/4 + 
   (3*f[1, 1, 2]*f[3, 1, 2])/2 + (5*f[1, 1, 5]*f[3, 1, 2])/4 - 
   (19*f[1, 1, 1]*f[3, 1, 3])/4 + (5*f[1, 1, 2]*f[3, 1, 3])/2 + 
   (27*f[1, 1, 3]*f[3, 1, 3])/4 - (3*f[1, 1, 4]*f[3, 1, 3])/2 - 
   (29*f[1, 1, 5]*f[3, 1, 3])/4 + (9*f[1, 1, 1]*f[3, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[3, 1, 4])/4 + (11*f[1, 1, 3]*f[3, 1, 4])/4 - 
   (f[1, 1, 4]*f[3, 1, 4])/2 + (f[1, 1, 5]*f[3, 1, 4])/2 + 
   (33*f[1, 1, 2]*f[3, 1, 5])/4 + f[1, 1, 3]*f[3, 1, 5] - 
   (19*f[1, 1, 4]*f[3, 1, 5])/4 - (19*f[1, 1, 5]*f[3, 1, 5])/4 + 
   (f[1, 1, 1]*f[3, 2, 1])/2 - f[1, 1, 2]*f[3, 2, 1] + 
   f[1, 1, 3]*f[3, 2, 1] - (15*f[1, 1, 4]*f[3, 2, 1])/4 - 
   (3*f[1, 1, 5]*f[3, 2, 1])/4 + (15*f[1, 1, 1]*f[3, 2, 2])/4 + 
   3*f[1, 1, 2]*f[3, 2, 2] - (3*f[1, 1, 4]*f[3, 2, 2])/2 + 
   (f[1, 1, 5]*f[3, 2, 2])/4 - (31*f[1, 1, 1]*f[3, 2, 3])/4 + 
   (f[1, 1, 2]*f[3, 2, 3])/2 + (41*f[1, 1, 3]*f[3, 2, 3])/4 + 
   (f[1, 1, 4]*f[3, 2, 3])/2 - (27*f[1, 1, 5]*f[3, 2, 3])/4 + 
   (9*f[1, 1, 1]*f[3, 2, 4])/2 + (f[1, 1, 2]*f[3, 2, 4])/4 + 
   (11*f[1, 1, 3]*f[3, 2, 4])/4 - (f[1, 1, 4]*f[3, 2, 4])/2 + 
   (f[1, 1, 5]*f[3, 2, 4])/2 - 2*f[1, 1, 1]*f[3, 2, 5] + 
   (19*f[1, 1, 2]*f[3, 2, 5])/4 + (9*f[1, 1, 3]*f[3, 2, 5])/2 - 
   (11*f[1, 1, 4]*f[3, 2, 5])/4 - (21*f[1, 1, 5]*f[3, 2, 5])/4 + 
   (5*f[1, 1, 1]*f[3, 3, 1])/4 + f[1, 1, 2]*f[3, 3, 1] + 
   f[1, 1, 3]*f[3, 3, 1] - (11*f[1, 1, 4]*f[3, 3, 1])/4 - 
   (f[1, 1, 5]*f[3, 3, 1])/4 - (3*f[1, 1, 1]*f[3, 3, 2])/2 + 
   (13*f[1, 1, 2]*f[3, 3, 2])/4 + (13*f[1, 1, 3]*f[3, 3, 2])/4 - 
   (f[1, 1, 4]*f[3, 3, 2])/4 - 3*f[1, 1, 5]*f[3, 3, 2] - 
   (f[1, 1, 1]*f[3, 3, 3])/4 - (3*f[1, 1, 3]*f[3, 3, 3])/2 - 
   (5*f[1, 1, 4]*f[3, 3, 3])/4 + (f[1, 1, 5]*f[3, 3, 3])/4 + 
   (3*f[1, 1, 1]*f[3, 3, 4])/2 - (3*f[1, 1, 3]*f[3, 3, 4])/2 - 
   (f[1, 1, 4]*f[3, 3, 4])/4 - (3*f[1, 1, 5]*f[3, 3, 4])/4 - 
   (9*f[1, 1, 1]*f[3, 3, 5])/4 - (f[1, 1, 2]*f[3, 3, 5])/2 + 
   2*f[1, 1, 3]*f[3, 3, 5] + (f[1, 1, 4]*f[3, 3, 5])/4 - 
   (11*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 3] + 8*f[4, 1, 5] + 
   8*f[4, 2, 3] - 2*f[4, 2, 5] - (3*f[4, 3, 1])/4 - (5*f[4, 3, 2])/4 + 
   (29*f[4, 3, 3])/8 - 2*f[4, 3, 4] - (27*f[4, 3, 5])/8 - (7*f[4, 4, 1])/24 - 
   f[4, 4, 2]/2 + f[4, 4, 3]/8 + f[4, 4, 4]/24 + (3*f[4, 4, 5])/8 + 
   f[4, 5, 1]/3 + f[4, 5, 2]/2 + f[4, 5, 3]/6 - f[4, 5, 4]/3 + f[4, 5, 5]/3 - 
   (2*f[4, 6, 1])/3 + f[4, 6, 2]/6 + f[4, 6, 3]/3 - f[4, 6, 4]/2 + 
   (2*f[4, 6, 5])/3 - (2*f[4, 7, 2])/3 - (2*f[4, 8, 2])/3 - f[4, 9, 1]/2 - 
   f[4, 9, 4]/2 - f[4, 10, 1]/5 + (3*f[4, 10, 2])/10 + (3*f[4, 10, 3])/10 - 
   f[4, 10, 4]/5 - f[4, 10, 5]/5 - f[4, 11, 1]/6 - f[4, 11, 2]/3 - 
   f[4, 11, 3]/6 - f[4, 11, 4]/2 - f[4, 11, 5]/2 + 
   (27*f[1, 1, 1]*Zeta[3])/4 + (7*f[1, 1, 2]*Zeta[3])/2 + 
   (11*f[1, 1, 3]*Zeta[3])/2 + (17*f[1, 1, 4]*Zeta[3])/4 - 
   6*f[1, 1, 5]*Zeta[3]) + r[1]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (f[3, 4]*f[1, 1, 1])/4 + (Pi^2*f[1, 1, 1]^2)/8 + (89*f[1, 1, 1]^4)/64 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/24 + (35*f[1, 1, 1]^3*f[1, 1, 2])/24 + 
   (5*Pi^2*f[1, 1, 2]^2)/48 + (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 + 
   (19*f[1, 1, 1]*f[1, 1, 2]^3)/24 - (49*f[1, 1, 2]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/2 - (87*f[1, 1, 1]^3*f[1, 1, 3])/16 + 
   (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/24 - (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 - 
   (13*f[1, 1, 2]^3*f[1, 1, 3])/24 - (Pi^2*f[1, 1, 3]^2)/12 + 
   (157*f[1, 1, 1]^2*f[1, 1, 3]^2)/32 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/8 + (5*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 - (37*f[1, 1, 1]*f[1, 1, 3]^3)/48 - (2*f[1, 1, 2]*f[1, 1, 3]^3)/3 - 
   f[1, 1, 3]^4/3 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 - 
   (19*f[1, 1, 1]^3*f[1, 1, 4])/12 + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 - 
   4*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] - 
   (21*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/8 + (17*f[1, 1, 2]^3*f[1, 1, 4])/
    24 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/12 + 
   (25*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (7*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 - 
   (9*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 + (5*f[1, 1, 3]^3*f[1, 1, 4])/8 + 
   (5*Pi^2*f[1, 1, 4]^2)/16 + (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
   (21*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    4 - (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + (15*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 - (7*f[1, 1, 1]*f[1, 1, 4]^3)/8 + (7*f[1, 1, 2]*f[1, 1, 4]^3)/6 - 
   (f[1, 1, 3]*f[1, 1, 4]^3)/12 - (79*f[1, 1, 4]^4)/96 - 
   (f[3, 4]*f[1, 1, 5])/4 + (4*Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    8 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (3*f[1, 1, 2]^3*f[1, 1, 5])/
    4 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 + 
   (29*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (53*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + (193*f[1, 1, 3]^3*f[1, 1, 5])/
    48 - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (3*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 + f[1, 1, 2]*f[1, 1, 4]^2*
    f[1, 1, 5] - (f[1, 1, 4]^3*f[1, 1, 5])/6 - (5*Pi^2*f[1, 1, 5]^2)/24 - 
   (29*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 + (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/
    4 + (f[1, 1, 2]^2*f[1, 1, 5]^2)/16 + 
   (49*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (133*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    32 - (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - f[1, 1, 3]*f[1, 1, 4]*
    f[1, 1, 5]^2 - (13*f[1, 1, 4]^2*f[1, 1, 5]^2)/16 - 
   (35*f[1, 1, 1]*f[1, 1, 5]^3)/24 - (5*f[1, 1, 2]*f[1, 1, 5]^3)/8 + 
   (25*f[1, 1, 3]*f[1, 1, 5]^3)/16 + (11*f[1, 1, 4]*f[1, 1, 5]^3)/8 - 
   f[1, 1, 5]^4/64 - (Pi^2*f[2, 1, 1])/3 - (13*f[1, 1, 1]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 + 7*f[1, 1, 1]*f[1, 1, 3]*
    f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/4 - 
   (31*f[1, 1, 3]^2*f[2, 1, 1])/8 + (17*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - (3*f[1, 1, 4]^2*f[2, 1, 1])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 5]^2*f[2, 1, 1])/2 + 
   f[2, 1, 1]^2/4 - (3*f[1, 1, 1]^2*f[2, 1, 2])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/4 - (f[1, 1, 2]^2*f[2, 1, 2])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/4 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + 3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 3*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 2] + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   (11*f[1, 1, 4]^2*f[2, 1, 2])/4 + f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/
    4 + (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + (Pi^2*f[2, 1, 3])/3 + 
   (13*f[1, 1, 1]^2*f[2, 1, 3])/8 + (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/4 + 
   2*f[1, 1, 2]^2*f[2, 1, 3] - (13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + (21*f[1, 1, 3]^2*f[2, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] + 
   (9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (13*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 - 5*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   3*f[1, 1, 5]^2*f[2, 1, 3] + f[2, 1, 3]^2/4 + (5*f[1, 1, 1]^2*f[2, 1, 4])/
    8 - 4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - (5*f[1, 1, 2]^2*f[2, 1, 4])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/4 + (3*f[1, 1, 3]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (15*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - (3*f[1, 1, 4]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/
    4 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/2 - 2*f[2, 1, 1]*f[2, 1, 4] + 
   (3*f[2, 1, 4]^2)/4 - (f[1, 1, 2]^2*f[2, 1, 5])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (f[1, 1, 3]^2*f[2, 1, 5])/2 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   (15*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 5] - (f[1, 1, 4]^2*f[2, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 - 2*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 5] - (13*f[1, 1, 5]^2*f[2, 1, 5])/8 + (3*f[2, 1, 5]^2)/4 + 
   (27*f[1, 1, 1]*f[3, 1, 1])/4 - (3*f[1, 1, 2]*f[3, 1, 1])/2 - 
   (29*f[1, 1, 3]*f[3, 1, 1])/4 - (19*f[1, 1, 4]*f[3, 1, 1])/4 + 
   (5*f[1, 1, 5]*f[3, 1, 1])/2 + (11*f[1, 1, 1]*f[3, 1, 2])/4 - 
   (f[1, 1, 2]*f[3, 1, 2])/2 + (f[1, 1, 3]*f[3, 1, 2])/2 + 
   (9*f[1, 1, 4]*f[3, 1, 2])/2 - (3*f[1, 1, 5]*f[3, 1, 2])/4 + 
   f[1, 1, 1]*f[3, 1, 3] - (19*f[1, 1, 2]*f[3, 1, 3])/4 - 
   (19*f[1, 1, 3]*f[3, 1, 3])/4 + (33*f[1, 1, 5]*f[3, 1, 3])/4 + 
   (5*f[1, 1, 1]*f[3, 1, 4])/2 - (17*f[1, 1, 2]*f[3, 1, 4])/4 - 
   (3*f[1, 1, 3]*f[3, 1, 4])/4 - f[1, 1, 4]*f[3, 1, 4] - 
   f[1, 1, 5]*f[3, 1, 4] + (5*f[1, 1, 3]*f[3, 1, 5])/4 + 
   (15*f[1, 1, 4]*f[3, 1, 5])/4 + (3*f[1, 1, 5]*f[3, 1, 5])/2 + 
   (41*f[1, 1, 1]*f[3, 2, 1])/4 + (f[1, 1, 2]*f[3, 2, 1])/2 - 
   (27*f[1, 1, 3]*f[3, 2, 1])/4 - (31*f[1, 1, 4]*f[3, 2, 1])/4 + 
   (f[1, 1, 5]*f[3, 2, 1])/2 + (11*f[1, 1, 1]*f[3, 2, 2])/4 - 
   (f[1, 1, 2]*f[3, 2, 2])/2 + (f[1, 1, 3]*f[3, 2, 2])/2 + 
   (9*f[1, 1, 4]*f[3, 2, 2])/2 + (f[1, 1, 5]*f[3, 2, 2])/4 + 
   (9*f[1, 1, 1]*f[3, 2, 3])/2 - (11*f[1, 1, 2]*f[3, 2, 3])/4 - 
   (21*f[1, 1, 3]*f[3, 2, 3])/4 - 2*f[1, 1, 4]*f[3, 2, 3] + 
   (19*f[1, 1, 5]*f[3, 2, 3])/4 + f[1, 1, 1]*f[3, 2, 4] - 
   (15*f[1, 1, 2]*f[3, 2, 4])/4 - (3*f[1, 1, 3]*f[3, 2, 4])/4 + 
   (f[1, 1, 4]*f[3, 2, 4])/2 - f[1, 1, 5]*f[3, 2, 4] - 
   (3*f[1, 1, 2]*f[3, 2, 5])/2 + (f[1, 1, 3]*f[3, 2, 5])/4 + 
   (15*f[1, 1, 4]*f[3, 2, 5])/4 + 3*f[1, 1, 5]*f[3, 2, 5] - 
   (3*f[1, 1, 1]*f[3, 3, 1])/2 - (5*f[1, 1, 2]*f[3, 3, 1])/4 + 
   (f[1, 1, 3]*f[3, 3, 1])/4 - (f[1, 1, 4]*f[3, 3, 1])/4 - 
   (3*f[1, 1, 1]*f[3, 3, 2])/2 - (f[1, 1, 2]*f[3, 3, 2])/4 - 
   (3*f[1, 1, 3]*f[3, 3, 2])/4 + (3*f[1, 1, 4]*f[3, 3, 2])/2 + 
   2*f[1, 1, 1]*f[3, 3, 3] + (f[1, 1, 2]*f[3, 3, 3])/4 - 
   (11*f[1, 1, 3]*f[3, 3, 3])/4 - (9*f[1, 1, 4]*f[3, 3, 3])/4 - 
   (f[1, 1, 5]*f[3, 3, 3])/2 + f[1, 1, 1]*f[3, 3, 4] - 
   (11*f[1, 1, 2]*f[3, 3, 4])/4 - (f[1, 1, 3]*f[3, 3, 4])/4 + 
   (5*f[1, 1, 4]*f[3, 3, 4])/4 + f[1, 1, 5]*f[3, 3, 4] + 
   (13*f[1, 1, 1]*f[3, 3, 5])/4 - (f[1, 1, 2]*f[3, 3, 5])/4 - 
   3*f[1, 1, 3]*f[3, 3, 5] - (3*f[1, 1, 4]*f[3, 3, 5])/2 + 
   (13*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 1] + 8*f[4, 1, 3] + 
   8*f[4, 2, 1] - 2*f[4, 2, 3] + (29*f[4, 3, 1])/8 - 2*f[4, 3, 2] - 
   (27*f[4, 3, 3])/8 - (3*f[4, 3, 4])/4 - (5*f[4, 3, 5])/4 + f[4, 4, 1]/8 + 
   f[4, 4, 2]/24 + (3*f[4, 4, 3])/8 - (7*f[4, 4, 4])/24 - f[4, 4, 5]/2 + 
   f[4, 5, 1]/6 - f[4, 5, 2]/3 + f[4, 5, 3]/3 + f[4, 5, 4]/3 + f[4, 5, 5]/2 + 
   f[4, 6, 1]/3 - f[4, 6, 2]/2 + (2*f[4, 6, 3])/3 - (2*f[4, 6, 4])/3 + 
   f[4, 6, 5]/6 - (2*f[4, 7, 5])/3 - (2*f[4, 8, 5])/3 - f[4, 9, 2]/2 - 
   f[4, 9, 4]/2 + (3*f[4, 10, 1])/10 - f[4, 10, 2]/5 - f[4, 10, 3]/5 - 
   f[4, 10, 4]/5 + (3*f[4, 10, 5])/10 - f[4, 11, 1]/6 - f[4, 11, 2]/2 - 
   f[4, 11, 3]/2 - f[4, 11, 4]/6 - f[4, 11, 5]/3 + 
   (11*f[1, 1, 1]*Zeta[3])/2 + (17*f[1, 1, 2]*Zeta[3])/4 - 
   6*f[1, 1, 3]*Zeta[3] + (27*f[1, 1, 4]*Zeta[3])/4 + 
   (7*f[1, 1, 5]*Zeta[3])/2) + r[4]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (Pi^2*f[1, 1, 1]^2)/12 - f[1, 1, 1]^4/3 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/
    12 + (5*f[1, 1, 1]^3*f[1, 1, 2])/8 + (5*Pi^2*f[1, 1, 2]^2)/16 + 
   (15*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
   (79*f[1, 1, 2]^4)/96 - (f[3, 4]*f[1, 1, 3])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + (193*f[1, 1, 1]^3*f[1, 1, 3])/48 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/4 + (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    8 - (f[1, 1, 2]^3*f[1, 1, 3])/6 - (5*Pi^2*f[1, 1, 3]^2)/24 - 
   (133*f[1, 1, 1]^2*f[1, 1, 3]^2)/32 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 - 
   (13*f[1, 1, 2]^2*f[1, 1, 3]^2)/16 + (25*f[1, 1, 1]*f[1, 1, 3]^3)/16 + 
   (11*f[1, 1, 2]*f[1, 1, 3]^3)/8 - f[1, 1, 3]^4/64 - 
   (f[3, 4]*f[1, 1, 4])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - 
   (37*f[1, 1, 1]^3*f[1, 1, 4])/48 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
   (9*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/2 - (7*f[1, 1, 2]^3*f[1, 1, 4])/8 + 
   (4*Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - (53*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/
    8 - (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (3*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (49*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/8 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 - (35*f[1, 1, 3]^3*f[1, 1, 4])/
    24 + (Pi^2*f[1, 1, 4]^2)/8 + (157*f[1, 1, 1]^2*f[1, 1, 4]^2)/32 + 
   (25*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 + (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    8 + (29*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - (29*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 - (87*f[1, 1, 1]*f[1, 1, 4]^3)/16 - (19*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
   (89*f[1, 1, 4]^4)/64 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 5])/24 - 
   (2*f[1, 1, 1]^3*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/12 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/8 + 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/8 + (7*f[1, 1, 2]^3*f[1, 1, 5])/6 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 + (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/
    4 + (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/4 + 
   f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/
    4 - (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (5*f[1, 1, 3]^3*f[1, 1, 5])/8 - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/24 + 
   (3*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (21*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 4*f[1, 1, 2]*f[1, 1, 4]^2*
    f[1, 1, 5] - (7*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 + 
   (35*f[1, 1, 4]^3*f[1, 1, 5])/24 + (5*Pi^2*f[1, 1, 5]^2)/48 + 
   (5*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 - (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/
    8 - (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/8 + (f[1, 1, 3]^2*f[1, 1, 5]^2)/16 + 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (21*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 - 
   (13*f[1, 1, 1]*f[1, 1, 5]^3)/24 + (17*f[1, 1, 2]*f[1, 1, 5]^3)/24 + 
   (3*f[1, 1, 3]*f[1, 1, 5]^3)/4 + (19*f[1, 1, 4]*f[1, 1, 5]^3)/24 - 
   (49*f[1, 1, 5]^4)/96 + (Pi^2*f[2, 1, 1])/3 + (21*f[1, 1, 1]^2*f[2, 1, 1])/
    8 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 5*f[1, 1, 1]*f[1, 1, 3]*
    f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + 
   3*f[1, 1, 3]^2*f[2, 1, 1] - (13*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (9*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/4 + (13*f[1, 1, 4]^2*f[2, 1, 1])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 - 
   (13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/4 + 2*f[1, 1, 5]^2*f[2, 1, 1] + 
   f[2, 1, 1]^2/4 + (3*f[1, 1, 1]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - (3*f[1, 1, 2]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/2 - 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/4 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    2 + (5*f[1, 1, 4]^2*f[2, 1, 2])/8 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/
    4 + (15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 - 4*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 2] - (5*f[1, 1, 5]^2*f[2, 1, 2])/8 + (3*f[2, 1, 2]^2)/4 - 
   (f[1, 1, 1]^2*f[2, 1, 3])/2 + f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - 
   (f[1, 1, 2]^2*f[2, 1, 3])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - (13*f[1, 1, 3]^2*f[2, 1, 3])/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/4 - (f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   (3*f[2, 1, 3]^2)/4 - (Pi^2*f[2, 1, 4])/3 - (31*f[1, 1, 1]^2*f[2, 1, 4])/
    8 - (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - (3*f[1, 1, 2]^2*f[2, 1, 4])/
    4 + (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - (f[1, 1, 3]^2*f[2, 1, 4])/2 + 
   7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + (17*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    4 - (7*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/4 - (13*f[1, 1, 4]^2*f[2, 1, 4])/
    4 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/4 - 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/4 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/
    2 - 2*f[2, 1, 2]*f[2, 1, 4] + f[2, 1, 4]^2/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/4 + (11*f[1, 1, 2]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/4 + (3*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/4 + 3*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 5] + f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - 
   (3*f[1, 1, 4]^2*f[2, 1, 5])/8 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/
    2 - (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/4 - (f[1, 1, 5]^2*f[2, 1, 5])/
    4 - (19*f[1, 1, 1]*f[3, 1, 1])/4 + (33*f[1, 1, 3]*f[3, 1, 1])/4 + 
   f[1, 1, 4]*f[3, 1, 1] - (19*f[1, 1, 5]*f[3, 1, 1])/4 - 
   (3*f[1, 1, 1]*f[3, 1, 2])/4 - f[1, 1, 2]*f[3, 1, 2] - 
   f[1, 1, 3]*f[3, 1, 2] + (5*f[1, 1, 4]*f[3, 1, 2])/2 - 
   (17*f[1, 1, 5]*f[3, 1, 2])/4 + (5*f[1, 1, 1]*f[3, 1, 3])/4 + 
   (15*f[1, 1, 2]*f[3, 1, 3])/4 + (3*f[1, 1, 3]*f[3, 1, 3])/2 - 
   (29*f[1, 1, 1]*f[3, 1, 4])/4 - (19*f[1, 1, 2]*f[3, 1, 4])/4 + 
   (5*f[1, 1, 3]*f[3, 1, 4])/2 + (27*f[1, 1, 4]*f[3, 1, 4])/4 - 
   (3*f[1, 1, 5]*f[3, 1, 4])/2 + (f[1, 1, 1]*f[3, 1, 5])/2 + 
   (9*f[1, 1, 2]*f[3, 1, 5])/2 - (3*f[1, 1, 3]*f[3, 1, 5])/4 + 
   (11*f[1, 1, 4]*f[3, 1, 5])/4 - (f[1, 1, 5]*f[3, 1, 5])/2 - 
   (21*f[1, 1, 1]*f[3, 2, 1])/4 - 2*f[1, 1, 2]*f[3, 2, 1] + 
   (19*f[1, 1, 3]*f[3, 2, 1])/4 + (9*f[1, 1, 4]*f[3, 2, 1])/2 - 
   (11*f[1, 1, 5]*f[3, 2, 1])/4 - (3*f[1, 1, 1]*f[3, 2, 2])/4 + 
   (f[1, 1, 2]*f[3, 2, 2])/2 - f[1, 1, 3]*f[3, 2, 2] + 
   f[1, 1, 4]*f[3, 2, 2] - (15*f[1, 1, 5]*f[3, 2, 2])/4 + 
   (f[1, 1, 1]*f[3, 2, 3])/4 + (15*f[1, 1, 2]*f[3, 2, 3])/4 + 
   3*f[1, 1, 3]*f[3, 2, 3] - (3*f[1, 1, 5]*f[3, 2, 3])/2 - 
   (27*f[1, 1, 1]*f[3, 2, 4])/4 - (31*f[1, 1, 2]*f[3, 2, 4])/4 + 
   (f[1, 1, 3]*f[3, 2, 4])/2 + (41*f[1, 1, 4]*f[3, 2, 4])/4 + 
   (f[1, 1, 5]*f[3, 2, 4])/2 + (f[1, 1, 1]*f[3, 2, 5])/2 + 
   (9*f[1, 1, 2]*f[3, 2, 5])/2 + (f[1, 1, 3]*f[3, 2, 5])/4 + 
   (11*f[1, 1, 4]*f[3, 2, 5])/4 - (f[1, 1, 5]*f[3, 2, 5])/2 - 
   (11*f[1, 1, 1]*f[3, 3, 1])/4 - (9*f[1, 1, 2]*f[3, 3, 1])/4 - 
   (f[1, 1, 3]*f[3, 3, 1])/2 + 2*f[1, 1, 4]*f[3, 3, 1] + 
   (f[1, 1, 5]*f[3, 3, 1])/4 - (f[1, 1, 1]*f[3, 3, 2])/4 + 
   (5*f[1, 1, 2]*f[3, 3, 2])/4 + f[1, 1, 3]*f[3, 3, 2] + 
   f[1, 1, 4]*f[3, 3, 2] - (11*f[1, 1, 5]*f[3, 3, 2])/4 - 
   3*f[1, 1, 1]*f[3, 3, 3] - (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
   (13*f[1, 1, 3]*f[3, 3, 3])/4 + (13*f[1, 1, 4]*f[3, 3, 3])/4 - 
   (f[1, 1, 5]*f[3, 3, 3])/4 + (f[1, 1, 1]*f[3, 3, 4])/4 - 
   (f[1, 1, 2]*f[3, 3, 4])/4 - (3*f[1, 1, 4]*f[3, 3, 4])/2 - 
   (5*f[1, 1, 5]*f[3, 3, 4])/4 - (3*f[1, 1, 1]*f[3, 3, 5])/4 + 
   (3*f[1, 1, 2]*f[3, 3, 5])/2 - (3*f[1, 1, 4]*f[3, 3, 5])/2 - 
   (f[1, 1, 5]*f[3, 3, 5])/4 + 8*f[4, 1, 1] - 2*f[4, 1, 4] - 2*f[4, 2, 1] + 
   8*f[4, 2, 4] - (27*f[4, 3, 1])/8 - (3*f[4, 3, 2])/4 - (5*f[4, 3, 3])/4 + 
   (29*f[4, 3, 4])/8 - 2*f[4, 3, 5] + (3*f[4, 4, 1])/8 - (7*f[4, 4, 2])/24 - 
   f[4, 4, 3]/2 + f[4, 4, 4]/8 + f[4, 4, 5]/24 + f[4, 5, 1]/3 + 
   f[4, 5, 2]/3 + f[4, 5, 3]/2 + f[4, 5, 4]/6 - f[4, 5, 5]/3 + 
   (2*f[4, 6, 1])/3 - (2*f[4, 6, 2])/3 + f[4, 6, 3]/6 + f[4, 6, 4]/3 - 
   f[4, 6, 5]/2 - (2*f[4, 7, 3])/3 - (2*f[4, 8, 3])/3 - f[4, 9, 2]/2 - 
   f[4, 9, 5]/2 - f[4, 10, 1]/5 - f[4, 10, 2]/5 + (3*f[4, 10, 3])/10 + 
   (3*f[4, 10, 4])/10 - f[4, 10, 5]/5 - f[4, 11, 1]/2 - f[4, 11, 2]/6 - 
   f[4, 11, 3]/3 - f[4, 11, 4]/6 - f[4, 11, 5]/2 - 6*f[1, 1, 1]*Zeta[3] + 
   (27*f[1, 1, 2]*Zeta[3])/4 + (7*f[1, 1, 3]*Zeta[3])/2 + 
   (11*f[1, 1, 4]*Zeta[3])/2 + (17*f[1, 1, 5]*Zeta[3])/4) + 
 r[5]*(phi1 - Pi^4/90 - f[4, 12]/30 + (5*Pi^2*f[1, 1, 1]^2)/48 - 
   (49*f[1, 1, 1]^4)/96 + (5*Pi^2*f[1, 1, 1]*f[1, 1, 2])/24 - 
   (13*f[1, 1, 1]^3*f[1, 1, 2])/24 - (Pi^2*f[1, 1, 2]^2)/12 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 - (2*f[1, 1, 1]*f[1, 1, 2]^3)/3 - 
   f[1, 1, 2]^4/3 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 + 
   (17*f[1, 1, 1]^3*f[1, 1, 3])/24 + (5*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 - 
   (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 + (5*f[1, 1, 2]^3*f[1, 1, 3])/8 + 
   (5*Pi^2*f[1, 1, 3]^2)/16 - (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/8 + (15*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    16 + (7*f[1, 1, 1]*f[1, 1, 3]^3)/6 - (f[1, 1, 2]*f[1, 1, 3]^3)/12 - 
   (79*f[1, 1, 3]^4)/96 - (f[3, 4]*f[1, 1, 4])/4 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 + (3*f[1, 1, 1]^3*f[1, 1, 4])/4 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 + (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 
   (193*f[1, 1, 2]^3*f[1, 1, 4])/48 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (7*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 4] - (f[1, 1, 3]^3*f[1, 1, 4])/6 - (5*Pi^2*f[1, 1, 4]^2)/24 + 
   (f[1, 1, 1]^2*f[1, 1, 4]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - 
   (133*f[1, 1, 2]^2*f[1, 1, 4]^2)/32 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4]^2 - (13*f[1, 1, 3]^2*f[1, 1, 4]^2)/16 - 
   (5*f[1, 1, 1]*f[1, 1, 4]^3)/8 + (25*f[1, 1, 2]*f[1, 1, 4]^3)/16 + 
   (11*f[1, 1, 3]*f[1, 1, 4]^3)/8 - f[1, 1, 4]^4/64 - 
   (f[3, 4]*f[1, 1, 5])/4 - (Pi^2*f[1, 1, 1]*f[1, 1, 5])/24 + 
   (19*f[1, 1, 1]^3*f[1, 1, 5])/24 - (Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + 
   (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/8 - (37*f[1, 1, 2]^3*f[1, 1, 5])/
    48 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (21*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (9*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (21*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/2 - (7*f[1, 1, 3]^3*f[1, 1, 5])/8 + 
   (4*Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 - (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/
    4 - (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (53*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (49*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 - (35*f[1, 1, 4]^3*f[1, 1, 5])/
    24 + (Pi^2*f[1, 1, 5]^2)/8 + (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 + (157*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    32 - 4*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   (25*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    8 - (7*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (29*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - (29*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 + (35*f[1, 1, 1]*f[1, 1, 5]^3)/24 - (87*f[1, 1, 2]*f[1, 1, 5]^3)/16 - 
   (19*f[1, 1, 3]*f[1, 1, 5]^3)/12 + (89*f[1, 1, 5]^4)/64 - 
   (f[1, 1, 1]^2*f[2, 1, 1])/4 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 - 
   3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/
    4 + (11*f[1, 1, 3]^2*f[2, 1, 1])/4 - (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/
    2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/4 + (3*f[1, 1, 4]^2*f[2, 1, 1])/
    4 - (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/4 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/4 + 3*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 1] + f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - 
   (3*f[1, 1, 5]^2*f[2, 1, 1])/8 + (Pi^2*f[2, 1, 2])/3 + 
   2*f[1, 1, 1]^2*f[2, 1, 2] + (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
   (21*f[1, 1, 2]^2*f[2, 1, 2])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 + 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] - (13*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/
    4 - 5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 + 3*f[1, 1, 4]^2*f[2, 1, 2] + 
   (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (13*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 + 
   (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/4 + (13*f[1, 1, 5]^2*f[2, 1, 2])/8 + 
   f[2, 1, 2]^2/4 - (5*f[1, 1, 1]^2*f[2, 1, 3])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/4 + (3*f[1, 1, 2]^2*f[2, 1, 3])/4 + 
   (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 - (3*f[1, 1, 3]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/4 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - 4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/4 - 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/4 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (5*f[1, 1, 5]^2*f[2, 1, 3])/8 + (3*f[2, 1, 3]^2)/4 - 
   (f[1, 1, 1]^2*f[2, 1, 4])/4 + (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - 
   (f[1, 1, 2]^2*f[2, 1, 4])/2 + (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - (f[1, 1, 3]^2*f[2, 1, 4])/8 + 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/4 - 2*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 4] - (13*f[1, 1, 4]^2*f[2, 1, 4])/8 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 - 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/
    2 + (3*f[2, 1, 4]^2)/4 - (Pi^2*f[2, 1, 5])/3 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/4 - (31*f[1, 1, 2]^2*f[2, 1, 5])/8 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 - 
   (9*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (3*f[1, 1, 3]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 - (f[1, 1, 4]^2*f[2, 1, 5])/2 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 + 7*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 5] + (17*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 - 
   (7*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/4 - (13*f[1, 1, 5]^2*f[2, 1, 5])/4 - 
   2*f[2, 1, 3]*f[2, 1, 5] + f[2, 1, 5]^2/4 - (f[1, 1, 1]*f[3, 1, 1])/2 + 
   (f[1, 1, 2]*f[3, 1, 1])/2 + (9*f[1, 1, 3]*f[3, 1, 1])/2 - 
   (3*f[1, 1, 4]*f[3, 1, 1])/4 + (11*f[1, 1, 5]*f[3, 1, 1])/4 - 
   (19*f[1, 1, 1]*f[3, 1, 2])/4 - (19*f[1, 1, 2]*f[3, 1, 2])/4 + 
   (33*f[1, 1, 4]*f[3, 1, 2])/4 + f[1, 1, 5]*f[3, 1, 2] - 
   (17*f[1, 1, 1]*f[3, 1, 3])/4 - (3*f[1, 1, 2]*f[3, 1, 3])/4 - 
   f[1, 1, 3]*f[3, 1, 3] - f[1, 1, 4]*f[3, 1, 3] + 
   (5*f[1, 1, 5]*f[3, 1, 3])/2 + (5*f[1, 1, 2]*f[3, 1, 4])/4 + 
   (15*f[1, 1, 3]*f[3, 1, 4])/4 + (3*f[1, 1, 4]*f[3, 1, 4])/2 - 
   (3*f[1, 1, 1]*f[3, 1, 5])/2 - (29*f[1, 1, 2]*f[3, 1, 5])/4 - 
   (19*f[1, 1, 3]*f[3, 1, 5])/4 + (5*f[1, 1, 4]*f[3, 1, 5])/2 + 
   (27*f[1, 1, 5]*f[3, 1, 5])/4 - (f[1, 1, 1]*f[3, 2, 1])/2 + 
   (f[1, 1, 2]*f[3, 2, 1])/2 + (9*f[1, 1, 3]*f[3, 2, 1])/2 + 
   (f[1, 1, 4]*f[3, 2, 1])/4 + (11*f[1, 1, 5]*f[3, 2, 1])/4 - 
   (11*f[1, 1, 1]*f[3, 2, 2])/4 - (21*f[1, 1, 2]*f[3, 2, 2])/4 - 
   2*f[1, 1, 3]*f[3, 2, 2] + (19*f[1, 1, 4]*f[3, 2, 2])/4 + 
   (9*f[1, 1, 5]*f[3, 2, 2])/2 - (15*f[1, 1, 1]*f[3, 2, 3])/4 - 
   (3*f[1, 1, 2]*f[3, 2, 3])/4 + (f[1, 1, 3]*f[3, 2, 3])/2 - 
   f[1, 1, 4]*f[3, 2, 3] + f[1, 1, 5]*f[3, 2, 3] - 
   (3*f[1, 1, 1]*f[3, 2, 4])/2 + (f[1, 1, 2]*f[3, 2, 4])/4 + 
   (15*f[1, 1, 3]*f[3, 2, 4])/4 + 3*f[1, 1, 4]*f[3, 2, 4] + 
   (f[1, 1, 1]*f[3, 2, 5])/2 - (27*f[1, 1, 2]*f[3, 2, 5])/4 - 
   (31*f[1, 1, 3]*f[3, 2, 5])/4 + (f[1, 1, 4]*f[3, 2, 5])/2 + 
   (41*f[1, 1, 5]*f[3, 2, 5])/4 - (f[1, 1, 1]*f[3, 3, 1])/4 - 
   (3*f[1, 1, 2]*f[3, 3, 1])/4 + (3*f[1, 1, 3]*f[3, 3, 1])/2 - 
   (3*f[1, 1, 5]*f[3, 3, 1])/2 + (f[1, 1, 1]*f[3, 3, 2])/4 - 
   (11*f[1, 1, 2]*f[3, 3, 2])/4 - (9*f[1, 1, 3]*f[3, 3, 2])/4 - 
   (f[1, 1, 4]*f[3, 3, 2])/2 + 2*f[1, 1, 5]*f[3, 3, 2] - 
   (11*f[1, 1, 1]*f[3, 3, 3])/4 - (f[1, 1, 2]*f[3, 3, 3])/4 + 
   (5*f[1, 1, 3]*f[3, 3, 3])/4 + f[1, 1, 4]*f[3, 3, 3] + 
   f[1, 1, 5]*f[3, 3, 3] - (f[1, 1, 1]*f[3, 3, 4])/4 - 
   3*f[1, 1, 2]*f[3, 3, 4] - (3*f[1, 1, 3]*f[3, 3, 4])/2 + 
   (13*f[1, 1, 4]*f[3, 3, 4])/4 + (13*f[1, 1, 5]*f[3, 3, 4])/4 - 
   (5*f[1, 1, 1]*f[3, 3, 5])/4 + (f[1, 1, 2]*f[3, 3, 5])/4 - 
   (f[1, 1, 3]*f[3, 3, 5])/4 - (3*f[1, 1, 5]*f[3, 3, 5])/2 + 8*f[4, 1, 2] - 
   2*f[4, 1, 5] - 2*f[4, 2, 2] + 8*f[4, 2, 5] - 2*f[4, 3, 1] - 
   (27*f[4, 3, 2])/8 - (3*f[4, 3, 3])/4 - (5*f[4, 3, 4])/4 + 
   (29*f[4, 3, 5])/8 + f[4, 4, 1]/24 + (3*f[4, 4, 2])/8 - (7*f[4, 4, 3])/24 - 
   f[4, 4, 4]/2 + f[4, 4, 5]/8 - f[4, 5, 1]/3 + f[4, 5, 2]/3 + f[4, 5, 3]/3 + 
   f[4, 5, 4]/2 + f[4, 5, 5]/6 - f[4, 6, 1]/2 + (2*f[4, 6, 2])/3 - 
   (2*f[4, 6, 3])/3 + f[4, 6, 4]/6 + f[4, 6, 5]/3 - (2*f[4, 7, 4])/3 - 
   (2*f[4, 8, 4])/3 - f[4, 9, 1]/2 - f[4, 9, 3]/2 - f[4, 10, 1]/5 - 
   f[4, 10, 2]/5 - f[4, 10, 3]/5 + (3*f[4, 10, 4])/10 + (3*f[4, 10, 5])/10 - 
   f[4, 11, 1]/2 - f[4, 11, 2]/2 - f[4, 11, 3]/6 - f[4, 11, 4]/3 - 
   f[4, 11, 5]/6 + (17*f[1, 1, 1]*Zeta[3])/4 - 6*f[1, 1, 2]*Zeta[3] + 
   (27*f[1, 1, 3]*Zeta[3])/4 + (7*f[1, 1, 4]*Zeta[3])/2 + 
   (11*f[1, 1, 5]*Zeta[3])/2) + r[2]*(phi1 - Pi^4/90 - f[4, 12]/30 - 
   (f[3, 4]*f[1, 1, 1])/4 - (5*Pi^2*f[1, 1, 1]^2)/24 - f[1, 1, 1]^4/64 - 
   (f[3, 4]*f[1, 1, 2])/4 + (4*Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 
   (35*f[1, 1, 1]^3*f[1, 1, 2])/24 + (Pi^2*f[1, 1, 2]^2)/8 - 
   (29*f[1, 1, 1]^2*f[1, 1, 2]^2)/16 + (89*f[1, 1, 2]^4)/64 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 - (5*f[1, 1, 1]^3*f[1, 1, 3])/8 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/24 + (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    4 - (7*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/8 + 
   (35*f[1, 1, 2]^3*f[1, 1, 3])/24 + (5*Pi^2*f[1, 1, 3]^2)/48 + 
   (f[1, 1, 1]^2*f[1, 1, 3]^2)/16 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 + 
   (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + (3*f[1, 1, 1]*f[1, 1, 3]^3)/4 + 
   (19*f[1, 1, 2]*f[1, 1, 3]^3)/24 - (49*f[1, 1, 3]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + (25*f[1, 1, 1]^3*f[1, 1, 4])/16 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 + (49*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    8 + (29*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/8 - 
   (87*f[1, 1, 2]^3*f[1, 1, 4])/16 + (5*Pi^2*f[1, 1, 3]*f[1, 1, 4])/24 - 
   (f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/8 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/8 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/8 - (13*f[1, 1, 3]^3*f[1, 1, 4])/
    24 - (Pi^2*f[1, 1, 4]^2)/12 - (133*f[1, 1, 1]^2*f[1, 1, 4]^2)/32 - 
   (53*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/8 + 
   (157*f[1, 1, 2]^2*f[1, 1, 4]^2)/32 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/8 + (5*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    16 + (193*f[1, 1, 1]*f[1, 1, 4]^3)/48 - (37*f[1, 1, 2]*f[1, 1, 4]^3)/48 - 
   (2*f[1, 1, 3]*f[1, 1, 4]^3)/3 - f[1, 1, 4]^4/3 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/4 + (11*f[1, 1, 1]^3*f[1, 1, 5])/8 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    8 + (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 - 
   (19*f[1, 1, 2]^3*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/12 - 
   (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   4*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - 
   (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/8 - 
   (21*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/8 + (17*f[1, 1, 3]^3*f[1, 1, 5])/
    24 + (5*Pi^2*f[1, 1, 4]*f[1, 1, 5])/12 - f[1, 1, 1]^2*f[1, 1, 4]*
    f[1, 1, 5] - (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (25*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/8 + 
   (7*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/8 - 
   (9*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 + 
   (5*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/8 + (5*f[1, 1, 4]^3*f[1, 1, 5])/8 + 
   (5*Pi^2*f[1, 1, 5]^2)/16 - (13*f[1, 1, 1]^2*f[1, 1, 5]^2)/16 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/8 + (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    8 + f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   (21*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    4 - (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/8 + (15*f[1, 1, 4]^2*f[1, 1, 5]^2)/
    16 - (f[1, 1, 1]*f[1, 1, 5]^3)/6 - (7*f[1, 1, 2]*f[1, 1, 5]^3)/8 + 
   (7*f[1, 1, 3]*f[1, 1, 5]^3)/6 - (f[1, 1, 4]*f[1, 1, 5]^3)/12 - 
   (79*f[1, 1, 5]^4)/96 - (13*f[1, 1, 1]^2*f[2, 1, 1])/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/4 - (f[1, 1, 3]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - (f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/
    2 + (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/4 + 
   f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - (f[1, 1, 5]^2*f[2, 1, 1])/8 + 
   (3*f[2, 1, 1]^2)/4 - (Pi^2*f[2, 1, 2])/3 - (f[1, 1, 1]^2*f[2, 1, 2])/2 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/4 - (13*f[1, 1, 2]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/4 + (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/4 + 
   7*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    4 - (31*f[1, 1, 4]^2*f[2, 1, 2])/8 + (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/
    2 + (17*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/4 - 
   (9*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + 
   f[2, 1, 2]^2/4 + (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - (3*f[1, 1, 2]^2*f[2, 1, 3])/8 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/4 - (f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/4 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/4 + 3*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 3] - 3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/4 + (11*f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   (Pi^2*f[2, 1, 4])/3 + 3*f[1, 1, 1]^2*f[2, 1, 4] + 
   (9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/4 + (13*f[1, 1, 2]^2*f[2, 1, 4])/8 - 
   (13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/4 + 2*f[1, 1, 3]^2*f[2, 1, 4] - 
   5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - (13*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    4 + (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 + (21*f[1, 1, 4]^2*f[2, 1, 4])/
    8 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 + f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + 
   f[2, 1, 4]^2/4 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 
   (5*f[1, 1, 2]^2*f[2, 1, 5])/8 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/4 - 
   4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - (5*f[1, 1, 3]^2*f[2, 1, 5])/8 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/4 + (3*f[1, 1, 4]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/
    4 + (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/4 + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 - (3*f[1, 1, 5]^2*f[2, 1, 5])/4 - 
   2*f[2, 1, 2]*f[2, 1, 5] + (3*f[2, 1, 5]^2)/4 + 
   (3*f[1, 1, 1]*f[3, 1, 1])/2 + (5*f[1, 1, 4]*f[3, 1, 1])/4 + 
   (15*f[1, 1, 5]*f[3, 1, 1])/4 + (5*f[1, 1, 1]*f[3, 1, 2])/2 + 
   (27*f[1, 1, 2]*f[3, 1, 2])/4 - (3*f[1, 1, 3]*f[3, 1, 2])/2 - 
   (29*f[1, 1, 4]*f[3, 1, 2])/4 - (19*f[1, 1, 5]*f[3, 1, 2])/4 - 
   (3*f[1, 1, 1]*f[3, 1, 3])/4 + (11*f[1, 1, 2]*f[3, 1, 3])/4 - 
   (f[1, 1, 3]*f[3, 1, 3])/2 + (f[1, 1, 4]*f[3, 1, 3])/2 + 
   (9*f[1, 1, 5]*f[3, 1, 3])/2 + (33*f[1, 1, 1]*f[3, 1, 4])/4 + 
   f[1, 1, 2]*f[3, 1, 4] - (19*f[1, 1, 3]*f[3, 1, 4])/4 - 
   (19*f[1, 1, 4]*f[3, 1, 4])/4 - f[1, 1, 1]*f[3, 1, 5] + 
   (5*f[1, 1, 2]*f[3, 1, 5])/2 - (17*f[1, 1, 3]*f[3, 1, 5])/4 - 
   (3*f[1, 1, 4]*f[3, 1, 5])/4 - f[1, 1, 5]*f[3, 1, 5] + 
   3*f[1, 1, 1]*f[3, 2, 1] - (3*f[1, 1, 3]*f[3, 2, 1])/2 + 
   (f[1, 1, 4]*f[3, 2, 1])/4 + (15*f[1, 1, 5]*f[3, 2, 1])/4 + 
   (f[1, 1, 1]*f[3, 2, 2])/2 + (41*f[1, 1, 2]*f[3, 2, 2])/4 + 
   (f[1, 1, 3]*f[3, 2, 2])/2 - (27*f[1, 1, 4]*f[3, 2, 2])/4 - 
   (31*f[1, 1, 5]*f[3, 2, 2])/4 + (f[1, 1, 1]*f[3, 2, 3])/4 + 
   (11*f[1, 1, 2]*f[3, 2, 3])/4 - (f[1, 1, 3]*f[3, 2, 3])/2 + 
   (f[1, 1, 4]*f[3, 2, 3])/2 + (9*f[1, 1, 5]*f[3, 2, 3])/2 + 
   (19*f[1, 1, 1]*f[3, 2, 4])/4 + (9*f[1, 1, 2]*f[3, 2, 4])/2 - 
   (11*f[1, 1, 3]*f[3, 2, 4])/4 - (21*f[1, 1, 4]*f[3, 2, 4])/4 - 
   2*f[1, 1, 5]*f[3, 2, 4] - f[1, 1, 1]*f[3, 2, 5] + f[1, 1, 2]*f[3, 2, 5] - 
   (15*f[1, 1, 3]*f[3, 2, 5])/4 - (3*f[1, 1, 4]*f[3, 2, 5])/4 + 
   (f[1, 1, 5]*f[3, 2, 5])/2 + (13*f[1, 1, 1]*f[3, 3, 1])/4 + 
   (13*f[1, 1, 2]*f[3, 3, 1])/4 - (f[1, 1, 3]*f[3, 3, 1])/4 - 
   3*f[1, 1, 4]*f[3, 3, 1] - (3*f[1, 1, 5]*f[3, 3, 1])/2 - 
   (3*f[1, 1, 2]*f[3, 3, 2])/2 - (5*f[1, 1, 3]*f[3, 3, 2])/4 + 
   (f[1, 1, 4]*f[3, 3, 2])/4 - (f[1, 1, 5]*f[3, 3, 2])/4 - 
   (3*f[1, 1, 2]*f[3, 3, 3])/2 - (f[1, 1, 3]*f[3, 3, 3])/4 - 
   (3*f[1, 1, 4]*f[3, 3, 3])/4 + (3*f[1, 1, 5]*f[3, 3, 3])/2 - 
   (f[1, 1, 1]*f[3, 3, 4])/2 + 2*f[1, 1, 2]*f[3, 3, 4] + 
   (f[1, 1, 3]*f[3, 3, 4])/4 - (11*f[1, 1, 4]*f[3, 3, 4])/4 - 
   (9*f[1, 1, 5]*f[3, 3, 4])/4 + f[1, 1, 1]*f[3, 3, 5] + 
   f[1, 1, 2]*f[3, 3, 5] - (11*f[1, 1, 3]*f[3, 3, 5])/4 - 
   (f[1, 1, 4]*f[3, 3, 5])/4 + (5*f[1, 1, 5]*f[3, 3, 5])/4 - 2*f[4, 1, 2] + 
   8*f[4, 1, 4] + 8*f[4, 2, 2] - 2*f[4, 2, 4] - (5*f[4, 3, 1])/4 + 
   (29*f[4, 3, 2])/8 - 2*f[4, 3, 3] - (27*f[4, 3, 4])/8 - (3*f[4, 3, 5])/4 - 
   f[4, 4, 1]/2 + f[4, 4, 2]/8 + f[4, 4, 3]/24 + (3*f[4, 4, 4])/8 - 
   (7*f[4, 4, 5])/24 + f[4, 5, 1]/2 + f[4, 5, 2]/6 - f[4, 5, 3]/3 + 
   f[4, 5, 4]/3 + f[4, 5, 5]/3 + f[4, 6, 1]/6 + f[4, 6, 2]/3 - f[4, 6, 3]/2 + 
   (2*f[4, 6, 4])/3 - (2*f[4, 6, 5])/3 - (2*f[4, 7, 1])/3 - 
   (2*f[4, 8, 1])/3 - f[4, 9, 3]/2 - f[4, 9, 5]/2 + (3*f[4, 10, 1])/10 + 
   (3*f[4, 10, 2])/10 - f[4, 10, 3]/5 - f[4, 10, 4]/5 - f[4, 10, 5]/5 - 
   f[4, 11, 1]/3 - f[4, 11, 2]/6 - f[4, 11, 3]/2 - f[4, 11, 4]/2 - 
   f[4, 11, 5]/6 + (7*f[1, 1, 1]*Zeta[3])/2 + (11*f[1, 1, 2]*Zeta[3])/2 + 
   (17*f[1, 1, 3]*Zeta[3])/4 - 6*f[1, 1, 4]*Zeta[3] + 
   (27*f[1, 1, 5]*Zeta[3])/4)


==> anc/2loop_results/2loop_geom-loop_iter_integrals.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
rbar[2]*(Pi^4/18 + (Pi^2*SB[W[1], W[3]])/3 + (Pi^2*SB[W[1], W[4]])/3 - 
   (Pi^2*SB[W[1], W[11]])/3 - (Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 - 
   (Pi^2*SB[W[2], W[12]])/3 - (Pi^2*SB[W[2], W[14]])/3 - 
   (Pi^2*SB[W[3], W[4]])/3 + (Pi^2*SB[W[3], W[13]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 - (Pi^2*SB[W[4], W[5]])/3 + 
   (Pi^2*SB[W[4], W[11]])/3 + (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[4]])/3 + (Pi^2*SB[W[5], W[12]])/3 + 
   2*SB[W[1], W[2], W[3], W[4]] + 2*SB[W[1], W[2], W[3], W[5]] - 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[14]] + 
   2*SB[W[1], W[2], W[4], W[3]] + 4*SB[W[1], W[2], W[4], W[4]] + 
   2*SB[W[1], W[2], W[4], W[5]] - 2*SB[W[1], W[2], W[4], W[11]] - 
   2*SB[W[1], W[2], W[4], W[12]] - 2*SB[W[1], W[2], W[4], W[13]] - 
   2*SB[W[1], W[2], W[4], W[14]] + 2*SB[W[1], W[2], W[5], W[3]] + 
   2*SB[W[1], W[2], W[5], W[4]] - 2*SB[W[1], W[2], W[5], W[11]] - 
   2*SB[W[1], W[2], W[5], W[13]] - 2*SB[W[1], W[2], W[11], W[4]] - 
   2*SB[W[1], W[2], W[11], W[5]] + 2*SB[W[1], W[2], W[11], W[12]] + 
   2*SB[W[1], W[2], W[11], W[14]] - 2*SB[W[1], W[2], W[12], W[3]] - 
   2*SB[W[1], W[2], W[12], W[4]] + 2*SB[W[1], W[2], W[12], W[11]] + 
   2*SB[W[1], W[2], W[12], W[13]] - 2*SB[W[1], W[2], W[13], W[4]] - 
   2*SB[W[1], W[2], W[13], W[5]] + 2*SB[W[1], W[2], W[13], W[12]] + 
   2*SB[W[1], W[2], W[13], W[14]] - 2*SB[W[1], W[2], W[14], W[3]] - 
   2*SB[W[1], W[2], W[14], W[4]] + 2*SB[W[1], W[2], W[14], W[11]] + 
   2*SB[W[1], W[2], W[14], W[13]] + 2*SB[W[1], W[3], W[2], W[4]] + 
   2*SB[W[1], W[3], W[2], W[5]] - 2*SB[W[1], W[3], W[2], W[12]] - 
   2*SB[W[1], W[3], W[2], W[14]] - 2*SB[W[1], W[3], W[4], W[5]] + 
   2*SB[W[1], W[3], W[4], W[14]] - 2*SB[W[1], W[3], W[5], W[4]] + 
   2*SB[W[1], W[3], W[5], W[12]] + 2*SB[W[1], W[4], W[2], W[4]] + 
   2*SB[W[1], W[4], W[2], W[5]] - 2*SB[W[1], W[4], W[2], W[12]] - 
   2*SB[W[1], W[4], W[2], W[14]] - 2*SB[W[1], W[4], W[3], W[5]] + 
   2*SB[W[1], W[4], W[3], W[14]] - 4*SB[W[1], W[4], W[4], W[5]] + 
   4*SB[W[1], W[4], W[4], W[14]] - 2*SB[W[1], W[4], W[5], W[3]] - 
   4*SB[W[1], W[4], W[5], W[4]] + 2*SB[W[1], W[4], W[5], W[11]] + 
   2*SB[W[1], W[4], W[5], W[12]] + 2*SB[W[1], W[4], W[5], W[13]] + 
   2*SB[W[1], W[4], W[11], W[5]] - 2*SB[W[1], W[4], W[11], W[14]] + 
   2*SB[W[1], W[4], W[13], W[5]] - 2*SB[W[1], W[4], W[13], W[14]] + 
   2*SB[W[1], W[4], W[14], W[3]] + 2*SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[11]] - 2*SB[W[1], W[4], W[14], W[13]] - 
   2*SB[W[1], W[5], W[3], W[4]] + 2*SB[W[1], W[5], W[3], W[12]] - 
   2*SB[W[1], W[5], W[4], W[3]] - 4*SB[W[1], W[5], W[4], W[4]] + 
   2*SB[W[1], W[5], W[4], W[11]] + 2*SB[W[1], W[5], W[4], W[12]] + 
   2*SB[W[1], W[5], W[4], W[13]] + 2*SB[W[1], W[5], W[11], W[4]] - 
   2*SB[W[1], W[5], W[11], W[12]] + 2*SB[W[1], W[5], W[12], W[3]] + 
   2*SB[W[1], W[5], W[12], W[4]] - 2*SB[W[1], W[5], W[12], W[11]] - 
   2*SB[W[1], W[5], W[12], W[13]] + 2*SB[W[1], W[5], W[13], W[4]] - 
   2*SB[W[1], W[5], W[13], W[12]] - 2*SB[W[1], W[11], W[2], W[4]] - 
   2*SB[W[1], W[11], W[2], W[5]] + 2*SB[W[1], W[11], W[2], W[12]] + 
   2*SB[W[1], W[11], W[2], W[14]] + 2*SB[W[1], W[11], W[4], W[5]] - 
   2*SB[W[1], W[11], W[4], W[14]] + 2*SB[W[1], W[11], W[5], W[4]] - 
   2*SB[W[1], W[11], W[5], W[12]] - 2*SB[W[1], W[13], W[2], W[4]] - 
   2*SB[W[1], W[13], W[2], W[5]] + 2*SB[W[1], W[13], W[2], W[12]] + 
   2*SB[W[1], W[13], W[2], W[14]] + 2*SB[W[1], W[13], W[4], W[5]] - 
   2*SB[W[1], W[13], W[4], W[14]] + 2*SB[W[1], W[13], W[5], W[4]] - 
   2*SB[W[1], W[13], W[5], W[12]] + 2*SB[W[2], W[1], W[3], W[4]] + 
   2*SB[W[2], W[1], W[3], W[5]] - 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[14]] + 2*SB[W[2], W[1], W[4], W[3]] + 
   4*SB[W[2], W[1], W[4], W[4]] + 2*SB[W[2], W[1], W[4], W[5]] - 
   2*SB[W[2], W[1], W[4], W[11]] - 2*SB[W[2], W[1], W[4], W[12]] - 
   2*SB[W[2], W[1], W[4], W[13]] - 2*SB[W[2], W[1], W[4], W[14]] + 
   2*SB[W[2], W[1], W[5], W[3]] + 2*SB[W[2], W[1], W[5], W[4]] - 
   2*SB[W[2], W[1], W[5], W[11]] - 2*SB[W[2], W[1], W[5], W[13]] - 
   2*SB[W[2], W[1], W[11], W[4]] - 2*SB[W[2], W[1], W[11], W[5]] + 
   2*SB[W[2], W[1], W[11], W[12]] + 2*SB[W[2], W[1], W[11], W[14]] - 
   2*SB[W[2], W[1], W[12], W[3]] - 2*SB[W[2], W[1], W[12], W[4]] + 
   2*SB[W[2], W[1], W[12], W[11]] + 2*SB[W[2], W[1], W[12], W[13]] - 
   2*SB[W[2], W[1], W[13], W[4]] - 2*SB[W[2], W[1], W[13], W[5]] + 
   2*SB[W[2], W[1], W[13], W[12]] + 2*SB[W[2], W[1], W[13], W[14]] - 
   2*SB[W[2], W[1], W[14], W[3]] - 2*SB[W[2], W[1], W[14], W[4]] + 
   2*SB[W[2], W[1], W[14], W[11]] + 2*SB[W[2], W[1], W[14], W[13]] - 
   4*SB[W[2], W[3], W[4], W[4]] - 2*SB[W[2], W[3], W[4], W[5]] + 
   2*SB[W[2], W[3], W[4], W[12]] + 2*SB[W[2], W[3], W[4], W[13]] + 
   2*SB[W[2], W[3], W[4], W[14]] - 2*SB[W[2], W[3], W[5], W[4]] + 
   2*SB[W[2], W[3], W[5], W[13]] + 2*SB[W[2], W[3], W[12], W[4]] - 
   2*SB[W[2], W[3], W[12], W[13]] + 2*SB[W[2], W[3], W[13], W[4]] + 
   2*SB[W[2], W[3], W[13], W[5]] - 2*SB[W[2], W[3], W[13], W[12]] - 
   2*SB[W[2], W[3], W[13], W[14]] + 2*SB[W[2], W[3], W[14], W[4]] - 
   2*SB[W[2], W[3], W[14], W[13]] + 2*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[4]] - 2*SB[W[2], W[4], W[1], W[11]] - 
   2*SB[W[2], W[4], W[1], W[13]] - 4*SB[W[2], W[4], W[3], W[4]] - 
   2*SB[W[2], W[4], W[3], W[5]] + 2*SB[W[2], W[4], W[3], W[12]] + 
   2*SB[W[2], W[4], W[3], W[13]] + 2*SB[W[2], W[4], W[3], W[14]] - 
   4*SB[W[2], W[4], W[4], W[3]] + 4*SB[W[2], W[4], W[4], W[11]] - 
   2*SB[W[2], W[4], W[5], W[3]] + 2*SB[W[2], W[4], W[5], W[11]] + 
   2*SB[W[2], W[4], W[11], W[4]] + 2*SB[W[2], W[4], W[11], W[5]] - 
   2*SB[W[2], W[4], W[11], W[12]] - 2*SB[W[2], W[4], W[11], W[14]] + 
   2*SB[W[2], W[4], W[12], W[3]] - 2*SB[W[2], W[4], W[12], W[11]] + 
   2*SB[W[2], W[4], W[14], W[3]] - 2*SB[W[2], W[4], W[14], W[11]] + 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[4]] - 
   2*SB[W[2], W[5], W[1], W[11]] - 2*SB[W[2], W[5], W[1], W[13]] - 
   2*SB[W[2], W[5], W[3], W[4]] + 2*SB[W[2], W[5], W[3], W[13]] - 
   2*SB[W[2], W[5], W[4], W[3]] + 2*SB[W[2], W[5], W[4], W[11]] - 
   2*SB[W[2], W[12], W[1], W[3]] - 2*SB[W[2], W[12], W[1], W[4]] + 
   2*SB[W[2], W[12], W[1], W[11]] + 2*SB[W[2], W[12], W[1], W[13]] + 
   2*SB[W[2], W[12], W[3], W[4]] - 2*SB[W[2], W[12], W[3], W[13]] + 
   2*SB[W[2], W[12], W[4], W[3]] - 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[2], W[14], W[1], W[3]] - 2*SB[W[2], W[14], W[1], W[4]] + 
   2*SB[W[2], W[14], W[1], W[11]] + 2*SB[W[2], W[14], W[1], W[13]] + 
   2*SB[W[2], W[14], W[3], W[4]] - 2*SB[W[2], W[14], W[3], W[13]] + 
   2*SB[W[2], W[14], W[4], W[3]] - 2*SB[W[2], W[14], W[4], W[11]] - 
   4*SB[W[3], W[2], W[4], W[4]] - 2*SB[W[3], W[2], W[4], W[5]] + 
   2*SB[W[3], W[2], W[4], W[12]] + 2*SB[W[3], W[2], W[4], W[13]] + 
   2*SB[W[3], W[2], W[4], W[14]] - 2*SB[W[3], W[2], W[5], W[4]] + 
   2*SB[W[3], W[2], W[5], W[13]] + 2*SB[W[3], W[2], W[12], W[4]] - 
   2*SB[W[3], W[2], W[12], W[13]] + 2*SB[W[3], W[2], W[13], W[4]] + 
   2*SB[W[3], W[2], W[13], W[5]] - 2*SB[W[3], W[2], W[13], W[12]] - 
   2*SB[W[3], W[2], W[13], W[14]] + 2*SB[W[3], W[2], W[14], W[4]] - 
   2*SB[W[3], W[2], W[14], W[13]] - 2*SB[W[3], W[4], W[2], W[4]] - 
   2*SB[W[3], W[4], W[2], W[5]] + 2*SB[W[3], W[4], W[2], W[12]] + 
   2*SB[W[3], W[4], W[2], W[14]] + 4*SB[W[3], W[4], W[4], W[5]] - 
   4*SB[W[3], W[4], W[4], W[14]] + 4*SB[W[3], W[4], W[5], W[4]] - 
   2*SB[W[3], W[4], W[5], W[12]] - 2*SB[W[3], W[4], W[5], W[13]] - 
   2*SB[W[3], W[4], W[13], W[5]] + 2*SB[W[3], W[4], W[13], W[14]] - 
   2*SB[W[3], W[4], W[14], W[4]] + 2*SB[W[3], W[4], W[14], W[13]] + 
   4*SB[W[3], W[5], W[4], W[4]] - 2*SB[W[3], W[5], W[4], W[12]] - 
   2*SB[W[3], W[5], W[4], W[13]] - 2*SB[W[3], W[5], W[12], W[4]] + 
   2*SB[W[3], W[5], W[12], W[13]] - 2*SB[W[3], W[5], W[13], W[4]] + 
   2*SB[W[3], W[5], W[13], W[12]] + 2*SB[W[3], W[13], W[2], W[4]] + 
   2*SB[W[3], W[13], W[2], W[5]] - 2*SB[W[3], W[13], W[2], W[12]] - 
   2*SB[W[3], W[13], W[2], W[14]] - 2*SB[W[3], W[13], W[4], W[5]] + 
   2*SB[W[3], W[13], W[4], W[14]] - 2*SB[W[3], W[13], W[5], W[4]] + 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[4], W[1], W[3], W[5]] + 
   2*SB[W[4], W[1], W[3], W[14]] - 2*SB[W[4], W[1], W[4], W[5]] + 
   2*SB[W[4], W[1], W[4], W[14]] - 2*SB[W[4], W[1], W[5], W[3]] - 
   2*SB[W[4], W[1], W[5], W[4]] + 2*SB[W[4], W[1], W[5], W[11]] + 
   2*SB[W[4], W[1], W[5], W[13]] + 2*SB[W[4], W[1], W[11], W[5]] - 
   2*SB[W[4], W[1], W[11], W[14]] + 2*SB[W[4], W[1], W[13], W[5]] - 
   2*SB[W[4], W[1], W[13], W[14]] + 2*SB[W[4], W[1], W[14], W[3]] + 
   2*SB[W[4], W[1], W[14], W[4]] - 2*SB[W[4], W[1], W[14], W[11]] - 
   2*SB[W[4], W[1], W[14], W[13]] - 2*SB[W[4], W[2], W[3], W[4]] - 
   2*SB[W[4], W[2], W[3], W[5]] + 2*SB[W[4], W[2], W[3], W[12]] + 
   2*SB[W[4], W[2], W[3], W[14]] - 2*SB[W[4], W[2], W[4], W[3]] + 
   2*SB[W[4], W[2], W[4], W[11]] - 2*SB[W[4], W[2], W[5], W[3]] + 
   2*SB[W[4], W[2], W[5], W[11]] + 2*SB[W[4], W[2], W[11], W[4]] + 
   2*SB[W[4], W[2], W[11], W[5]] - 2*SB[W[4], W[2], W[11], W[12]] - 
   2*SB[W[4], W[2], W[11], W[14]] + 2*SB[W[4], W[2], W[12], W[3]] - 
   2*SB[W[4], W[2], W[12], W[11]] + 2*SB[W[4], W[2], W[14], W[3]] - 
   2*SB[W[4], W[2], W[14], W[11]] - 2*SB[W[4], W[3], W[2], W[4]] - 
   2*SB[W[4], W[3], W[2], W[5]] + 2*SB[W[4], W[3], W[2], W[12]] + 
   2*SB[W[4], W[3], W[2], W[14]] + 4*SB[W[4], W[3], W[4], W[5]] - 
   4*SB[W[4], W[3], W[4], W[14]] + 4*SB[W[4], W[3], W[5], W[4]] - 
   2*SB[W[4], W[3], W[5], W[12]] - 2*SB[W[4], W[3], W[5], W[13]] - 
   2*SB[W[4], W[3], W[13], W[5]] + 2*SB[W[4], W[3], W[13], W[14]] - 
   2*SB[W[4], W[3], W[14], W[4]] + 2*SB[W[4], W[3], W[14], W[13]] + 
   4*SB[W[4], W[4], W[3], W[5]] - 4*SB[W[4], W[4], W[3], W[14]] + 
   4*SB[W[4], W[4], W[5], W[3]] - 4*SB[W[4], W[4], W[5], W[11]] - 
   4*SB[W[4], W[4], W[11], W[5]] + 4*SB[W[4], W[4], W[11], W[14]] - 
   4*SB[W[4], W[4], W[14], W[3]] + 4*SB[W[4], W[4], W[14], W[11]] - 
   2*SB[W[4], W[5], W[1], W[3]] - 2*SB[W[4], W[5], W[1], W[4]] + 
   2*SB[W[4], W[5], W[1], W[11]] + 2*SB[W[4], W[5], W[1], W[13]] + 
   4*SB[W[4], W[5], W[3], W[4]] - 2*SB[W[4], W[5], W[3], W[12]] - 
   2*SB[W[4], W[5], W[3], W[13]] + 4*SB[W[4], W[5], W[4], W[3]] - 
   4*SB[W[4], W[5], W[4], W[11]] - 2*SB[W[4], W[5], W[11], W[4]] + 
   2*SB[W[4], W[5], W[11], W[12]] - 2*SB[W[4], W[5], W[12], W[3]] + 
   2*SB[W[4], W[5], W[12], W[11]] + 2*SB[W[4], W[11], W[2], W[4]] + 
   2*SB[W[4], W[11], W[2], W[5]] - 2*SB[W[4], W[11], W[2], W[12]] - 
   2*SB[W[4], W[11], W[2], W[14]] - 2*SB[W[4], W[11], W[4], W[5]] + 
   2*SB[W[4], W[11], W[4], W[14]] - 2*SB[W[4], W[11], W[5], W[4]] + 
   2*SB[W[4], W[11], W[5], W[12]] + 2*SB[W[4], W[14], W[1], W[3]] + 
   2*SB[W[4], W[14], W[1], W[4]] - 2*SB[W[4], W[14], W[1], W[11]] - 
   2*SB[W[4], W[14], W[1], W[13]] - 2*SB[W[4], W[14], W[3], W[4]] + 
   2*SB[W[4], W[14], W[3], W[13]] - 2*SB[W[4], W[14], W[4], W[3]] + 
   2*SB[W[4], W[14], W[4], W[11]] - 2*SB[W[5], W[1], W[3], W[4]] + 
   2*SB[W[5], W[1], W[3], W[12]] - 2*SB[W[5], W[1], W[4], W[3]] - 
   4*SB[W[5], W[1], W[4], W[4]] + 2*SB[W[5], W[1], W[4], W[11]] + 
   2*SB[W[5], W[1], W[4], W[12]] + 2*SB[W[5], W[1], W[4], W[13]] + 
   2*SB[W[5], W[1], W[11], W[4]] - 2*SB[W[5], W[1], W[11], W[12]] + 
   2*SB[W[5], W[1], W[12], W[3]] + 2*SB[W[5], W[1], W[12], W[4]] - 
   2*SB[W[5], W[1], W[12], W[11]] - 2*SB[W[5], W[1], W[12], W[13]] + 
   2*SB[W[5], W[1], W[13], W[4]] - 2*SB[W[5], W[1], W[13], W[12]] + 
   4*SB[W[5], W[3], W[4], W[4]] - 2*SB[W[5], W[3], W[4], W[12]] - 
   2*SB[W[5], W[3], W[4], W[13]] - 2*SB[W[5], W[3], W[12], W[4]] + 
   2*SB[W[5], W[3], W[12], W[13]] - 2*SB[W[5], W[3], W[13], W[4]] + 
   2*SB[W[5], W[3], W[13], W[12]] - 2*SB[W[5], W[4], W[1], W[3]] - 
   2*SB[W[5], W[4], W[1], W[4]] + 2*SB[W[5], W[4], W[1], W[11]] + 
   2*SB[W[5], W[4], W[1], W[13]] + 4*SB[W[5], W[4], W[3], W[4]] - 
   2*SB[W[5], W[4], W[3], W[12]] - 2*SB[W[5], W[4], W[3], W[13]] + 
   4*SB[W[5], W[4], W[4], W[3]] - 4*SB[W[5], W[4], W[4], W[11]] - 
   2*SB[W[5], W[4], W[11], W[4]] + 2*SB[W[5], W[4], W[11], W[12]] - 
   2*SB[W[5], W[4], W[12], W[3]] + 2*SB[W[5], W[4], W[12], W[11]] + 
   2*SB[W[5], W[12], W[1], W[3]] + 2*SB[W[5], W[12], W[1], W[4]] - 
   2*SB[W[5], W[12], W[1], W[11]] - 2*SB[W[5], W[12], W[1], W[13]] - 
   2*SB[W[5], W[12], W[3], W[4]] + 2*SB[W[5], W[12], W[3], W[13]] - 
   2*SB[W[5], W[12], W[4], W[3]] + 2*SB[W[5], W[12], W[4], W[11]]) + 
 rbar[1]*(Pi^4/18 + (Pi^2*SB[W[1], W[3]])/3 + (Pi^2*SB[W[1], W[4]])/3 - 
   (Pi^2*SB[W[1], W[11]])/3 - (Pi^2*SB[W[1], W[13]])/3 - 
   (Pi^2*SB[W[2], W[3]])/3 + (Pi^2*SB[W[2], W[12]])/3 - 
   (Pi^2*SB[W[3], W[2]])/3 - (Pi^2*SB[W[3], W[4]])/3 + 
   (Pi^2*SB[W[3], W[13]])/3 + (Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 + (Pi^2*SB[W[4], W[11]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (Pi^2*SB[W[5], W[12]])/3 - (Pi^2*SB[W[5], W[15]])/3 - 
   4*SB[W[1], W[2], W[3], W[3]] - 2*SB[W[1], W[2], W[3], W[4]] + 
   2*SB[W[1], W[2], W[3], W[11]] + 2*SB[W[1], W[2], W[3], W[12]] + 
   2*SB[W[1], W[2], W[3], W[13]] - 2*SB[W[1], W[2], W[4], W[3]] + 
   2*SB[W[1], W[2], W[4], W[12]] + 2*SB[W[1], W[2], W[11], W[3]] - 
   2*SB[W[1], W[2], W[11], W[12]] + 2*SB[W[1], W[2], W[12], W[3]] + 
   2*SB[W[1], W[2], W[12], W[4]] - 2*SB[W[1], W[2], W[12], W[11]] - 
   2*SB[W[1], W[2], W[12], W[13]] + 2*SB[W[1], W[2], W[13], W[3]] - 
   2*SB[W[1], W[2], W[13], W[12]] - 4*SB[W[1], W[3], W[2], W[3]] - 
   2*SB[W[1], W[3], W[2], W[4]] + 2*SB[W[1], W[3], W[2], W[11]] + 
   2*SB[W[1], W[3], W[2], W[12]] + 2*SB[W[1], W[3], W[2], W[13]] - 
   4*SB[W[1], W[3], W[3], W[2]] + 4*SB[W[1], W[3], W[3], W[15]] - 
   2*SB[W[1], W[3], W[4], W[2]] + 2*SB[W[1], W[3], W[4], W[15]] + 
   2*SB[W[1], W[3], W[5], W[2]] + 2*SB[W[1], W[3], W[5], W[3]] - 
   2*SB[W[1], W[3], W[5], W[12]] - 2*SB[W[1], W[3], W[5], W[15]] + 
   2*SB[W[1], W[3], W[11], W[2]] - 2*SB[W[1], W[3], W[11], W[15]] + 
   2*SB[W[1], W[3], W[13], W[2]] - 2*SB[W[1], W[3], W[13], W[15]] + 
   2*SB[W[1], W[3], W[15], W[3]] + 2*SB[W[1], W[3], W[15], W[4]] - 
   2*SB[W[1], W[3], W[15], W[11]] - 2*SB[W[1], W[3], W[15], W[13]] - 
   2*SB[W[1], W[4], W[2], W[3]] + 2*SB[W[1], W[4], W[2], W[12]] - 
   2*SB[W[1], W[4], W[3], W[2]] + 2*SB[W[1], W[4], W[3], W[15]] + 
   2*SB[W[1], W[4], W[5], W[2]] + 2*SB[W[1], W[4], W[5], W[3]] - 
   2*SB[W[1], W[4], W[5], W[12]] - 2*SB[W[1], W[4], W[5], W[15]] + 
   2*SB[W[1], W[5], W[2], W[3]] + 2*SB[W[1], W[5], W[2], W[4]] - 
   2*SB[W[1], W[5], W[2], W[11]] - 2*SB[W[1], W[5], W[2], W[13]] + 
   2*SB[W[1], W[5], W[3], W[2]] + 4*SB[W[1], W[5], W[3], W[3]] + 
   2*SB[W[1], W[5], W[3], W[4]] - 2*SB[W[1], W[5], W[3], W[11]] - 
   2*SB[W[1], W[5], W[3], W[12]] - 2*SB[W[1], W[5], W[3], W[13]] - 
   2*SB[W[1], W[5], W[3], W[15]] + 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[3]] - 2*SB[W[1], W[5], W[4], W[12]] - 
   2*SB[W[1], W[5], W[4], W[15]] - 2*SB[W[1], W[5], W[11], W[2]] - 
   2*SB[W[1], W[5], W[11], W[3]] + 2*SB[W[1], W[5], W[11], W[12]] + 
   2*SB[W[1], W[5], W[11], W[15]] - 2*SB[W[1], W[5], W[12], W[3]] - 
   2*SB[W[1], W[5], W[12], W[4]] + 2*SB[W[1], W[5], W[12], W[11]] + 
   2*SB[W[1], W[5], W[12], W[13]] - 2*SB[W[1], W[5], W[13], W[2]] - 
   2*SB[W[1], W[5], W[13], W[3]] + 2*SB[W[1], W[5], W[13], W[12]] + 
   2*SB[W[1], W[5], W[13], W[15]] - 2*SB[W[1], W[5], W[15], W[3]] - 
   2*SB[W[1], W[5], W[15], W[4]] + 2*SB[W[1], W[5], W[15], W[11]] + 
   2*SB[W[1], W[5], W[15], W[13]] + 2*SB[W[1], W[11], W[2], W[3]] - 
   2*SB[W[1], W[11], W[2], W[12]] + 2*SB[W[1], W[11], W[3], W[2]] - 
   2*SB[W[1], W[11], W[3], W[15]] - 2*SB[W[1], W[11], W[5], W[2]] - 
   2*SB[W[1], W[11], W[5], W[3]] + 2*SB[W[1], W[11], W[5], W[12]] + 
   2*SB[W[1], W[11], W[5], W[15]] + 2*SB[W[1], W[13], W[2], W[3]] - 
   2*SB[W[1], W[13], W[2], W[12]] + 2*SB[W[1], W[13], W[3], W[2]] - 
   2*SB[W[1], W[13], W[3], W[15]] - 2*SB[W[1], W[13], W[5], W[2]] - 
   2*SB[W[1], W[13], W[5], W[3]] + 2*SB[W[1], W[13], W[5], W[12]] + 
   2*SB[W[1], W[13], W[5], W[15]] - 4*SB[W[2], W[1], W[3], W[3]] - 
   2*SB[W[2], W[1], W[3], W[4]] + 2*SB[W[2], W[1], W[3], W[11]] + 
   2*SB[W[2], W[1], W[3], W[12]] + 2*SB[W[2], W[1], W[3], W[13]] - 
   2*SB[W[2], W[1], W[4], W[3]] + 2*SB[W[2], W[1], W[4], W[12]] + 
   2*SB[W[2], W[1], W[11], W[3]] - 2*SB[W[2], W[1], W[11], W[12]] + 
   2*SB[W[2], W[1], W[12], W[3]] + 2*SB[W[2], W[1], W[12], W[4]] - 
   2*SB[W[2], W[1], W[12], W[11]] - 2*SB[W[2], W[1], W[12], W[13]] + 
   2*SB[W[2], W[1], W[13], W[3]] - 2*SB[W[2], W[1], W[13], W[12]] - 
   2*SB[W[2], W[3], W[1], W[3]] - 2*SB[W[2], W[3], W[1], W[4]] + 
   2*SB[W[2], W[3], W[1], W[11]] + 2*SB[W[2], W[3], W[1], W[13]] + 
   4*SB[W[2], W[3], W[3], W[4]] - 4*SB[W[2], W[3], W[3], W[13]] + 
   4*SB[W[2], W[3], W[4], W[3]] - 2*SB[W[2], W[3], W[4], W[11]] - 
   2*SB[W[2], W[3], W[4], W[12]] - 2*SB[W[2], W[3], W[12], W[4]] + 
   2*SB[W[2], W[3], W[12], W[13]] - 2*SB[W[2], W[3], W[13], W[3]] + 
   2*SB[W[2], W[3], W[13], W[12]] + 4*SB[W[2], W[4], W[3], W[3]] - 
   2*SB[W[2], W[4], W[3], W[11]] - 2*SB[W[2], W[4], W[3], W[12]] - 
   2*SB[W[2], W[4], W[11], W[3]] + 2*SB[W[2], W[4], W[11], W[12]] - 
   2*SB[W[2], W[4], W[12], W[3]] + 2*SB[W[2], W[4], W[12], W[11]] + 
   2*SB[W[2], W[12], W[1], W[3]] + 2*SB[W[2], W[12], W[1], W[4]] - 
   2*SB[W[2], W[12], W[1], W[11]] - 2*SB[W[2], W[12], W[1], W[13]] - 
   2*SB[W[2], W[12], W[3], W[4]] + 2*SB[W[2], W[12], W[3], W[13]] - 
   2*SB[W[2], W[12], W[4], W[3]] + 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[3], W[1], W[2], W[3]] - 2*SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[11]] + 2*SB[W[3], W[1], W[2], W[13]] - 
   2*SB[W[3], W[1], W[3], W[2]] + 2*SB[W[3], W[1], W[3], W[15]] - 
   2*SB[W[3], W[1], W[4], W[2]] + 2*SB[W[3], W[1], W[4], W[15]] + 
   2*SB[W[3], W[1], W[11], W[2]] - 2*SB[W[3], W[1], W[11], W[15]] + 
   2*SB[W[3], W[1], W[13], W[2]] - 2*SB[W[3], W[1], W[13], W[15]] + 
   2*SB[W[3], W[1], W[15], W[3]] + 2*SB[W[3], W[1], W[15], W[4]] - 
   2*SB[W[3], W[1], W[15], W[11]] - 2*SB[W[3], W[1], W[15], W[13]] - 
   2*SB[W[3], W[2], W[1], W[3]] - 2*SB[W[3], W[2], W[1], W[4]] + 
   2*SB[W[3], W[2], W[1], W[11]] + 2*SB[W[3], W[2], W[1], W[13]] + 
   4*SB[W[3], W[2], W[3], W[4]] - 4*SB[W[3], W[2], W[3], W[13]] + 
   4*SB[W[3], W[2], W[4], W[3]] - 2*SB[W[3], W[2], W[4], W[11]] - 
   2*SB[W[3], W[2], W[4], W[12]] - 2*SB[W[3], W[2], W[12], W[4]] + 
   2*SB[W[3], W[2], W[12], W[13]] - 2*SB[W[3], W[2], W[13], W[3]] + 
   2*SB[W[3], W[2], W[13], W[12]] + 4*SB[W[3], W[3], W[2], W[4]] - 
   4*SB[W[3], W[3], W[2], W[13]] + 4*SB[W[3], W[3], W[4], W[2]] - 
   4*SB[W[3], W[3], W[4], W[15]] - 4*SB[W[3], W[3], W[13], W[2]] + 
   4*SB[W[3], W[3], W[13], W[15]] - 4*SB[W[3], W[3], W[15], W[4]] + 
   4*SB[W[3], W[3], W[15], W[13]] + 4*SB[W[3], W[4], W[2], W[3]] - 
   2*SB[W[3], W[4], W[2], W[11]] - 2*SB[W[3], W[4], W[2], W[12]] + 
   4*SB[W[3], W[4], W[3], W[2]] - 4*SB[W[3], W[4], W[3], W[15]] - 
   2*SB[W[3], W[4], W[5], W[2]] - 2*SB[W[3], W[4], W[5], W[3]] + 
   2*SB[W[3], W[4], W[5], W[12]] + 2*SB[W[3], W[4], W[5], W[15]] - 
   2*SB[W[3], W[4], W[11], W[2]] + 2*SB[W[3], W[4], W[11], W[15]] - 
   2*SB[W[3], W[4], W[15], W[3]] + 2*SB[W[3], W[4], W[15], W[11]] - 
   2*SB[W[3], W[5], W[2], W[4]] + 2*SB[W[3], W[5], W[2], W[13]] - 
   2*SB[W[3], W[5], W[3], W[4]] + 2*SB[W[3], W[5], W[3], W[13]] - 
   2*SB[W[3], W[5], W[4], W[2]] - 2*SB[W[3], W[5], W[4], W[3]] + 
   2*SB[W[3], W[5], W[4], W[12]] + 2*SB[W[3], W[5], W[4], W[15]] + 
   2*SB[W[3], W[5], W[12], W[4]] - 2*SB[W[3], W[5], W[12], W[13]] + 
   2*SB[W[3], W[5], W[13], W[2]] + 2*SB[W[3], W[5], W[13], W[3]] - 
   2*SB[W[3], W[5], W[13], W[12]] - 2*SB[W[3], W[5], W[13], W[15]] + 
   2*SB[W[3], W[5], W[15], W[4]] - 2*SB[W[3], W[5], W[15], W[13]] - 
   2*SB[W[3], W[13], W[2], W[3]] + 2*SB[W[3], W[13], W[2], W[12]] - 
   2*SB[W[3], W[13], W[3], W[2]] + 2*SB[W[3], W[13], W[3], W[15]] + 
   2*SB[W[3], W[13], W[5], W[2]] + 2*SB[W[3], W[13], W[5], W[3]] - 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[3], W[13], W[5], W[15]] + 
   2*SB[W[3], W[15], W[1], W[3]] + 2*SB[W[3], W[15], W[1], W[4]] - 
   2*SB[W[3], W[15], W[1], W[11]] - 2*SB[W[3], W[15], W[1], W[13]] - 
   2*SB[W[3], W[15], W[3], W[4]] + 2*SB[W[3], W[15], W[3], W[13]] - 
   2*SB[W[3], W[15], W[4], W[3]] + 2*SB[W[3], W[15], W[4], W[11]] + 
   4*SB[W[4], W[2], W[3], W[3]] - 2*SB[W[4], W[2], W[3], W[11]] - 
   2*SB[W[4], W[2], W[3], W[12]] - 2*SB[W[4], W[2], W[11], W[3]] + 
   2*SB[W[4], W[2], W[11], W[12]] - 2*SB[W[4], W[2], W[12], W[3]] + 
   2*SB[W[4], W[2], W[12], W[11]] + 4*SB[W[4], W[3], W[2], W[3]] - 
   2*SB[W[4], W[3], W[2], W[11]] - 2*SB[W[4], W[3], W[2], W[12]] + 
   4*SB[W[4], W[3], W[3], W[2]] - 4*SB[W[4], W[3], W[3], W[15]] - 
   2*SB[W[4], W[3], W[5], W[2]] - 2*SB[W[4], W[3], W[5], W[3]] + 
   2*SB[W[4], W[3], W[5], W[12]] + 2*SB[W[4], W[3], W[5], W[15]] - 
   2*SB[W[4], W[3], W[11], W[2]] + 2*SB[W[4], W[3], W[11], W[15]] - 
   2*SB[W[4], W[3], W[15], W[3]] + 2*SB[W[4], W[3], W[15], W[11]] - 
   2*SB[W[4], W[5], W[2], W[3]] + 2*SB[W[4], W[5], W[2], W[11]] - 
   2*SB[W[4], W[5], W[3], W[2]] - 4*SB[W[4], W[5], W[3], W[3]] + 
   2*SB[W[4], W[5], W[3], W[11]] + 2*SB[W[4], W[5], W[3], W[12]] + 
   2*SB[W[4], W[5], W[3], W[15]] + 2*SB[W[4], W[5], W[11], W[2]] + 
   2*SB[W[4], W[5], W[11], W[3]] - 2*SB[W[4], W[5], W[11], W[12]] - 
   2*SB[W[4], W[5], W[11], W[15]] + 2*SB[W[4], W[5], W[12], W[3]] - 
   2*SB[W[4], W[5], W[12], W[11]] + 2*SB[W[4], W[5], W[15], W[3]] - 
   2*SB[W[4], W[5], W[15], W[11]] - 2*SB[W[4], W[11], W[2], W[3]] + 
   2*SB[W[4], W[11], W[2], W[12]] - 2*SB[W[4], W[11], W[3], W[2]] + 
   2*SB[W[4], W[11], W[3], W[15]] + 2*SB[W[4], W[11], W[5], W[2]] + 
   2*SB[W[4], W[11], W[5], W[3]] - 2*SB[W[4], W[11], W[5], W[12]] - 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[5], W[1], W[2], W[3]] + 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[11]] - 
   2*SB[W[5], W[1], W[2], W[13]] + 2*SB[W[5], W[1], W[3], W[2]] + 
   4*SB[W[5], W[1], W[3], W[3]] + 2*SB[W[5], W[1], W[3], W[4]] - 
   2*SB[W[5], W[1], W[3], W[11]] - 2*SB[W[5], W[1], W[3], W[12]] - 
   2*SB[W[5], W[1], W[3], W[13]] - 2*SB[W[5], W[1], W[3], W[15]] + 
   2*SB[W[5], W[1], W[4], W[2]] + 2*SB[W[5], W[1], W[4], W[3]] - 
   2*SB[W[5], W[1], W[4], W[12]] - 2*SB[W[5], W[1], W[4], W[15]] - 
   2*SB[W[5], W[1], W[11], W[2]] - 2*SB[W[5], W[1], W[11], W[3]] + 
   2*SB[W[5], W[1], W[11], W[12]] + 2*SB[W[5], W[1], W[11], W[15]] - 
   2*SB[W[5], W[1], W[12], W[3]] - 2*SB[W[5], W[1], W[12], W[4]] + 
   2*SB[W[5], W[1], W[12], W[11]] + 2*SB[W[5], W[1], W[12], W[13]] - 
   2*SB[W[5], W[1], W[13], W[2]] - 2*SB[W[5], W[1], W[13], W[3]] + 
   2*SB[W[5], W[1], W[13], W[12]] + 2*SB[W[5], W[1], W[13], W[15]] - 
   2*SB[W[5], W[1], W[15], W[3]] - 2*SB[W[5], W[1], W[15], W[4]] + 
   2*SB[W[5], W[1], W[15], W[11]] + 2*SB[W[5], W[1], W[15], W[13]] + 
   2*SB[W[5], W[2], W[1], W[3]] + 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[11]] - 2*SB[W[5], W[2], W[1], W[13]] - 
   2*SB[W[5], W[2], W[3], W[4]] + 2*SB[W[5], W[2], W[3], W[13]] - 
   2*SB[W[5], W[2], W[4], W[3]] + 2*SB[W[5], W[2], W[4], W[11]] + 
   2*SB[W[5], W[3], W[1], W[3]] + 2*SB[W[5], W[3], W[1], W[4]] - 
   2*SB[W[5], W[3], W[1], W[11]] - 2*SB[W[5], W[3], W[1], W[13]] - 
   2*SB[W[5], W[3], W[2], W[4]] + 2*SB[W[5], W[3], W[2], W[13]] - 
   4*SB[W[5], W[3], W[3], W[4]] + 4*SB[W[5], W[3], W[3], W[13]] - 
   2*SB[W[5], W[3], W[4], W[2]] - 4*SB[W[5], W[3], W[4], W[3]] + 
   2*SB[W[5], W[3], W[4], W[11]] + 2*SB[W[5], W[3], W[4], W[12]] + 
   2*SB[W[5], W[3], W[4], W[15]] + 2*SB[W[5], W[3], W[12], W[4]] - 
   2*SB[W[5], W[3], W[12], W[13]] + 2*SB[W[5], W[3], W[13], W[2]] + 
   2*SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[12]] - 
   2*SB[W[5], W[3], W[13], W[15]] + 2*SB[W[5], W[3], W[15], W[4]] - 
   2*SB[W[5], W[3], W[15], W[13]] - 2*SB[W[5], W[4], W[2], W[3]] + 
   2*SB[W[5], W[4], W[2], W[11]] - 2*SB[W[5], W[4], W[3], W[2]] - 
   4*SB[W[5], W[4], W[3], W[3]] + 2*SB[W[5], W[4], W[3], W[11]] + 
   2*SB[W[5], W[4], W[3], W[12]] + 2*SB[W[5], W[4], W[3], W[15]] + 
   2*SB[W[5], W[4], W[11], W[2]] + 2*SB[W[5], W[4], W[11], W[3]] - 
   2*SB[W[5], W[4], W[11], W[12]] - 2*SB[W[5], W[4], W[11], W[15]] + 
   2*SB[W[5], W[4], W[12], W[3]] - 2*SB[W[5], W[4], W[12], W[11]] + 
   2*SB[W[5], W[4], W[15], W[3]] - 2*SB[W[5], W[4], W[15], W[11]] - 
   2*SB[W[5], W[12], W[1], W[3]] - 2*SB[W[5], W[12], W[1], W[4]] + 
   2*SB[W[5], W[12], W[1], W[11]] + 2*SB[W[5], W[12], W[1], W[13]] + 
   2*SB[W[5], W[12], W[3], W[4]] - 2*SB[W[5], W[12], W[3], W[13]] + 
   2*SB[W[5], W[12], W[4], W[3]] - 2*SB[W[5], W[12], W[4], W[11]] - 
   2*SB[W[5], W[15], W[1], W[3]] - 2*SB[W[5], W[15], W[1], W[4]] + 
   2*SB[W[5], W[15], W[1], W[11]] + 2*SB[W[5], W[15], W[1], W[13]] + 
   2*SB[W[5], W[15], W[3], W[4]] - 2*SB[W[5], W[15], W[3], W[13]] + 
   2*SB[W[5], W[15], W[4], W[3]] - 2*SB[W[5], W[15], W[4], W[11]]) + 
 rbar[4]*(Pi^4/18 - (Pi^2*SB[W[1], W[2]])/3 - (Pi^2*SB[W[1], W[5]])/3 + 
   (Pi^2*SB[W[1], W[11]])/3 + (Pi^2*SB[W[1], W[13]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 + (Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 + (Pi^2*SB[W[3], W[5]])/3 - 
   (Pi^2*SB[W[3], W[13]])/3 - (Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[11]])/3 - (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 + (Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[1], W[2], W[5]] - 4*SB[W[1], W[1], W[2], W[13]] + 
   4*SB[W[1], W[1], W[5], W[2]] - 4*SB[W[1], W[1], W[5], W[11]] - 
   4*SB[W[1], W[1], W[11], W[5]] + 4*SB[W[1], W[1], W[11], W[13]] - 
   4*SB[W[1], W[1], W[13], W[2]] + 4*SB[W[1], W[1], W[13], W[11]] + 
   4*SB[W[1], W[2], W[1], W[5]] - 4*SB[W[1], W[2], W[1], W[13]] - 
   2*SB[W[1], W[2], W[3], W[1]] - 2*SB[W[1], W[2], W[3], W[5]] + 
   2*SB[W[1], W[2], W[3], W[13]] + 2*SB[W[1], W[2], W[3], W[15]] + 
   4*SB[W[1], W[2], W[5], W[1]] - 2*SB[W[1], W[2], W[5], W[14]] - 
   2*SB[W[1], W[2], W[5], W[15]] - 2*SB[W[1], W[2], W[13], W[1]] + 
   2*SB[W[1], W[2], W[13], W[14]] - 2*SB[W[1], W[2], W[14], W[5]] + 
   2*SB[W[1], W[2], W[14], W[13]] - 2*SB[W[1], W[3], W[1], W[2]] + 
   2*SB[W[1], W[3], W[1], W[11]] - 2*SB[W[1], W[3], W[2], W[1]] - 
   2*SB[W[1], W[3], W[2], W[5]] + 2*SB[W[1], W[3], W[2], W[13]] + 
   2*SB[W[1], W[3], W[2], W[15]] - 2*SB[W[1], W[3], W[5], W[2]] + 
   2*SB[W[1], W[3], W[5], W[11]] + 2*SB[W[1], W[3], W[11], W[1]] + 
   2*SB[W[1], W[3], W[11], W[5]] - 2*SB[W[1], W[3], W[11], W[13]] - 
   2*SB[W[1], W[3], W[11], W[15]] + 2*SB[W[1], W[3], W[13], W[2]] - 
   2*SB[W[1], W[3], W[13], W[11]] + 2*SB[W[1], W[3], W[15], W[2]] - 
   2*SB[W[1], W[3], W[15], W[11]] - 2*SB[W[1], W[4], W[1], W[5]] + 
   2*SB[W[1], W[4], W[1], W[13]] - 2*SB[W[1], W[4], W[2], W[5]] + 
   2*SB[W[1], W[4], W[2], W[13]] - 2*SB[W[1], W[4], W[5], W[1]] - 
   2*SB[W[1], W[4], W[5], W[2]] + 2*SB[W[1], W[4], W[5], W[11]] + 
   2*SB[W[1], W[4], W[5], W[14]] + 2*SB[W[1], W[4], W[11], W[5]] - 
   2*SB[W[1], W[4], W[11], W[13]] + 2*SB[W[1], W[4], W[13], W[1]] + 
   2*SB[W[1], W[4], W[13], W[2]] - 2*SB[W[1], W[4], W[13], W[11]] - 
   2*SB[W[1], W[4], W[13], W[14]] + 2*SB[W[1], W[4], W[14], W[5]] - 
   2*SB[W[1], W[4], W[14], W[13]] + 4*SB[W[1], W[5], W[1], W[2]] - 
   4*SB[W[1], W[5], W[1], W[11]] + 4*SB[W[1], W[5], W[2], W[1]] - 
   2*SB[W[1], W[5], W[2], W[14]] - 2*SB[W[1], W[5], W[2], W[15]] - 
   2*SB[W[1], W[5], W[4], W[1]] - 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[11]] + 2*SB[W[1], W[5], W[4], W[14]] - 
   2*SB[W[1], W[5], W[11], W[1]] + 2*SB[W[1], W[5], W[11], W[15]] - 
   2*SB[W[1], W[5], W[15], W[2]] + 2*SB[W[1], W[5], W[15], W[11]] - 
   2*SB[W[1], W[11], W[1], W[5]] + 2*SB[W[1], W[11], W[1], W[13]] + 
   2*SB[W[1], W[11], W[3], W[1]] + 2*SB[W[1], W[11], W[3], W[5]] - 
   2*SB[W[1], W[11], W[3], W[13]] - 2*SB[W[1], W[11], W[3], W[15]] - 
   2*SB[W[1], W[11], W[5], W[1]] + 2*SB[W[1], W[11], W[5], W[15]] - 
   2*SB[W[1], W[13], W[1], W[2]] + 2*SB[W[1], W[13], W[1], W[11]] - 
   2*SB[W[1], W[13], W[2], W[1]] + 2*SB[W[1], W[13], W[2], W[14]] + 
   2*SB[W[1], W[13], W[4], W[1]] + 2*SB[W[1], W[13], W[4], W[2]] - 
   2*SB[W[1], W[13], W[4], W[11]] - 2*SB[W[1], W[13], W[4], W[14]] + 
   4*SB[W[2], W[1], W[1], W[5]] - 4*SB[W[2], W[1], W[1], W[13]] - 
   2*SB[W[2], W[1], W[3], W[1]] - 2*SB[W[2], W[1], W[3], W[5]] + 
   2*SB[W[2], W[1], W[3], W[13]] + 2*SB[W[2], W[1], W[3], W[15]] + 
   4*SB[W[2], W[1], W[5], W[1]] - 2*SB[W[2], W[1], W[5], W[14]] - 
   2*SB[W[2], W[1], W[5], W[15]] - 2*SB[W[2], W[1], W[13], W[1]] + 
   2*SB[W[2], W[1], W[13], W[14]] - 2*SB[W[2], W[1], W[14], W[5]] + 
   2*SB[W[2], W[1], W[14], W[13]] - 4*SB[W[2], W[3], W[1], W[1]] - 
   2*SB[W[2], W[3], W[1], W[5]] + 2*SB[W[2], W[3], W[1], W[13]] + 
   2*SB[W[2], W[3], W[1], W[14]] + 2*SB[W[2], W[3], W[1], W[15]] - 
   2*SB[W[2], W[3], W[5], W[1]] + 2*SB[W[2], W[3], W[5], W[14]] + 
   2*SB[W[2], W[3], W[13], W[1]] - 2*SB[W[2], W[3], W[13], W[14]] + 
   2*SB[W[2], W[3], W[14], W[1]] + 2*SB[W[2], W[3], W[14], W[5]] - 
   2*SB[W[2], W[3], W[14], W[13]] - 2*SB[W[2], W[3], W[14], W[15]] + 
   2*SB[W[2], W[3], W[15], W[1]] - 2*SB[W[2], W[3], W[15], W[14]] + 
   4*SB[W[2], W[5], W[1], W[1]] - 2*SB[W[2], W[5], W[1], W[14]] - 
   2*SB[W[2], W[5], W[1], W[15]] - 2*SB[W[2], W[5], W[14], W[1]] + 
   2*SB[W[2], W[5], W[14], W[15]] - 2*SB[W[2], W[5], W[15], W[1]] + 
   2*SB[W[2], W[5], W[15], W[14]] - 2*SB[W[2], W[14], W[1], W[5]] + 
   2*SB[W[2], W[14], W[1], W[13]] + 2*SB[W[2], W[14], W[3], W[1]] + 
   2*SB[W[2], W[14], W[3], W[5]] - 2*SB[W[2], W[14], W[3], W[13]] - 
   2*SB[W[2], W[14], W[3], W[15]] - 2*SB[W[2], W[14], W[5], W[1]] + 
   2*SB[W[2], W[14], W[5], W[15]] - 4*SB[W[3], W[1], W[1], W[2]] + 
   4*SB[W[3], W[1], W[1], W[11]] - 4*SB[W[3], W[1], W[2], W[1]] - 
   2*SB[W[3], W[1], W[2], W[5]] + 2*SB[W[3], W[1], W[2], W[13]] + 
   2*SB[W[3], W[1], W[2], W[14]] + 2*SB[W[3], W[1], W[2], W[15]] + 
   2*SB[W[3], W[1], W[4], W[1]] + 2*SB[W[3], W[1], W[4], W[2]] - 
   2*SB[W[3], W[1], W[4], W[11]] - 2*SB[W[3], W[1], W[4], W[14]] - 
   2*SB[W[3], W[1], W[5], W[2]] + 2*SB[W[3], W[1], W[5], W[11]] + 
   2*SB[W[3], W[1], W[11], W[1]] + 2*SB[W[3], W[1], W[11], W[5]] - 
   2*SB[W[3], W[1], W[11], W[13]] - 2*SB[W[3], W[1], W[11], W[15]] + 
   2*SB[W[3], W[1], W[13], W[2]] - 2*SB[W[3], W[1], W[13], W[11]] + 
   2*SB[W[3], W[1], W[15], W[2]] - 2*SB[W[3], W[1], W[15], W[11]] - 
   4*SB[W[3], W[2], W[1], W[1]] - 2*SB[W[3], W[2], W[1], W[5]] + 
   2*SB[W[3], W[2], W[1], W[13]] + 2*SB[W[3], W[2], W[1], W[14]] + 
   2*SB[W[3], W[2], W[1], W[15]] - 2*SB[W[3], W[2], W[5], W[1]] + 
   2*SB[W[3], W[2], W[5], W[14]] + 2*SB[W[3], W[2], W[13], W[1]] - 
   2*SB[W[3], W[2], W[13], W[14]] + 2*SB[W[3], W[2], W[14], W[1]] + 
   2*SB[W[3], W[2], W[14], W[5]] - 2*SB[W[3], W[2], W[14], W[13]] - 
   2*SB[W[3], W[2], W[14], W[15]] + 2*SB[W[3], W[2], W[15], W[1]] - 
   2*SB[W[3], W[2], W[15], W[14]] + 4*SB[W[3], W[4], W[1], W[1]] + 
   2*SB[W[3], W[4], W[1], W[2]] + 2*SB[W[3], W[4], W[1], W[5]] - 
   2*SB[W[3], W[4], W[1], W[11]] - 2*SB[W[3], W[4], W[1], W[13]] - 
   2*SB[W[3], W[4], W[1], W[14]] - 2*SB[W[3], W[4], W[1], W[15]] + 
   2*SB[W[3], W[4], W[2], W[1]] + 2*SB[W[3], W[4], W[2], W[5]] - 
   2*SB[W[3], W[4], W[2], W[13]] - 2*SB[W[3], W[4], W[2], W[15]] + 
   2*SB[W[3], W[4], W[5], W[1]] + 2*SB[W[3], W[4], W[5], W[2]] - 
   2*SB[W[3], W[4], W[5], W[11]] - 2*SB[W[3], W[4], W[5], W[14]] - 
   2*SB[W[3], W[4], W[11], W[1]] - 2*SB[W[3], W[4], W[11], W[5]] + 
   2*SB[W[3], W[4], W[11], W[13]] + 2*SB[W[3], W[4], W[11], W[15]] - 
   2*SB[W[3], W[4], W[13], W[1]] - 2*SB[W[3], W[4], W[13], W[2]] + 
   2*SB[W[3], W[4], W[13], W[11]] + 2*SB[W[3], W[4], W[13], W[14]] - 
   2*SB[W[3], W[4], W[14], W[1]] - 2*SB[W[3], W[4], W[14], W[5]] + 
   2*SB[W[3], W[4], W[14], W[13]] + 2*SB[W[3], W[4], W[14], W[15]] - 
   2*SB[W[3], W[4], W[15], W[1]] - 2*SB[W[3], W[4], W[15], W[2]] + 
   2*SB[W[3], W[4], W[15], W[11]] + 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[5], W[1], W[2]] + 2*SB[W[3], W[5], W[1], W[11]] - 
   2*SB[W[3], W[5], W[2], W[1]] + 2*SB[W[3], W[5], W[2], W[14]] + 
   2*SB[W[3], W[5], W[4], W[1]] + 2*SB[W[3], W[5], W[4], W[2]] - 
   2*SB[W[3], W[5], W[4], W[11]] - 2*SB[W[3], W[5], W[4], W[14]] + 
   2*SB[W[3], W[13], W[1], W[2]] - 2*SB[W[3], W[13], W[1], W[11]] + 
   2*SB[W[3], W[13], W[2], W[1]] - 2*SB[W[3], W[13], W[2], W[14]] - 
   2*SB[W[3], W[13], W[4], W[1]] - 2*SB[W[3], W[13], W[4], W[2]] + 
   2*SB[W[3], W[13], W[4], W[11]] + 2*SB[W[3], W[13], W[4], W[14]] + 
   2*SB[W[3], W[15], W[1], W[2]] - 2*SB[W[3], W[15], W[1], W[11]] + 
   2*SB[W[3], W[15], W[2], W[1]] - 2*SB[W[3], W[15], W[2], W[14]] - 
   2*SB[W[3], W[15], W[4], W[1]] - 2*SB[W[3], W[15], W[4], W[2]] + 
   2*SB[W[3], W[15], W[4], W[11]] + 2*SB[W[3], W[15], W[4], W[14]] - 
   4*SB[W[4], W[1], W[1], W[5]] + 4*SB[W[4], W[1], W[1], W[13]] - 
   2*SB[W[4], W[1], W[2], W[5]] + 2*SB[W[4], W[1], W[2], W[13]] + 
   2*SB[W[4], W[1], W[3], W[1]] + 2*SB[W[4], W[1], W[3], W[5]] - 
   2*SB[W[4], W[1], W[3], W[13]] - 2*SB[W[4], W[1], W[3], W[15]] - 
   4*SB[W[4], W[1], W[5], W[1]] - 2*SB[W[4], W[1], W[5], W[2]] + 
   2*SB[W[4], W[1], W[5], W[11]] + 2*SB[W[4], W[1], W[5], W[14]] + 
   2*SB[W[4], W[1], W[5], W[15]] + 2*SB[W[4], W[1], W[11], W[5]] - 
   2*SB[W[4], W[1], W[11], W[13]] + 2*SB[W[4], W[1], W[13], W[1]] + 
   2*SB[W[4], W[1], W[13], W[2]] - 2*SB[W[4], W[1], W[13], W[11]] - 
   2*SB[W[4], W[1], W[13], W[14]] + 2*SB[W[4], W[1], W[14], W[5]] - 
   2*SB[W[4], W[1], W[14], W[13]] - 2*SB[W[4], W[2], W[1], W[5]] + 
   2*SB[W[4], W[2], W[1], W[13]] + 2*SB[W[4], W[2], W[3], W[1]] + 
   2*SB[W[4], W[2], W[3], W[5]] - 2*SB[W[4], W[2], W[3], W[13]] - 
   2*SB[W[4], W[2], W[3], W[15]] - 2*SB[W[4], W[2], W[5], W[1]] + 
   2*SB[W[4], W[2], W[5], W[15]] + 4*SB[W[4], W[3], W[1], W[1]] + 
   2*SB[W[4], W[3], W[1], W[2]] + 2*SB[W[4], W[3], W[1], W[5]] - 
   2*SB[W[4], W[3], W[1], W[11]] - 2*SB[W[4], W[3], W[1], W[13]] - 
   2*SB[W[4], W[3], W[1], W[14]] - 2*SB[W[4], W[3], W[1], W[15]] + 
   2*SB[W[4], W[3], W[2], W[1]] + 2*SB[W[4], W[3], W[2], W[5]] - 
   2*SB[W[4], W[3], W[2], W[13]] - 2*SB[W[4], W[3], W[2], W[15]] + 
   2*SB[W[4], W[3], W[5], W[1]] + 2*SB[W[4], W[3], W[5], W[2]] - 
   2*SB[W[4], W[3], W[5], W[11]] - 2*SB[W[4], W[3], W[5], W[14]] - 
   2*SB[W[4], W[3], W[11], W[1]] - 2*SB[W[4], W[3], W[11], W[5]] + 
   2*SB[W[4], W[3], W[11], W[13]] + 2*SB[W[4], W[3], W[11], W[15]] - 
   2*SB[W[4], W[3], W[13], W[1]] - 2*SB[W[4], W[3], W[13], W[2]] + 
   2*SB[W[4], W[3], W[13], W[11]] + 2*SB[W[4], W[3], W[13], W[14]] - 
   2*SB[W[4], W[3], W[14], W[1]] - 2*SB[W[4], W[3], W[14], W[5]] + 
   2*SB[W[4], W[3], W[14], W[13]] + 2*SB[W[4], W[3], W[14], W[15]] - 
   2*SB[W[4], W[3], W[15], W[1]] - 2*SB[W[4], W[3], W[15], W[2]] + 
   2*SB[W[4], W[3], W[15], W[11]] + 2*SB[W[4], W[3], W[15], W[14]] - 
   4*SB[W[4], W[5], W[1], W[1]] - 2*SB[W[4], W[5], W[1], W[2]] + 
   2*SB[W[4], W[5], W[1], W[11]] + 2*SB[W[4], W[5], W[1], W[14]] + 
   2*SB[W[4], W[5], W[1], W[15]] - 2*SB[W[4], W[5], W[2], W[1]] + 
   2*SB[W[4], W[5], W[2], W[15]] + 2*SB[W[4], W[5], W[11], W[1]] - 
   2*SB[W[4], W[5], W[11], W[15]] + 2*SB[W[4], W[5], W[14], W[1]] - 
   2*SB[W[4], W[5], W[14], W[15]] + 2*SB[W[4], W[5], W[15], W[1]] + 
   2*SB[W[4], W[5], W[15], W[2]] - 2*SB[W[4], W[5], W[15], W[11]] - 
   2*SB[W[4], W[5], W[15], W[14]] + 2*SB[W[4], W[11], W[1], W[5]] - 
   2*SB[W[4], W[11], W[1], W[13]] - 2*SB[W[4], W[11], W[3], W[1]] - 
   2*SB[W[4], W[11], W[3], W[5]] + 2*SB[W[4], W[11], W[3], W[13]] + 
   2*SB[W[4], W[11], W[3], W[15]] + 2*SB[W[4], W[11], W[5], W[1]] - 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[4], W[14], W[1], W[5]] - 
   2*SB[W[4], W[14], W[1], W[13]] - 2*SB[W[4], W[14], W[3], W[1]] - 
   2*SB[W[4], W[14], W[3], W[5]] + 2*SB[W[4], W[14], W[3], W[13]] + 
   2*SB[W[4], W[14], W[3], W[15]] + 2*SB[W[4], W[14], W[5], W[1]] - 
   2*SB[W[4], W[14], W[5], W[15]] + 4*SB[W[5], W[1], W[1], W[2]] - 
   4*SB[W[5], W[1], W[1], W[11]] + 4*SB[W[5], W[1], W[2], W[1]] - 
   2*SB[W[5], W[1], W[2], W[14]] - 2*SB[W[5], W[1], W[2], W[15]] - 
   2*SB[W[5], W[1], W[4], W[1]] - 2*SB[W[5], W[1], W[4], W[2]] + 
   2*SB[W[5], W[1], W[4], W[11]] + 2*SB[W[5], W[1], W[4], W[14]] - 
   2*SB[W[5], W[1], W[11], W[1]] + 2*SB[W[5], W[1], W[11], W[15]] - 
   2*SB[W[5], W[1], W[15], W[2]] + 2*SB[W[5], W[1], W[15], W[11]] + 
   4*SB[W[5], W[2], W[1], W[1]] - 2*SB[W[5], W[2], W[1], W[14]] - 
   2*SB[W[5], W[2], W[1], W[15]] - 2*SB[W[5], W[2], W[14], W[1]] + 
   2*SB[W[5], W[2], W[14], W[15]] - 2*SB[W[5], W[2], W[15], W[1]] + 
   2*SB[W[5], W[2], W[15], W[14]] - 4*SB[W[5], W[4], W[1], W[1]] - 
   2*SB[W[5], W[4], W[1], W[2]] + 2*SB[W[5], W[4], W[1], W[11]] + 
   2*SB[W[5], W[4], W[1], W[14]] + 2*SB[W[5], W[4], W[1], W[15]] - 
   2*SB[W[5], W[4], W[2], W[1]] + 2*SB[W[5], W[4], W[2], W[15]] + 
   2*SB[W[5], W[4], W[11], W[1]] - 2*SB[W[5], W[4], W[11], W[15]] + 
   2*SB[W[5], W[4], W[14], W[1]] - 2*SB[W[5], W[4], W[14], W[15]] + 
   2*SB[W[5], W[4], W[15], W[1]] + 2*SB[W[5], W[4], W[15], W[2]] - 
   2*SB[W[5], W[4], W[15], W[11]] - 2*SB[W[5], W[4], W[15], W[14]] - 
   2*SB[W[5], W[15], W[1], W[2]] + 2*SB[W[5], W[15], W[1], W[11]] - 
   2*SB[W[5], W[15], W[2], W[1]] + 2*SB[W[5], W[15], W[2], W[14]] + 
   2*SB[W[5], W[15], W[4], W[1]] + 2*SB[W[5], W[15], W[4], W[2]] - 
   2*SB[W[5], W[15], W[4], W[11]] - 2*SB[W[5], W[15], W[4], W[14]]) + 
 rbar[5]*(Pi^4/18 - (Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[11]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 - (Pi^2*SB[W[2], W[3]])/3 + 
   (Pi^2*SB[W[2], W[12]])/3 + (Pi^2*SB[W[2], W[14]])/3 - 
   (Pi^2*SB[W[3], W[2]])/3 + (Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[11]])/3 - (Pi^2*SB[W[4], W[14]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (Pi^2*SB[W[5], W[12]])/3 - (Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[2], W[2], W[3]] - 4*SB[W[1], W[2], W[2], W[12]] + 
   4*SB[W[1], W[2], W[3], W[2]] - 2*SB[W[1], W[2], W[3], W[11]] - 
   2*SB[W[1], W[2], W[3], W[15]] - 2*SB[W[1], W[2], W[5], W[2]] - 
   2*SB[W[1], W[2], W[5], W[3]] + 2*SB[W[1], W[2], W[5], W[12]] + 
   2*SB[W[1], W[2], W[5], W[15]] - 2*SB[W[1], W[2], W[11], W[3]] + 
   2*SB[W[1], W[2], W[11], W[12]] - 2*SB[W[1], W[2], W[12], W[2]] + 
   2*SB[W[1], W[2], W[12], W[11]] + 4*SB[W[1], W[3], W[2], W[2]] - 
   2*SB[W[1], W[3], W[2], W[11]] - 2*SB[W[1], W[3], W[2], W[15]] - 
   2*SB[W[1], W[3], W[11], W[2]] + 2*SB[W[1], W[3], W[11], W[15]] - 
   2*SB[W[1], W[3], W[15], W[2]] + 2*SB[W[1], W[3], W[15], W[11]] - 
   4*SB[W[1], W[5], W[2], W[2]] - 2*SB[W[1], W[5], W[2], W[3]] + 
   2*SB[W[1], W[5], W[2], W[11]] + 2*SB[W[1], W[5], W[2], W[12]] + 
   2*SB[W[1], W[5], W[2], W[15]] - 2*SB[W[1], W[5], W[3], W[2]] + 
   2*SB[W[1], W[5], W[3], W[11]] + 2*SB[W[1], W[5], W[11], W[2]] + 
   2*SB[W[1], W[5], W[11], W[3]] - 2*SB[W[1], W[5], W[11], W[12]] - 
   2*SB[W[1], W[5], W[11], W[15]] + 2*SB[W[1], W[5], W[12], W[2]] - 
   2*SB[W[1], W[5], W[12], W[11]] + 2*SB[W[1], W[5], W[15], W[2]] - 
   2*SB[W[1], W[5], W[15], W[11]] - 2*SB[W[1], W[11], W[2], W[3]] + 
   2*SB[W[1], W[11], W[2], W[12]] - 2*SB[W[1], W[11], W[3], W[2]] + 
   2*SB[W[1], W[11], W[3], W[15]] + 2*SB[W[1], W[11], W[5], W[2]] + 
   2*SB[W[1], W[11], W[5], W[3]] - 2*SB[W[1], W[11], W[5], W[12]] - 
   2*SB[W[1], W[11], W[5], W[15]] + 4*SB[W[2], W[1], W[2], W[3]] - 
   4*SB[W[2], W[1], W[2], W[12]] + 4*SB[W[2], W[1], W[3], W[2]] - 
   2*SB[W[2], W[1], W[3], W[11]] - 2*SB[W[2], W[1], W[3], W[15]] - 
   2*SB[W[2], W[1], W[5], W[2]] - 2*SB[W[2], W[1], W[5], W[3]] + 
   2*SB[W[2], W[1], W[5], W[12]] + 2*SB[W[2], W[1], W[5], W[15]] - 
   2*SB[W[2], W[1], W[11], W[3]] + 2*SB[W[2], W[1], W[11], W[12]] - 
   2*SB[W[2], W[1], W[12], W[2]] + 2*SB[W[2], W[1], W[12], W[11]] + 
   4*SB[W[2], W[2], W[1], W[3]] - 4*SB[W[2], W[2], W[1], W[12]] + 
   4*SB[W[2], W[2], W[3], W[1]] - 4*SB[W[2], W[2], W[3], W[14]] - 
   4*SB[W[2], W[2], W[12], W[1]] + 4*SB[W[2], W[2], W[12], W[14]] - 
   4*SB[W[2], W[2], W[14], W[3]] + 4*SB[W[2], W[2], W[14], W[12]] + 
   4*SB[W[2], W[3], W[1], W[2]] - 2*SB[W[2], W[3], W[1], W[11]] - 
   2*SB[W[2], W[3], W[1], W[15]] + 4*SB[W[2], W[3], W[2], W[1]] - 
   4*SB[W[2], W[3], W[2], W[14]] - 2*SB[W[2], W[3], W[4], W[1]] - 
   2*SB[W[2], W[3], W[4], W[2]] + 2*SB[W[2], W[3], W[4], W[11]] + 
   2*SB[W[2], W[3], W[4], W[14]] - 2*SB[W[2], W[3], W[14], W[2]] + 
   2*SB[W[2], W[3], W[14], W[15]] - 2*SB[W[2], W[3], W[15], W[1]] + 
   2*SB[W[2], W[3], W[15], W[14]] - 2*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[12]] - 2*SB[W[2], W[4], W[2], W[3]] + 
   2*SB[W[2], W[4], W[2], W[12]] - 2*SB[W[2], W[4], W[3], W[1]] - 
   2*SB[W[2], W[4], W[3], W[2]] + 2*SB[W[2], W[4], W[3], W[11]] + 
   2*SB[W[2], W[4], W[3], W[14]] + 2*SB[W[2], W[4], W[11], W[3]] - 
   2*SB[W[2], W[4], W[11], W[12]] + 2*SB[W[2], W[4], W[12], W[1]] + 
   2*SB[W[2], W[4], W[12], W[2]] - 2*SB[W[2], W[4], W[12], W[11]] - 
   2*SB[W[2], W[4], W[12], W[14]] + 2*SB[W[2], W[4], W[14], W[3]] - 
   2*SB[W[2], W[4], W[14], W[12]] - 2*SB[W[2], W[5], W[1], W[2]] - 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[12]] + 
   2*SB[W[2], W[5], W[1], W[15]] - 2*SB[W[2], W[5], W[2], W[1]] + 
   2*SB[W[2], W[5], W[2], W[14]] - 2*SB[W[2], W[5], W[3], W[1]] + 
   2*SB[W[2], W[5], W[3], W[14]] + 2*SB[W[2], W[5], W[12], W[1]] - 
   2*SB[W[2], W[5], W[12], W[14]] + 2*SB[W[2], W[5], W[14], W[2]] + 
   2*SB[W[2], W[5], W[14], W[3]] - 2*SB[W[2], W[5], W[14], W[12]] - 
   2*SB[W[2], W[5], W[14], W[15]] + 2*SB[W[2], W[5], W[15], W[1]] - 
   2*SB[W[2], W[5], W[15], W[14]] - 2*SB[W[2], W[12], W[1], W[2]] + 
   2*SB[W[2], W[12], W[1], W[11]] - 2*SB[W[2], W[12], W[2], W[1]] + 
   2*SB[W[2], W[12], W[2], W[14]] + 2*SB[W[2], W[12], W[4], W[1]] + 
   2*SB[W[2], W[12], W[4], W[2]] - 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[2], W[12], W[4], W[14]] - 2*SB[W[2], W[14], W[2], W[3]] + 
   2*SB[W[2], W[14], W[2], W[12]] - 2*SB[W[2], W[14], W[3], W[2]] + 
   2*SB[W[2], W[14], W[3], W[15]] + 2*SB[W[2], W[14], W[5], W[2]] + 
   2*SB[W[2], W[14], W[5], W[3]] - 2*SB[W[2], W[14], W[5], W[12]] - 
   2*SB[W[2], W[14], W[5], W[15]] + 4*SB[W[3], W[1], W[2], W[2]] - 
   2*SB[W[3], W[1], W[2], W[11]] - 2*SB[W[3], W[1], W[2], W[15]] - 
   2*SB[W[3], W[1], W[11], W[2]] + 2*SB[W[3], W[1], W[11], W[15]] - 
   2*SB[W[3], W[1], W[15], W[2]] + 2*SB[W[3], W[1], W[15], W[11]] + 
   4*SB[W[3], W[2], W[1], W[2]] - 2*SB[W[3], W[2], W[1], W[11]] - 
   2*SB[W[3], W[2], W[1], W[15]] + 4*SB[W[3], W[2], W[2], W[1]] - 
   4*SB[W[3], W[2], W[2], W[14]] - 2*SB[W[3], W[2], W[4], W[1]] - 
   2*SB[W[3], W[2], W[4], W[2]] + 2*SB[W[3], W[2], W[4], W[11]] + 
   2*SB[W[3], W[2], W[4], W[14]] - 2*SB[W[3], W[2], W[14], W[2]] + 
   2*SB[W[3], W[2], W[14], W[15]] - 2*SB[W[3], W[2], W[15], W[1]] + 
   2*SB[W[3], W[2], W[15], W[14]] - 2*SB[W[3], W[4], W[1], W[2]] + 
   2*SB[W[3], W[4], W[1], W[15]] - 2*SB[W[3], W[4], W[2], W[1]] - 
   4*SB[W[3], W[4], W[2], W[2]] + 2*SB[W[3], W[4], W[2], W[11]] + 
   2*SB[W[3], W[4], W[2], W[14]] + 2*SB[W[3], W[4], W[2], W[15]] + 
   2*SB[W[3], W[4], W[11], W[2]] - 2*SB[W[3], W[4], W[11], W[15]] + 
   2*SB[W[3], W[4], W[14], W[2]] - 2*SB[W[3], W[4], W[14], W[15]] + 
   2*SB[W[3], W[4], W[15], W[1]] + 2*SB[W[3], W[4], W[15], W[2]] - 
   2*SB[W[3], W[4], W[15], W[11]] - 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[15], W[1], W[2]] + 2*SB[W[3], W[15], W[1], W[11]] - 
   2*SB[W[3], W[15], W[2], W[1]] + 2*SB[W[3], W[15], W[2], W[14]] + 
   2*SB[W[3], W[15], W[4], W[1]] + 2*SB[W[3], W[15], W[4], W[2]] - 
   2*SB[W[3], W[15], W[4], W[11]] - 2*SB[W[3], W[15], W[4], W[14]] - 
   2*SB[W[4], W[1], W[2], W[3]] + 2*SB[W[4], W[1], W[2], W[12]] - 
   2*SB[W[4], W[1], W[3], W[2]] + 2*SB[W[4], W[1], W[3], W[15]] + 
   2*SB[W[4], W[1], W[5], W[2]] + 2*SB[W[4], W[1], W[5], W[3]] - 
   2*SB[W[4], W[1], W[5], W[12]] - 2*SB[W[4], W[1], W[5], W[15]] - 
   2*SB[W[4], W[2], W[1], W[3]] + 2*SB[W[4], W[2], W[1], W[12]] - 
   4*SB[W[4], W[2], W[2], W[3]] + 4*SB[W[4], W[2], W[2], W[12]] - 
   2*SB[W[4], W[2], W[3], W[1]] - 4*SB[W[4], W[2], W[3], W[2]] + 
   2*SB[W[4], W[2], W[3], W[11]] + 2*SB[W[4], W[2], W[3], W[14]] + 
   2*SB[W[4], W[2], W[3], W[15]] + 2*SB[W[4], W[2], W[5], W[2]] + 
   2*SB[W[4], W[2], W[5], W[3]] - 2*SB[W[4], W[2], W[5], W[12]] - 
   2*SB[W[4], W[2], W[5], W[15]] + 2*SB[W[4], W[2], W[11], W[3]] - 
   2*SB[W[4], W[2], W[11], W[12]] + 2*SB[W[4], W[2], W[12], W[1]] + 
   2*SB[W[4], W[2], W[12], W[2]] - 2*SB[W[4], W[2], W[12], W[11]] - 
   2*SB[W[4], W[2], W[12], W[14]] + 2*SB[W[4], W[2], W[14], W[3]] - 
   2*SB[W[4], W[2], W[14], W[12]] - 2*SB[W[4], W[3], W[1], W[2]] + 
   2*SB[W[4], W[3], W[1], W[15]] - 2*SB[W[4], W[3], W[2], W[1]] - 
   4*SB[W[4], W[3], W[2], W[2]] + 2*SB[W[4], W[3], W[2], W[11]] + 
   2*SB[W[4], W[3], W[2], W[14]] + 2*SB[W[4], W[3], W[2], W[15]] + 
   2*SB[W[4], W[3], W[11], W[2]] - 2*SB[W[4], W[3], W[11], W[15]] + 
   2*SB[W[4], W[3], W[14], W[2]] - 2*SB[W[4], W[3], W[14], W[15]] + 
   2*SB[W[4], W[3], W[15], W[1]] + 2*SB[W[4], W[3], W[15], W[2]] - 
   2*SB[W[4], W[3], W[15], W[11]] - 2*SB[W[4], W[3], W[15], W[14]] + 
   2*SB[W[4], W[5], W[1], W[2]] + 2*SB[W[4], W[5], W[1], W[3]] - 
   2*SB[W[4], W[5], W[1], W[12]] - 2*SB[W[4], W[5], W[1], W[15]] + 
   2*SB[W[4], W[5], W[2], W[1]] + 4*SB[W[4], W[5], W[2], W[2]] + 
   2*SB[W[4], W[5], W[2], W[3]] - 2*SB[W[4], W[5], W[2], W[11]] - 
   2*SB[W[4], W[5], W[2], W[12]] - 2*SB[W[4], W[5], W[2], W[14]] - 
   2*SB[W[4], W[5], W[2], W[15]] + 2*SB[W[4], W[5], W[3], W[1]] + 
   2*SB[W[4], W[5], W[3], W[2]] - 2*SB[W[4], W[5], W[3], W[11]] - 
   2*SB[W[4], W[5], W[3], W[14]] - 2*SB[W[4], W[5], W[11], W[2]] - 
   2*SB[W[4], W[5], W[11], W[3]] + 2*SB[W[4], W[5], W[11], W[12]] + 
   2*SB[W[4], W[5], W[11], W[15]] - 2*SB[W[4], W[5], W[12], W[1]] - 
   2*SB[W[4], W[5], W[12], W[2]] + 2*SB[W[4], W[5], W[12], W[11]] + 
   2*SB[W[4], W[5], W[12], W[14]] - 2*SB[W[4], W[5], W[14], W[2]] - 
   2*SB[W[4], W[5], W[14], W[3]] + 2*SB[W[4], W[5], W[14], W[12]] + 
   2*SB[W[4], W[5], W[14], W[15]] - 2*SB[W[4], W[5], W[15], W[1]] - 
   2*SB[W[4], W[5], W[15], W[2]] + 2*SB[W[4], W[5], W[15], W[11]] + 
   2*SB[W[4], W[5], W[15], W[14]] + 2*SB[W[4], W[11], W[2], W[3]] - 
   2*SB[W[4], W[11], W[2], W[12]] + 2*SB[W[4], W[11], W[3], W[2]] - 
   2*SB[W[4], W[11], W[3], W[15]] - 2*SB[W[4], W[11], W[5], W[2]] - 
   2*SB[W[4], W[11], W[5], W[3]] + 2*SB[W[4], W[11], W[5], W[12]] + 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[4], W[14], W[2], W[3]] - 
   2*SB[W[4], W[14], W[2], W[12]] + 2*SB[W[4], W[14], W[3], W[2]] - 
   2*SB[W[4], W[14], W[3], W[15]] - 2*SB[W[4], W[14], W[5], W[2]] - 
   2*SB[W[4], W[14], W[5], W[3]] + 2*SB[W[4], W[14], W[5], W[12]] + 
   2*SB[W[4], W[14], W[5], W[15]] - 4*SB[W[5], W[1], W[2], W[2]] - 
   2*SB[W[5], W[1], W[2], W[3]] + 2*SB[W[5], W[1], W[2], W[11]] + 
   2*SB[W[5], W[1], W[2], W[12]] + 2*SB[W[5], W[1], W[2], W[15]] - 
   2*SB[W[5], W[1], W[3], W[2]] + 2*SB[W[5], W[1], W[3], W[11]] + 
   2*SB[W[5], W[1], W[11], W[2]] + 2*SB[W[5], W[1], W[11], W[3]] - 
   2*SB[W[5], W[1], W[11], W[12]] - 2*SB[W[5], W[1], W[11], W[15]] + 
   2*SB[W[5], W[1], W[12], W[2]] - 2*SB[W[5], W[1], W[12], W[11]] + 
   2*SB[W[5], W[1], W[15], W[2]] - 2*SB[W[5], W[1], W[15], W[11]] - 
   4*SB[W[5], W[2], W[1], W[2]] - 2*SB[W[5], W[2], W[1], W[3]] + 
   2*SB[W[5], W[2], W[1], W[11]] + 2*SB[W[5], W[2], W[1], W[12]] + 
   2*SB[W[5], W[2], W[1], W[15]] - 4*SB[W[5], W[2], W[2], W[1]] + 
   4*SB[W[5], W[2], W[2], W[14]] - 2*SB[W[5], W[2], W[3], W[1]] + 
   2*SB[W[5], W[2], W[3], W[14]] + 2*SB[W[5], W[2], W[4], W[1]] + 
   2*SB[W[5], W[2], W[4], W[2]] - 2*SB[W[5], W[2], W[4], W[11]] - 
   2*SB[W[5], W[2], W[4], W[14]] + 2*SB[W[5], W[2], W[12], W[1]] - 
   2*SB[W[5], W[2], W[12], W[14]] + 2*SB[W[5], W[2], W[14], W[2]] + 
   2*SB[W[5], W[2], W[14], W[3]] - 2*SB[W[5], W[2], W[14], W[12]] - 
   2*SB[W[5], W[2], W[14], W[15]] + 2*SB[W[5], W[2], W[15], W[1]] - 
   2*SB[W[5], W[2], W[15], W[14]] - 2*SB[W[5], W[3], W[1], W[2]] + 
   2*SB[W[5], W[3], W[1], W[11]] - 2*SB[W[5], W[3], W[2], W[1]] + 
   2*SB[W[5], W[3], W[2], W[14]] + 2*SB[W[5], W[3], W[4], W[1]] + 
   2*SB[W[5], W[3], W[4], W[2]] - 2*SB[W[5], W[3], W[4], W[11]] - 
   2*SB[W[5], W[3], W[4], W[14]] + 2*SB[W[5], W[4], W[1], W[2]] + 
   2*SB[W[5], W[4], W[1], W[3]] - 2*SB[W[5], W[4], W[1], W[12]] - 
   2*SB[W[5], W[4], W[1], W[15]] + 2*SB[W[5], W[4], W[2], W[1]] + 
   4*SB[W[5], W[4], W[2], W[2]] + 2*SB[W[5], W[4], W[2], W[3]] - 
   2*SB[W[5], W[4], W[2], W[11]] - 2*SB[W[5], W[4], W[2], W[12]] - 
   2*SB[W[5], W[4], W[2], W[14]] - 2*SB[W[5], W[4], W[2], W[15]] + 
   2*SB[W[5], W[4], W[3], W[1]] + 2*SB[W[5], W[4], W[3], W[2]] - 
   2*SB[W[5], W[4], W[3], W[11]] - 2*SB[W[5], W[4], W[3], W[14]] - 
   2*SB[W[5], W[4], W[11], W[2]] - 2*SB[W[5], W[4], W[11], W[3]] + 
   2*SB[W[5], W[4], W[11], W[12]] + 2*SB[W[5], W[4], W[11], W[15]] - 
   2*SB[W[5], W[4], W[12], W[1]] - 2*SB[W[5], W[4], W[12], W[2]] + 
   2*SB[W[5], W[4], W[12], W[11]] + 2*SB[W[5], W[4], W[12], W[14]] - 
   2*SB[W[5], W[4], W[14], W[2]] - 2*SB[W[5], W[4], W[14], W[3]] + 
   2*SB[W[5], W[4], W[14], W[12]] + 2*SB[W[5], W[4], W[14], W[15]] - 
   2*SB[W[5], W[4], W[15], W[1]] - 2*SB[W[5], W[4], W[15], W[2]] + 
   2*SB[W[5], W[4], W[15], W[11]] + 2*SB[W[5], W[4], W[15], W[14]] + 
   2*SB[W[5], W[12], W[1], W[2]] - 2*SB[W[5], W[12], W[1], W[11]] + 
   2*SB[W[5], W[12], W[2], W[1]] - 2*SB[W[5], W[12], W[2], W[14]] - 
   2*SB[W[5], W[12], W[4], W[1]] - 2*SB[W[5], W[12], W[4], W[2]] + 
   2*SB[W[5], W[12], W[4], W[11]] + 2*SB[W[5], W[12], W[4], W[14]] + 
   2*SB[W[5], W[15], W[1], W[2]] - 2*SB[W[5], W[15], W[1], W[11]] + 
   2*SB[W[5], W[15], W[2], W[1]] - 2*SB[W[5], W[15], W[2], W[14]] - 
   2*SB[W[5], W[15], W[4], W[1]] - 2*SB[W[5], W[15], W[4], W[2]] + 
   2*SB[W[5], W[15], W[4], W[11]] + 2*SB[W[5], W[15], W[4], W[14]]) + 
 rbar[3]*(Pi^4/18 - (Pi^2*SB[W[1], W[5]])/3 + (Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 - 
   (Pi^2*SB[W[2], W[12]])/3 - (Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 + (Pi^2*SB[W[3], W[5]])/3 - 
   (Pi^2*SB[W[3], W[13]])/3 - (Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[4], W[5]])/3 + (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 - (Pi^2*SB[W[5], W[4]])/3 + 
   (Pi^2*SB[W[5], W[12]])/3 + (Pi^2*SB[W[5], W[15]])/3 - 
   2*SB[W[1], W[2], W[4], W[5]] + 2*SB[W[1], W[2], W[4], W[13]] - 
   2*SB[W[1], W[2], W[5], W[4]] - 4*SB[W[1], W[2], W[5], W[5]] + 
   2*SB[W[1], W[2], W[5], W[12]] + 2*SB[W[1], W[2], W[5], W[13]] + 
   2*SB[W[1], W[2], W[5], W[14]] + 2*SB[W[1], W[2], W[12], W[5]] - 
   2*SB[W[1], W[2], W[12], W[13]] + 2*SB[W[1], W[2], W[13], W[4]] + 
   2*SB[W[1], W[2], W[13], W[5]] - 2*SB[W[1], W[2], W[13], W[12]] - 
   2*SB[W[1], W[2], W[13], W[14]] + 2*SB[W[1], W[2], W[14], W[5]] - 
   2*SB[W[1], W[2], W[14], W[13]] + 4*SB[W[1], W[4], W[5], W[5]] - 
   2*SB[W[1], W[4], W[5], W[13]] - 2*SB[W[1], W[4], W[5], W[14]] - 
   2*SB[W[1], W[4], W[13], W[5]] + 2*SB[W[1], W[4], W[13], W[14]] - 
   2*SB[W[1], W[4], W[14], W[5]] + 2*SB[W[1], W[4], W[14], W[13]] - 
   2*SB[W[1], W[5], W[2], W[4]] - 2*SB[W[1], W[5], W[2], W[5]] + 
   2*SB[W[1], W[5], W[2], W[12]] + 2*SB[W[1], W[5], W[2], W[14]] + 
   4*SB[W[1], W[5], W[4], W[5]] - 2*SB[W[1], W[5], W[4], W[13]] - 
   2*SB[W[1], W[5], W[4], W[14]] + 4*SB[W[1], W[5], W[5], W[4]] - 
   4*SB[W[1], W[5], W[5], W[12]] - 2*SB[W[1], W[5], W[12], W[5]] + 
   2*SB[W[1], W[5], W[12], W[13]] - 2*SB[W[1], W[5], W[13], W[4]] + 
   2*SB[W[1], W[5], W[13], W[12]] + 2*SB[W[1], W[13], W[2], W[4]] + 
   2*SB[W[1], W[13], W[2], W[5]] - 2*SB[W[1], W[13], W[2], W[12]] - 
   2*SB[W[1], W[13], W[2], W[14]] - 2*SB[W[1], W[13], W[4], W[5]] + 
   2*SB[W[1], W[13], W[4], W[14]] - 2*SB[W[1], W[13], W[5], W[4]] + 
   2*SB[W[1], W[13], W[5], W[12]] - 2*SB[W[2], W[1], W[4], W[5]] + 
   2*SB[W[2], W[1], W[4], W[13]] - 2*SB[W[2], W[1], W[5], W[4]] - 
   4*SB[W[2], W[1], W[5], W[5]] + 2*SB[W[2], W[1], W[5], W[12]] + 
   2*SB[W[2], W[1], W[5], W[13]] + 2*SB[W[2], W[1], W[5], W[14]] + 
   2*SB[W[2], W[1], W[12], W[5]] - 2*SB[W[2], W[1], W[12], W[13]] + 
   2*SB[W[2], W[1], W[13], W[4]] + 2*SB[W[2], W[1], W[13], W[5]] - 
   2*SB[W[2], W[1], W[13], W[12]] - 2*SB[W[2], W[1], W[13], W[14]] + 
   2*SB[W[2], W[1], W[14], W[5]] - 2*SB[W[2], W[1], W[14], W[13]] + 
   2*SB[W[2], W[3], W[1], W[4]] + 2*SB[W[2], W[3], W[1], W[5]] - 
   2*SB[W[2], W[3], W[1], W[12]] - 2*SB[W[2], W[3], W[1], W[14]] + 
   2*SB[W[2], W[3], W[4], W[1]] + 2*SB[W[2], W[3], W[4], W[5]] - 
   2*SB[W[2], W[3], W[4], W[13]] - 2*SB[W[2], W[3], W[4], W[15]] + 
   2*SB[W[2], W[3], W[5], W[1]] + 2*SB[W[2], W[3], W[5], W[4]] + 
   4*SB[W[2], W[3], W[5], W[5]] - 2*SB[W[2], W[3], W[5], W[12]] - 
   2*SB[W[2], W[3], W[5], W[13]] - 2*SB[W[2], W[3], W[5], W[14]] - 
   2*SB[W[2], W[3], W[5], W[15]] - 2*SB[W[2], W[3], W[12], W[1]] - 
   2*SB[W[2], W[3], W[12], W[5]] + 2*SB[W[2], W[3], W[12], W[13]] + 
   2*SB[W[2], W[3], W[12], W[15]] - 2*SB[W[2], W[3], W[13], W[4]] - 
   2*SB[W[2], W[3], W[13], W[5]] + 2*SB[W[2], W[3], W[13], W[12]] + 
   2*SB[W[2], W[3], W[13], W[14]] - 2*SB[W[2], W[3], W[14], W[1]] - 
   2*SB[W[2], W[3], W[14], W[5]] + 2*SB[W[2], W[3], W[14], W[13]] + 
   2*SB[W[2], W[3], W[14], W[15]] - 2*SB[W[2], W[3], W[15], W[4]] - 
   2*SB[W[2], W[3], W[15], W[5]] + 2*SB[W[2], W[3], W[15], W[12]] + 
   2*SB[W[2], W[3], W[15], W[14]] - 2*SB[W[2], W[4], W[1], W[5]] + 
   2*SB[W[2], W[4], W[1], W[13]] + 2*SB[W[2], W[4], W[3], W[1]] + 
   2*SB[W[2], W[4], W[3], W[5]] - 2*SB[W[2], W[4], W[3], W[13]] - 
   2*SB[W[2], W[4], W[3], W[15]] - 2*SB[W[2], W[4], W[5], W[1]] + 
   2*SB[W[2], W[4], W[5], W[15]] - 2*SB[W[2], W[5], W[1], W[4]] - 
   4*SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[12]] + 
   2*SB[W[2], W[5], W[1], W[13]] + 2*SB[W[2], W[5], W[1], W[14]] + 
   2*SB[W[2], W[5], W[3], W[1]] + 2*SB[W[2], W[5], W[3], W[5]] - 
   2*SB[W[2], W[5], W[3], W[13]] - 2*SB[W[2], W[5], W[3], W[15]] - 
   2*SB[W[2], W[5], W[4], W[1]] + 2*SB[W[2], W[5], W[4], W[15]] - 
   4*SB[W[2], W[5], W[5], W[1]] + 4*SB[W[2], W[5], W[5], W[15]] + 
   2*SB[W[2], W[5], W[12], W[1]] - 2*SB[W[2], W[5], W[12], W[15]] + 
   2*SB[W[2], W[5], W[14], W[1]] - 2*SB[W[2], W[5], W[14], W[15]] + 
   2*SB[W[2], W[5], W[15], W[4]] + 2*SB[W[2], W[5], W[15], W[5]] - 
   2*SB[W[2], W[5], W[15], W[12]] - 2*SB[W[2], W[5], W[15], W[14]] + 
   2*SB[W[2], W[12], W[1], W[5]] - 2*SB[W[2], W[12], W[1], W[13]] - 
   2*SB[W[2], W[12], W[3], W[1]] - 2*SB[W[2], W[12], W[3], W[5]] + 
   2*SB[W[2], W[12], W[3], W[13]] + 2*SB[W[2], W[12], W[3], W[15]] + 
   2*SB[W[2], W[12], W[5], W[1]] - 2*SB[W[2], W[12], W[5], W[15]] + 
   2*SB[W[2], W[14], W[1], W[5]] - 2*SB[W[2], W[14], W[1], W[13]] - 
   2*SB[W[2], W[14], W[3], W[1]] - 2*SB[W[2], W[14], W[3], W[5]] + 
   2*SB[W[2], W[14], W[3], W[13]] + 2*SB[W[2], W[14], W[3], W[15]] + 
   2*SB[W[2], W[14], W[5], W[1]] - 2*SB[W[2], W[14], W[5], W[15]] + 
   2*SB[W[3], W[1], W[2], W[4]] + 2*SB[W[3], W[1], W[2], W[5]] - 
   2*SB[W[3], W[1], W[2], W[12]] - 2*SB[W[3], W[1], W[2], W[14]] - 
   2*SB[W[3], W[1], W[4], W[5]] + 2*SB[W[3], W[1], W[4], W[14]] - 
   2*SB[W[3], W[1], W[5], W[4]] + 2*SB[W[3], W[1], W[5], W[12]] + 
   2*SB[W[3], W[2], W[1], W[4]] + 2*SB[W[3], W[2], W[1], W[5]] - 
   2*SB[W[3], W[2], W[1], W[12]] - 2*SB[W[3], W[2], W[1], W[14]] + 
   2*SB[W[3], W[2], W[4], W[1]] + 2*SB[W[3], W[2], W[4], W[5]] - 
   2*SB[W[3], W[2], W[4], W[13]] - 2*SB[W[3], W[2], W[4], W[15]] + 
   2*SB[W[3], W[2], W[5], W[1]] + 2*SB[W[3], W[2], W[5], W[4]] + 
   4*SB[W[3], W[2], W[5], W[5]] - 2*SB[W[3], W[2], W[5], W[12]] - 
   2*SB[W[3], W[2], W[5], W[13]] - 2*SB[W[3], W[2], W[5], W[14]] - 
   2*SB[W[3], W[2], W[5], W[15]] - 2*SB[W[3], W[2], W[12], W[1]] - 
   2*SB[W[3], W[2], W[12], W[5]] + 2*SB[W[3], W[2], W[12], W[13]] + 
   2*SB[W[3], W[2], W[12], W[15]] - 2*SB[W[3], W[2], W[13], W[4]] - 
   2*SB[W[3], W[2], W[13], W[5]] + 2*SB[W[3], W[2], W[13], W[12]] + 
   2*SB[W[3], W[2], W[13], W[14]] - 2*SB[W[3], W[2], W[14], W[1]] - 
   2*SB[W[3], W[2], W[14], W[5]] + 2*SB[W[3], W[2], W[14], W[13]] + 
   2*SB[W[3], W[2], W[14], W[15]] - 2*SB[W[3], W[2], W[15], W[4]] - 
   2*SB[W[3], W[2], W[15], W[5]] + 2*SB[W[3], W[2], W[15], W[12]] + 
   2*SB[W[3], W[2], W[15], W[14]] - 2*SB[W[3], W[4], W[1], W[5]] + 
   2*SB[W[3], W[4], W[1], W[14]] - 2*SB[W[3], W[4], W[5], W[1]] - 
   4*SB[W[3], W[4], W[5], W[5]] + 2*SB[W[3], W[4], W[5], W[13]] + 
   2*SB[W[3], W[4], W[5], W[14]] + 2*SB[W[3], W[4], W[5], W[15]] + 
   2*SB[W[3], W[4], W[13], W[5]] - 2*SB[W[3], W[4], W[13], W[14]] + 
   2*SB[W[3], W[4], W[14], W[1]] + 2*SB[W[3], W[4], W[14], W[5]] - 
   2*SB[W[3], W[4], W[14], W[13]] - 2*SB[W[3], W[4], W[14], W[15]] + 
   2*SB[W[3], W[4], W[15], W[5]] - 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[5], W[1], W[4]] + 2*SB[W[3], W[5], W[1], W[12]] + 
   2*SB[W[3], W[5], W[2], W[4]] + 2*SB[W[3], W[5], W[2], W[5]] - 
   2*SB[W[3], W[5], W[2], W[12]] - 2*SB[W[3], W[5], W[2], W[14]] - 
   2*SB[W[3], W[5], W[4], W[1]] - 4*SB[W[3], W[5], W[4], W[5]] + 
   2*SB[W[3], W[5], W[4], W[13]] + 2*SB[W[3], W[5], W[4], W[14]] + 
   2*SB[W[3], W[5], W[4], W[15]] - 4*SB[W[3], W[5], W[5], W[4]] + 
   4*SB[W[3], W[5], W[5], W[12]] + 2*SB[W[3], W[5], W[12], W[1]] + 
   2*SB[W[3], W[5], W[12], W[5]] - 2*SB[W[3], W[5], W[12], W[13]] - 
   2*SB[W[3], W[5], W[12], W[15]] + 2*SB[W[3], W[5], W[13], W[4]] - 
   2*SB[W[3], W[5], W[13], W[12]] + 2*SB[W[3], W[5], W[15], W[4]] - 
   2*SB[W[3], W[5], W[15], W[12]] - 2*SB[W[3], W[13], W[2], W[4]] - 
   2*SB[W[3], W[13], W[2], W[5]] + 2*SB[W[3], W[13], W[2], W[12]] + 
   2*SB[W[3], W[13], W[2], W[14]] + 2*SB[W[3], W[13], W[4], W[5]] - 
   2*SB[W[3], W[13], W[4], W[14]] + 2*SB[W[3], W[13], W[5], W[4]] - 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[3], W[15], W[2], W[4]] - 
   2*SB[W[3], W[15], W[2], W[5]] + 2*SB[W[3], W[15], W[2], W[12]] + 
   2*SB[W[3], W[15], W[2], W[14]] + 2*SB[W[3], W[15], W[4], W[5]] - 
   2*SB[W[3], W[15], W[4], W[14]] + 2*SB[W[3], W[15], W[5], W[4]] - 
   2*SB[W[3], W[15], W[5], W[12]] + 4*SB[W[4], W[1], W[5], W[5]] - 
   2*SB[W[4], W[1], W[5], W[13]] - 2*SB[W[4], W[1], W[5], W[14]] - 
   2*SB[W[4], W[1], W[13], W[5]] + 2*SB[W[4], W[1], W[13], W[14]] - 
   2*SB[W[4], W[1], W[14], W[5]] + 2*SB[W[4], W[1], W[14], W[13]] - 
   2*SB[W[4], W[3], W[1], W[5]] + 2*SB[W[4], W[3], W[1], W[14]] - 
   2*SB[W[4], W[3], W[5], W[1]] - 4*SB[W[4], W[3], W[5], W[5]] + 
   2*SB[W[4], W[3], W[5], W[13]] + 2*SB[W[4], W[3], W[5], W[14]] + 
   2*SB[W[4], W[3], W[5], W[15]] + 2*SB[W[4], W[3], W[13], W[5]] - 
   2*SB[W[4], W[3], W[13], W[14]] + 2*SB[W[4], W[3], W[14], W[1]] + 
   2*SB[W[4], W[3], W[14], W[5]] - 2*SB[W[4], W[3], W[14], W[13]] - 
   2*SB[W[4], W[3], W[14], W[15]] + 2*SB[W[4], W[3], W[15], W[5]] - 
   2*SB[W[4], W[3], W[15], W[14]] + 4*SB[W[4], W[5], W[1], W[5]] - 
   2*SB[W[4], W[5], W[1], W[13]] - 2*SB[W[4], W[5], W[1], W[14]] - 
   2*SB[W[4], W[5], W[3], W[1]] - 2*SB[W[4], W[5], W[3], W[5]] + 
   2*SB[W[4], W[5], W[3], W[13]] + 2*SB[W[4], W[5], W[3], W[15]] + 
   4*SB[W[4], W[5], W[5], W[1]] - 4*SB[W[4], W[5], W[5], W[15]] - 
   2*SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[15]] - 
   2*SB[W[4], W[5], W[15], W[5]] + 2*SB[W[4], W[5], W[15], W[14]] - 
   2*SB[W[4], W[14], W[1], W[5]] + 2*SB[W[4], W[14], W[1], W[13]] + 
   2*SB[W[4], W[14], W[3], W[1]] + 2*SB[W[4], W[14], W[3], W[5]] - 
   2*SB[W[4], W[14], W[3], W[13]] - 2*SB[W[4], W[14], W[3], W[15]] - 
   2*SB[W[4], W[14], W[5], W[1]] + 2*SB[W[4], W[14], W[5], W[15]] - 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[5]] + 
   2*SB[W[5], W[1], W[2], W[12]] + 2*SB[W[5], W[1], W[2], W[14]] + 
   4*SB[W[5], W[1], W[4], W[5]] - 2*SB[W[5], W[1], W[4], W[13]] - 
   2*SB[W[5], W[1], W[4], W[14]] + 4*SB[W[5], W[1], W[5], W[4]] - 
   4*SB[W[5], W[1], W[5], W[12]] - 2*SB[W[5], W[1], W[12], W[5]] + 
   2*SB[W[5], W[1], W[12], W[13]] - 2*SB[W[5], W[1], W[13], W[4]] + 
   2*SB[W[5], W[1], W[13], W[12]] - 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[5]] + 2*SB[W[5], W[2], W[1], W[12]] + 
   2*SB[W[5], W[2], W[1], W[14]] - 2*SB[W[5], W[2], W[4], W[1]] + 
   2*SB[W[5], W[2], W[4], W[15]] - 2*SB[W[5], W[2], W[5], W[1]] + 
   2*SB[W[5], W[2], W[5], W[15]] + 2*SB[W[5], W[2], W[12], W[1]] - 
   2*SB[W[5], W[2], W[12], W[15]] + 2*SB[W[5], W[2], W[14], W[1]] - 
   2*SB[W[5], W[2], W[14], W[15]] + 2*SB[W[5], W[2], W[15], W[4]] + 
   2*SB[W[5], W[2], W[15], W[5]] - 2*SB[W[5], W[2], W[15], W[12]] - 
   2*SB[W[5], W[2], W[15], W[14]] - 2*SB[W[5], W[3], W[1], W[4]] + 
   2*SB[W[5], W[3], W[1], W[12]] - 2*SB[W[5], W[3], W[4], W[1]] - 
   2*SB[W[5], W[3], W[4], W[5]] + 2*SB[W[5], W[3], W[4], W[13]] + 
   2*SB[W[5], W[3], W[4], W[15]] - 2*SB[W[5], W[3], W[5], W[4]] + 
   2*SB[W[5], W[3], W[5], W[12]] + 2*SB[W[5], W[3], W[12], W[1]] + 
   2*SB[W[5], W[3], W[12], W[5]] - 2*SB[W[5], W[3], W[12], W[13]] - 
   2*SB[W[5], W[3], W[12], W[15]] + 2*SB[W[5], W[3], W[13], W[4]] - 
   2*SB[W[5], W[3], W[13], W[12]] + 2*SB[W[5], W[3], W[15], W[4]] - 
   2*SB[W[5], W[3], W[15], W[12]] + 4*SB[W[5], W[4], W[1], W[5]] - 
   2*SB[W[5], W[4], W[1], W[13]] - 2*SB[W[5], W[4], W[1], W[14]] - 
   2*SB[W[5], W[4], W[3], W[1]] - 2*SB[W[5], W[4], W[3], W[5]] + 
   2*SB[W[5], W[4], W[3], W[13]] + 2*SB[W[5], W[4], W[3], W[15]] + 
   4*SB[W[5], W[4], W[5], W[1]] - 4*SB[W[5], W[4], W[5], W[15]] - 
   2*SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[15]] - 
   2*SB[W[5], W[4], W[15], W[5]] + 2*SB[W[5], W[4], W[15], W[14]] + 
   4*SB[W[5], W[5], W[1], W[4]] - 4*SB[W[5], W[5], W[1], W[12]] + 
   4*SB[W[5], W[5], W[4], W[1]] - 4*SB[W[5], W[5], W[4], W[15]] - 
   4*SB[W[5], W[5], W[12], W[1]] + 4*SB[W[5], W[5], W[12], W[15]] - 
   4*SB[W[5], W[5], W[15], W[4]] + 4*SB[W[5], W[5], W[15], W[12]] - 
   2*SB[W[5], W[12], W[1], W[5]] + 2*SB[W[5], W[12], W[1], W[13]] + 
   2*SB[W[5], W[12], W[3], W[1]] + 2*SB[W[5], W[12], W[3], W[5]] - 
   2*SB[W[5], W[12], W[3], W[13]] - 2*SB[W[5], W[12], W[3], W[15]] - 
   2*SB[W[5], W[12], W[5], W[1]] + 2*SB[W[5], W[12], W[5], W[15]] + 
   2*SB[W[5], W[15], W[2], W[4]] + 2*SB[W[5], W[15], W[2], W[5]] - 
   2*SB[W[5], W[15], W[2], W[12]] - 2*SB[W[5], W[15], W[2], W[14]] - 
   2*SB[W[5], W[15], W[4], W[5]] + 2*SB[W[5], W[15], W[4], W[14]] - 
   2*SB[W[5], W[15], W[5], W[4]] + 2*SB[W[5], W[15], W[5], W[12]]) + 
 r[0]*(10*c4 + 2*phi0 - (5*Pi^4)/9 - d[37, 3]*SB[W[1]] - d[37, 3]*SB[W[2]] - 
   d[37, 3]*SB[W[3]] - d[37, 3]*SB[W[4]] - d[37, 3]*SB[W[5]] + 
   d[37, 3]*SB[W[16]] + d[37, 3]*SB[W[17]] + d[37, 3]*SB[W[18]] + 
   d[37, 3]*SB[W[19]] + d[37, 3]*SB[W[20]] + d[37, 3]*SB[W[26]] + 
   d[37, 3]*SB[W[27]] + d[37, 3]*SB[W[28]] + d[37, 3]*SB[W[29]] + 
   d[37, 3]*SB[W[30]] - (Pi^2*SB[W[1], W[1]])/2 + (5*Pi^2*SB[W[1], W[2]])/6 - 
   (Pi^2*SB[W[1], W[3]])/6 - (Pi^2*SB[W[1], W[4]])/6 + 
   (5*Pi^2*SB[W[1], W[5]])/6 - (2*Pi^2*SB[W[1], W[6]])/3 - 
   (Pi^2*SB[W[1], W[16]])/6 - (Pi^2*SB[W[1], W[17]])/6 + 
   (Pi^2*SB[W[1], W[18]])/2 - (Pi^2*SB[W[1], W[19]])/6 - 
   (Pi^2*SB[W[1], W[20]])/6 + (Pi^2*SB[W[1], W[26]])/6 + 
   (Pi^2*SB[W[1], W[27]])/2 + (Pi^2*SB[W[1], W[28]])/6 - 
   (Pi^2*SB[W[1], W[29]])/2 - (Pi^2*SB[W[1], W[30]])/2 + 
   (5*Pi^2*SB[W[2], W[1]])/6 - (Pi^2*SB[W[2], W[2]])/2 + 
   (5*Pi^2*SB[W[2], W[3]])/6 - (Pi^2*SB[W[2], W[4]])/6 - 
   (Pi^2*SB[W[2], W[5]])/6 - (2*Pi^2*SB[W[2], W[7]])/3 - 
   (Pi^2*SB[W[2], W[16]])/6 - (Pi^2*SB[W[2], W[17]])/6 - 
   (Pi^2*SB[W[2], W[18]])/6 + (Pi^2*SB[W[2], W[19]])/2 - 
   (Pi^2*SB[W[2], W[20]])/6 - (Pi^2*SB[W[2], W[26]])/2 + 
   (Pi^2*SB[W[2], W[27]])/6 + (Pi^2*SB[W[2], W[28]])/2 + 
   (Pi^2*SB[W[2], W[29]])/6 - (Pi^2*SB[W[2], W[30]])/2 - 
   (Pi^2*SB[W[3], W[1]])/6 + (5*Pi^2*SB[W[3], W[2]])/6 - 
   (Pi^2*SB[W[3], W[3]])/2 + (5*Pi^2*SB[W[3], W[4]])/6 - 
   (Pi^2*SB[W[3], W[5]])/6 - (2*Pi^2*SB[W[3], W[8]])/3 - 
   (Pi^2*SB[W[3], W[16]])/6 - (Pi^2*SB[W[3], W[17]])/6 - 
   (Pi^2*SB[W[3], W[18]])/6 - (Pi^2*SB[W[3], W[19]])/6 + 
   (Pi^2*SB[W[3], W[20]])/2 - (Pi^2*SB[W[3], W[26]])/2 - 
   (Pi^2*SB[W[3], W[27]])/2 + (Pi^2*SB[W[3], W[28]])/6 + 
   (Pi^2*SB[W[3], W[29]])/2 + (Pi^2*SB[W[3], W[30]])/6 - 
   (Pi^2*SB[W[4], W[1]])/6 - (Pi^2*SB[W[4], W[2]])/6 + 
   (5*Pi^2*SB[W[4], W[3]])/6 - (Pi^2*SB[W[4], W[4]])/2 + 
   (5*Pi^2*SB[W[4], W[5]])/6 - (2*Pi^2*SB[W[4], W[9]])/3 + 
   (Pi^2*SB[W[4], W[16]])/2 - (Pi^2*SB[W[4], W[17]])/6 - 
   (Pi^2*SB[W[4], W[18]])/6 - (Pi^2*SB[W[4], W[19]])/6 - 
   (Pi^2*SB[W[4], W[20]])/6 + (Pi^2*SB[W[4], W[26]])/6 - 
   (Pi^2*SB[W[4], W[27]])/2 - (Pi^2*SB[W[4], W[28]])/2 + 
   (Pi^2*SB[W[4], W[29]])/6 + (Pi^2*SB[W[4], W[30]])/2 + 
   (5*Pi^2*SB[W[5], W[1]])/6 - (Pi^2*SB[W[5], W[2]])/6 - 
   (Pi^2*SB[W[5], W[3]])/6 + (5*Pi^2*SB[W[5], W[4]])/6 - 
   (Pi^2*SB[W[5], W[5]])/2 - (2*Pi^2*SB[W[5], W[10]])/3 - 
   (Pi^2*SB[W[5], W[16]])/6 + (Pi^2*SB[W[5], W[17]])/2 - 
   (Pi^2*SB[W[5], W[18]])/6 - (Pi^2*SB[W[5], W[19]])/6 - 
   (Pi^2*SB[W[5], W[20]])/6 + (Pi^2*SB[W[5], W[26]])/2 + 
   (Pi^2*SB[W[5], W[27]])/6 - (Pi^2*SB[W[5], W[28]])/2 - 
   (Pi^2*SB[W[5], W[29]])/2 + (Pi^2*SB[W[5], W[30]])/6 - 
   (Pi^2*SB[W[16], W[1]])/6 - (Pi^2*SB[W[16], W[2]])/6 - 
   (Pi^2*SB[W[16], W[3]])/6 - (Pi^2*SB[W[16], W[4]])/6 - 
   (Pi^2*SB[W[16], W[5]])/6 + (2*Pi^2*SB[W[16], W[9]])/3 + 
   (Pi^2*SB[W[16], W[16]])/6 - (Pi^2*SB[W[16], W[17]])/6 + 
   (Pi^2*SB[W[16], W[18]])/6 + (Pi^2*SB[W[16], W[19]])/6 - 
   (Pi^2*SB[W[16], W[20]])/6 - (Pi^2*SB[W[16], W[26]])/6 + 
   (Pi^2*SB[W[16], W[27]])/6 + (Pi^2*SB[W[16], W[28]])/6 - 
   (Pi^2*SB[W[16], W[29]])/6 + (Pi^2*SB[W[16], W[30]])/6 - 
   (Pi^2*SB[W[17], W[1]])/6 - (Pi^2*SB[W[17], W[2]])/6 - 
   (Pi^2*SB[W[17], W[3]])/6 - (Pi^2*SB[W[17], W[4]])/6 - 
   (Pi^2*SB[W[17], W[5]])/6 + (2*Pi^2*SB[W[17], W[10]])/3 - 
   (Pi^2*SB[W[17], W[16]])/6 + (Pi^2*SB[W[17], W[17]])/6 - 
   (Pi^2*SB[W[17], W[18]])/6 + (Pi^2*SB[W[17], W[19]])/6 + 
   (Pi^2*SB[W[17], W[20]])/6 + (Pi^2*SB[W[17], W[26]])/6 - 
   (Pi^2*SB[W[17], W[27]])/6 + (Pi^2*SB[W[17], W[28]])/6 + 
   (Pi^2*SB[W[17], W[29]])/6 - (Pi^2*SB[W[17], W[30]])/6 - 
   (Pi^2*SB[W[18], W[1]])/6 - (Pi^2*SB[W[18], W[2]])/6 - 
   (Pi^2*SB[W[18], W[3]])/6 - (Pi^2*SB[W[18], W[4]])/6 - 
   (Pi^2*SB[W[18], W[5]])/6 + (2*Pi^2*SB[W[18], W[6]])/3 + 
   (Pi^2*SB[W[18], W[16]])/6 - (Pi^2*SB[W[18], W[17]])/6 + 
   (Pi^2*SB[W[18], W[18]])/6 - (Pi^2*SB[W[18], W[19]])/6 + 
   (Pi^2*SB[W[18], W[20]])/6 - (Pi^2*SB[W[18], W[26]])/6 + 
   (Pi^2*SB[W[18], W[27]])/6 - (Pi^2*SB[W[18], W[28]])/6 + 
   (Pi^2*SB[W[18], W[29]])/6 + (Pi^2*SB[W[18], W[30]])/6 - 
   (Pi^2*SB[W[19], W[1]])/6 - (Pi^2*SB[W[19], W[2]])/6 - 
   (Pi^2*SB[W[19], W[3]])/6 - (Pi^2*SB[W[19], W[4]])/6 - 
   (Pi^2*SB[W[19], W[5]])/6 + (2*Pi^2*SB[W[19], W[7]])/3 + 
   (Pi^2*SB[W[19], W[16]])/6 + (Pi^2*SB[W[19], W[17]])/6 - 
   (Pi^2*SB[W[19], W[18]])/6 + (Pi^2*SB[W[19], W[19]])/6 - 
   (Pi^2*SB[W[19], W[20]])/6 + (Pi^2*SB[W[19], W[26]])/6 - 
   (Pi^2*SB[W[19], W[27]])/6 + (Pi^2*SB[W[19], W[28]])/6 - 
   (Pi^2*SB[W[19], W[29]])/6 + (Pi^2*SB[W[19], W[30]])/6 - 
   (Pi^2*SB[W[20], W[1]])/6 - (Pi^2*SB[W[20], W[2]])/6 - 
   (Pi^2*SB[W[20], W[3]])/6 - (Pi^2*SB[W[20], W[4]])/6 - 
   (Pi^2*SB[W[20], W[5]])/6 + (2*Pi^2*SB[W[20], W[8]])/3 - 
   (Pi^2*SB[W[20], W[16]])/6 + (Pi^2*SB[W[20], W[17]])/6 + 
   (Pi^2*SB[W[20], W[18]])/6 - (Pi^2*SB[W[20], W[19]])/6 + 
   (Pi^2*SB[W[20], W[20]])/6 + (Pi^2*SB[W[20], W[26]])/6 + 
   (Pi^2*SB[W[20], W[27]])/6 - (Pi^2*SB[W[20], W[28]])/6 + 
   (Pi^2*SB[W[20], W[29]])/6 - (Pi^2*SB[W[20], W[30]])/6 - 
   (Pi^2*SB[W[26], W[1]])/6 - (Pi^2*SB[W[26], W[2]])/6 - 
   (Pi^2*SB[W[26], W[3]])/6 - (Pi^2*SB[W[26], W[4]])/6 - 
   (Pi^2*SB[W[26], W[5]])/6 + (Pi^2*SB[W[26], W[16]])/6 + 
   (Pi^2*SB[W[26], W[17]])/6 + (Pi^2*SB[W[26], W[18]])/6 + 
   (Pi^2*SB[W[26], W[19]])/6 + (Pi^2*SB[W[26], W[20]])/6 + 
   (Pi^2*SB[W[26], W[26]])/6 + (Pi^2*SB[W[26], W[27]])/6 + 
   (Pi^2*SB[W[26], W[28]])/6 + (Pi^2*SB[W[26], W[29]])/6 + 
   (Pi^2*SB[W[26], W[30]])/6 - (Pi^2*SB[W[27], W[1]])/6 - 
   (Pi^2*SB[W[27], W[2]])/6 - (Pi^2*SB[W[27], W[3]])/6 - 
   (Pi^2*SB[W[27], W[4]])/6 - (Pi^2*SB[W[27], W[5]])/6 + 
   (Pi^2*SB[W[27], W[16]])/6 + (Pi^2*SB[W[27], W[17]])/6 + 
   (Pi^2*SB[W[27], W[18]])/6 + (Pi^2*SB[W[27], W[19]])/6 + 
   (Pi^2*SB[W[27], W[20]])/6 + (Pi^2*SB[W[27], W[26]])/6 + 
   (Pi^2*SB[W[27], W[27]])/6 + (Pi^2*SB[W[27], W[28]])/6 + 
   (Pi^2*SB[W[27], W[29]])/6 + (Pi^2*SB[W[27], W[30]])/6 - 
   (Pi^2*SB[W[28], W[1]])/6 - (Pi^2*SB[W[28], W[2]])/6 - 
   (Pi^2*SB[W[28], W[3]])/6 - (Pi^2*SB[W[28], W[4]])/6 - 
   (Pi^2*SB[W[28], W[5]])/6 + (Pi^2*SB[W[28], W[16]])/6 + 
   (Pi^2*SB[W[28], W[17]])/6 + (Pi^2*SB[W[28], W[18]])/6 + 
   (Pi^2*SB[W[28], W[19]])/6 + (Pi^2*SB[W[28], W[20]])/6 + 
   (Pi^2*SB[W[28], W[26]])/6 + (Pi^2*SB[W[28], W[27]])/6 + 
   (Pi^2*SB[W[28], W[28]])/6 + (Pi^2*SB[W[28], W[29]])/6 + 
   (Pi^2*SB[W[28], W[30]])/6 - (Pi^2*SB[W[29], W[1]])/6 - 
   (Pi^2*SB[W[29], W[2]])/6 - (Pi^2*SB[W[29], W[3]])/6 - 
   (Pi^2*SB[W[29], W[4]])/6 - (Pi^2*SB[W[29], W[5]])/6 + 
   (Pi^2*SB[W[29], W[16]])/6 + (Pi^2*SB[W[29], W[17]])/6 + 
   (Pi^2*SB[W[29], W[18]])/6 + (Pi^2*SB[W[29], W[19]])/6 + 
   (Pi^2*SB[W[29], W[20]])/6 + (Pi^2*SB[W[29], W[26]])/6 + 
   (Pi^2*SB[W[29], W[27]])/6 + (Pi^2*SB[W[29], W[28]])/6 + 
   (Pi^2*SB[W[29], W[29]])/6 + (Pi^2*SB[W[29], W[30]])/6 - 
   (Pi^2*SB[W[30], W[1]])/6 - (Pi^2*SB[W[30], W[2]])/6 - 
   (Pi^2*SB[W[30], W[3]])/6 - (Pi^2*SB[W[30], W[4]])/6 - 
   (Pi^2*SB[W[30], W[5]])/6 + (Pi^2*SB[W[30], W[16]])/6 + 
   (Pi^2*SB[W[30], W[17]])/6 + (Pi^2*SB[W[30], W[18]])/6 + 
   (Pi^2*SB[W[30], W[19]])/6 + (Pi^2*SB[W[30], W[20]])/6 + 
   (Pi^2*SB[W[30], W[26]])/6 + (Pi^2*SB[W[30], W[27]])/6 + 
   (Pi^2*SB[W[30], W[28]])/6 + (Pi^2*SB[W[30], W[29]])/6 + 
   (Pi^2*SB[W[30], W[30]])/6 - 2*SB[W[1], W[1], W[2], W[2]] + 
   2*SB[W[1], W[1], W[2], W[3]] + 2*SB[W[1], W[1], W[2], W[4]] - 
   2*SB[W[1], W[1], W[2], W[5]] + 2*SB[W[1], W[1], W[2], W[30]] + 
   2*SB[W[1], W[1], W[3], W[1]] + 2*SB[W[1], W[1], W[3], W[2]] - 
   4*SB[W[1], W[1], W[3], W[3]] - 4*SB[W[1], W[1], W[3], W[4]] + 
   2*SB[W[1], W[1], W[3], W[5]] + 2*SB[W[1], W[1], W[3], W[18]] - 
   2*SB[W[1], W[1], W[3], W[27]] + 2*SB[W[1], W[1], W[4], W[1]] + 
   2*SB[W[1], W[1], W[4], W[2]] - 4*SB[W[1], W[1], W[4], W[3]] - 
   4*SB[W[1], W[1], W[4], W[4]] + 2*SB[W[1], W[1], W[4], W[5]] + 
   2*SB[W[1], W[1], W[4], W[18]] - 2*SB[W[1], W[1], W[4], W[27]] - 
   2*SB[W[1], W[1], W[5], W[2]] + 2*SB[W[1], W[1], W[5], W[3]] + 
   2*SB[W[1], W[1], W[5], W[4]] - 2*SB[W[1], W[1], W[5], W[5]] + 
   2*SB[W[1], W[1], W[5], W[29]] - 2*SB[W[1], W[1], W[11], W[1]] + 
   2*SB[W[1], W[1], W[11], W[3]] + 2*SB[W[1], W[1], W[11], W[4]] - 
   2*SB[W[1], W[1], W[11], W[18]] + 2*SB[W[1], W[1], W[11], W[27]] - 
   2*SB[W[1], W[1], W[11], W[30]] - 2*SB[W[1], W[1], W[13], W[1]] + 
   2*SB[W[1], W[1], W[13], W[3]] + 2*SB[W[1], W[1], W[13], W[4]] - 
   2*SB[W[1], W[1], W[13], W[18]] + 2*SB[W[1], W[1], W[13], W[27]] - 
   2*SB[W[1], W[1], W[13], W[29]] - 2*SB[W[1], W[2], W[1], W[2]] + 
   2*SB[W[1], W[2], W[1], W[3]] + 2*SB[W[1], W[2], W[1], W[4]] - 
   2*SB[W[1], W[2], W[1], W[5]] + 2*SB[W[1], W[2], W[1], W[30]] - 
   2*SB[W[1], W[2], W[2], W[1]] - 2*SB[W[1], W[2], W[2], W[3]] + 
   2*SB[W[1], W[2], W[2], W[4]] + 2*SB[W[1], W[2], W[2], W[5]] + 
   2*SB[W[1], W[2], W[2], W[30]] + SB[W[1], W[2], W[3], W[1]] - 
   3*SB[W[1], W[2], W[3], W[2]] + 3*SB[W[1], W[2], W[3], W[3]] - 
   SB[W[1], W[2], W[3], W[4]] - SB[W[1], W[2], W[3], W[5]] + 
   SB[W[1], W[2], W[3], W[16]] + SB[W[1], W[2], W[3], W[17]] - 
   SB[W[1], W[2], W[3], W[18]] + SB[W[1], W[2], W[3], W[19]] - 
   SB[W[1], W[2], W[3], W[20]] - SB[W[1], W[2], W[3], W[26]] + 
   SB[W[1], W[2], W[3], W[27]] + SB[W[1], W[2], W[3], W[28]] - 
   SB[W[1], W[2], W[3], W[29]] - SB[W[1], W[2], W[3], W[30]] + 
   SB[W[1], W[2], W[4], W[1]] + SB[W[1], W[2], W[4], W[2]] + 
   SB[W[1], W[2], W[4], W[3]] - 3*SB[W[1], W[2], W[4], W[4]] + 
   SB[W[1], W[2], W[4], W[5]] + 4*SB[W[1], W[2], W[4], W[9]] - 
   SB[W[1], W[2], W[4], W[16]] - SB[W[1], W[2], W[4], W[17]] - 
   SB[W[1], W[2], W[4], W[18]] - SB[W[1], W[2], W[4], W[19]] - 
   SB[W[1], W[2], W[4], W[20]] - SB[W[1], W[2], W[4], W[26]] + 
   SB[W[1], W[2], W[4], W[27]] + SB[W[1], W[2], W[4], W[28]] - 
   SB[W[1], W[2], W[4], W[29]] - SB[W[1], W[2], W[4], W[30]] - 
   3*SB[W[1], W[2], W[5], W[1]] + SB[W[1], W[2], W[5], W[2]] - 
   SB[W[1], W[2], W[5], W[3]] - SB[W[1], W[2], W[5], W[4]] + 
   3*SB[W[1], W[2], W[5], W[5]] + SB[W[1], W[2], W[5], W[16]] - 
   SB[W[1], W[2], W[5], W[17]] + SB[W[1], W[2], W[5], W[18]] - 
   SB[W[1], W[2], W[5], W[19]] + SB[W[1], W[2], W[5], W[20]] - 
   SB[W[1], W[2], W[5], W[26]] + SB[W[1], W[2], W[5], W[27]] + 
   SB[W[1], W[2], W[5], W[28]] - SB[W[1], W[2], W[5], W[29]] - 
   SB[W[1], W[2], W[5], W[30]] - 2*SB[W[1], W[2], W[11], W[3]] + 
   2*SB[W[1], W[2], W[11], W[18]] + 2*SB[W[1], W[2], W[12], W[2]] - 
   2*SB[W[1], W[2], W[12], W[5]] + 2*SB[W[1], W[2], W[12], W[26]] - 
   2*SB[W[1], W[2], W[12], W[28]] + 2*SB[W[1], W[2], W[13], W[1]] - 
   2*SB[W[1], W[2], W[13], W[3]] - 2*SB[W[1], W[2], W[13], W[27]] + 
   2*SB[W[1], W[2], W[13], W[29]] - 2*SB[W[1], W[2], W[14], W[5]] + 
   2*SB[W[1], W[2], W[14], W[19]] + SB[W[1], W[2], W[16], W[1]] + 
   SB[W[1], W[2], W[16], W[2]] + SB[W[1], W[2], W[16], W[3]] + 
   SB[W[1], W[2], W[16], W[4]] + SB[W[1], W[2], W[16], W[5]] - 
   4*SB[W[1], W[2], W[16], W[9]] - SB[W[1], W[2], W[16], W[16]] + 
   SB[W[1], W[2], W[16], W[17]] - SB[W[1], W[2], W[16], W[18]] - 
   SB[W[1], W[2], W[16], W[19]] + SB[W[1], W[2], W[16], W[20]] + 
   SB[W[1], W[2], W[16], W[26]] - SB[W[1], W[2], W[16], W[27]] - 
   SB[W[1], W[2], W[16], W[28]] + SB[W[1], W[2], W[16], W[29]] - 
   SB[W[1], W[2], W[16], W[30]] + SB[W[1], W[2], W[30], W[1]] + 
   SB[W[1], W[2], W[30], W[2]] + SB[W[1], W[2], W[30], W[3]] + 
   SB[W[1], W[2], W[30], W[4]] + SB[W[1], W[2], W[30], W[5]] - 
   SB[W[1], W[2], W[30], W[16]] - SB[W[1], W[2], W[30], W[17]] - 
   SB[W[1], W[2], W[30], W[18]] - SB[W[1], W[2], W[30], W[19]] - 
   SB[W[1], W[2], W[30], W[20]] - SB[W[1], W[2], W[30], W[26]] - 
   SB[W[1], W[2], W[30], W[27]] - SB[W[1], W[2], W[30], W[28]] - 
   SB[W[1], W[2], W[30], W[29]] - SB[W[1], W[2], W[30], W[30]] + 
   3*SB[W[1], W[3], W[1], W[1]] - SB[W[1], W[3], W[1], W[2]] - 
   SB[W[1], W[3], W[1], W[3]] - SB[W[1], W[3], W[1], W[4]] + 
   3*SB[W[1], W[3], W[1], W[5]] - 4*SB[W[1], W[3], W[1], W[6]] - 
   4*SB[W[1], W[3], W[1], W[8]] + SB[W[1], W[3], W[1], W[16]] + 
   SB[W[1], W[3], W[1], W[17]] + SB[W[1], W[3], W[1], W[18]] + 
   SB[W[1], W[3], W[1], W[19]] + SB[W[1], W[3], W[1], W[20]] + 
   SB[W[1], W[3], W[1], W[26]] + SB[W[1], W[3], W[1], W[27]] + 
   SB[W[1], W[3], W[1], W[28]] + SB[W[1], W[3], W[1], W[29]] + 
   SB[W[1], W[3], W[1], W[30]] + SB[W[1], W[3], W[2], W[1]] - 
   3*SB[W[1], W[3], W[2], W[2]] + 3*SB[W[1], W[3], W[2], W[3]] - 
   SB[W[1], W[3], W[2], W[4]] - SB[W[1], W[3], W[2], W[5]] + 
   SB[W[1], W[3], W[2], W[16]] + SB[W[1], W[3], W[2], W[17]] - 
   SB[W[1], W[3], W[2], W[18]] + SB[W[1], W[3], W[2], W[19]] - 
   SB[W[1], W[3], W[2], W[20]] - SB[W[1], W[3], W[2], W[26]] + 
   SB[W[1], W[3], W[2], W[27]] + SB[W[1], W[3], W[2], W[28]] - 
   SB[W[1], W[3], W[2], W[29]] - SB[W[1], W[3], W[2], W[30]] - 
   2*SB[W[1], W[3], W[3], W[1]] + 2*SB[W[1], W[3], W[3], W[2]] + 
   2*SB[W[1], W[3], W[3], W[4]] - 2*SB[W[1], W[3], W[3], W[5]] - 
   2*SB[W[1], W[3], W[3], W[27]] - 2*SB[W[1], W[3], W[4], W[1]] + 
   2*SB[W[1], W[3], W[4], W[3]] + 2*SB[W[1], W[3], W[4], W[4]] - 
   2*SB[W[1], W[3], W[4], W[18]] - 2*SB[W[1], W[3], W[4], W[27]] + 
   SB[W[1], W[3], W[5], W[1]] - SB[W[1], W[3], W[5], W[2]] - 
   3*SB[W[1], W[3], W[5], W[3]] + SB[W[1], W[3], W[5], W[4]] + 
   SB[W[1], W[3], W[5], W[5]] + 4*SB[W[1], W[3], W[5], W[8]] - 
   SB[W[1], W[3], W[5], W[16]] + SB[W[1], W[3], W[5], W[17]] - 
   SB[W[1], W[3], W[5], W[18]] - SB[W[1], W[3], W[5], W[19]] - 
   SB[W[1], W[3], W[5], W[20]] + SB[W[1], W[3], W[5], W[26]] + 
   SB[W[1], W[3], W[5], W[27]] - SB[W[1], W[3], W[5], W[28]] - 
   SB[W[1], W[3], W[5], W[29]] - SB[W[1], W[3], W[5], W[30]] + 
   2*SB[W[1], W[3], W[11], W[2]] - 2*SB[W[1], W[3], W[11], W[16]] - 
   2*SB[W[1], W[3], W[13], W[4]] + 2*SB[W[1], W[3], W[13], W[18]] + 
   2*SB[W[1], W[3], W[15], W[2]] - 2*SB[W[1], W[3], W[15], W[17]] - 
   SB[W[1], W[3], W[18], W[1]] - SB[W[1], W[3], W[18], W[2]] - 
   SB[W[1], W[3], W[18], W[3]] - SB[W[1], W[3], W[18], W[4]] - 
   SB[W[1], W[3], W[18], W[5]] + 4*SB[W[1], W[3], W[18], W[6]] + 
   SB[W[1], W[3], W[18], W[16]] - SB[W[1], W[3], W[18], W[17]] + 
   SB[W[1], W[3], W[18], W[18]] - SB[W[1], W[3], W[18], W[19]] + 
   SB[W[1], W[3], W[18], W[20]] - SB[W[1], W[3], W[18], W[26]] + 
   SB[W[1], W[3], W[18], W[27]] - SB[W[1], W[3], W[18], W[28]] + 
   SB[W[1], W[3], W[18], W[29]] + SB[W[1], W[3], W[18], W[30]] - 
   SB[W[1], W[3], W[27], W[1]] - SB[W[1], W[3], W[27], W[2]] - 
   SB[W[1], W[3], W[27], W[3]] - SB[W[1], W[3], W[27], W[4]] - 
   SB[W[1], W[3], W[27], W[5]] + SB[W[1], W[3], W[27], W[16]] + 
   SB[W[1], W[3], W[27], W[17]] + SB[W[1], W[3], W[27], W[18]] + 
   SB[W[1], W[3], W[27], W[19]] + SB[W[1], W[3], W[27], W[20]] + 
   SB[W[1], W[3], W[27], W[26]] + SB[W[1], W[3], W[27], W[27]] + 
   SB[W[1], W[3], W[27], W[28]] + SB[W[1], W[3], W[27], W[29]] + 
   SB[W[1], W[3], W[27], W[30]] + 3*SB[W[1], W[4], W[1], W[1]] + 
   3*SB[W[1], W[4], W[1], W[2]] - SB[W[1], W[4], W[1], W[3]] - 
   SB[W[1], W[4], W[1], W[4]] - SB[W[1], W[4], W[1], W[5]] - 
   4*SB[W[1], W[4], W[1], W[6]] - 4*SB[W[1], W[4], W[1], W[9]] + 
   SB[W[1], W[4], W[1], W[16]] + SB[W[1], W[4], W[1], W[17]] + 
   SB[W[1], W[4], W[1], W[18]] + SB[W[1], W[4], W[1], W[19]] + 
   SB[W[1], W[4], W[1], W[20]] + SB[W[1], W[4], W[1], W[26]] + 
   SB[W[1], W[4], W[1], W[27]] + SB[W[1], W[4], W[1], W[28]] + 
   SB[W[1], W[4], W[1], W[29]] + SB[W[1], W[4], W[1], W[30]] + 
   SB[W[1], W[4], W[2], W[1]] + SB[W[1], W[4], W[2], W[2]] + 
   SB[W[1], W[4], W[2], W[3]] - 3*SB[W[1], W[4], W[2], W[4]] - 
   SB[W[1], W[4], W[2], W[5]] + 4*SB[W[1], W[4], W[2], W[9]] - 
   SB[W[1], W[4], W[2], W[16]] - SB[W[1], W[4], W[2], W[17]] - 
   SB[W[1], W[4], W[2], W[18]] + SB[W[1], W[4], W[2], W[19]] - 
   SB[W[1], W[4], W[2], W[20]] - SB[W[1], W[4], W[2], W[26]] + 
   SB[W[1], W[4], W[2], W[27]] + SB[W[1], W[4], W[2], W[28]] - 
   SB[W[1], W[4], W[2], W[29]] - SB[W[1], W[4], W[2], W[30]] - 
   2*SB[W[1], W[4], W[3], W[1]] + 2*SB[W[1], W[4], W[3], W[3]] + 
   2*SB[W[1], W[4], W[3], W[4]] - 2*SB[W[1], W[4], W[3], W[18]] - 
   2*SB[W[1], W[4], W[3], W[27]] - 2*SB[W[1], W[4], W[4], W[1]] - 
   2*SB[W[1], W[4], W[4], W[2]] + 2*SB[W[1], W[4], W[4], W[3]] + 
   2*SB[W[1], W[4], W[4], W[5]] - 2*SB[W[1], W[4], W[4], W[27]] + 
   SB[W[1], W[4], W[5], W[1]] - SB[W[1], W[4], W[5], W[2]] - 
   SB[W[1], W[4], W[5], W[3]] + 3*SB[W[1], W[4], W[5], W[4]] - 
   3*SB[W[1], W[4], W[5], W[5]] - SB[W[1], W[4], W[5], W[16]] + 
   SB[W[1], W[4], W[5], W[17]] - SB[W[1], W[4], W[5], W[18]] + 
   SB[W[1], W[4], W[5], W[19]] + SB[W[1], W[4], W[5], W[20]] + 
   SB[W[1], W[4], W[5], W[26]] + SB[W[1], W[4], W[5], W[27]] - 
   SB[W[1], W[4], W[5], W[28]] - SB[W[1], W[4], W[5], W[29]] - 
   SB[W[1], W[4], W[5], W[30]] - 2*SB[W[1], W[4], W[11], W[3]] + 
   2*SB[W[1], W[4], W[11], W[18]] + 2*SB[W[1], W[4], W[13], W[5]] - 
   2*SB[W[1], W[4], W[13], W[20]] + 2*SB[W[1], W[4], W[14], W[5]] - 
   2*SB[W[1], W[4], W[14], W[19]] - SB[W[1], W[4], W[18], W[1]] - 
   SB[W[1], W[4], W[18], W[2]] - SB[W[1], W[4], W[18], W[3]] - 
   SB[W[1], W[4], W[18], W[4]] - SB[W[1], W[4], W[18], W[5]] + 
   4*SB[W[1], W[4], W[18], W[6]] + SB[W[1], W[4], W[18], W[16]] - 
   SB[W[1], W[4], W[18], W[17]] + SB[W[1], W[4], W[18], W[18]] - 
   SB[W[1], W[4], W[18], W[19]] + SB[W[1], W[4], W[18], W[20]] - 
   SB[W[1], W[4], W[18], W[26]] + SB[W[1], W[4], W[18], W[27]] - 
   SB[W[1], W[4], W[18], W[28]] + SB[W[1], W[4], W[18], W[29]] + 
   SB[W[1], W[4], W[18], W[30]] - SB[W[1], W[4], W[27], W[1]] - 
   SB[W[1], W[4], W[27], W[2]] - SB[W[1], W[4], W[27], W[3]] - 
   SB[W[1], W[4], W[27], W[4]] - SB[W[1], W[4], W[27], W[5]] + 
   SB[W[1], W[4], W[27], W[16]] + SB[W[1], W[4], W[27], W[17]] + 
   SB[W[1], W[4], W[27], W[18]] + SB[W[1], W[4], W[27], W[19]] + 
   SB[W[1], W[4], W[27], W[20]] + SB[W[1], W[4], W[27], W[26]] + 
   SB[W[1], W[4], W[27], W[27]] + SB[W[1], W[4], W[27], W[28]] + 
   SB[W[1], W[4], W[27], W[29]] + SB[W[1], W[4], W[27], W[30]] - 
   2*SB[W[1], W[5], W[1], W[2]] + 2*SB[W[1], W[5], W[1], W[3]] + 
   2*SB[W[1], W[5], W[1], W[4]] - 2*SB[W[1], W[5], W[1], W[5]] + 
   2*SB[W[1], W[5], W[1], W[29]] - 3*SB[W[1], W[5], W[2], W[1]] + 
   3*SB[W[1], W[5], W[2], W[2]] - SB[W[1], W[5], W[2], W[3]] - 
   SB[W[1], W[5], W[2], W[4]] + SB[W[1], W[5], W[2], W[5]] + 
   SB[W[1], W[5], W[2], W[16]] - SB[W[1], W[5], W[2], W[17]] + 
   SB[W[1], W[5], W[2], W[18]] - SB[W[1], W[5], W[2], W[19]] + 
   SB[W[1], W[5], W[2], W[20]] + SB[W[1], W[5], W[2], W[26]] + 
   SB[W[1], W[5], W[2], W[27]] - SB[W[1], W[5], W[2], W[28]] - 
   SB[W[1], W[5], W[2], W[29]] - SB[W[1], W[5], W[2], W[30]] + 
   SB[W[1], W[5], W[3], W[1]] + SB[W[1], W[5], W[3], W[2]] - 
   3*SB[W[1], W[5], W[3], W[3]] + SB[W[1], W[5], W[3], W[4]] + 
   SB[W[1], W[5], W[3], W[5]] + 4*SB[W[1], W[5], W[3], W[8]] - 
   SB[W[1], W[5], W[3], W[16]] - SB[W[1], W[5], W[3], W[17]] - 
   SB[W[1], W[5], W[3], W[18]] - SB[W[1], W[5], W[3], W[19]] - 
   SB[W[1], W[5], W[3], W[20]] + SB[W[1], W[5], W[3], W[26]] + 
   SB[W[1], W[5], W[3], W[27]] - SB[W[1], W[5], W[3], W[28]] - 
   SB[W[1], W[5], W[3], W[29]] - SB[W[1], W[5], W[3], W[30]] + 
   SB[W[1], W[5], W[4], W[1]] - SB[W[1], W[5], W[4], W[2]] - 
   SB[W[1], W[5], W[4], W[3]] + 3*SB[W[1], W[5], W[4], W[4]] - 
   3*SB[W[1], W[5], W[4], W[5]] - SB[W[1], W[5], W[4], W[16]] + 
   SB[W[1], W[5], W[4], W[17]] - SB[W[1], W[5], W[4], W[18]] + 
   SB[W[1], W[5], W[4], W[19]] + SB[W[1], W[5], W[4], W[20]] + 
   SB[W[1], W[5], W[4], W[26]] + SB[W[1], W[5], W[4], W[27]] - 
   SB[W[1], W[5], W[4], W[28]] - SB[W[1], W[5], W[4], W[29]] - 
   SB[W[1], W[5], W[4], W[30]] - 2*SB[W[1], W[5], W[5], W[1]] + 
   2*SB[W[1], W[5], W[5], W[2]] + 2*SB[W[1], W[5], W[5], W[3]] - 
   2*SB[W[1], W[5], W[5], W[4]] + 2*SB[W[1], W[5], W[5], W[29]] + 
   2*SB[W[1], W[5], W[11], W[1]] - 2*SB[W[1], W[5], W[11], W[4]] - 
   2*SB[W[1], W[5], W[11], W[27]] + 2*SB[W[1], W[5], W[11], W[30]] - 
   2*SB[W[1], W[5], W[12], W[2]] + 2*SB[W[1], W[5], W[12], W[5]] - 
   2*SB[W[1], W[5], W[12], W[26]] + 2*SB[W[1], W[5], W[12], W[28]] - 
   2*SB[W[1], W[5], W[13], W[4]] + 2*SB[W[1], W[5], W[13], W[18]] - 
   2*SB[W[1], W[5], W[15], W[2]] + 2*SB[W[1], W[5], W[15], W[17]] + 
   SB[W[1], W[5], W[20], W[1]] + SB[W[1], W[5], W[20], W[2]] + 
   SB[W[1], W[5], W[20], W[3]] + SB[W[1], W[5], W[20], W[4]] + 
   SB[W[1], W[5], W[20], W[5]] - 4*SB[W[1], W[5], W[20], W[8]] + 
   SB[W[1], W[5], W[20], W[16]] - SB[W[1], W[5], W[20], W[17]] - 
   SB[W[1], W[5], W[20], W[18]] + SB[W[1], W[5], W[20], W[19]] - 
   SB[W[1], W[5], W[20], W[20]] - SB[W[1], W[5], W[20], W[26]] - 
   SB[W[1], W[5], W[20], W[27]] + SB[W[1], W[5], W[20], W[28]] - 
   SB[W[1], W[5], W[20], W[29]] + SB[W[1], W[5], W[20], W[30]] + 
   SB[W[1], W[5], W[29], W[1]] + SB[W[1], W[5], W[29], W[2]] + 
   SB[W[1], W[5], W[29], W[3]] + SB[W[1], W[5], W[29], W[4]] + 
   SB[W[1], W[5], W[29], W[5]] - SB[W[1], W[5], W[29], W[16]] - 
   SB[W[1], W[5], W[29], W[17]] - SB[W[1], W[5], W[29], W[18]] - 
   SB[W[1], W[5], W[29], W[19]] - SB[W[1], W[5], W[29], W[20]] - 
   SB[W[1], W[5], W[29], W[26]] - SB[W[1], W[5], W[29], W[27]] - 
   SB[W[1], W[5], W[29], W[28]] - SB[W[1], W[5], W[29], W[29]] - 
   SB[W[1], W[5], W[29], W[30]] - 3*SB[W[1], W[11], W[1], W[1]] - 
   SB[W[1], W[11], W[1], W[2]] - SB[W[1], W[11], W[1], W[3]] - 
   SB[W[1], W[11], W[1], W[4]] + 3*SB[W[1], W[11], W[1], W[5]] + 
   4*SB[W[1], W[11], W[1], W[6]] + 4*SB[W[1], W[11], W[1], W[9]] - 
   SB[W[1], W[11], W[1], W[16]] - SB[W[1], W[11], W[1], W[17]] - 
   SB[W[1], W[11], W[1], W[18]] - SB[W[1], W[11], W[1], W[19]] - 
   SB[W[1], W[11], W[1], W[20]] - SB[W[1], W[11], W[1], W[26]] - 
   SB[W[1], W[11], W[1], W[27]] - SB[W[1], W[11], W[1], W[28]] - 
   SB[W[1], W[11], W[1], W[29]] - 3*SB[W[1], W[11], W[1], W[30]] + 
   SB[W[1], W[11], W[2], W[1]] + SB[W[1], W[11], W[2], W[2]] - 
   SB[W[1], W[11], W[2], W[3]] + SB[W[1], W[11], W[2], W[4]] + 
   SB[W[1], W[11], W[2], W[5]] - 4*SB[W[1], W[11], W[2], W[9]] - 
   SB[W[1], W[11], W[2], W[16]] + SB[W[1], W[11], W[2], W[17]] + 
   SB[W[1], W[11], W[2], W[18]] - SB[W[1], W[11], W[2], W[19]] + 
   SB[W[1], W[11], W[2], W[20]] + SB[W[1], W[11], W[2], W[26]] - 
   SB[W[1], W[11], W[2], W[27]] - SB[W[1], W[11], W[2], W[28]] + 
   SB[W[1], W[11], W[2], W[29]] - SB[W[1], W[11], W[2], W[30]] - 
   SB[W[1], W[11], W[3], W[1]] + SB[W[1], W[11], W[3], W[2]] - 
   SB[W[1], W[11], W[3], W[3]] - SB[W[1], W[11], W[3], W[4]] - 
   SB[W[1], W[11], W[3], W[5]] + 4*SB[W[1], W[11], W[3], W[6]] - 
   SB[W[1], W[11], W[3], W[16]] - SB[W[1], W[11], W[3], W[17]] + 
   SB[W[1], W[11], W[3], W[18]] - SB[W[1], W[11], W[3], W[19]] + 
   SB[W[1], W[11], W[3], W[20]] - SB[W[1], W[11], W[3], W[26]] + 
   SB[W[1], W[11], W[3], W[27]] - SB[W[1], W[11], W[3], W[28]] + 
   SB[W[1], W[11], W[3], W[29]] + SB[W[1], W[11], W[3], W[30]] + 
   SB[W[1], W[11], W[4], W[1]] + SB[W[1], W[11], W[4], W[2]] + 
   SB[W[1], W[11], W[4], W[3]] + 3*SB[W[1], W[11], W[4], W[4]] - 
   3*SB[W[1], W[11], W[4], W[5]] - 4*SB[W[1], W[11], W[4], W[6]] - 
   4*SB[W[1], W[11], W[4], W[9]] + SB[W[1], W[11], W[4], W[16]] + 
   SB[W[1], W[11], W[4], W[17]] + SB[W[1], W[11], W[4], W[18]] + 
   SB[W[1], W[11], W[4], W[19]] + SB[W[1], W[11], W[4], W[20]] + 
   SB[W[1], W[11], W[4], W[26]] + 3*SB[W[1], W[11], W[4], W[27]] + 
   SB[W[1], W[11], W[4], W[28]] + SB[W[1], W[11], W[4], W[29]] + 
   SB[W[1], W[11], W[4], W[30]] + 2*SB[W[1], W[11], W[5], W[1]] - 
   2*SB[W[1], W[11], W[5], W[4]] - 2*SB[W[1], W[11], W[5], W[27]] + 
   2*SB[W[1], W[11], W[5], W[30]] - 2*SB[W[1], W[11], W[11], W[2]] + 
   2*SB[W[1], W[11], W[11], W[3]] + 2*SB[W[1], W[11], W[11], W[16]] - 
   2*SB[W[1], W[11], W[11], W[18]] - SB[W[1], W[11], W[16], W[1]] - 
   SB[W[1], W[11], W[16], W[2]] - SB[W[1], W[11], W[16], W[3]] - 
   SB[W[1], W[11], W[16], W[4]] - SB[W[1], W[11], W[16], W[5]] + 
   4*SB[W[1], W[11], W[16], W[9]] + SB[W[1], W[11], W[16], W[16]] - 
   SB[W[1], W[11], W[16], W[17]] + SB[W[1], W[11], W[16], W[18]] + 
   SB[W[1], W[11], W[16], W[19]] - SB[W[1], W[11], W[16], W[20]] - 
   SB[W[1], W[11], W[16], W[26]] + SB[W[1], W[11], W[16], W[27]] + 
   SB[W[1], W[11], W[16], W[28]] - SB[W[1], W[11], W[16], W[29]] + 
   SB[W[1], W[11], W[16], W[30]] + SB[W[1], W[11], W[18], W[1]] + 
   SB[W[1], W[11], W[18], W[2]] + SB[W[1], W[11], W[18], W[3]] + 
   SB[W[1], W[11], W[18], W[4]] + SB[W[1], W[11], W[18], W[5]] - 
   4*SB[W[1], W[11], W[18], W[6]] - SB[W[1], W[11], W[18], W[16]] + 
   SB[W[1], W[11], W[18], W[17]] - SB[W[1], W[11], W[18], W[18]] + 
   SB[W[1], W[11], W[18], W[19]] - SB[W[1], W[11], W[18], W[20]] + 
   SB[W[1], W[11], W[18], W[26]] - SB[W[1], W[11], W[18], W[27]] + 
   SB[W[1], W[11], W[18], W[28]] - SB[W[1], W[11], W[18], W[29]] - 
   SB[W[1], W[11], W[18], W[30]] + SB[W[1], W[11], W[27], W[1]] + 
   SB[W[1], W[11], W[27], W[2]] + SB[W[1], W[11], W[27], W[3]] + 
   SB[W[1], W[11], W[27], W[4]] + SB[W[1], W[11], W[27], W[5]] - 
   SB[W[1], W[11], W[27], W[16]] - SB[W[1], W[11], W[27], W[17]] - 
   SB[W[1], W[11], W[27], W[18]] - SB[W[1], W[11], W[27], W[19]] - 
   SB[W[1], W[11], W[27], W[20]] - SB[W[1], W[11], W[27], W[26]] - 
   SB[W[1], W[11], W[27], W[27]] - SB[W[1], W[11], W[27], W[28]] - 
   SB[W[1], W[11], W[27], W[29]] - SB[W[1], W[11], W[27], W[30]] - 
   SB[W[1], W[11], W[30], W[1]] - SB[W[1], W[11], W[30], W[2]] - 
   SB[W[1], W[11], W[30], W[3]] - SB[W[1], W[11], W[30], W[4]] - 
   SB[W[1], W[11], W[30], W[5]] + SB[W[1], W[11], W[30], W[16]] + 
   SB[W[1], W[11], W[30], W[17]] + SB[W[1], W[11], W[30], W[18]] + 
   SB[W[1], W[11], W[30], W[19]] + SB[W[1], W[11], W[30], W[20]] + 
   SB[W[1], W[11], W[30], W[26]] + SB[W[1], W[11], W[30], W[27]] + 
   SB[W[1], W[11], W[30], W[28]] + SB[W[1], W[11], W[30], W[29]] + 
   SB[W[1], W[11], W[30], W[30]] - 3*SB[W[1], W[13], W[1], W[1]] + 
   3*SB[W[1], W[13], W[1], W[2]] - SB[W[1], W[13], W[1], W[3]] - 
   SB[W[1], W[13], W[1], W[4]] - SB[W[1], W[13], W[1], W[5]] + 
   4*SB[W[1], W[13], W[1], W[6]] + 4*SB[W[1], W[13], W[1], W[8]] - 
   SB[W[1], W[13], W[1], W[16]] - SB[W[1], W[13], W[1], W[17]] - 
   SB[W[1], W[13], W[1], W[18]] - SB[W[1], W[13], W[1], W[19]] - 
   SB[W[1], W[13], W[1], W[20]] - SB[W[1], W[13], W[1], W[26]] - 
   SB[W[1], W[13], W[1], W[27]] - SB[W[1], W[13], W[1], W[28]] - 
   3*SB[W[1], W[13], W[1], W[29]] - SB[W[1], W[13], W[1], W[30]] + 
   2*SB[W[1], W[13], W[2], W[1]] - 2*SB[W[1], W[13], W[2], W[3]] - 
   2*SB[W[1], W[13], W[2], W[27]] + 2*SB[W[1], W[13], W[2], W[29]] + 
   SB[W[1], W[13], W[3], W[1]] - 3*SB[W[1], W[13], W[3], W[2]] + 
   3*SB[W[1], W[13], W[3], W[3]] + SB[W[1], W[13], W[3], W[4]] + 
   SB[W[1], W[13], W[3], W[5]] - 4*SB[W[1], W[13], W[3], W[6]] - 
   4*SB[W[1], W[13], W[3], W[8]] + SB[W[1], W[13], W[3], W[16]] + 
   SB[W[1], W[13], W[3], W[17]] + SB[W[1], W[13], W[3], W[18]] + 
   SB[W[1], W[13], W[3], W[19]] + SB[W[1], W[13], W[3], W[20]] + 
   SB[W[1], W[13], W[3], W[26]] + 3*SB[W[1], W[13], W[3], W[27]] + 
   SB[W[1], W[13], W[3], W[28]] + SB[W[1], W[13], W[3], W[29]] + 
   SB[W[1], W[13], W[3], W[30]] - SB[W[1], W[13], W[4], W[1]] - 
   SB[W[1], W[13], W[4], W[2]] - SB[W[1], W[13], W[4], W[3]] - 
   SB[W[1], W[13], W[4], W[4]] + SB[W[1], W[13], W[4], W[5]] + 
   4*SB[W[1], W[13], W[4], W[6]] + SB[W[1], W[13], W[4], W[16]] - 
   SB[W[1], W[13], W[4], W[17]] + SB[W[1], W[13], W[4], W[18]] - 
   SB[W[1], W[13], W[4], W[19]] - SB[W[1], W[13], W[4], W[20]] - 
   SB[W[1], W[13], W[4], W[26]] + SB[W[1], W[13], W[4], W[27]] - 
   SB[W[1], W[13], W[4], W[28]] + SB[W[1], W[13], W[4], W[29]] + 
   SB[W[1], W[13], W[4], W[30]] + SB[W[1], W[13], W[5], W[1]] + 
   SB[W[1], W[13], W[5], W[2]] + SB[W[1], W[13], W[5], W[3]] - 
   SB[W[1], W[13], W[5], W[4]] + SB[W[1], W[13], W[5], W[5]] - 
   4*SB[W[1], W[13], W[5], W[8]] + SB[W[1], W[13], W[5], W[16]] - 
   SB[W[1], W[13], W[5], W[17]] + SB[W[1], W[13], W[5], W[18]] + 
   SB[W[1], W[13], W[5], W[19]] - SB[W[1], W[13], W[5], W[20]] - 
   SB[W[1], W[13], W[5], W[26]] - SB[W[1], W[13], W[5], W[27]] + 
   SB[W[1], W[13], W[5], W[28]] - SB[W[1], W[13], W[5], W[29]] + 
   SB[W[1], W[13], W[5], W[30]] + 2*SB[W[1], W[13], W[13], W[4]] - 
   2*SB[W[1], W[13], W[13], W[5]] - 2*SB[W[1], W[13], W[13], W[18]] + 
   2*SB[W[1], W[13], W[13], W[20]] + SB[W[1], W[13], W[18], W[1]] + 
   SB[W[1], W[13], W[18], W[2]] + SB[W[1], W[13], W[18], W[3]] + 
   SB[W[1], W[13], W[18], W[4]] + SB[W[1], W[13], W[18], W[5]] - 
   4*SB[W[1], W[13], W[18], W[6]] - SB[W[1], W[13], W[18], W[16]] + 
   SB[W[1], W[13], W[18], W[17]] - SB[W[1], W[13], W[18], W[18]] + 
   SB[W[1], W[13], W[18], W[19]] - SB[W[1], W[13], W[18], W[20]] + 
   SB[W[1], W[13], W[18], W[26]] - SB[W[1], W[13], W[18], W[27]] + 
   SB[W[1], W[13], W[18], W[28]] - SB[W[1], W[13], W[18], W[29]] - 
   SB[W[1], W[13], W[18], W[30]] - SB[W[1], W[13], W[20], W[1]] - 
   SB[W[1], W[13], W[20], W[2]] - SB[W[1], W[13], W[20], W[3]] - 
   SB[W[1], W[13], W[20], W[4]] - SB[W[1], W[13], W[20], W[5]] + 
   4*SB[W[1], W[13], W[20], W[8]] - SB[W[1], W[13], W[20], W[16]] + 
   SB[W[1], W[13], W[20], W[17]] + SB[W[1], W[13], W[20], W[18]] - 
   SB[W[1], W[13], W[20], W[19]] + SB[W[1], W[13], W[20], W[20]] + 
   SB[W[1], W[13], W[20], W[26]] + SB[W[1], W[13], W[20], W[27]] - 
   SB[W[1], W[13], W[20], W[28]] + SB[W[1], W[13], W[20], W[29]] - 
   SB[W[1], W[13], W[20], W[30]] + SB[W[1], W[13], W[27], W[1]] + 
   SB[W[1], W[13], W[27], W[2]] + SB[W[1], W[13], W[27], W[3]] + 
   SB[W[1], W[13], W[27], W[4]] + SB[W[1], W[13], W[27], W[5]] - 
   SB[W[1], W[13], W[27], W[16]] - SB[W[1], W[13], W[27], W[17]] - 
   SB[W[1], W[13], W[27], W[18]] - SB[W[1], W[13], W[27], W[19]] - 
   SB[W[1], W[13], W[27], W[20]] - SB[W[1], W[13], W[27], W[26]] - 
   SB[W[1], W[13], W[27], W[27]] - SB[W[1], W[13], W[27], W[28]] - 
   SB[W[1], W[13], W[27], W[29]] - SB[W[1], W[13], W[27], W[30]] - 
   SB[W[1], W[13], W[29], W[1]] - SB[W[1], W[13], W[29], W[2]] - 
   SB[W[1], W[13], W[29], W[3]] - SB[W[1], W[13], W[29], W[4]] - 
   SB[W[1], W[13], W[29], W[5]] + SB[W[1], W[13], W[29], W[16]] + 
   SB[W[1], W[13], W[29], W[17]] + SB[W[1], W[13], W[29], W[18]] + 
   SB[W[1], W[13], W[29], W[19]] + SB[W[1], W[13], W[29], W[20]] + 
   SB[W[1], W[13], W[29], W[26]] + SB[W[1], W[13], W[29], W[27]] + 
   SB[W[1], W[13], W[29], W[28]] + SB[W[1], W[13], W[29], W[29]] + 
   SB[W[1], W[13], W[29], W[30]] - 2*SB[W[2], W[1], W[1], W[2]] + 
   2*SB[W[2], W[1], W[1], W[3]] + 2*SB[W[2], W[1], W[1], W[4]] - 
   2*SB[W[2], W[1], W[1], W[5]] + 2*SB[W[2], W[1], W[1], W[30]] - 
   2*SB[W[2], W[1], W[2], W[1]] - 2*SB[W[2], W[1], W[2], W[3]] + 
   2*SB[W[2], W[1], W[2], W[4]] + 2*SB[W[2], W[1], W[2], W[5]] + 
   2*SB[W[2], W[1], W[2], W[30]] + SB[W[2], W[1], W[3], W[1]] - 
   3*SB[W[2], W[1], W[3], W[2]] + 3*SB[W[2], W[1], W[3], W[3]] - 
   SB[W[2], W[1], W[3], W[4]] - SB[W[2], W[1], W[3], W[5]] + 
   SB[W[2], W[1], W[3], W[16]] + SB[W[2], W[1], W[3], W[17]] - 
   SB[W[2], W[1], W[3], W[18]] + SB[W[2], W[1], W[3], W[19]] - 
   SB[W[2], W[1], W[3], W[20]] - SB[W[2], W[1], W[3], W[26]] + 
   SB[W[2], W[1], W[3], W[27]] + SB[W[2], W[1], W[3], W[28]] - 
   SB[W[2], W[1], W[3], W[29]] - SB[W[2], W[1], W[3], W[30]] + 
   SB[W[2], W[1], W[4], W[1]] + SB[W[2], W[1], W[4], W[2]] + 
   SB[W[2], W[1], W[4], W[3]] - 3*SB[W[2], W[1], W[4], W[4]] + 
   SB[W[2], W[1], W[4], W[5]] + 4*SB[W[2], W[1], W[4], W[9]] - 
   SB[W[2], W[1], W[4], W[16]] - SB[W[2], W[1], W[4], W[17]] - 
   SB[W[2], W[1], W[4], W[18]] - SB[W[2], W[1], W[4], W[19]] - 
   SB[W[2], W[1], W[4], W[20]] - SB[W[2], W[1], W[4], W[26]] + 
   SB[W[2], W[1], W[4], W[27]] + SB[W[2], W[1], W[4], W[28]] - 
   SB[W[2], W[1], W[4], W[29]] - SB[W[2], W[1], W[4], W[30]] - 
   3*SB[W[2], W[1], W[5], W[1]] + SB[W[2], W[1], W[5], W[2]] - 
   SB[W[2], W[1], W[5], W[3]] - SB[W[2], W[1], W[5], W[4]] + 
   3*SB[W[2], W[1], W[5], W[5]] + SB[W[2], W[1], W[5], W[16]] - 
   SB[W[2], W[1], W[5], W[17]] + SB[W[2], W[1], W[5], W[18]] - 
   SB[W[2], W[1], W[5], W[19]] + SB[W[2], W[1], W[5], W[20]] - 
   SB[W[2], W[1], W[5], W[26]] + SB[W[2], W[1], W[5], W[27]] + 
   SB[W[2], W[1], W[5], W[28]] - SB[W[2], W[1], W[5], W[29]] - 
   SB[W[2], W[1], W[5], W[30]] - 2*SB[W[2], W[1], W[11], W[3]] + 
   2*SB[W[2], W[1], W[11], W[18]] + 2*SB[W[2], W[1], W[12], W[2]] - 
   2*SB[W[2], W[1], W[12], W[5]] + 2*SB[W[2], W[1], W[12], W[26]] - 
   2*SB[W[2], W[1], W[12], W[28]] + 2*SB[W[2], W[1], W[13], W[1]] - 
   2*SB[W[2], W[1], W[13], W[3]] - 2*SB[W[2], W[1], W[13], W[27]] + 
   2*SB[W[2], W[1], W[13], W[29]] - 2*SB[W[2], W[1], W[14], W[5]] + 
   2*SB[W[2], W[1], W[14], W[19]] + SB[W[2], W[1], W[16], W[1]] + 
   SB[W[2], W[1], W[16], W[2]] + SB[W[2], W[1], W[16], W[3]] + 
   SB[W[2], W[1], W[16], W[4]] + SB[W[2], W[1], W[16], W[5]] - 
   4*SB[W[2], W[1], W[16], W[9]] - SB[W[2], W[1], W[16], W[16]] + 
   SB[W[2], W[1], W[16], W[17]] - SB[W[2], W[1], W[16], W[18]] - 
   SB[W[2], W[1], W[16], W[19]] + SB[W[2], W[1], W[16], W[20]] + 
   SB[W[2], W[1], W[16], W[26]] - SB[W[2], W[1], W[16], W[27]] - 
   SB[W[2], W[1], W[16], W[28]] + SB[W[2], W[1], W[16], W[29]] - 
   SB[W[2], W[1], W[16], W[30]] + SB[W[2], W[1], W[30], W[1]] + 
   SB[W[2], W[1], W[30], W[2]] + SB[W[2], W[1], W[30], W[3]] + 
   SB[W[2], W[1], W[30], W[4]] + SB[W[2], W[1], W[30], W[5]] - 
   SB[W[2], W[1], W[30], W[16]] - SB[W[2], W[1], W[30], W[17]] - 
   SB[W[2], W[1], W[30], W[18]] - SB[W[2], W[1], W[30], W[19]] - 
   SB[W[2], W[1], W[30], W[20]] - SB[W[2], W[1], W[30], W[26]] - 
   SB[W[2], W[1], W[30], W[27]] - SB[W[2], W[1], W[30], W[28]] - 
   SB[W[2], W[1], W[30], W[29]] - SB[W[2], W[1], W[30], W[30]] - 
   2*SB[W[2], W[2], W[1], W[1]] - 2*SB[W[2], W[2], W[1], W[3]] + 
   2*SB[W[2], W[2], W[1], W[4]] + 2*SB[W[2], W[2], W[1], W[5]] + 
   2*SB[W[2], W[2], W[1], W[30]] - 2*SB[W[2], W[2], W[3], W[1]] - 
   2*SB[W[2], W[2], W[3], W[3]] + 2*SB[W[2], W[2], W[3], W[4]] + 
   2*SB[W[2], W[2], W[3], W[5]] + 2*SB[W[2], W[2], W[3], W[26]] + 
   2*SB[W[2], W[2], W[4], W[1]] + 2*SB[W[2], W[2], W[4], W[2]] + 
   2*SB[W[2], W[2], W[4], W[3]] - 4*SB[W[2], W[2], W[4], W[4]] - 
   4*SB[W[2], W[2], W[4], W[5]] + 2*SB[W[2], W[2], W[4], W[19]] - 
   2*SB[W[2], W[2], W[4], W[28]] + 2*SB[W[2], W[2], W[5], W[1]] + 
   2*SB[W[2], W[2], W[5], W[2]] + 2*SB[W[2], W[2], W[5], W[3]] - 
   4*SB[W[2], W[2], W[5], W[4]] - 4*SB[W[2], W[2], W[5], W[5]] + 
   2*SB[W[2], W[2], W[5], W[19]] - 2*SB[W[2], W[2], W[5], W[28]] - 
   2*SB[W[2], W[2], W[12], W[2]] + 2*SB[W[2], W[2], W[12], W[4]] + 
   2*SB[W[2], W[2], W[12], W[5]] - 2*SB[W[2], W[2], W[12], W[19]] - 
   2*SB[W[2], W[2], W[12], W[26]] + 2*SB[W[2], W[2], W[12], W[28]] - 
   2*SB[W[2], W[2], W[14], W[2]] + 2*SB[W[2], W[2], W[14], W[4]] + 
   2*SB[W[2], W[2], W[14], W[5]] - 2*SB[W[2], W[2], W[14], W[19]] + 
   2*SB[W[2], W[2], W[14], W[28]] - 2*SB[W[2], W[2], W[14], W[30]] + 
   3*SB[W[2], W[3], W[1], W[1]] - 3*SB[W[2], W[3], W[1], W[2]] + 
   SB[W[2], W[3], W[1], W[3]] - SB[W[2], W[3], W[1], W[4]] - 
   SB[W[2], W[3], W[1], W[5]] + SB[W[2], W[3], W[1], W[16]] + 
   SB[W[2], W[3], W[1], W[17]] - SB[W[2], W[3], W[1], W[18]] + 
   SB[W[2], W[3], W[1], W[19]] - SB[W[2], W[3], W[1], W[20]] - 
   SB[W[2], W[3], W[1], W[26]] - SB[W[2], W[3], W[1], W[27]] + 
   SB[W[2], W[3], W[1], W[28]] + SB[W[2], W[3], W[1], W[29]] - 
   SB[W[2], W[3], W[1], W[30]] - 2*SB[W[2], W[3], W[2], W[1]] - 
   2*SB[W[2], W[3], W[2], W[3]] + 2*SB[W[2], W[3], W[2], W[4]] + 
   2*SB[W[2], W[3], W[2], W[5]] + 2*SB[W[2], W[3], W[2], W[26]] + 
   2*SB[W[2], W[3], W[3], W[1]] - 2*SB[W[2], W[3], W[3], W[2]] - 
   2*SB[W[2], W[3], W[3], W[4]] + 2*SB[W[2], W[3], W[3], W[5]] + 
   2*SB[W[2], W[3], W[3], W[26]] - SB[W[2], W[3], W[4], W[1]] + 
   SB[W[2], W[3], W[4], W[2]] - 3*SB[W[2], W[3], W[4], W[3]] + 
   3*SB[W[2], W[3], W[4], W[4]] - SB[W[2], W[3], W[4], W[5]] - 
   SB[W[2], W[3], W[4], W[16]] + SB[W[2], W[3], W[4], W[17]] + 
   SB[W[2], W[3], W[4], W[18]] - SB[W[2], W[3], W[4], W[19]] + 
   SB[W[2], W[3], W[4], W[20]] - SB[W[2], W[3], W[4], W[26]] - 
   SB[W[2], W[3], W[4], W[27]] + SB[W[2], W[3], W[4], W[28]] + 
   SB[W[2], W[3], W[4], W[29]] - SB[W[2], W[3], W[4], W[30]] + 
   SB[W[2], W[3], W[5], W[1]] + SB[W[2], W[3], W[5], W[2]] + 
   SB[W[2], W[3], W[5], W[3]] + SB[W[2], W[3], W[5], W[4]] - 
   3*SB[W[2], W[3], W[5], W[5]] + 4*SB[W[2], W[3], W[5], W[10]] - 
   SB[W[2], W[3], W[5], W[16]] - SB[W[2], W[3], W[5], W[17]] - 
   SB[W[2], W[3], W[5], W[18]] - SB[W[2], W[3], W[5], W[19]] - 
   SB[W[2], W[3], W[5], W[20]] - SB[W[2], W[3], W[5], W[26]] - 
   SB[W[2], W[3], W[5], W[27]] + SB[W[2], W[3], W[5], W[28]] + 
   SB[W[2], W[3], W[5], W[29]] - SB[W[2], W[3], W[5], W[30]] - 
   2*SB[W[2], W[3], W[12], W[4]] + 2*SB[W[2], W[3], W[12], W[19]] - 
   2*SB[W[2], W[3], W[13], W[1]] + 2*SB[W[2], W[3], W[13], W[3]] + 
   2*SB[W[2], W[3], W[13], W[27]] - 2*SB[W[2], W[3], W[13], W[29]] + 
   2*SB[W[2], W[3], W[14], W[2]] - 2*SB[W[2], W[3], W[14], W[4]] - 
   2*SB[W[2], W[3], W[14], W[28]] + 2*SB[W[2], W[3], W[14], W[30]] - 
   2*SB[W[2], W[3], W[15], W[1]] + 2*SB[W[2], W[3], W[15], W[20]] + 
   SB[W[2], W[3], W[17], W[1]] + SB[W[2], W[3], W[17], W[2]] + 
   SB[W[2], W[3], W[17], W[3]] + SB[W[2], W[3], W[17], W[4]] + 
   SB[W[2], W[3], W[17], W[5]] - 4*SB[W[2], W[3], W[17], W[10]] + 
   SB[W[2], W[3], W[17], W[16]] - SB[W[2], W[3], W[17], W[17]] + 
   SB[W[2], W[3], W[17], W[18]] - SB[W[2], W[3], W[17], W[19]] - 
   SB[W[2], W[3], W[17], W[20]] - SB[W[2], W[3], W[17], W[26]] + 
   SB[W[2], W[3], W[17], W[27]] - SB[W[2], W[3], W[17], W[28]] - 
   SB[W[2], W[3], W[17], W[29]] + SB[W[2], W[3], W[17], W[30]] + 
   SB[W[2], W[3], W[26], W[1]] + SB[W[2], W[3], W[26], W[2]] + 
   SB[W[2], W[3], W[26], W[3]] + SB[W[2], W[3], W[26], W[4]] + 
   SB[W[2], W[3], W[26], W[5]] - SB[W[2], W[3], W[26], W[16]] - 
   SB[W[2], W[3], W[26], W[17]] - SB[W[2], W[3], W[26], W[18]] - 
   SB[W[2], W[3], W[26], W[19]] - SB[W[2], W[3], W[26], W[20]] - 
   SB[W[2], W[3], W[26], W[26]] - SB[W[2], W[3], W[26], W[27]] - 
   SB[W[2], W[3], W[26], W[28]] - SB[W[2], W[3], W[26], W[29]] - 
   SB[W[2], W[3], W[26], W[30]] + SB[W[2], W[4], W[1], W[1]] + 
   SB[W[2], W[4], W[1], W[2]] - SB[W[2], W[4], W[1], W[3]] - 
   3*SB[W[2], W[4], W[1], W[4]] + SB[W[2], W[4], W[1], W[5]] + 
   4*SB[W[2], W[4], W[1], W[9]] - SB[W[2], W[4], W[1], W[16]] - 
   SB[W[2], W[4], W[1], W[17]] + SB[W[2], W[4], W[1], W[18]] - 
   SB[W[2], W[4], W[1], W[19]] - SB[W[2], W[4], W[1], W[20]] - 
   SB[W[2], W[4], W[1], W[26]] + SB[W[2], W[4], W[1], W[27]] + 
   SB[W[2], W[4], W[1], W[28]] - SB[W[2], W[4], W[1], W[29]] - 
   SB[W[2], W[4], W[1], W[30]] + 3*SB[W[2], W[4], W[2], W[1]] + 
   3*SB[W[2], W[4], W[2], W[2]] - SB[W[2], W[4], W[2], W[3]] - 
   SB[W[2], W[4], W[2], W[4]] - SB[W[2], W[4], W[2], W[5]] - 
   4*SB[W[2], W[4], W[2], W[7]] - 4*SB[W[2], W[4], W[2], W[9]] + 
   SB[W[2], W[4], W[2], W[16]] + SB[W[2], W[4], W[2], W[17]] + 
   SB[W[2], W[4], W[2], W[18]] + SB[W[2], W[4], W[2], W[19]] + 
   SB[W[2], W[4], W[2], W[20]] + SB[W[2], W[4], W[2], W[26]] + 
   SB[W[2], W[4], W[2], W[27]] + SB[W[2], W[4], W[2], W[28]] + 
   SB[W[2], W[4], W[2], W[29]] + SB[W[2], W[4], W[2], W[30]] - 
   SB[W[2], W[4], W[3], W[1]] + SB[W[2], W[4], W[3], W[2]] - 
   3*SB[W[2], W[4], W[3], W[3]] + 3*SB[W[2], W[4], W[3], W[4]] - 
   SB[W[2], W[4], W[3], W[5]] - SB[W[2], W[4], W[3], W[16]] + 
   SB[W[2], W[4], W[3], W[17]] + SB[W[2], W[4], W[3], W[18]] - 
   SB[W[2], W[4], W[3], W[19]] + SB[W[2], W[4], W[3], W[20]] - 
   SB[W[2], W[4], W[3], W[26]] - SB[W[2], W[4], W[3], W[27]] + 
   SB[W[2], W[4], W[3], W[28]] + SB[W[2], W[4], W[3], W[29]] - 
   SB[W[2], W[4], W[3], W[30]] - 2*SB[W[2], W[4], W[4], W[1]] - 
   2*SB[W[2], W[4], W[4], W[2]] + 2*SB[W[2], W[4], W[4], W[3]] + 
   2*SB[W[2], W[4], W[4], W[5]] - 2*SB[W[2], W[4], W[4], W[28]] - 
   2*SB[W[2], W[4], W[5], W[2]] + 2*SB[W[2], W[4], W[5], W[4]] + 
   2*SB[W[2], W[4], W[5], W[5]] - 2*SB[W[2], W[4], W[5], W[19]] - 
   2*SB[W[2], W[4], W[5], W[28]] + 2*SB[W[2], W[4], W[11], W[3]] - 
   2*SB[W[2], W[4], W[11], W[18]] + 2*SB[W[2], W[4], W[12], W[3]] - 
   2*SB[W[2], W[4], W[12], W[17]] - 2*SB[W[2], W[4], W[14], W[5]] + 
   2*SB[W[2], W[4], W[14], W[19]] - SB[W[2], W[4], W[19], W[1]] - 
   SB[W[2], W[4], W[19], W[2]] - SB[W[2], W[4], W[19], W[3]] - 
   SB[W[2], W[4], W[19], W[4]] - SB[W[2], W[4], W[19], W[5]] + 
   4*SB[W[2], W[4], W[19], W[7]] + SB[W[2], W[4], W[19], W[16]] + 
   SB[W[2], W[4], W[19], W[17]] - SB[W[2], W[4], W[19], W[18]] + 
   SB[W[2], W[4], W[19], W[19]] - SB[W[2], W[4], W[19], W[20]] + 
   SB[W[2], W[4], W[19], W[26]] - SB[W[2], W[4], W[19], W[27]] + 
   SB[W[2], W[4], W[19], W[28]] - SB[W[2], W[4], W[19], W[29]] + 
   SB[W[2], W[4], W[19], W[30]] - SB[W[2], W[4], W[28], W[1]] - 
   SB[W[2], W[4], W[28], W[2]] - SB[W[2], W[4], W[28], W[3]] - 
   SB[W[2], W[4], W[28], W[4]] - SB[W[2], W[4], W[28], W[5]] + 
   SB[W[2], W[4], W[28], W[16]] + SB[W[2], W[4], W[28], W[17]] + 
   SB[W[2], W[4], W[28], W[18]] + SB[W[2], W[4], W[28], W[19]] + 
   SB[W[2], W[4], W[28], W[20]] + SB[W[2], W[4], W[28], W[26]] + 
   SB[W[2], W[4], W[28], W[27]] + SB[W[2], W[4], W[28], W[28]] + 
   SB[W[2], W[4], W[28], W[29]] + SB[W[2], W[4], W[28], W[30]] - 
   3*SB[W[2], W[5], W[1], W[1]] + SB[W[2], W[5], W[1], W[2]] - 
   SB[W[2], W[5], W[1], W[3]] - SB[W[2], W[5], W[1], W[4]] + 
   3*SB[W[2], W[5], W[1], W[5]] + SB[W[2], W[5], W[1], W[16]] - 
   SB[W[2], W[5], W[1], W[17]] + SB[W[2], W[5], W[1], W[18]] - 
   SB[W[2], W[5], W[1], W[19]] + SB[W[2], W[5], W[1], W[20]] - 
   SB[W[2], W[5], W[1], W[26]] + SB[W[2], W[5], W[1], W[27]] + 
   SB[W[2], W[5], W[1], W[28]] - SB[W[2], W[5], W[1], W[29]] - 
   SB[W[2], W[5], W[1], W[30]] - SB[W[2], W[5], W[2], W[1]] + 
   3*SB[W[2], W[5], W[2], W[2]] + 3*SB[W[2], W[5], W[2], W[3]] - 
   SB[W[2], W[5], W[2], W[4]] - SB[W[2], W[5], W[2], W[5]] - 
   4*SB[W[2], W[5], W[2], W[7]] - 4*SB[W[2], W[5], W[2], W[10]] + 
   SB[W[2], W[5], W[2], W[16]] + SB[W[2], W[5], W[2], W[17]] + 
   SB[W[2], W[5], W[2], W[18]] + SB[W[2], W[5], W[2], W[19]] + 
   SB[W[2], W[5], W[2], W[20]] + SB[W[2], W[5], W[2], W[26]] + 
   SB[W[2], W[5], W[2], W[27]] + SB[W[2], W[5], W[2], W[28]] + 
   SB[W[2], W[5], W[2], W[29]] + SB[W[2], W[5], W[2], W[30]] - 
   SB[W[2], W[5], W[3], W[1]] + SB[W[2], W[5], W[3], W[2]] + 
   SB[W[2], W[5], W[3], W[3]] + SB[W[2], W[5], W[3], W[4]] - 
   3*SB[W[2], W[5], W[3], W[5]] + 4*SB[W[2], W[5], W[3], W[10]] - 
   SB[W[2], W[5], W[3], W[16]] - SB[W[2], W[5], W[3], W[17]] - 
   SB[W[2], W[5], W[3], W[18]] - SB[W[2], W[5], W[3], W[19]] + 
   SB[W[2], W[5], W[3], W[20]] - SB[W[2], W[5], W[3], W[26]] - 
   SB[W[2], W[5], W[3], W[27]] + SB[W[2], W[5], W[3], W[28]] + 
   SB[W[2], W[5], W[3], W[29]] - SB[W[2], W[5], W[3], W[30]] - 
   2*SB[W[2], W[5], W[4], W[2]] + 2*SB[W[2], W[5], W[4], W[4]] + 
   2*SB[W[2], W[5], W[4], W[5]] - 2*SB[W[2], W[5], W[4], W[19]] - 
   2*SB[W[2], W[5], W[4], W[28]] + 2*SB[W[2], W[5], W[5], W[1]] - 
   2*SB[W[2], W[5], W[5], W[2]] - 2*SB[W[2], W[5], W[5], W[3]] + 
   2*SB[W[2], W[5], W[5], W[4]] - 2*SB[W[2], W[5], W[5], W[28]] - 
   2*SB[W[2], W[5], W[12], W[4]] + 2*SB[W[2], W[5], W[12], W[19]] + 
   2*SB[W[2], W[5], W[14], W[1]] - 2*SB[W[2], W[5], W[14], W[16]] + 
   2*SB[W[2], W[5], W[15], W[1]] - 2*SB[W[2], W[5], W[15], W[20]] - 
   SB[W[2], W[5], W[19], W[1]] - SB[W[2], W[5], W[19], W[2]] - 
   SB[W[2], W[5], W[19], W[3]] - SB[W[2], W[5], W[19], W[4]] - 
   SB[W[2], W[5], W[19], W[5]] + 4*SB[W[2], W[5], W[19], W[7]] + 
   SB[W[2], W[5], W[19], W[16]] + SB[W[2], W[5], W[19], W[17]] - 
   SB[W[2], W[5], W[19], W[18]] + SB[W[2], W[5], W[19], W[19]] - 
   SB[W[2], W[5], W[19], W[20]] + SB[W[2], W[5], W[19], W[26]] - 
   SB[W[2], W[5], W[19], W[27]] + SB[W[2], W[5], W[19], W[28]] - 
   SB[W[2], W[5], W[19], W[29]] + SB[W[2], W[5], W[19], W[30]] - 
   SB[W[2], W[5], W[28], W[1]] - SB[W[2], W[5], W[28], W[2]] - 
   SB[W[2], W[5], W[28], W[3]] - SB[W[2], W[5], W[28], W[4]] - 
   SB[W[2], W[5], W[28], W[5]] + SB[W[2], W[5], W[28], W[16]] + 
   SB[W[2], W[5], W[28], W[17]] + SB[W[2], W[5], W[28], W[18]] + 
   SB[W[2], W[5], W[28], W[19]] + SB[W[2], W[5], W[28], W[20]] + 
   SB[W[2], W[5], W[28], W[26]] + SB[W[2], W[5], W[28], W[27]] + 
   SB[W[2], W[5], W[28], W[28]] + SB[W[2], W[5], W[28], W[29]] + 
   SB[W[2], W[5], W[28], W[30]] + 2*SB[W[2], W[12], W[1], W[2]] - 
   2*SB[W[2], W[12], W[1], W[5]] + 2*SB[W[2], W[12], W[1], W[26]] - 
   2*SB[W[2], W[12], W[1], W[28]] + 3*SB[W[2], W[12], W[2], W[1]] - 
   3*SB[W[2], W[12], W[2], W[2]] - SB[W[2], W[12], W[2], W[3]] - 
   SB[W[2], W[12], W[2], W[4]] - SB[W[2], W[12], W[2], W[5]] + 
   4*SB[W[2], W[12], W[2], W[7]] + 4*SB[W[2], W[12], W[2], W[10]] - 
   SB[W[2], W[12], W[2], W[16]] - SB[W[2], W[12], W[2], W[17]] - 
   SB[W[2], W[12], W[2], W[18]] - SB[W[2], W[12], W[2], W[19]] - 
   SB[W[2], W[12], W[2], W[20]] - 3*SB[W[2], W[12], W[2], W[26]] - 
   SB[W[2], W[12], W[2], W[27]] - SB[W[2], W[12], W[2], W[28]] - 
   SB[W[2], W[12], W[2], W[29]] - SB[W[2], W[12], W[2], W[30]] + 
   SB[W[2], W[12], W[3], W[1]] + SB[W[2], W[12], W[3], W[2]] + 
   SB[W[2], W[12], W[3], W[3]] - SB[W[2], W[12], W[3], W[4]] + 
   SB[W[2], W[12], W[3], W[5]] - 4*SB[W[2], W[12], W[3], W[10]] + 
   SB[W[2], W[12], W[3], W[16]] - SB[W[2], W[12], W[3], W[17]] + 
   SB[W[2], W[12], W[3], W[18]] + SB[W[2], W[12], W[3], W[19]] - 
   SB[W[2], W[12], W[3], W[20]] - SB[W[2], W[12], W[3], W[26]] + 
   SB[W[2], W[12], W[3], W[27]] - SB[W[2], W[12], W[3], W[28]] - 
   SB[W[2], W[12], W[3], W[29]] + SB[W[2], W[12], W[3], W[30]] - 
   SB[W[2], W[12], W[4], W[1]] - SB[W[2], W[12], W[4], W[2]] + 
   SB[W[2], W[12], W[4], W[3]] - SB[W[2], W[12], W[4], W[4]] - 
   SB[W[2], W[12], W[4], W[5]] + 4*SB[W[2], W[12], W[4], W[7]] + 
   SB[W[2], W[12], W[4], W[16]] - SB[W[2], W[12], W[4], W[17]] - 
   SB[W[2], W[12], W[4], W[18]] + SB[W[2], W[12], W[4], W[19]] - 
   SB[W[2], W[12], W[4], W[20]] + SB[W[2], W[12], W[4], W[26]] - 
   SB[W[2], W[12], W[4], W[27]] + SB[W[2], W[12], W[4], W[28]] - 
   SB[W[2], W[12], W[4], W[29]] + SB[W[2], W[12], W[4], W[30]] - 
   3*SB[W[2], W[12], W[5], W[1]] + SB[W[2], W[12], W[5], W[2]] + 
   SB[W[2], W[12], W[5], W[3]] + SB[W[2], W[12], W[5], W[4]] + 
   3*SB[W[2], W[12], W[5], W[5]] - 4*SB[W[2], W[12], W[5], W[7]] - 
   4*SB[W[2], W[12], W[5], W[10]] + SB[W[2], W[12], W[5], W[16]] + 
   SB[W[2], W[12], W[5], W[17]] + SB[W[2], W[12], W[5], W[18]] + 
   SB[W[2], W[12], W[5], W[19]] + SB[W[2], W[12], W[5], W[20]] + 
   SB[W[2], W[12], W[5], W[26]] + SB[W[2], W[12], W[5], W[27]] + 
   3*SB[W[2], W[12], W[5], W[28]] + SB[W[2], W[12], W[5], W[29]] + 
   SB[W[2], W[12], W[5], W[30]] - 2*SB[W[2], W[12], W[12], W[3]] + 
   2*SB[W[2], W[12], W[12], W[4]] + 2*SB[W[2], W[12], W[12], W[17]] - 
   2*SB[W[2], W[12], W[12], W[19]] - SB[W[2], W[12], W[17], W[1]] - 
   SB[W[2], W[12], W[17], W[2]] - SB[W[2], W[12], W[17], W[3]] - 
   SB[W[2], W[12], W[17], W[4]] - SB[W[2], W[12], W[17], W[5]] + 
   4*SB[W[2], W[12], W[17], W[10]] - SB[W[2], W[12], W[17], W[16]] + 
   SB[W[2], W[12], W[17], W[17]] - SB[W[2], W[12], W[17], W[18]] + 
   SB[W[2], W[12], W[17], W[19]] + SB[W[2], W[12], W[17], W[20]] + 
   SB[W[2], W[12], W[17], W[26]] - SB[W[2], W[12], W[17], W[27]] + 
   SB[W[2], W[12], W[17], W[28]] + SB[W[2], W[12], W[17], W[29]] - 
   SB[W[2], W[12], W[17], W[30]] + SB[W[2], W[12], W[19], W[1]] + 
   SB[W[2], W[12], W[19], W[2]] + SB[W[2], W[12], W[19], W[3]] + 
   SB[W[2], W[12], W[19], W[4]] + SB[W[2], W[12], W[19], W[5]] - 
   4*SB[W[2], W[12], W[19], W[7]] - SB[W[2], W[12], W[19], W[16]] - 
   SB[W[2], W[12], W[19], W[17]] + SB[W[2], W[12], W[19], W[18]] - 
   SB[W[2], W[12], W[19], W[19]] + SB[W[2], W[12], W[19], W[20]] - 
   SB[W[2], W[12], W[19], W[26]] + SB[W[2], W[12], W[19], W[27]] - 
   SB[W[2], W[12], W[19], W[28]] + SB[W[2], W[12], W[19], W[29]] - 
   SB[W[2], W[12], W[19], W[30]] - SB[W[2], W[12], W[26], W[1]] - 
   SB[W[2], W[12], W[26], W[2]] - SB[W[2], W[12], W[26], W[3]] - 
   SB[W[2], W[12], W[26], W[4]] - SB[W[2], W[12], W[26], W[5]] + 
   SB[W[2], W[12], W[26], W[16]] + SB[W[2], W[12], W[26], W[17]] + 
   SB[W[2], W[12], W[26], W[18]] + SB[W[2], W[12], W[26], W[19]] + 
   SB[W[2], W[12], W[26], W[20]] + SB[W[2], W[12], W[26], W[26]] + 
   SB[W[2], W[12], W[26], W[27]] + SB[W[2], W[12], W[26], W[28]] + 
   SB[W[2], W[12], W[26], W[29]] + SB[W[2], W[12], W[26], W[30]] + 
   SB[W[2], W[12], W[28], W[1]] + SB[W[2], W[12], W[28], W[2]] + 
   SB[W[2], W[12], W[28], W[3]] + SB[W[2], W[12], W[28], W[4]] + 
   SB[W[2], W[12], W[28], W[5]] - SB[W[2], W[12], W[28], W[16]] - 
   SB[W[2], W[12], W[28], W[17]] - SB[W[2], W[12], W[28], W[18]] - 
   SB[W[2], W[12], W[28], W[19]] - SB[W[2], W[12], W[28], W[20]] - 
   SB[W[2], W[12], W[28], W[26]] - SB[W[2], W[12], W[28], W[27]] - 
   SB[W[2], W[12], W[28], W[28]] - SB[W[2], W[12], W[28], W[29]] - 
   SB[W[2], W[12], W[28], W[30]] + SB[W[2], W[14], W[1], W[1]] + 
   SB[W[2], W[14], W[1], W[2]] + SB[W[2], W[14], W[1], W[3]] + 
   SB[W[2], W[14], W[1], W[4]] - SB[W[2], W[14], W[1], W[5]] - 
   4*SB[W[2], W[14], W[1], W[9]] - SB[W[2], W[14], W[1], W[16]] + 
   SB[W[2], W[14], W[1], W[17]] - SB[W[2], W[14], W[1], W[18]] + 
   SB[W[2], W[14], W[1], W[19]] + SB[W[2], W[14], W[1], W[20]] + 
   SB[W[2], W[14], W[1], W[26]] - SB[W[2], W[14], W[1], W[27]] - 
   SB[W[2], W[14], W[1], W[28]] + SB[W[2], W[14], W[1], W[29]] - 
   SB[W[2], W[14], W[1], W[30]] - SB[W[2], W[14], W[2], W[1]] - 
   3*SB[W[2], W[14], W[2], W[2]] + 3*SB[W[2], W[14], W[2], W[3]] - 
   SB[W[2], W[14], W[2], W[4]] - SB[W[2], W[14], W[2], W[5]] + 
   4*SB[W[2], W[14], W[2], W[7]] + 4*SB[W[2], W[14], W[2], W[9]] - 
   SB[W[2], W[14], W[2], W[16]] - SB[W[2], W[14], W[2], W[17]] - 
   SB[W[2], W[14], W[2], W[18]] - SB[W[2], W[14], W[2], W[19]] - 
   SB[W[2], W[14], W[2], W[20]] - SB[W[2], W[14], W[2], W[26]] - 
   SB[W[2], W[14], W[2], W[27]] - SB[W[2], W[14], W[2], W[28]] - 
   SB[W[2], W[14], W[2], W[29]] - 3*SB[W[2], W[14], W[2], W[30]] + 
   2*SB[W[2], W[14], W[3], W[2]] - 2*SB[W[2], W[14], W[3], W[4]] - 
   2*SB[W[2], W[14], W[3], W[28]] + 2*SB[W[2], W[14], W[3], W[30]] + 
   SB[W[2], W[14], W[4], W[1]] + SB[W[2], W[14], W[4], W[2]] - 
   3*SB[W[2], W[14], W[4], W[3]] + 3*SB[W[2], W[14], W[4], W[4]] + 
   SB[W[2], W[14], W[4], W[5]] - 4*SB[W[2], W[14], W[4], W[7]] - 
   4*SB[W[2], W[14], W[4], W[9]] + SB[W[2], W[14], W[4], W[16]] + 
   SB[W[2], W[14], W[4], W[17]] + SB[W[2], W[14], W[4], W[18]] + 
   SB[W[2], W[14], W[4], W[19]] + SB[W[2], W[14], W[4], W[20]] + 
   SB[W[2], W[14], W[4], W[26]] + SB[W[2], W[14], W[4], W[27]] + 
   3*SB[W[2], W[14], W[4], W[28]] + SB[W[2], W[14], W[4], W[29]] + 
   SB[W[2], W[14], W[4], W[30]] + SB[W[2], W[14], W[5], W[1]] - 
   SB[W[2], W[14], W[5], W[2]] - SB[W[2], W[14], W[5], W[3]] - 
   SB[W[2], W[14], W[5], W[4]] - SB[W[2], W[14], W[5], W[5]] + 
   4*SB[W[2], W[14], W[5], W[7]] - SB[W[2], W[14], W[5], W[16]] + 
   SB[W[2], W[14], W[5], W[17]] - SB[W[2], W[14], W[5], W[18]] + 
   SB[W[2], W[14], W[5], W[19]] - SB[W[2], W[14], W[5], W[20]] + 
   SB[W[2], W[14], W[5], W[26]] - SB[W[2], W[14], W[5], W[27]] + 
   SB[W[2], W[14], W[5], W[28]] - SB[W[2], W[14], W[5], W[29]] + 
   SB[W[2], W[14], W[5], W[30]] - 2*SB[W[2], W[14], W[14], W[1]] + 
   2*SB[W[2], W[14], W[14], W[5]] + 2*SB[W[2], W[14], W[14], W[16]] - 
   2*SB[W[2], W[14], W[14], W[19]] - SB[W[2], W[14], W[16], W[1]] - 
   SB[W[2], W[14], W[16], W[2]] - SB[W[2], W[14], W[16], W[3]] - 
   SB[W[2], W[14], W[16], W[4]] - SB[W[2], W[14], W[16], W[5]] + 
   4*SB[W[2], W[14], W[16], W[9]] + SB[W[2], W[14], W[16], W[16]] - 
   SB[W[2], W[14], W[16], W[17]] + SB[W[2], W[14], W[16], W[18]] + 
   SB[W[2], W[14], W[16], W[19]] - SB[W[2], W[14], W[16], W[20]] - 
   SB[W[2], W[14], W[16], W[26]] + SB[W[2], W[14], W[16], W[27]] + 
   SB[W[2], W[14], W[16], W[28]] - SB[W[2], W[14], W[16], W[29]] + 
   SB[W[2], W[14], W[16], W[30]] + SB[W[2], W[14], W[19], W[1]] + 
   SB[W[2], W[14], W[19], W[2]] + SB[W[2], W[14], W[19], W[3]] + 
   SB[W[2], W[14], W[19], W[4]] + SB[W[2], W[14], W[19], W[5]] - 
   4*SB[W[2], W[14], W[19], W[7]] - SB[W[2], W[14], W[19], W[16]] - 
   SB[W[2], W[14], W[19], W[17]] + SB[W[2], W[14], W[19], W[18]] - 
   SB[W[2], W[14], W[19], W[19]] + SB[W[2], W[14], W[19], W[20]] - 
   SB[W[2], W[14], W[19], W[26]] + SB[W[2], W[14], W[19], W[27]] - 
   SB[W[2], W[14], W[19], W[28]] + SB[W[2], W[14], W[19], W[29]] - 
   SB[W[2], W[14], W[19], W[30]] + SB[W[2], W[14], W[28], W[1]] + 
   SB[W[2], W[14], W[28], W[2]] + SB[W[2], W[14], W[28], W[3]] + 
   SB[W[2], W[14], W[28], W[4]] + SB[W[2], W[14], W[28], W[5]] - 
   SB[W[2], W[14], W[28], W[16]] - SB[W[2], W[14], W[28], W[17]] - 
   SB[W[2], W[14], W[28], W[18]] - SB[W[2], W[14], W[28], W[19]] - 
   SB[W[2], W[14], W[28], W[20]] - SB[W[2], W[14], W[28], W[26]] - 
   SB[W[2], W[14], W[28], W[27]] - SB[W[2], W[14], W[28], W[28]] - 
   SB[W[2], W[14], W[28], W[29]] - SB[W[2], W[14], W[28], W[30]] - 
   SB[W[2], W[14], W[30], W[1]] - SB[W[2], W[14], W[30], W[2]] - 
   SB[W[2], W[14], W[30], W[3]] - SB[W[2], W[14], W[30], W[4]] - 
   SB[W[2], W[14], W[30], W[5]] + SB[W[2], W[14], W[30], W[16]] + 
   SB[W[2], W[14], W[30], W[17]] + SB[W[2], W[14], W[30], W[18]] + 
   SB[W[2], W[14], W[30], W[19]] + SB[W[2], W[14], W[30], W[20]] + 
   SB[W[2], W[14], W[30], W[26]] + SB[W[2], W[14], W[30], W[27]] + 
   SB[W[2], W[14], W[30], W[28]] + SB[W[2], W[14], W[30], W[29]] + 
   SB[W[2], W[14], W[30], W[30]] + 2*SB[W[3], W[1], W[1], W[2]] - 
   2*SB[W[3], W[1], W[1], W[3]] - 2*SB[W[3], W[1], W[1], W[4]] + 
   2*SB[W[3], W[1], W[1], W[5]] - 2*SB[W[3], W[1], W[1], W[29]] + 
   3*SB[W[3], W[1], W[2], W[1]] - 3*SB[W[3], W[1], W[2], W[2]] + 
   SB[W[3], W[1], W[2], W[3]] - SB[W[3], W[1], W[2], W[4]] - 
   SB[W[3], W[1], W[2], W[5]] + SB[W[3], W[1], W[2], W[16]] + 
   SB[W[3], W[1], W[2], W[17]] - SB[W[3], W[1], W[2], W[18]] + 
   SB[W[3], W[1], W[2], W[19]] - SB[W[3], W[1], W[2], W[20]] - 
   SB[W[3], W[1], W[2], W[26]] - SB[W[3], W[1], W[2], W[27]] + 
   SB[W[3], W[1], W[2], W[28]] + SB[W[3], W[1], W[2], W[29]] - 
   SB[W[3], W[1], W[2], W[30]] - SB[W[3], W[1], W[3], W[1]] - 
   SB[W[3], W[1], W[3], W[2]] + 3*SB[W[3], W[1], W[3], W[3]] + 
   3*SB[W[3], W[1], W[3], W[4]] - SB[W[3], W[1], W[3], W[5]] - 
   4*SB[W[3], W[1], W[3], W[6]] - 4*SB[W[3], W[1], W[3], W[8]] + 
   SB[W[3], W[1], W[3], W[16]] + SB[W[3], W[1], W[3], W[17]] + 
   SB[W[3], W[1], W[3], W[18]] + SB[W[3], W[1], W[3], W[19]] + 
   SB[W[3], W[1], W[3], W[20]] + SB[W[3], W[1], W[3], W[26]] + 
   SB[W[3], W[1], W[3], W[27]] + SB[W[3], W[1], W[3], W[28]] + 
   SB[W[3], W[1], W[3], W[29]] + SB[W[3], W[1], W[3], W[30]] - 
   3*SB[W[3], W[1], W[4], W[1]] - SB[W[3], W[1], W[4], W[2]] + 
   SB[W[3], W[1], W[4], W[3]] + SB[W[3], W[1], W[4], W[4]] + 
   SB[W[3], W[1], W[4], W[5]] + 4*SB[W[3], W[1], W[4], W[6]] + 
   SB[W[3], W[1], W[4], W[16]] - SB[W[3], W[1], W[4], W[17]] - 
   SB[W[3], W[1], W[4], W[18]] - SB[W[3], W[1], W[4], W[19]] - 
   SB[W[3], W[1], W[4], W[20]] - SB[W[3], W[1], W[4], W[26]] - 
   SB[W[3], W[1], W[4], W[27]] - SB[W[3], W[1], W[4], W[28]] + 
   SB[W[3], W[1], W[4], W[29]] + SB[W[3], W[1], W[4], W[30]] + 
   2*SB[W[3], W[1], W[5], W[1]] - 2*SB[W[3], W[1], W[5], W[3]] + 
   2*SB[W[3], W[1], W[5], W[5]] - 2*SB[W[3], W[1], W[5], W[20]] - 
   2*SB[W[3], W[1], W[5], W[29]] + 2*SB[W[3], W[1], W[11], W[2]] - 
   2*SB[W[3], W[1], W[11], W[16]] - 2*SB[W[3], W[1], W[13], W[5]] + 
   2*SB[W[3], W[1], W[13], W[20]] + 2*SB[W[3], W[1], W[15], W[2]] - 
   2*SB[W[3], W[1], W[15], W[17]] - SB[W[3], W[1], W[20], W[1]] - 
   SB[W[3], W[1], W[20], W[2]] - SB[W[3], W[1], W[20], W[3]] - 
   SB[W[3], W[1], W[20], W[4]] - SB[W[3], W[1], W[20], W[5]] + 
   4*SB[W[3], W[1], W[20], W[8]] - SB[W[3], W[1], W[20], W[16]] + 
   SB[W[3], W[1], W[20], W[17]] + SB[W[3], W[1], W[20], W[18]] - 
   SB[W[3], W[1], W[20], W[19]] + SB[W[3], W[1], W[20], W[20]] + 
   SB[W[3], W[1], W[20], W[26]] + SB[W[3], W[1], W[20], W[27]] - 
   SB[W[3], W[1], W[20], W[28]] + SB[W[3], W[1], W[20], W[29]] - 
   SB[W[3], W[1], W[20], W[30]] - SB[W[3], W[1], W[29], W[1]] - 
   SB[W[3], W[1], W[29], W[2]] - SB[W[3], W[1], W[29], W[3]] - 
   SB[W[3], W[1], W[29], W[4]] - SB[W[3], W[1], W[29], W[5]] + 
   SB[W[3], W[1], W[29], W[16]] + SB[W[3], W[1], W[29], W[17]] + 
   SB[W[3], W[1], W[29], W[18]] + SB[W[3], W[1], W[29], W[19]] + 
   SB[W[3], W[1], W[29], W[20]] + SB[W[3], W[1], W[29], W[26]] + 
   SB[W[3], W[1], W[29], W[27]] + SB[W[3], W[1], W[29], W[28]] + 
   SB[W[3], W[1], W[29], W[29]] + SB[W[3], W[1], W[29], W[30]] + 
   3*SB[W[3], W[2], W[1], W[1]] - 3*SB[W[3], W[2], W[1], W[2]] + 
   SB[W[3], W[2], W[1], W[3]] - SB[W[3], W[2], W[1], W[4]] - 
   SB[W[3], W[2], W[1], W[5]] + SB[W[3], W[2], W[1], W[16]] + 
   SB[W[3], W[2], W[1], W[17]] - SB[W[3], W[2], W[1], W[18]] + 
   SB[W[3], W[2], W[1], W[19]] - SB[W[3], W[2], W[1], W[20]] - 
   SB[W[3], W[2], W[1], W[26]] - SB[W[3], W[2], W[1], W[27]] + 
   SB[W[3], W[2], W[1], W[28]] + SB[W[3], W[2], W[1], W[29]] - 
   SB[W[3], W[2], W[1], W[30]] - 2*SB[W[3], W[2], W[2], W[1]] - 
   2*SB[W[3], W[2], W[2], W[3]] + 2*SB[W[3], W[2], W[2], W[4]] + 
   2*SB[W[3], W[2], W[2], W[5]] + 2*SB[W[3], W[2], W[2], W[26]] + 
   2*SB[W[3], W[2], W[3], W[1]] - 2*SB[W[3], W[2], W[3], W[2]] - 
   2*SB[W[3], W[2], W[3], W[4]] + 2*SB[W[3], W[2], W[3], W[5]] + 
   2*SB[W[3], W[2], W[3], W[26]] - SB[W[3], W[2], W[4], W[1]] + 
   SB[W[3], W[2], W[4], W[2]] - 3*SB[W[3], W[2], W[4], W[3]] + 
   3*SB[W[3], W[2], W[4], W[4]] - SB[W[3], W[2], W[4], W[5]] - 
   SB[W[3], W[2], W[4], W[16]] + SB[W[3], W[2], W[4], W[17]] + 
   SB[W[3], W[2], W[4], W[18]] - SB[W[3], W[2], W[4], W[19]] + 
   SB[W[3], W[2], W[4], W[20]] - SB[W[3], W[2], W[4], W[26]] - 
   SB[W[3], W[2], W[4], W[27]] + SB[W[3], W[2], W[4], W[28]] + 
   SB[W[3], W[2], W[4], W[29]] - SB[W[3], W[2], W[4], W[30]] + 
   SB[W[3], W[2], W[5], W[1]] + SB[W[3], W[2], W[5], W[2]] + 
   SB[W[3], W[2], W[5], W[3]] + SB[W[3], W[2], W[5], W[4]] - 
   3*SB[W[3], W[2], W[5], W[5]] + 4*SB[W[3], W[2], W[5], W[10]] - 
   SB[W[3], W[2], W[5], W[16]] - SB[W[3], W[2], W[5], W[17]] - 
   SB[W[3], W[2], W[5], W[18]] - SB[W[3], W[2], W[5], W[19]] - 
   SB[W[3], W[2], W[5], W[20]] - SB[W[3], W[2], W[5], W[26]] - 
   SB[W[3], W[2], W[5], W[27]] + SB[W[3], W[2], W[5], W[28]] + 
   SB[W[3], W[2], W[5], W[29]] - SB[W[3], W[2], W[5], W[30]] - 
   2*SB[W[3], W[2], W[12], W[4]] + 2*SB[W[3], W[2], W[12], W[19]] - 
   2*SB[W[3], W[2], W[13], W[1]] + 2*SB[W[3], W[2], W[13], W[3]] + 
   2*SB[W[3], W[2], W[13], W[27]] - 2*SB[W[3], W[2], W[13], W[29]] + 
   2*SB[W[3], W[2], W[14], W[2]] - 2*SB[W[3], W[2], W[14], W[4]] - 
   2*SB[W[3], W[2], W[14], W[28]] + 2*SB[W[3], W[2], W[14], W[30]] - 
   2*SB[W[3], W[2], W[15], W[1]] + 2*SB[W[3], W[2], W[15], W[20]] + 
   SB[W[3], W[2], W[17], W[1]] + SB[W[3], W[2], W[17], W[2]] + 
   SB[W[3], W[2], W[17], W[3]] + SB[W[3], W[2], W[17], W[4]] + 
   SB[W[3], W[2], W[17], W[5]] - 4*SB[W[3], W[2], W[17], W[10]] + 
   SB[W[3], W[2], W[17], W[16]] - SB[W[3], W[2], W[17], W[17]] + 
   SB[W[3], W[2], W[17], W[18]] - SB[W[3], W[2], W[17], W[19]] - 
   SB[W[3], W[2], W[17], W[20]] - SB[W[3], W[2], W[17], W[26]] + 
   SB[W[3], W[2], W[17], W[27]] - SB[W[3], W[2], W[17], W[28]] - 
   SB[W[3], W[2], W[17], W[29]] + SB[W[3], W[2], W[17], W[30]] + 
   SB[W[3], W[2], W[26], W[1]] + SB[W[3], W[2], W[26], W[2]] + 
   SB[W[3], W[2], W[26], W[3]] + SB[W[3], W[2], W[26], W[4]] + 
   SB[W[3], W[2], W[26], W[5]] - SB[W[3], W[2], W[26], W[16]] - 
   SB[W[3], W[2], W[26], W[17]] - SB[W[3], W[2], W[26], W[18]] - 
   SB[W[3], W[2], W[26], W[19]] - SB[W[3], W[2], W[26], W[20]] - 
   SB[W[3], W[2], W[26], W[26]] - SB[W[3], W[2], W[26], W[27]] - 
   SB[W[3], W[2], W[26], W[28]] - SB[W[3], W[2], W[26], W[29]] - 
   SB[W[3], W[2], W[26], W[30]] - 4*SB[W[3], W[3], W[1], W[1]] + 
   2*SB[W[3], W[3], W[1], W[2]] + 2*SB[W[3], W[3], W[1], W[3]] + 
   2*SB[W[3], W[3], W[1], W[4]] - 4*SB[W[3], W[3], W[1], W[5]] + 
   2*SB[W[3], W[3], W[1], W[20]] - 2*SB[W[3], W[3], W[1], W[29]] + 
   2*SB[W[3], W[3], W[2], W[1]] - 2*SB[W[3], W[3], W[2], W[2]] - 
   2*SB[W[3], W[3], W[2], W[4]] + 2*SB[W[3], W[3], W[2], W[5]] + 
   2*SB[W[3], W[3], W[2], W[26]] + 2*SB[W[3], W[3], W[4], W[1]] - 
   2*SB[W[3], W[3], W[4], W[2]] - 2*SB[W[3], W[3], W[4], W[4]] + 
   2*SB[W[3], W[3], W[4], W[5]] + 2*SB[W[3], W[3], W[4], W[27]] - 
   4*SB[W[3], W[3], W[5], W[1]] + 2*SB[W[3], W[3], W[5], W[2]] + 
   2*SB[W[3], W[3], W[5], W[3]] + 2*SB[W[3], W[3], W[5], W[4]] - 
   4*SB[W[3], W[3], W[5], W[5]] + 2*SB[W[3], W[3], W[5], W[20]] - 
   2*SB[W[3], W[3], W[5], W[29]] + 2*SB[W[3], W[3], W[13], W[1]] - 
   2*SB[W[3], W[3], W[13], W[3]] + 2*SB[W[3], W[3], W[13], W[5]] - 
   2*SB[W[3], W[3], W[13], W[20]] - 2*SB[W[3], W[3], W[13], W[27]] + 
   2*SB[W[3], W[3], W[13], W[29]] + 2*SB[W[3], W[3], W[15], W[1]] - 
   2*SB[W[3], W[3], W[15], W[3]] + 2*SB[W[3], W[3], W[15], W[5]] - 
   2*SB[W[3], W[3], W[15], W[20]] - 2*SB[W[3], W[3], W[15], W[26]] + 
   2*SB[W[3], W[3], W[15], W[29]] - 3*SB[W[3], W[4], W[1], W[1]] + 
   SB[W[3], W[4], W[1], W[2]] + SB[W[3], W[4], W[1], W[3]] + 
   SB[W[3], W[4], W[1], W[4]] + SB[W[3], W[4], W[1], W[5]] + 
   4*SB[W[3], W[4], W[1], W[6]] - SB[W[3], W[4], W[1], W[16]] - 
   SB[W[3], W[4], W[1], W[17]] - SB[W[3], W[4], W[1], W[18]] - 
   SB[W[3], W[4], W[1], W[19]] - SB[W[3], W[4], W[1], W[20]] - 
   SB[W[3], W[4], W[1], W[26]] - SB[W[3], W[4], W[1], W[27]] - 
   SB[W[3], W[4], W[1], W[28]] + SB[W[3], W[4], W[1], W[29]] + 
   SB[W[3], W[4], W[1], W[30]] - SB[W[3], W[4], W[2], W[1]] + 
   3*SB[W[3], W[4], W[2], W[2]] - 3*SB[W[3], W[4], W[2], W[3]] + 
   SB[W[3], W[4], W[2], W[4]] - SB[W[3], W[4], W[2], W[5]] - 
   SB[W[3], W[4], W[2], W[16]] + SB[W[3], W[4], W[2], W[17]] + 
   SB[W[3], W[4], W[2], W[18]] - SB[W[3], W[4], W[2], W[19]] + 
   SB[W[3], W[4], W[2], W[20]] - SB[W[3], W[4], W[2], W[26]] - 
   SB[W[3], W[4], W[2], W[27]] - SB[W[3], W[4], W[2], W[28]] + 
   SB[W[3], W[4], W[2], W[29]] + SB[W[3], W[4], W[2], W[30]] + 
   2*SB[W[3], W[4], W[3], W[1]] - 2*SB[W[3], W[4], W[3], W[2]] - 
   2*SB[W[3], W[4], W[3], W[4]] + 2*SB[W[3], W[4], W[3], W[5]] + 
   2*SB[W[3], W[4], W[3], W[27]] + 2*SB[W[3], W[4], W[4], W[1]] + 
   2*SB[W[3], W[4], W[4], W[2]] - 2*SB[W[3], W[4], W[4], W[3]] - 
   2*SB[W[3], W[4], W[4], W[5]] + 2*SB[W[3], W[4], W[4], W[27]] - 
   SB[W[3], W[4], W[5], W[1]] - SB[W[3], W[4], W[5], W[2]] + 
   SB[W[3], W[4], W[5], W[3]] - 3*SB[W[3], W[4], W[5], W[4]] + 
   3*SB[W[3], W[4], W[5], W[5]] + SB[W[3], W[4], W[5], W[16]] - 
   SB[W[3], W[4], W[5], W[17]] + SB[W[3], W[4], W[5], W[18]] + 
   SB[W[3], W[4], W[5], W[19]] - SB[W[3], W[4], W[5], W[20]] - 
   SB[W[3], W[4], W[5], W[26]] - SB[W[3], W[4], W[5], W[27]] - 
   SB[W[3], W[4], W[5], W[28]] + SB[W[3], W[4], W[5], W[29]] + 
   SB[W[3], W[4], W[5], W[30]] - 2*SB[W[3], W[4], W[11], W[2]] + 
   2*SB[W[3], W[4], W[11], W[16]] - 2*SB[W[3], W[4], W[13], W[5]] + 
   2*SB[W[3], W[4], W[13], W[20]] - 2*SB[W[3], W[4], W[14], W[2]] + 
   2*SB[W[3], W[4], W[14], W[4]] + 2*SB[W[3], W[4], W[14], W[28]] - 
   2*SB[W[3], W[4], W[14], W[30]] + 2*SB[W[3], W[4], W[15], W[3]] - 
   2*SB[W[3], W[4], W[15], W[5]] + 2*SB[W[3], W[4], W[15], W[26]] - 
   2*SB[W[3], W[4], W[15], W[29]] + SB[W[3], W[4], W[18], W[1]] + 
   SB[W[3], W[4], W[18], W[2]] + SB[W[3], W[4], W[18], W[3]] + 
   SB[W[3], W[4], W[18], W[4]] + SB[W[3], W[4], W[18], W[5]] - 
   4*SB[W[3], W[4], W[18], W[6]] - SB[W[3], W[4], W[18], W[16]] + 
   SB[W[3], W[4], W[18], W[17]] - SB[W[3], W[4], W[18], W[18]] + 
   SB[W[3], W[4], W[18], W[19]] - SB[W[3], W[4], W[18], W[20]] + 
   SB[W[3], W[4], W[18], W[26]] - SB[W[3], W[4], W[18], W[27]] + 
   SB[W[3], W[4], W[18], W[28]] - SB[W[3], W[4], W[18], W[29]] - 
   SB[W[3], W[4], W[18], W[30]] + SB[W[3], W[4], W[27], W[1]] + 
   SB[W[3], W[4], W[27], W[2]] + SB[W[3], W[4], W[27], W[3]] + 
   SB[W[3], W[4], W[27], W[4]] + SB[W[3], W[4], W[27], W[5]] - 
   SB[W[3], W[4], W[27], W[16]] - SB[W[3], W[4], W[27], W[17]] - 
   SB[W[3], W[4], W[27], W[18]] - SB[W[3], W[4], W[27], W[19]] - 
   SB[W[3], W[4], W[27], W[20]] - SB[W[3], W[4], W[27], W[26]] - 
   SB[W[3], W[4], W[27], W[27]] - SB[W[3], W[4], W[27], W[28]] - 
   SB[W[3], W[4], W[27], W[29]] - SB[W[3], W[4], W[27], W[30]] + 
   2*SB[W[3], W[5], W[1], W[1]] - 2*SB[W[3], W[5], W[1], W[3]] + 
   2*SB[W[3], W[5], W[1], W[5]] - 2*SB[W[3], W[5], W[1], W[20]] - 
   2*SB[W[3], W[5], W[1], W[29]] + SB[W[3], W[5], W[2], W[1]] + 
   SB[W[3], W[5], W[2], W[2]] + SB[W[3], W[5], W[2], W[3]] - 
   SB[W[3], W[5], W[2], W[4]] - 3*SB[W[3], W[5], W[2], W[5]] + 
   4*SB[W[3], W[5], W[2], W[10]] - SB[W[3], W[5], W[2], W[16]] - 
   SB[W[3], W[5], W[2], W[17]] - SB[W[3], W[5], W[2], W[18]] + 
   SB[W[3], W[5], W[2], W[19]] - SB[W[3], W[5], W[2], W[20]] - 
   SB[W[3], W[5], W[2], W[26]] - SB[W[3], W[5], W[2], W[27]] + 
   SB[W[3], W[5], W[2], W[28]] + SB[W[3], W[5], W[2], W[29]] - 
   SB[W[3], W[5], W[2], W[30]] - SB[W[3], W[5], W[3], W[1]] + 
   3*SB[W[3], W[5], W[3], W[2]] + 3*SB[W[3], W[5], W[3], W[3]] - 
   SB[W[3], W[5], W[3], W[4]] - SB[W[3], W[5], W[3], W[5]] - 
   4*SB[W[3], W[5], W[3], W[8]] - 4*SB[W[3], W[5], W[3], W[10]] + 
   SB[W[3], W[5], W[3], W[16]] + SB[W[3], W[5], W[3], W[17]] + 
   SB[W[3], W[5], W[3], W[18]] + SB[W[3], W[5], W[3], W[19]] + 
   SB[W[3], W[5], W[3], W[20]] + SB[W[3], W[5], W[3], W[26]] + 
   SB[W[3], W[5], W[3], W[27]] + SB[W[3], W[5], W[3], W[28]] + 
   SB[W[3], W[5], W[3], W[29]] + SB[W[3], W[5], W[3], W[30]] - 
   SB[W[3], W[5], W[4], W[1]] - SB[W[3], W[5], W[4], W[2]] + 
   SB[W[3], W[5], W[4], W[3]] - 3*SB[W[3], W[5], W[4], W[4]] + 
   3*SB[W[3], W[5], W[4], W[5]] + SB[W[3], W[5], W[4], W[16]] - 
   SB[W[3], W[5], W[4], W[17]] + SB[W[3], W[5], W[4], W[18]] + 
   SB[W[3], W[5], W[4], W[19]] - SB[W[3], W[5], W[4], W[20]] - 
   SB[W[3], W[5], W[4], W[26]] - SB[W[3], W[5], W[4], W[27]] - 
   SB[W[3], W[5], W[4], W[28]] + SB[W[3], W[5], W[4], W[29]] + 
   SB[W[3], W[5], W[4], W[30]] + 2*SB[W[3], W[5], W[5], W[1]] - 
   2*SB[W[3], W[5], W[5], W[2]] - 2*SB[W[3], W[5], W[5], W[3]] + 
   2*SB[W[3], W[5], W[5], W[4]] - 2*SB[W[3], W[5], W[5], W[29]] + 
   2*SB[W[3], W[5], W[12], W[4]] - 2*SB[W[3], W[5], W[12], W[19]] + 
   2*SB[W[3], W[5], W[13], W[4]] - 2*SB[W[3], W[5], W[13], W[18]] - 
   2*SB[W[3], W[5], W[15], W[1]] + 2*SB[W[3], W[5], W[15], W[20]] - 
   SB[W[3], W[5], W[20], W[1]] - SB[W[3], W[5], W[20], W[2]] - 
   SB[W[3], W[5], W[20], W[3]] - SB[W[3], W[5], W[20], W[4]] - 
   SB[W[3], W[5], W[20], W[5]] + 4*SB[W[3], W[5], W[20], W[8]] - 
   SB[W[3], W[5], W[20], W[16]] + SB[W[3], W[5], W[20], W[17]] + 
   SB[W[3], W[5], W[20], W[18]] - SB[W[3], W[5], W[20], W[19]] + 
   SB[W[3], W[5], W[20], W[20]] + SB[W[3], W[5], W[20], W[26]] + 
   SB[W[3], W[5], W[20], W[27]] - SB[W[3], W[5], W[20], W[28]] + 
   SB[W[3], W[5], W[20], W[29]] - SB[W[3], W[5], W[20], W[30]] - 
   SB[W[3], W[5], W[29], W[1]] - SB[W[3], W[5], W[29], W[2]] - 
   SB[W[3], W[5], W[29], W[3]] - SB[W[3], W[5], W[29], W[4]] - 
   SB[W[3], W[5], W[29], W[5]] + SB[W[3], W[5], W[29], W[16]] + 
   SB[W[3], W[5], W[29], W[17]] + SB[W[3], W[5], W[29], W[18]] + 
   SB[W[3], W[5], W[29], W[19]] + SB[W[3], W[5], W[29], W[20]] + 
   SB[W[3], W[5], W[29], W[26]] + SB[W[3], W[5], W[29], W[27]] + 
   SB[W[3], W[5], W[29], W[28]] + SB[W[3], W[5], W[29], W[29]] + 
   SB[W[3], W[5], W[29], W[30]] + 3*SB[W[3], W[13], W[1], W[1]] - 
   3*SB[W[3], W[13], W[1], W[2]] + SB[W[3], W[13], W[1], W[3]] + 
   SB[W[3], W[13], W[1], W[4]] + SB[W[3], W[13], W[1], W[5]] - 
   4*SB[W[3], W[13], W[1], W[6]] - 4*SB[W[3], W[13], W[1], W[8]] + 
   SB[W[3], W[13], W[1], W[16]] + SB[W[3], W[13], W[1], W[17]] + 
   SB[W[3], W[13], W[1], W[18]] + SB[W[3], W[13], W[1], W[19]] + 
   SB[W[3], W[13], W[1], W[20]] + SB[W[3], W[13], W[1], W[26]] + 
   SB[W[3], W[13], W[1], W[27]] + SB[W[3], W[13], W[1], W[28]] + 
   3*SB[W[3], W[13], W[1], W[29]] + SB[W[3], W[13], W[1], W[30]] - 
   2*SB[W[3], W[13], W[2], W[1]] + 2*SB[W[3], W[13], W[2], W[3]] + 
   2*SB[W[3], W[13], W[2], W[27]] - 2*SB[W[3], W[13], W[2], W[29]] - 
   SB[W[3], W[13], W[3], W[1]] + 3*SB[W[3], W[13], W[3], W[2]] - 
   3*SB[W[3], W[13], W[3], W[3]] - SB[W[3], W[13], W[3], W[4]] - 
   SB[W[3], W[13], W[3], W[5]] + 4*SB[W[3], W[13], W[3], W[6]] + 
   4*SB[W[3], W[13], W[3], W[8]] - SB[W[3], W[13], W[3], W[16]] - 
   SB[W[3], W[13], W[3], W[17]] - SB[W[3], W[13], W[3], W[18]] - 
   SB[W[3], W[13], W[3], W[19]] - SB[W[3], W[13], W[3], W[20]] - 
   SB[W[3], W[13], W[3], W[26]] - 3*SB[W[3], W[13], W[3], W[27]] - 
   SB[W[3], W[13], W[3], W[28]] - SB[W[3], W[13], W[3], W[29]] - 
   SB[W[3], W[13], W[3], W[30]] + SB[W[3], W[13], W[4], W[1]] + 
   SB[W[3], W[13], W[4], W[2]] + SB[W[3], W[13], W[4], W[3]] + 
   SB[W[3], W[13], W[4], W[4]] - SB[W[3], W[13], W[4], W[5]] - 
   4*SB[W[3], W[13], W[4], W[6]] - SB[W[3], W[13], W[4], W[16]] + 
   SB[W[3], W[13], W[4], W[17]] - SB[W[3], W[13], W[4], W[18]] + 
   SB[W[3], W[13], W[4], W[19]] + SB[W[3], W[13], W[4], W[20]] + 
   SB[W[3], W[13], W[4], W[26]] - SB[W[3], W[13], W[4], W[27]] + 
   SB[W[3], W[13], W[4], W[28]] - SB[W[3], W[13], W[4], W[29]] - 
   SB[W[3], W[13], W[4], W[30]] - SB[W[3], W[13], W[5], W[1]] - 
   SB[W[3], W[13], W[5], W[2]] - SB[W[3], W[13], W[5], W[3]] + 
   SB[W[3], W[13], W[5], W[4]] - SB[W[3], W[13], W[5], W[5]] + 
   4*SB[W[3], W[13], W[5], W[8]] - SB[W[3], W[13], W[5], W[16]] + 
   SB[W[3], W[13], W[5], W[17]] - SB[W[3], W[13], W[5], W[18]] - 
   SB[W[3], W[13], W[5], W[19]] + SB[W[3], W[13], W[5], W[20]] + 
   SB[W[3], W[13], W[5], W[26]] + SB[W[3], W[13], W[5], W[27]] - 
   SB[W[3], W[13], W[5], W[28]] + SB[W[3], W[13], W[5], W[29]] - 
   SB[W[3], W[13], W[5], W[30]] - 2*SB[W[3], W[13], W[13], W[4]] + 
   2*SB[W[3], W[13], W[13], W[5]] + 2*SB[W[3], W[13], W[13], W[18]] - 
   2*SB[W[3], W[13], W[13], W[20]] - SB[W[3], W[13], W[18], W[1]] - 
   SB[W[3], W[13], W[18], W[2]] - SB[W[3], W[13], W[18], W[3]] - 
   SB[W[3], W[13], W[18], W[4]] - SB[W[3], W[13], W[18], W[5]] + 
   4*SB[W[3], W[13], W[18], W[6]] + SB[W[3], W[13], W[18], W[16]] - 
   SB[W[3], W[13], W[18], W[17]] + SB[W[3], W[13], W[18], W[18]] - 
   SB[W[3], W[13], W[18], W[19]] + SB[W[3], W[13], W[18], W[20]] - 
   SB[W[3], W[13], W[18], W[26]] + SB[W[3], W[13], W[18], W[27]] - 
   SB[W[3], W[13], W[18], W[28]] + SB[W[3], W[13], W[18], W[29]] + 
   SB[W[3], W[13], W[18], W[30]] + SB[W[3], W[13], W[20], W[1]] + 
   SB[W[3], W[13], W[20], W[2]] + SB[W[3], W[13], W[20], W[3]] + 
   SB[W[3], W[13], W[20], W[4]] + SB[W[3], W[13], W[20], W[5]] - 
   4*SB[W[3], W[13], W[20], W[8]] + SB[W[3], W[13], W[20], W[16]] - 
   SB[W[3], W[13], W[20], W[17]] - SB[W[3], W[13], W[20], W[18]] + 
   SB[W[3], W[13], W[20], W[19]] - SB[W[3], W[13], W[20], W[20]] - 
   SB[W[3], W[13], W[20], W[26]] - SB[W[3], W[13], W[20], W[27]] + 
   SB[W[3], W[13], W[20], W[28]] - SB[W[3], W[13], W[20], W[29]] + 
   SB[W[3], W[13], W[20], W[30]] - SB[W[3], W[13], W[27], W[1]] - 
   SB[W[3], W[13], W[27], W[2]] - SB[W[3], W[13], W[27], W[3]] - 
   SB[W[3], W[13], W[27], W[4]] - SB[W[3], W[13], W[27], W[5]] + 
   SB[W[3], W[13], W[27], W[16]] + SB[W[3], W[13], W[27], W[17]] + 
   SB[W[3], W[13], W[27], W[18]] + SB[W[3], W[13], W[27], W[19]] + 
   SB[W[3], W[13], W[27], W[20]] + SB[W[3], W[13], W[27], W[26]] + 
   SB[W[3], W[13], W[27], W[27]] + SB[W[3], W[13], W[27], W[28]] + 
   SB[W[3], W[13], W[27], W[29]] + SB[W[3], W[13], W[27], W[30]] + 
   SB[W[3], W[13], W[29], W[1]] + SB[W[3], W[13], W[29], W[2]] + 
   SB[W[3], W[13], W[29], W[3]] + SB[W[3], W[13], W[29], W[4]] + 
   SB[W[3], W[13], W[29], W[5]] - SB[W[3], W[13], W[29], W[16]] - 
   SB[W[3], W[13], W[29], W[17]] - SB[W[3], W[13], W[29], W[18]] - 
   SB[W[3], W[13], W[29], W[19]] - SB[W[3], W[13], W[29], W[20]] - 
   SB[W[3], W[13], W[29], W[26]] - SB[W[3], W[13], W[29], W[27]] - 
   SB[W[3], W[13], W[29], W[28]] - SB[W[3], W[13], W[29], W[29]] - 
   SB[W[3], W[13], W[29], W[30]] - SB[W[3], W[15], W[1], W[1]] + 
   SB[W[3], W[15], W[1], W[2]] - SB[W[3], W[15], W[1], W[3]] - 
   SB[W[3], W[15], W[1], W[4]] - SB[W[3], W[15], W[1], W[5]] + 
   4*SB[W[3], W[15], W[1], W[8]] - SB[W[3], W[15], W[1], W[16]] - 
   SB[W[3], W[15], W[1], W[17]] + SB[W[3], W[15], W[1], W[18]] - 
   SB[W[3], W[15], W[1], W[19]] + SB[W[3], W[15], W[1], W[20]] + 
   SB[W[3], W[15], W[1], W[26]] + SB[W[3], W[15], W[1], W[27]] - 
   SB[W[3], W[15], W[1], W[28]] + SB[W[3], W[15], W[1], W[29]] - 
   SB[W[3], W[15], W[1], W[30]] - SB[W[3], W[15], W[2], W[1]] + 
   SB[W[3], W[15], W[2], W[2]] + SB[W[3], W[15], W[2], W[3]] + 
   SB[W[3], W[15], W[2], W[4]] + SB[W[3], W[15], W[2], W[5]] - 
   4*SB[W[3], W[15], W[2], W[10]] + SB[W[3], W[15], W[2], W[16]] - 
   SB[W[3], W[15], W[2], W[17]] + SB[W[3], W[15], W[2], W[18]] - 
   SB[W[3], W[15], W[2], W[19]] + SB[W[3], W[15], W[2], W[20]] - 
   SB[W[3], W[15], W[2], W[26]] + SB[W[3], W[15], W[2], W[27]] - 
   SB[W[3], W[15], W[2], W[28]] - SB[W[3], W[15], W[2], W[29]] + 
   SB[W[3], W[15], W[2], W[30]] - SB[W[3], W[15], W[3], W[1]] - 
   SB[W[3], W[15], W[3], W[2]] - 3*SB[W[3], W[15], W[3], W[3]] + 
   3*SB[W[3], W[15], W[3], W[4]] - SB[W[3], W[15], W[3], W[5]] + 
   4*SB[W[3], W[15], W[3], W[8]] + 4*SB[W[3], W[15], W[3], W[10]] - 
   SB[W[3], W[15], W[3], W[16]] - SB[W[3], W[15], W[3], W[17]] - 
   SB[W[3], W[15], W[3], W[18]] - SB[W[3], W[15], W[3], W[19]] - 
   SB[W[3], W[15], W[3], W[20]] - 3*SB[W[3], W[15], W[3], W[26]] - 
   SB[W[3], W[15], W[3], W[27]] - SB[W[3], W[15], W[3], W[28]] - 
   SB[W[3], W[15], W[3], W[29]] - SB[W[3], W[15], W[3], W[30]] + 
   2*SB[W[3], W[15], W[4], W[3]] - 2*SB[W[3], W[15], W[4], W[5]] + 
   2*SB[W[3], W[15], W[4], W[26]] - 2*SB[W[3], W[15], W[4], W[29]] + 
   SB[W[3], W[15], W[5], W[1]] + SB[W[3], W[15], W[5], W[2]] + 
   SB[W[3], W[15], W[5], W[3]] - 3*SB[W[3], W[15], W[5], W[4]] + 
   3*SB[W[3], W[15], W[5], W[5]] - 4*SB[W[3], W[15], W[5], W[8]] - 
   4*SB[W[3], W[15], W[5], W[10]] + SB[W[3], W[15], W[5], W[16]] + 
   SB[W[3], W[15], W[5], W[17]] + SB[W[3], W[15], W[5], W[18]] + 
   SB[W[3], W[15], W[5], W[19]] + SB[W[3], W[15], W[5], W[20]] + 
   SB[W[3], W[15], W[5], W[26]] + SB[W[3], W[15], W[5], W[27]] + 
   SB[W[3], W[15], W[5], W[28]] + 3*SB[W[3], W[15], W[5], W[29]] + 
   SB[W[3], W[15], W[5], W[30]] + 2*SB[W[3], W[15], W[15], W[1]] - 
   2*SB[W[3], W[15], W[15], W[2]] + 2*SB[W[3], W[15], W[15], W[17]] - 
   2*SB[W[3], W[15], W[15], W[20]] - SB[W[3], W[15], W[17], W[1]] - 
   SB[W[3], W[15], W[17], W[2]] - SB[W[3], W[15], W[17], W[3]] - 
   SB[W[3], W[15], W[17], W[4]] - SB[W[3], W[15], W[17], W[5]] + 
   4*SB[W[3], W[15], W[17], W[10]] - SB[W[3], W[15], W[17], W[16]] + 
   SB[W[3], W[15], W[17], W[17]] - SB[W[3], W[15], W[17], W[18]] + 
   SB[W[3], W[15], W[17], W[19]] + SB[W[3], W[15], W[17], W[20]] + 
   SB[W[3], W[15], W[17], W[26]] - SB[W[3], W[15], W[17], W[27]] + 
   SB[W[3], W[15], W[17], W[28]] + SB[W[3], W[15], W[17], W[29]] - 
   SB[W[3], W[15], W[17], W[30]] + SB[W[3], W[15], W[20], W[1]] + 
   SB[W[3], W[15], W[20], W[2]] + SB[W[3], W[15], W[20], W[3]] + 
   SB[W[3], W[15], W[20], W[4]] + SB[W[3], W[15], W[20], W[5]] - 
   4*SB[W[3], W[15], W[20], W[8]] + SB[W[3], W[15], W[20], W[16]] - 
   SB[W[3], W[15], W[20], W[17]] - SB[W[3], W[15], W[20], W[18]] + 
   SB[W[3], W[15], W[20], W[19]] - SB[W[3], W[15], W[20], W[20]] - 
   SB[W[3], W[15], W[20], W[26]] - SB[W[3], W[15], W[20], W[27]] + 
   SB[W[3], W[15], W[20], W[28]] - SB[W[3], W[15], W[20], W[29]] + 
   SB[W[3], W[15], W[20], W[30]] - SB[W[3], W[15], W[26], W[1]] - 
   SB[W[3], W[15], W[26], W[2]] - SB[W[3], W[15], W[26], W[3]] - 
   SB[W[3], W[15], W[26], W[4]] - SB[W[3], W[15], W[26], W[5]] + 
   SB[W[3], W[15], W[26], W[16]] + SB[W[3], W[15], W[26], W[17]] + 
   SB[W[3], W[15], W[26], W[18]] + SB[W[3], W[15], W[26], W[19]] + 
   SB[W[3], W[15], W[26], W[20]] + SB[W[3], W[15], W[26], W[26]] + 
   SB[W[3], W[15], W[26], W[27]] + SB[W[3], W[15], W[26], W[28]] + 
   SB[W[3], W[15], W[26], W[29]] + SB[W[3], W[15], W[26], W[30]] + 
   SB[W[3], W[15], W[29], W[1]] + SB[W[3], W[15], W[29], W[2]] + 
   SB[W[3], W[15], W[29], W[3]] + SB[W[3], W[15], W[29], W[4]] + 
   SB[W[3], W[15], W[29], W[5]] - SB[W[3], W[15], W[29], W[16]] - 
   SB[W[3], W[15], W[29], W[17]] - SB[W[3], W[15], W[29], W[18]] - 
   SB[W[3], W[15], W[29], W[19]] - SB[W[3], W[15], W[29], W[20]] - 
   SB[W[3], W[15], W[29], W[26]] - SB[W[3], W[15], W[29], W[27]] - 
   SB[W[3], W[15], W[29], W[28]] - SB[W[3], W[15], W[29], W[29]] - 
   SB[W[3], W[15], W[29], W[30]] + 2*SB[W[4], W[1], W[1], W[2]] - 
   2*SB[W[4], W[1], W[1], W[3]] - 2*SB[W[4], W[1], W[1], W[4]] + 
   2*SB[W[4], W[1], W[1], W[5]] - 2*SB[W[4], W[1], W[1], W[30]] + 
   2*SB[W[4], W[1], W[2], W[1]] + 2*SB[W[4], W[1], W[2], W[2]] - 
   2*SB[W[4], W[1], W[2], W[4]] - 2*SB[W[4], W[1], W[2], W[16]] - 
   2*SB[W[4], W[1], W[2], W[30]] - 3*SB[W[4], W[1], W[3], W[1]] + 
   SB[W[4], W[1], W[3], W[2]] + SB[W[4], W[1], W[3], W[3]] + 
   SB[W[4], W[1], W[3], W[4]] - SB[W[4], W[1], W[3], W[5]] + 
   4*SB[W[4], W[1], W[3], W[6]] - SB[W[4], W[1], W[3], W[16]] - 
   SB[W[4], W[1], W[3], W[17]] - SB[W[4], W[1], W[3], W[18]] - 
   SB[W[4], W[1], W[3], W[19]] + SB[W[4], W[1], W[3], W[20]] - 
   SB[W[4], W[1], W[3], W[26]] - SB[W[4], W[1], W[3], W[27]] - 
   SB[W[4], W[1], W[3], W[28]] + SB[W[4], W[1], W[3], W[29]] + 
   SB[W[4], W[1], W[3], W[30]] - SB[W[4], W[1], W[4], W[1]] - 
   SB[W[4], W[1], W[4], W[2]] + 3*SB[W[4], W[1], W[4], W[3]] + 
   3*SB[W[4], W[1], W[4], W[4]] - SB[W[4], W[1], W[4], W[5]] - 
   4*SB[W[4], W[1], W[4], W[6]] - 4*SB[W[4], W[1], W[4], W[9]] + 
   SB[W[4], W[1], W[4], W[16]] + SB[W[4], W[1], W[4], W[17]] + 
   SB[W[4], W[1], W[4], W[18]] + SB[W[4], W[1], W[4], W[19]] + 
   SB[W[4], W[1], W[4], W[20]] + SB[W[4], W[1], W[4], W[26]] + 
   SB[W[4], W[1], W[4], W[27]] + SB[W[4], W[1], W[4], W[28]] + 
   SB[W[4], W[1], W[4], W[29]] + SB[W[4], W[1], W[4], W[30]] + 
   3*SB[W[4], W[1], W[5], W[1]] - SB[W[4], W[1], W[5], W[2]] - 
   SB[W[4], W[1], W[5], W[3]] + SB[W[4], W[1], W[5], W[4]] - 
   3*SB[W[4], W[1], W[5], W[5]] - SB[W[4], W[1], W[5], W[16]] + 
   SB[W[4], W[1], W[5], W[17]] - SB[W[4], W[1], W[5], W[18]] + 
   SB[W[4], W[1], W[5], W[19]] + SB[W[4], W[1], W[5], W[20]] + 
   SB[W[4], W[1], W[5], W[26]] - SB[W[4], W[1], W[5], W[27]] - 
   SB[W[4], W[1], W[5], W[28]] - SB[W[4], W[1], W[5], W[29]] + 
   SB[W[4], W[1], W[5], W[30]] - 2*SB[W[4], W[1], W[11], W[2]] + 
   2*SB[W[4], W[1], W[11], W[16]] + 2*SB[W[4], W[1], W[13], W[5]] - 
   2*SB[W[4], W[1], W[13], W[20]] + 2*SB[W[4], W[1], W[14], W[5]] - 
   2*SB[W[4], W[1], W[14], W[19]] - SB[W[4], W[1], W[16], W[1]] - 
   SB[W[4], W[1], W[16], W[2]] - SB[W[4], W[1], W[16], W[3]] - 
   SB[W[4], W[1], W[16], W[4]] - SB[W[4], W[1], W[16], W[5]] + 
   4*SB[W[4], W[1], W[16], W[9]] + SB[W[4], W[1], W[16], W[16]] - 
   SB[W[4], W[1], W[16], W[17]] + SB[W[4], W[1], W[16], W[18]] + 
   SB[W[4], W[1], W[16], W[19]] - SB[W[4], W[1], W[16], W[20]] - 
   SB[W[4], W[1], W[16], W[26]] + SB[W[4], W[1], W[16], W[27]] + 
   SB[W[4], W[1], W[16], W[28]] - SB[W[4], W[1], W[16], W[29]] + 
   SB[W[4], W[1], W[16], W[30]] - SB[W[4], W[1], W[30], W[1]] - 
   SB[W[4], W[1], W[30], W[2]] - SB[W[4], W[1], W[30], W[3]] - 
   SB[W[4], W[1], W[30], W[4]] - SB[W[4], W[1], W[30], W[5]] + 
   SB[W[4], W[1], W[30], W[16]] + SB[W[4], W[1], W[30], W[17]] + 
   SB[W[4], W[1], W[30], W[18]] + SB[W[4], W[1], W[30], W[19]] + 
   SB[W[4], W[1], W[30], W[20]] + SB[W[4], W[1], W[30], W[26]] + 
   SB[W[4], W[1], W[30], W[27]] + SB[W[4], W[1], W[30], W[28]] + 
   SB[W[4], W[1], W[30], W[29]] + SB[W[4], W[1], W[30], W[30]] + 
   2*SB[W[4], W[2], W[1], W[1]] + 2*SB[W[4], W[2], W[1], W[2]] - 
   2*SB[W[4], W[2], W[1], W[4]] - 2*SB[W[4], W[2], W[1], W[16]] - 
   2*SB[W[4], W[2], W[1], W[30]] + 2*SB[W[4], W[2], W[2], W[1]] + 
   2*SB[W[4], W[2], W[2], W[3]] - 2*SB[W[4], W[2], W[2], W[4]] - 
   2*SB[W[4], W[2], W[2], W[5]] - 2*SB[W[4], W[2], W[2], W[30]] - 
   SB[W[4], W[2], W[3], W[1]] + 3*SB[W[4], W[2], W[3], W[2]] - 
   3*SB[W[4], W[2], W[3], W[3]] + SB[W[4], W[2], W[3], W[4]] - 
   SB[W[4], W[2], W[3], W[5]] - SB[W[4], W[2], W[3], W[16]] + 
   SB[W[4], W[2], W[3], W[17]] + SB[W[4], W[2], W[3], W[18]] - 
   SB[W[4], W[2], W[3], W[19]] + SB[W[4], W[2], W[3], W[20]] - 
   SB[W[4], W[2], W[3], W[26]] - SB[W[4], W[2], W[3], W[27]] - 
   SB[W[4], W[2], W[3], W[28]] + SB[W[4], W[2], W[3], W[29]] + 
   SB[W[4], W[2], W[3], W[30]] - SB[W[4], W[2], W[4], W[1]] - 
   SB[W[4], W[2], W[4], W[2]] - SB[W[4], W[2], W[4], W[3]] + 
   3*SB[W[4], W[2], W[4], W[4]] + 3*SB[W[4], W[2], W[4], W[5]] - 
   4*SB[W[4], W[2], W[4], W[7]] - 4*SB[W[4], W[2], W[4], W[9]] + 
   SB[W[4], W[2], W[4], W[16]] + SB[W[4], W[2], W[4], W[17]] + 
   SB[W[4], W[2], W[4], W[18]] + SB[W[4], W[2], W[4], W[19]] + 
   SB[W[4], W[2], W[4], W[20]] + SB[W[4], W[2], W[4], W[26]] + 
   SB[W[4], W[2], W[4], W[27]] + SB[W[4], W[2], W[4], W[28]] + 
   SB[W[4], W[2], W[4], W[29]] + SB[W[4], W[2], W[4], W[30]] + 
   SB[W[4], W[2], W[5], W[1]] - 3*SB[W[4], W[2], W[5], W[2]] - 
   SB[W[4], W[2], W[5], W[3]] + SB[W[4], W[2], W[5], W[4]] + 
   SB[W[4], W[2], W[5], W[5]] + 4*SB[W[4], W[2], W[5], W[7]] - 
   SB[W[4], W[2], W[5], W[16]] + SB[W[4], W[2], W[5], W[17]] - 
   SB[W[4], W[2], W[5], W[18]] - SB[W[4], W[2], W[5], W[19]] - 
   SB[W[4], W[2], W[5], W[20]] + SB[W[4], W[2], W[5], W[26]] - 
   SB[W[4], W[2], W[5], W[27]] - SB[W[4], W[2], W[5], W[28]] - 
   SB[W[4], W[2], W[5], W[29]] + SB[W[4], W[2], W[5], W[30]] + 
   2*SB[W[4], W[2], W[11], W[3]] - 2*SB[W[4], W[2], W[11], W[18]] + 
   2*SB[W[4], W[2], W[12], W[3]] - 2*SB[W[4], W[2], W[12], W[17]] - 
   2*SB[W[4], W[2], W[14], W[1]] + 2*SB[W[4], W[2], W[14], W[16]] - 
   SB[W[4], W[2], W[16], W[1]] - SB[W[4], W[2], W[16], W[2]] - 
   SB[W[4], W[2], W[16], W[3]] - SB[W[4], W[2], W[16], W[4]] - 
   SB[W[4], W[2], W[16], W[5]] + 4*SB[W[4], W[2], W[16], W[9]] + 
   SB[W[4], W[2], W[16], W[16]] - SB[W[4], W[2], W[16], W[17]] + 
   SB[W[4], W[2], W[16], W[18]] + SB[W[4], W[2], W[16], W[19]] - 
   SB[W[4], W[2], W[16], W[20]] - SB[W[4], W[2], W[16], W[26]] + 
   SB[W[4], W[2], W[16], W[27]] + SB[W[4], W[2], W[16], W[28]] - 
   SB[W[4], W[2], W[16], W[29]] + SB[W[4], W[2], W[16], W[30]] - 
   SB[W[4], W[2], W[30], W[1]] - SB[W[4], W[2], W[30], W[2]] - 
   SB[W[4], W[2], W[30], W[3]] - SB[W[4], W[2], W[30], W[4]] - 
   SB[W[4], W[2], W[30], W[5]] + SB[W[4], W[2], W[30], W[16]] + 
   SB[W[4], W[2], W[30], W[17]] + SB[W[4], W[2], W[30], W[18]] + 
   SB[W[4], W[2], W[30], W[19]] + SB[W[4], W[2], W[30], W[20]] + 
   SB[W[4], W[2], W[30], W[26]] + SB[W[4], W[2], W[30], W[27]] + 
   SB[W[4], W[2], W[30], W[28]] + SB[W[4], W[2], W[30], W[29]] + 
   SB[W[4], W[2], W[30], W[30]] - 3*SB[W[4], W[3], W[1], W[1]] + 
   SB[W[4], W[3], W[1], W[2]] + SB[W[4], W[3], W[1], W[3]] + 
   SB[W[4], W[3], W[1], W[4]] + SB[W[4], W[3], W[1], W[5]] + 
   4*SB[W[4], W[3], W[1], W[6]] - SB[W[4], W[3], W[1], W[16]] - 
   SB[W[4], W[3], W[1], W[17]] - SB[W[4], W[3], W[1], W[18]] - 
   SB[W[4], W[3], W[1], W[19]] - SB[W[4], W[3], W[1], W[20]] - 
   SB[W[4], W[3], W[1], W[26]] - SB[W[4], W[3], W[1], W[27]] - 
   SB[W[4], W[3], W[1], W[28]] + SB[W[4], W[3], W[1], W[29]] + 
   SB[W[4], W[3], W[1], W[30]] - SB[W[4], W[3], W[2], W[1]] + 
   3*SB[W[4], W[3], W[2], W[2]] - 3*SB[W[4], W[3], W[2], W[3]] + 
   SB[W[4], W[3], W[2], W[4]] - SB[W[4], W[3], W[2], W[5]] - 
   SB[W[4], W[3], W[2], W[16]] + SB[W[4], W[3], W[2], W[17]] + 
   SB[W[4], W[3], W[2], W[18]] - SB[W[4], W[3], W[2], W[19]] + 
   SB[W[4], W[3], W[2], W[20]] - SB[W[4], W[3], W[2], W[26]] - 
   SB[W[4], W[3], W[2], W[27]] - SB[W[4], W[3], W[2], W[28]] + 
   SB[W[4], W[3], W[2], W[29]] + SB[W[4], W[3], W[2], W[30]] + 
   2*SB[W[4], W[3], W[3], W[1]] - 2*SB[W[4], W[3], W[3], W[2]] - 
   2*SB[W[4], W[3], W[3], W[4]] + 2*SB[W[4], W[3], W[3], W[5]] + 
   2*SB[W[4], W[3], W[3], W[27]] + 2*SB[W[4], W[3], W[4], W[1]] + 
   2*SB[W[4], W[3], W[4], W[2]] - 2*SB[W[4], W[3], W[4], W[3]] - 
   2*SB[W[4], W[3], W[4], W[5]] + 2*SB[W[4], W[3], W[4], W[27]] - 
   SB[W[4], W[3], W[5], W[1]] - SB[W[4], W[3], W[5], W[2]] + 
   SB[W[4], W[3], W[5], W[3]] - 3*SB[W[4], W[3], W[5], W[4]] + 
   3*SB[W[4], W[3], W[5], W[5]] + SB[W[4], W[3], W[5], W[16]] - 
   SB[W[4], W[3], W[5], W[17]] + SB[W[4], W[3], W[5], W[18]] + 
   SB[W[4], W[3], W[5], W[19]] - SB[W[4], W[3], W[5], W[20]] - 
   SB[W[4], W[3], W[5], W[26]] - SB[W[4], W[3], W[5], W[27]] - 
   SB[W[4], W[3], W[5], W[28]] + SB[W[4], W[3], W[5], W[29]] + 
   SB[W[4], W[3], W[5], W[30]] - 2*SB[W[4], W[3], W[11], W[2]] + 
   2*SB[W[4], W[3], W[11], W[16]] - 2*SB[W[4], W[3], W[13], W[5]] + 
   2*SB[W[4], W[3], W[13], W[20]] - 2*SB[W[4], W[3], W[14], W[2]] + 
   2*SB[W[4], W[3], W[14], W[4]] + 2*SB[W[4], W[3], W[14], W[28]] - 
   2*SB[W[4], W[3], W[14], W[30]] + 2*SB[W[4], W[3], W[15], W[3]] - 
   2*SB[W[4], W[3], W[15], W[5]] + 2*SB[W[4], W[3], W[15], W[26]] - 
   2*SB[W[4], W[3], W[15], W[29]] + SB[W[4], W[3], W[18], W[1]] + 
   SB[W[4], W[3], W[18], W[2]] + SB[W[4], W[3], W[18], W[3]] + 
   SB[W[4], W[3], W[18], W[4]] + SB[W[4], W[3], W[18], W[5]] - 
   4*SB[W[4], W[3], W[18], W[6]] - SB[W[4], W[3], W[18], W[16]] + 
   SB[W[4], W[3], W[18], W[17]] - SB[W[4], W[3], W[18], W[18]] + 
   SB[W[4], W[3], W[18], W[19]] - SB[W[4], W[3], W[18], W[20]] + 
   SB[W[4], W[3], W[18], W[26]] - SB[W[4], W[3], W[18], W[27]] + 
   SB[W[4], W[3], W[18], W[28]] - SB[W[4], W[3], W[18], W[29]] - 
   SB[W[4], W[3], W[18], W[30]] + SB[W[4], W[3], W[27], W[1]] + 
   SB[W[4], W[3], W[27], W[2]] + SB[W[4], W[3], W[27], W[3]] + 
   SB[W[4], W[3], W[27], W[4]] + SB[W[4], W[3], W[27], W[5]] - 
   SB[W[4], W[3], W[27], W[16]] - SB[W[4], W[3], W[27], W[17]] - 
   SB[W[4], W[3], W[27], W[18]] - SB[W[4], W[3], W[27], W[19]] - 
   SB[W[4], W[3], W[27], W[20]] - SB[W[4], W[3], W[27], W[26]] - 
   SB[W[4], W[3], W[27], W[27]] - SB[W[4], W[3], W[27], W[28]] - 
   SB[W[4], W[3], W[27], W[29]] - SB[W[4], W[3], W[27], W[30]] - 
   4*SB[W[4], W[4], W[1], W[1]] - 4*SB[W[4], W[4], W[1], W[2]] + 
   2*SB[W[4], W[4], W[1], W[3]] + 2*SB[W[4], W[4], W[1], W[4]] + 
   2*SB[W[4], W[4], W[1], W[5]] + 2*SB[W[4], W[4], W[1], W[16]] - 
   2*SB[W[4], W[4], W[1], W[30]] - 4*SB[W[4], W[4], W[2], W[1]] - 
   4*SB[W[4], W[4], W[2], W[2]] + 2*SB[W[4], W[4], W[2], W[3]] + 
   2*SB[W[4], W[4], W[2], W[4]] + 2*SB[W[4], W[4], W[2], W[5]] + 
   2*SB[W[4], W[4], W[2], W[16]] - 2*SB[W[4], W[4], W[2], W[30]] + 
   2*SB[W[4], W[4], W[3], W[1]] + 2*SB[W[4], W[4], W[3], W[2]] - 
   2*SB[W[4], W[4], W[3], W[3]] - 2*SB[W[4], W[4], W[3], W[5]] + 
   2*SB[W[4], W[4], W[3], W[27]] + 2*SB[W[4], W[4], W[5], W[1]] + 
   2*SB[W[4], W[4], W[5], W[2]] - 2*SB[W[4], W[4], W[5], W[3]] - 
   2*SB[W[4], W[4], W[5], W[5]] + 2*SB[W[4], W[4], W[5], W[28]] + 
   2*SB[W[4], W[4], W[11], W[1]] + 2*SB[W[4], W[4], W[11], W[2]] - 
   2*SB[W[4], W[4], W[11], W[4]] - 2*SB[W[4], W[4], W[11], W[16]] - 
   2*SB[W[4], W[4], W[11], W[27]] + 2*SB[W[4], W[4], W[11], W[30]] + 
   2*SB[W[4], W[4], W[14], W[1]] + 2*SB[W[4], W[4], W[14], W[2]] - 
   2*SB[W[4], W[4], W[14], W[4]] - 2*SB[W[4], W[4], W[14], W[16]] - 
   2*SB[W[4], W[4], W[14], W[28]] + 2*SB[W[4], W[4], W[14], W[30]] + 
   3*SB[W[4], W[5], W[1], W[1]] - SB[W[4], W[5], W[1], W[2]] - 
   SB[W[4], W[5], W[1], W[3]] + SB[W[4], W[5], W[1], W[4]] - 
   3*SB[W[4], W[5], W[1], W[5]] - SB[W[4], W[5], W[1], W[16]] + 
   SB[W[4], W[5], W[1], W[17]] - SB[W[4], W[5], W[1], W[18]] + 
   SB[W[4], W[5], W[1], W[19]] + SB[W[4], W[5], W[1], W[20]] + 
   SB[W[4], W[5], W[1], W[26]] - SB[W[4], W[5], W[1], W[27]] - 
   SB[W[4], W[5], W[1], W[28]] - SB[W[4], W[5], W[1], W[29]] + 
   SB[W[4], W[5], W[1], W[30]] + SB[W[4], W[5], W[2], W[1]] - 
   3*SB[W[4], W[5], W[2], W[2]] + SB[W[4], W[5], W[2], W[3]] + 
   SB[W[4], W[5], W[2], W[4]] + SB[W[4], W[5], W[2], W[5]] + 
   4*SB[W[4], W[5], W[2], W[7]] - SB[W[4], W[5], W[2], W[16]] - 
   SB[W[4], W[5], W[2], W[17]] - SB[W[4], W[5], W[2], W[18]] - 
   SB[W[4], W[5], W[2], W[19]] - SB[W[4], W[5], W[2], W[20]] + 
   SB[W[4], W[5], W[2], W[26]] - SB[W[4], W[5], W[2], W[27]] - 
   SB[W[4], W[5], W[2], W[28]] - SB[W[4], W[5], W[2], W[29]] + 
   SB[W[4], W[5], W[2], W[30]] - SB[W[4], W[5], W[3], W[1]] - 
   SB[W[4], W[5], W[3], W[2]] + 3*SB[W[4], W[5], W[3], W[3]] - 
   3*SB[W[4], W[5], W[3], W[4]] + SB[W[4], W[5], W[3], W[5]] + 
   SB[W[4], W[5], W[3], W[16]] - SB[W[4], W[5], W[3], W[17]] + 
   SB[W[4], W[5], W[3], W[18]] + SB[W[4], W[5], W[3], W[19]] - 
   SB[W[4], W[5], W[3], W[20]] + SB[W[4], W[5], W[3], W[26]] - 
   SB[W[4], W[5], W[3], W[27]] - SB[W[4], W[5], W[3], W[28]] - 
   SB[W[4], W[5], W[3], W[29]] + SB[W[4], W[5], W[3], W[30]] + 
   2*SB[W[4], W[5], W[4], W[1]] + 2*SB[W[4], W[5], W[4], W[2]] - 
   2*SB[W[4], W[5], W[4], W[3]] - 2*SB[W[4], W[5], W[4], W[5]] + 
   2*SB[W[4], W[5], W[4], W[28]] - 2*SB[W[4], W[5], W[5], W[1]] + 
   2*SB[W[4], W[5], W[5], W[2]] + 2*SB[W[4], W[5], W[5], W[3]] - 
   2*SB[W[4], W[5], W[5], W[4]] + 2*SB[W[4], W[5], W[5], W[28]] - 
   2*SB[W[4], W[5], W[11], W[1]] + 2*SB[W[4], W[5], W[11], W[4]] + 
   2*SB[W[4], W[5], W[11], W[27]] - 2*SB[W[4], W[5], W[11], W[30]] - 
   2*SB[W[4], W[5], W[12], W[3]] + 2*SB[W[4], W[5], W[12], W[17]] - 
   2*SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[16]] - 
   2*SB[W[4], W[5], W[15], W[3]] + 2*SB[W[4], W[5], W[15], W[5]] - 
   2*SB[W[4], W[5], W[15], W[26]] + 2*SB[W[4], W[5], W[15], W[29]] + 
   SB[W[4], W[5], W[19], W[1]] + SB[W[4], W[5], W[19], W[2]] + 
   SB[W[4], W[5], W[19], W[3]] + SB[W[4], W[5], W[19], W[4]] + 
   SB[W[4], W[5], W[19], W[5]] - 4*SB[W[4], W[5], W[19], W[7]] - 
   SB[W[4], W[5], W[19], W[16]] - SB[W[4], W[5], W[19], W[17]] + 
   SB[W[4], W[5], W[19], W[18]] - SB[W[4], W[5], W[19], W[19]] + 
   SB[W[4], W[5], W[19], W[20]] - SB[W[4], W[5], W[19], W[26]] + 
   SB[W[4], W[5], W[19], W[27]] - SB[W[4], W[5], W[19], W[28]] + 
   SB[W[4], W[5], W[19], W[29]] - SB[W[4], W[5], W[19], W[30]] + 
   SB[W[4], W[5], W[28], W[1]] + SB[W[4], W[5], W[28], W[2]] + 
   SB[W[4], W[5], W[28], W[3]] + SB[W[4], W[5], W[28], W[4]] + 
   SB[W[4], W[5], W[28], W[5]] - SB[W[4], W[5], W[28], W[16]] - 
   SB[W[4], W[5], W[28], W[17]] - SB[W[4], W[5], W[28], W[18]] - 
   SB[W[4], W[5], W[28], W[19]] - SB[W[4], W[5], W[28], W[20]] - 
   SB[W[4], W[5], W[28], W[26]] - SB[W[4], W[5], W[28], W[27]] - 
   SB[W[4], W[5], W[28], W[28]] - SB[W[4], W[5], W[28], W[29]] - 
   SB[W[4], W[5], W[28], W[30]] + 3*SB[W[4], W[11], W[1], W[1]] + 
   SB[W[4], W[11], W[1], W[2]] + SB[W[4], W[11], W[1], W[3]] + 
   SB[W[4], W[11], W[1], W[4]] - 3*SB[W[4], W[11], W[1], W[5]] - 
   4*SB[W[4], W[11], W[1], W[6]] - 4*SB[W[4], W[11], W[1], W[9]] + 
   SB[W[4], W[11], W[1], W[16]] + SB[W[4], W[11], W[1], W[17]] + 
   SB[W[4], W[11], W[1], W[18]] + SB[W[4], W[11], W[1], W[19]] + 
   SB[W[4], W[11], W[1], W[20]] + SB[W[4], W[11], W[1], W[26]] + 
   SB[W[4], W[11], W[1], W[27]] + SB[W[4], W[11], W[1], W[28]] + 
   SB[W[4], W[11], W[1], W[29]] + 3*SB[W[4], W[11], W[1], W[30]] - 
   SB[W[4], W[11], W[2], W[1]] - SB[W[4], W[11], W[2], W[2]] + 
   SB[W[4], W[11], W[2], W[3]] - SB[W[4], W[11], W[2], W[4]] - 
   SB[W[4], W[11], W[2], W[5]] + 4*SB[W[4], W[11], W[2], W[9]] + 
   SB[W[4], W[11], W[2], W[16]] - SB[W[4], W[11], W[2], W[17]] - 
   SB[W[4], W[11], W[2], W[18]] + SB[W[4], W[11], W[2], W[19]] - 
   SB[W[4], W[11], W[2], W[20]] - SB[W[4], W[11], W[2], W[26]] + 
   SB[W[4], W[11], W[2], W[27]] + SB[W[4], W[11], W[2], W[28]] - 
   SB[W[4], W[11], W[2], W[29]] + SB[W[4], W[11], W[2], W[30]] + 
   SB[W[4], W[11], W[3], W[1]] - SB[W[4], W[11], W[3], W[2]] + 
   SB[W[4], W[11], W[3], W[3]] + SB[W[4], W[11], W[3], W[4]] + 
   SB[W[4], W[11], W[3], W[5]] - 4*SB[W[4], W[11], W[3], W[6]] + 
   SB[W[4], W[11], W[3], W[16]] + SB[W[4], W[11], W[3], W[17]] - 
   SB[W[4], W[11], W[3], W[18]] + SB[W[4], W[11], W[3], W[19]] - 
   SB[W[4], W[11], W[3], W[20]] + SB[W[4], W[11], W[3], W[26]] - 
   SB[W[4], W[11], W[3], W[27]] + SB[W[4], W[11], W[3], W[28]] - 
   SB[W[4], W[11], W[3], W[29]] - SB[W[4], W[11], W[3], W[30]] - 
   SB[W[4], W[11], W[4], W[1]] - SB[W[4], W[11], W[4], W[2]] - 
   SB[W[4], W[11], W[4], W[3]] - 3*SB[W[4], W[11], W[4], W[4]] + 
   3*SB[W[4], W[11], W[4], W[5]] + 4*SB[W[4], W[11], W[4], W[6]] + 
   4*SB[W[4], W[11], W[4], W[9]] - SB[W[4], W[11], W[4], W[16]] - 
   SB[W[4], W[11], W[4], W[17]] - SB[W[4], W[11], W[4], W[18]] - 
   SB[W[4], W[11], W[4], W[19]] - SB[W[4], W[11], W[4], W[20]] - 
   SB[W[4], W[11], W[4], W[26]] - 3*SB[W[4], W[11], W[4], W[27]] - 
   SB[W[4], W[11], W[4], W[28]] - SB[W[4], W[11], W[4], W[29]] - 
   SB[W[4], W[11], W[4], W[30]] - 2*SB[W[4], W[11], W[5], W[1]] + 
   2*SB[W[4], W[11], W[5], W[4]] + 2*SB[W[4], W[11], W[5], W[27]] - 
   2*SB[W[4], W[11], W[5], W[30]] + 2*SB[W[4], W[11], W[11], W[2]] - 
   2*SB[W[4], W[11], W[11], W[3]] - 2*SB[W[4], W[11], W[11], W[16]] + 
   2*SB[W[4], W[11], W[11], W[18]] + SB[W[4], W[11], W[16], W[1]] + 
   SB[W[4], W[11], W[16], W[2]] + SB[W[4], W[11], W[16], W[3]] + 
   SB[W[4], W[11], W[16], W[4]] + SB[W[4], W[11], W[16], W[5]] - 
   4*SB[W[4], W[11], W[16], W[9]] - SB[W[4], W[11], W[16], W[16]] + 
   SB[W[4], W[11], W[16], W[17]] - SB[W[4], W[11], W[16], W[18]] - 
   SB[W[4], W[11], W[16], W[19]] + SB[W[4], W[11], W[16], W[20]] + 
   SB[W[4], W[11], W[16], W[26]] - SB[W[4], W[11], W[16], W[27]] - 
   SB[W[4], W[11], W[16], W[28]] + SB[W[4], W[11], W[16], W[29]] - 
   SB[W[4], W[11], W[16], W[30]] - SB[W[4], W[11], W[18], W[1]] - 
   SB[W[4], W[11], W[18], W[2]] - SB[W[4], W[11], W[18], W[3]] - 
   SB[W[4], W[11], W[18], W[4]] - SB[W[4], W[11], W[18], W[5]] + 
   4*SB[W[4], W[11], W[18], W[6]] + SB[W[4], W[11], W[18], W[16]] - 
   SB[W[4], W[11], W[18], W[17]] + SB[W[4], W[11], W[18], W[18]] - 
   SB[W[4], W[11], W[18], W[19]] + SB[W[4], W[11], W[18], W[20]] - 
   SB[W[4], W[11], W[18], W[26]] + SB[W[4], W[11], W[18], W[27]] - 
   SB[W[4], W[11], W[18], W[28]] + SB[W[4], W[11], W[18], W[29]] + 
   SB[W[4], W[11], W[18], W[30]] - SB[W[4], W[11], W[27], W[1]] - 
   SB[W[4], W[11], W[27], W[2]] - SB[W[4], W[11], W[27], W[3]] - 
   SB[W[4], W[11], W[27], W[4]] - SB[W[4], W[11], W[27], W[5]] + 
   SB[W[4], W[11], W[27], W[16]] + SB[W[4], W[11], W[27], W[17]] + 
   SB[W[4], W[11], W[27], W[18]] + SB[W[4], W[11], W[27], W[19]] + 
   SB[W[4], W[11], W[27], W[20]] + SB[W[4], W[11], W[27], W[26]] + 
   SB[W[4], W[11], W[27], W[27]] + SB[W[4], W[11], W[27], W[28]] + 
   SB[W[4], W[11], W[27], W[29]] + SB[W[4], W[11], W[27], W[30]] + 
   SB[W[4], W[11], W[30], W[1]] + SB[W[4], W[11], W[30], W[2]] + 
   SB[W[4], W[11], W[30], W[3]] + SB[W[4], W[11], W[30], W[4]] + 
   SB[W[4], W[11], W[30], W[5]] - SB[W[4], W[11], W[30], W[16]] - 
   SB[W[4], W[11], W[30], W[17]] - SB[W[4], W[11], W[30], W[18]] - 
   SB[W[4], W[11], W[30], W[19]] - SB[W[4], W[11], W[30], W[20]] - 
   SB[W[4], W[11], W[30], W[26]] - SB[W[4], W[11], W[30], W[27]] - 
   SB[W[4], W[11], W[30], W[28]] - SB[W[4], W[11], W[30], W[29]] - 
   SB[W[4], W[11], W[30], W[30]] - SB[W[4], W[14], W[1], W[1]] - 
   SB[W[4], W[14], W[1], W[2]] - SB[W[4], W[14], W[1], W[3]] - 
   SB[W[4], W[14], W[1], W[4]] + SB[W[4], W[14], W[1], W[5]] + 
   4*SB[W[4], W[14], W[1], W[9]] + SB[W[4], W[14], W[1], W[16]] - 
   SB[W[4], W[14], W[1], W[17]] + SB[W[4], W[14], W[1], W[18]] - 
   SB[W[4], W[14], W[1], W[19]] - SB[W[4], W[14], W[1], W[20]] - 
   SB[W[4], W[14], W[1], W[26]] + SB[W[4], W[14], W[1], W[27]] + 
   SB[W[4], W[14], W[1], W[28]] - SB[W[4], W[14], W[1], W[29]] + 
   SB[W[4], W[14], W[1], W[30]] + SB[W[4], W[14], W[2], W[1]] + 
   3*SB[W[4], W[14], W[2], W[2]] - 3*SB[W[4], W[14], W[2], W[3]] + 
   SB[W[4], W[14], W[2], W[4]] + SB[W[4], W[14], W[2], W[5]] - 
   4*SB[W[4], W[14], W[2], W[7]] - 4*SB[W[4], W[14], W[2], W[9]] + 
   SB[W[4], W[14], W[2], W[16]] + SB[W[4], W[14], W[2], W[17]] + 
   SB[W[4], W[14], W[2], W[18]] + SB[W[4], W[14], W[2], W[19]] + 
   SB[W[4], W[14], W[2], W[20]] + SB[W[4], W[14], W[2], W[26]] + 
   SB[W[4], W[14], W[2], W[27]] + SB[W[4], W[14], W[2], W[28]] + 
   SB[W[4], W[14], W[2], W[29]] + 3*SB[W[4], W[14], W[2], W[30]] - 
   2*SB[W[4], W[14], W[3], W[2]] + 2*SB[W[4], W[14], W[3], W[4]] + 
   2*SB[W[4], W[14], W[3], W[28]] - 2*SB[W[4], W[14], W[3], W[30]] - 
   SB[W[4], W[14], W[4], W[1]] - SB[W[4], W[14], W[4], W[2]] + 
   3*SB[W[4], W[14], W[4], W[3]] - 3*SB[W[4], W[14], W[4], W[4]] - 
   SB[W[4], W[14], W[4], W[5]] + 4*SB[W[4], W[14], W[4], W[7]] + 
   4*SB[W[4], W[14], W[4], W[9]] - SB[W[4], W[14], W[4], W[16]] - 
   SB[W[4], W[14], W[4], W[17]] - SB[W[4], W[14], W[4], W[18]] - 
   SB[W[4], W[14], W[4], W[19]] - SB[W[4], W[14], W[4], W[20]] - 
   SB[W[4], W[14], W[4], W[26]] - SB[W[4], W[14], W[4], W[27]] - 
   3*SB[W[4], W[14], W[4], W[28]] - SB[W[4], W[14], W[4], W[29]] - 
   SB[W[4], W[14], W[4], W[30]] - SB[W[4], W[14], W[5], W[1]] + 
   SB[W[4], W[14], W[5], W[2]] + SB[W[4], W[14], W[5], W[3]] + 
   SB[W[4], W[14], W[5], W[4]] + SB[W[4], W[14], W[5], W[5]] - 
   4*SB[W[4], W[14], W[5], W[7]] + SB[W[4], W[14], W[5], W[16]] - 
   SB[W[4], W[14], W[5], W[17]] + SB[W[4], W[14], W[5], W[18]] - 
   SB[W[4], W[14], W[5], W[19]] + SB[W[4], W[14], W[5], W[20]] - 
   SB[W[4], W[14], W[5], W[26]] + SB[W[4], W[14], W[5], W[27]] - 
   SB[W[4], W[14], W[5], W[28]] + SB[W[4], W[14], W[5], W[29]] - 
   SB[W[4], W[14], W[5], W[30]] + 2*SB[W[4], W[14], W[14], W[1]] - 
   2*SB[W[4], W[14], W[14], W[5]] - 2*SB[W[4], W[14], W[14], W[16]] + 
   2*SB[W[4], W[14], W[14], W[19]] + SB[W[4], W[14], W[16], W[1]] + 
   SB[W[4], W[14], W[16], W[2]] + SB[W[4], W[14], W[16], W[3]] + 
   SB[W[4], W[14], W[16], W[4]] + SB[W[4], W[14], W[16], W[5]] - 
   4*SB[W[4], W[14], W[16], W[9]] - SB[W[4], W[14], W[16], W[16]] + 
   SB[W[4], W[14], W[16], W[17]] - SB[W[4], W[14], W[16], W[18]] - 
   SB[W[4], W[14], W[16], W[19]] + SB[W[4], W[14], W[16], W[20]] + 
   SB[W[4], W[14], W[16], W[26]] - SB[W[4], W[14], W[16], W[27]] - 
   SB[W[4], W[14], W[16], W[28]] + SB[W[4], W[14], W[16], W[29]] - 
   SB[W[4], W[14], W[16], W[30]] - SB[W[4], W[14], W[19], W[1]] - 
   SB[W[4], W[14], W[19], W[2]] - SB[W[4], W[14], W[19], W[3]] - 
   SB[W[4], W[14], W[19], W[4]] - SB[W[4], W[14], W[19], W[5]] + 
   4*SB[W[4], W[14], W[19], W[7]] + SB[W[4], W[14], W[19], W[16]] + 
   SB[W[4], W[14], W[19], W[17]] - SB[W[4], W[14], W[19], W[18]] + 
   SB[W[4], W[14], W[19], W[19]] - SB[W[4], W[14], W[19], W[20]] + 
   SB[W[4], W[14], W[19], W[26]] - SB[W[4], W[14], W[19], W[27]] + 
   SB[W[4], W[14], W[19], W[28]] - SB[W[4], W[14], W[19], W[29]] + 
   SB[W[4], W[14], W[19], W[30]] - SB[W[4], W[14], W[28], W[1]] - 
   SB[W[4], W[14], W[28], W[2]] - SB[W[4], W[14], W[28], W[3]] - 
   SB[W[4], W[14], W[28], W[4]] - SB[W[4], W[14], W[28], W[5]] + 
   SB[W[4], W[14], W[28], W[16]] + SB[W[4], W[14], W[28], W[17]] + 
   SB[W[4], W[14], W[28], W[18]] + SB[W[4], W[14], W[28], W[19]] + 
   SB[W[4], W[14], W[28], W[20]] + SB[W[4], W[14], W[28], W[26]] + 
   SB[W[4], W[14], W[28], W[27]] + SB[W[4], W[14], W[28], W[28]] + 
   SB[W[4], W[14], W[28], W[29]] + SB[W[4], W[14], W[28], W[30]] + 
   SB[W[4], W[14], W[30], W[1]] + SB[W[4], W[14], W[30], W[2]] + 
   SB[W[4], W[14], W[30], W[3]] + SB[W[4], W[14], W[30], W[4]] + 
   SB[W[4], W[14], W[30], W[5]] - SB[W[4], W[14], W[30], W[16]] - 
   SB[W[4], W[14], W[30], W[17]] - SB[W[4], W[14], W[30], W[18]] - 
   SB[W[4], W[14], W[30], W[19]] - SB[W[4], W[14], W[30], W[20]] - 
   SB[W[4], W[14], W[30], W[26]] - SB[W[4], W[14], W[30], W[27]] - 
   SB[W[4], W[14], W[30], W[28]] - SB[W[4], W[14], W[30], W[29]] - 
   SB[W[4], W[14], W[30], W[30]] - 2*SB[W[5], W[1], W[1], W[2]] + 
   2*SB[W[5], W[1], W[1], W[3]] + 2*SB[W[5], W[1], W[1], W[4]] - 
   2*SB[W[5], W[1], W[1], W[5]] + 2*SB[W[5], W[1], W[1], W[29]] - 
   3*SB[W[5], W[1], W[2], W[1]] + 3*SB[W[5], W[1], W[2], W[2]] - 
   SB[W[5], W[1], W[2], W[3]] - SB[W[5], W[1], W[2], W[4]] + 
   SB[W[5], W[1], W[2], W[5]] + SB[W[5], W[1], W[2], W[16]] - 
   SB[W[5], W[1], W[2], W[17]] + SB[W[5], W[1], W[2], W[18]] - 
   SB[W[5], W[1], W[2], W[19]] + SB[W[5], W[1], W[2], W[20]] + 
   SB[W[5], W[1], W[2], W[26]] + SB[W[5], W[1], W[2], W[27]] - 
   SB[W[5], W[1], W[2], W[28]] - SB[W[5], W[1], W[2], W[29]] - 
   SB[W[5], W[1], W[2], W[30]] + SB[W[5], W[1], W[3], W[1]] + 
   SB[W[5], W[1], W[3], W[2]] - 3*SB[W[5], W[1], W[3], W[3]] + 
   SB[W[5], W[1], W[3], W[4]] + SB[W[5], W[1], W[3], W[5]] + 
   4*SB[W[5], W[1], W[3], W[8]] - SB[W[5], W[1], W[3], W[16]] - 
   SB[W[5], W[1], W[3], W[17]] - SB[W[5], W[1], W[3], W[18]] - 
   SB[W[5], W[1], W[3], W[19]] - SB[W[5], W[1], W[3], W[20]] + 
   SB[W[5], W[1], W[3], W[26]] + SB[W[5], W[1], W[3], W[27]] - 
   SB[W[5], W[1], W[3], W[28]] - SB[W[5], W[1], W[3], W[29]] - 
   SB[W[5], W[1], W[3], W[30]] + SB[W[5], W[1], W[4], W[1]] - 
   SB[W[5], W[1], W[4], W[2]] - SB[W[5], W[1], W[4], W[3]] + 
   3*SB[W[5], W[1], W[4], W[4]] - 3*SB[W[5], W[1], W[4], W[5]] - 
   SB[W[5], W[1], W[4], W[16]] + SB[W[5], W[1], W[4], W[17]] - 
   SB[W[5], W[1], W[4], W[18]] + SB[W[5], W[1], W[4], W[19]] + 
   SB[W[5], W[1], W[4], W[20]] + SB[W[5], W[1], W[4], W[26]] + 
   SB[W[5], W[1], W[4], W[27]] - SB[W[5], W[1], W[4], W[28]] - 
   SB[W[5], W[1], W[4], W[29]] - SB[W[5], W[1], W[4], W[30]] - 
   2*SB[W[5], W[1], W[5], W[1]] + 2*SB[W[5], W[1], W[5], W[2]] + 
   2*SB[W[5], W[1], W[5], W[3]] - 2*SB[W[5], W[1], W[5], W[4]] + 
   2*SB[W[5], W[1], W[5], W[29]] + 2*SB[W[5], W[1], W[11], W[1]] - 
   2*SB[W[5], W[1], W[11], W[4]] - 2*SB[W[5], W[1], W[11], W[27]] + 
   2*SB[W[5], W[1], W[11], W[30]] - 2*SB[W[5], W[1], W[12], W[2]] + 
   2*SB[W[5], W[1], W[12], W[5]] - 2*SB[W[5], W[1], W[12], W[26]] + 
   2*SB[W[5], W[1], W[12], W[28]] - 2*SB[W[5], W[1], W[13], W[4]] + 
   2*SB[W[5], W[1], W[13], W[18]] - 2*SB[W[5], W[1], W[15], W[2]] + 
   2*SB[W[5], W[1], W[15], W[17]] + SB[W[5], W[1], W[20], W[1]] + 
   SB[W[5], W[1], W[20], W[2]] + SB[W[5], W[1], W[20], W[3]] + 
   SB[W[5], W[1], W[20], W[4]] + SB[W[5], W[1], W[20], W[5]] - 
   4*SB[W[5], W[1], W[20], W[8]] + SB[W[5], W[1], W[20], W[16]] - 
   SB[W[5], W[1], W[20], W[17]] - SB[W[5], W[1], W[20], W[18]] + 
   SB[W[5], W[1], W[20], W[19]] - SB[W[5], W[1], W[20], W[20]] - 
   SB[W[5], W[1], W[20], W[26]] - SB[W[5], W[1], W[20], W[27]] + 
   SB[W[5], W[1], W[20], W[28]] - SB[W[5], W[1], W[20], W[29]] + 
   SB[W[5], W[1], W[20], W[30]] + SB[W[5], W[1], W[29], W[1]] + 
   SB[W[5], W[1], W[29], W[2]] + SB[W[5], W[1], W[29], W[3]] + 
   SB[W[5], W[1], W[29], W[4]] + SB[W[5], W[1], W[29], W[5]] - 
   SB[W[5], W[1], W[29], W[16]] - SB[W[5], W[1], W[29], W[17]] - 
   SB[W[5], W[1], W[29], W[18]] - SB[W[5], W[1], W[29], W[19]] - 
   SB[W[5], W[1], W[29], W[20]] - SB[W[5], W[1], W[29], W[26]] - 
   SB[W[5], W[1], W[29], W[27]] - SB[W[5], W[1], W[29], W[28]] - 
   SB[W[5], W[1], W[29], W[29]] - SB[W[5], W[1], W[29], W[30]] - 
   3*SB[W[5], W[2], W[1], W[1]] + 3*SB[W[5], W[2], W[1], W[2]] - 
   SB[W[5], W[2], W[1], W[3]] - SB[W[5], W[2], W[1], W[4]] + 
   SB[W[5], W[2], W[1], W[5]] + SB[W[5], W[2], W[1], W[16]] - 
   SB[W[5], W[2], W[1], W[17]] + SB[W[5], W[2], W[1], W[18]] - 
   SB[W[5], W[2], W[1], W[19]] + SB[W[5], W[2], W[1], W[20]] + 
   SB[W[5], W[2], W[1], W[26]] + SB[W[5], W[2], W[1], W[27]] - 
   SB[W[5], W[2], W[1], W[28]] - SB[W[5], W[2], W[1], W[29]] - 
   SB[W[5], W[2], W[1], W[30]] + 2*SB[W[5], W[2], W[2], W[1]] + 
   2*SB[W[5], W[2], W[2], W[3]] - 2*SB[W[5], W[2], W[2], W[4]] - 
   2*SB[W[5], W[2], W[2], W[5]] - 2*SB[W[5], W[2], W[2], W[26]] + 
   2*SB[W[5], W[2], W[3], W[2]] + 2*SB[W[5], W[2], W[3], W[3]] - 
   2*SB[W[5], W[2], W[3], W[5]] - 2*SB[W[5], W[2], W[3], W[17]] - 
   2*SB[W[5], W[2], W[3], W[26]] - SB[W[5], W[2], W[4], W[1]] - 
   3*SB[W[5], W[2], W[4], W[2]] + SB[W[5], W[2], W[4], W[3]] + 
   SB[W[5], W[2], W[4], W[4]] + SB[W[5], W[2], W[4], W[5]] + 
   4*SB[W[5], W[2], W[4], W[7]] + SB[W[5], W[2], W[4], W[16]] - 
   SB[W[5], W[2], W[4], W[17]] - SB[W[5], W[2], W[4], W[18]] - 
   SB[W[5], W[2], W[4], W[19]] - SB[W[5], W[2], W[4], W[20]] + 
   SB[W[5], W[2], W[4], W[26]] - SB[W[5], W[2], W[4], W[27]] - 
   SB[W[5], W[2], W[4], W[28]] - SB[W[5], W[2], W[4], W[29]] + 
   SB[W[5], W[2], W[4], W[30]] - SB[W[5], W[2], W[5], W[1]] - 
   SB[W[5], W[2], W[5], W[2]] - SB[W[5], W[2], W[5], W[3]] + 
   3*SB[W[5], W[2], W[5], W[4]] + 3*SB[W[5], W[2], W[5], W[5]] - 
   4*SB[W[5], W[2], W[5], W[7]] - 4*SB[W[5], W[2], W[5], W[10]] + 
   SB[W[5], W[2], W[5], W[16]] + SB[W[5], W[2], W[5], W[17]] + 
   SB[W[5], W[2], W[5], W[18]] + SB[W[5], W[2], W[5], W[19]] + 
   SB[W[5], W[2], W[5], W[20]] + SB[W[5], W[2], W[5], W[26]] + 
   SB[W[5], W[2], W[5], W[27]] + SB[W[5], W[2], W[5], W[28]] + 
   SB[W[5], W[2], W[5], W[29]] + SB[W[5], W[2], W[5], W[30]] - 
   2*SB[W[5], W[2], W[12], W[3]] + 2*SB[W[5], W[2], W[12], W[17]] + 
   2*SB[W[5], W[2], W[14], W[1]] - 2*SB[W[5], W[2], W[14], W[16]] + 
   2*SB[W[5], W[2], W[15], W[1]] - 2*SB[W[5], W[2], W[15], W[20]] - 
   SB[W[5], W[2], W[17], W[1]] - SB[W[5], W[2], W[17], W[2]] - 
   SB[W[5], W[2], W[17], W[3]] - SB[W[5], W[2], W[17], W[4]] - 
   SB[W[5], W[2], W[17], W[5]] + 4*SB[W[5], W[2], W[17], W[10]] - 
   SB[W[5], W[2], W[17], W[16]] + SB[W[5], W[2], W[17], W[17]] - 
   SB[W[5], W[2], W[17], W[18]] + SB[W[5], W[2], W[17], W[19]] + 
   SB[W[5], W[2], W[17], W[20]] + SB[W[5], W[2], W[17], W[26]] - 
   SB[W[5], W[2], W[17], W[27]] + SB[W[5], W[2], W[17], W[28]] + 
   SB[W[5], W[2], W[17], W[29]] - SB[W[5], W[2], W[17], W[30]] - 
   SB[W[5], W[2], W[26], W[1]] - SB[W[5], W[2], W[26], W[2]] - 
   SB[W[5], W[2], W[26], W[3]] - SB[W[5], W[2], W[26], W[4]] - 
   SB[W[5], W[2], W[26], W[5]] + SB[W[5], W[2], W[26], W[16]] + 
   SB[W[5], W[2], W[26], W[17]] + SB[W[5], W[2], W[26], W[18]] + 
   SB[W[5], W[2], W[26], W[19]] + SB[W[5], W[2], W[26], W[20]] + 
   SB[W[5], W[2], W[26], W[26]] + SB[W[5], W[2], W[26], W[27]] + 
   SB[W[5], W[2], W[26], W[28]] + SB[W[5], W[2], W[26], W[29]] + 
   SB[W[5], W[2], W[26], W[30]] + SB[W[5], W[3], W[1], W[1]] + 
   SB[W[5], W[3], W[1], W[2]] - 3*SB[W[5], W[3], W[1], W[3]] - 
   SB[W[5], W[3], W[1], W[4]] + SB[W[5], W[3], W[1], W[5]] + 
   4*SB[W[5], W[3], W[1], W[8]] - SB[W[5], W[3], W[1], W[16]] - 
   SB[W[5], W[3], W[1], W[17]] + SB[W[5], W[3], W[1], W[18]] - 
   SB[W[5], W[3], W[1], W[19]] - SB[W[5], W[3], W[1], W[20]] + 
   SB[W[5], W[3], W[1], W[26]] + SB[W[5], W[3], W[1], W[27]] - 
   SB[W[5], W[3], W[1], W[28]] - SB[W[5], W[3], W[1], W[29]] - 
   SB[W[5], W[3], W[1], W[30]] + 2*SB[W[5], W[3], W[2], W[2]] + 
   2*SB[W[5], W[3], W[2], W[3]] - 2*SB[W[5], W[3], W[2], W[5]] - 
   2*SB[W[5], W[3], W[2], W[17]] - 2*SB[W[5], W[3], W[2], W[26]] - 
   2*SB[W[5], W[3], W[3], W[1]] + 2*SB[W[5], W[3], W[3], W[2]] + 
   2*SB[W[5], W[3], W[3], W[4]] - 2*SB[W[5], W[3], W[3], W[5]] - 
   2*SB[W[5], W[3], W[3], W[26]] - SB[W[5], W[3], W[4], W[1]] - 
   SB[W[5], W[3], W[4], W[2]] + 3*SB[W[5], W[3], W[4], W[3]] - 
   3*SB[W[5], W[3], W[4], W[4]] + SB[W[5], W[3], W[4], W[5]] + 
   SB[W[5], W[3], W[4], W[16]] - SB[W[5], W[3], W[4], W[17]] + 
   SB[W[5], W[3], W[4], W[18]] + SB[W[5], W[3], W[4], W[19]] - 
   SB[W[5], W[3], W[4], W[20]] + SB[W[5], W[3], W[4], W[26]] - 
   SB[W[5], W[3], W[4], W[27]] - SB[W[5], W[3], W[4], W[28]] - 
   SB[W[5], W[3], W[4], W[29]] + SB[W[5], W[3], W[4], W[30]] + 
   3*SB[W[5], W[3], W[5], W[1]] - SB[W[5], W[3], W[5], W[2]] - 
   SB[W[5], W[3], W[5], W[3]] - SB[W[5], W[3], W[5], W[4]] + 
   3*SB[W[5], W[3], W[5], W[5]] - 4*SB[W[5], W[3], W[5], W[8]] - 
   4*SB[W[5], W[3], W[5], W[10]] + SB[W[5], W[3], W[5], W[16]] + 
   SB[W[5], W[3], W[5], W[17]] + SB[W[5], W[3], W[5], W[18]] + 
   SB[W[5], W[3], W[5], W[19]] + SB[W[5], W[3], W[5], W[20]] + 
   SB[W[5], W[3], W[5], W[26]] + SB[W[5], W[3], W[5], W[27]] + 
   SB[W[5], W[3], W[5], W[28]] + SB[W[5], W[3], W[5], W[29]] + 
   SB[W[5], W[3], W[5], W[30]] + 2*SB[W[5], W[3], W[12], W[4]] - 
   2*SB[W[5], W[3], W[12], W[19]] + 2*SB[W[5], W[3], W[13], W[4]] - 
   2*SB[W[5], W[3], W[13], W[18]] - 2*SB[W[5], W[3], W[15], W[2]] + 
   2*SB[W[5], W[3], W[15], W[17]] - SB[W[5], W[3], W[17], W[1]] - 
   SB[W[5], W[3], W[17], W[2]] - SB[W[5], W[3], W[17], W[3]] - 
   SB[W[5], W[3], W[17], W[4]] - SB[W[5], W[3], W[17], W[5]] + 
   4*SB[W[5], W[3], W[17], W[10]] - SB[W[5], W[3], W[17], W[16]] + 
   SB[W[5], W[3], W[17], W[17]] - SB[W[5], W[3], W[17], W[18]] + 
   SB[W[5], W[3], W[17], W[19]] + SB[W[5], W[3], W[17], W[20]] + 
   SB[W[5], W[3], W[17], W[26]] - SB[W[5], W[3], W[17], W[27]] + 
   SB[W[5], W[3], W[17], W[28]] + SB[W[5], W[3], W[17], W[29]] - 
   SB[W[5], W[3], W[17], W[30]] - SB[W[5], W[3], W[26], W[1]] - 
   SB[W[5], W[3], W[26], W[2]] - SB[W[5], W[3], W[26], W[3]] - 
   SB[W[5], W[3], W[26], W[4]] - SB[W[5], W[3], W[26], W[5]] + 
   SB[W[5], W[3], W[26], W[16]] + SB[W[5], W[3], W[26], W[17]] + 
   SB[W[5], W[3], W[26], W[18]] + SB[W[5], W[3], W[26], W[19]] + 
   SB[W[5], W[3], W[26], W[20]] + SB[W[5], W[3], W[26], W[26]] + 
   SB[W[5], W[3], W[26], W[27]] + SB[W[5], W[3], W[26], W[28]] + 
   SB[W[5], W[3], W[26], W[29]] + SB[W[5], W[3], W[26], W[30]] + 
   3*SB[W[5], W[4], W[1], W[1]] - SB[W[5], W[4], W[1], W[2]] - 
   SB[W[5], W[4], W[1], W[3]] + SB[W[5], W[4], W[1], W[4]] - 
   3*SB[W[5], W[4], W[1], W[5]] - SB[W[5], W[4], W[1], W[16]] + 
   SB[W[5], W[4], W[1], W[17]] - SB[W[5], W[4], W[1], W[18]] + 
   SB[W[5], W[4], W[1], W[19]] + SB[W[5], W[4], W[1], W[20]] + 
   SB[W[5], W[4], W[1], W[26]] - SB[W[5], W[4], W[1], W[27]] - 
   SB[W[5], W[4], W[1], W[28]] - SB[W[5], W[4], W[1], W[29]] + 
   SB[W[5], W[4], W[1], W[30]] + SB[W[5], W[4], W[2], W[1]] - 
   3*SB[W[5], W[4], W[2], W[2]] + SB[W[5], W[4], W[2], W[3]] + 
   SB[W[5], W[4], W[2], W[4]] + SB[W[5], W[4], W[2], W[5]] + 
   4*SB[W[5], W[4], W[2], W[7]] - SB[W[5], W[4], W[2], W[16]] - 
   SB[W[5], W[4], W[2], W[17]] - SB[W[5], W[4], W[2], W[18]] - 
   SB[W[5], W[4], W[2], W[19]] - SB[W[5], W[4], W[2], W[20]] + 
   SB[W[5], W[4], W[2], W[26]] - SB[W[5], W[4], W[2], W[27]] - 
   SB[W[5], W[4], W[2], W[28]] - SB[W[5], W[4], W[2], W[29]] + 
   SB[W[5], W[4], W[2], W[30]] - SB[W[5], W[4], W[3], W[1]] - 
   SB[W[5], W[4], W[3], W[2]] + 3*SB[W[5], W[4], W[3], W[3]] - 
   3*SB[W[5], W[4], W[3], W[4]] + SB[W[5], W[4], W[3], W[5]] + 
   SB[W[5], W[4], W[3], W[16]] - SB[W[5], W[4], W[3], W[17]] + 
   SB[W[5], W[4], W[3], W[18]] + SB[W[5], W[4], W[3], W[19]] - 
   SB[W[5], W[4], W[3], W[20]] + SB[W[5], W[4], W[3], W[26]] - 
   SB[W[5], W[4], W[3], W[27]] - SB[W[5], W[4], W[3], W[28]] - 
   SB[W[5], W[4], W[3], W[29]] + SB[W[5], W[4], W[3], W[30]] + 
   2*SB[W[5], W[4], W[4], W[1]] + 2*SB[W[5], W[4], W[4], W[2]] - 
   2*SB[W[5], W[4], W[4], W[3]] - 2*SB[W[5], W[4], W[4], W[5]] + 
   2*SB[W[5], W[4], W[4], W[28]] - 2*SB[W[5], W[4], W[5], W[1]] + 
   2*SB[W[5], W[4], W[5], W[2]] + 2*SB[W[5], W[4], W[5], W[3]] - 
   2*SB[W[5], W[4], W[5], W[4]] + 2*SB[W[5], W[4], W[5], W[28]] - 
   2*SB[W[5], W[4], W[11], W[1]] + 2*SB[W[5], W[4], W[11], W[4]] + 
   2*SB[W[5], W[4], W[11], W[27]] - 2*SB[W[5], W[4], W[11], W[30]] - 
   2*SB[W[5], W[4], W[12], W[3]] + 2*SB[W[5], W[4], W[12], W[17]] - 
   2*SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[16]] - 
   2*SB[W[5], W[4], W[15], W[3]] + 2*SB[W[5], W[4], W[15], W[5]] - 
   2*SB[W[5], W[4], W[15], W[26]] + 2*SB[W[5], W[4], W[15], W[29]] + 
   SB[W[5], W[4], W[19], W[1]] + SB[W[5], W[4], W[19], W[2]] + 
   SB[W[5], W[4], W[19], W[3]] + SB[W[5], W[4], W[19], W[4]] + 
   SB[W[5], W[4], W[19], W[5]] - 4*SB[W[5], W[4], W[19], W[7]] - 
   SB[W[5], W[4], W[19], W[16]] - SB[W[5], W[4], W[19], W[17]] + 
   SB[W[5], W[4], W[19], W[18]] - SB[W[5], W[4], W[19], W[19]] + 
   SB[W[5], W[4], W[19], W[20]] - SB[W[5], W[4], W[19], W[26]] + 
   SB[W[5], W[4], W[19], W[27]] - SB[W[5], W[4], W[19], W[28]] + 
   SB[W[5], W[4], W[19], W[29]] - SB[W[5], W[4], W[19], W[30]] + 
   SB[W[5], W[4], W[28], W[1]] + SB[W[5], W[4], W[28], W[2]] + 
   SB[W[5], W[4], W[28], W[3]] + SB[W[5], W[4], W[28], W[4]] + 
   SB[W[5], W[4], W[28], W[5]] - SB[W[5], W[4], W[28], W[16]] - 
   SB[W[5], W[4], W[28], W[17]] - SB[W[5], W[4], W[28], W[18]] - 
   SB[W[5], W[4], W[28], W[19]] - SB[W[5], W[4], W[28], W[20]] - 
   SB[W[5], W[4], W[28], W[26]] - SB[W[5], W[4], W[28], W[27]] - 
   SB[W[5], W[4], W[28], W[28]] - SB[W[5], W[4], W[28], W[29]] - 
   SB[W[5], W[4], W[28], W[30]] - 2*SB[W[5], W[5], W[1], W[1]] + 
   2*SB[W[5], W[5], W[1], W[2]] + 2*SB[W[5], W[5], W[1], W[3]] - 
   2*SB[W[5], W[5], W[1], W[4]] + 2*SB[W[5], W[5], W[1], W[29]] + 
   2*SB[W[5], W[5], W[2], W[1]] - 4*SB[W[5], W[5], W[2], W[2]] - 
   4*SB[W[5], W[5], W[2], W[3]] + 2*SB[W[5], W[5], W[2], W[4]] + 
   2*SB[W[5], W[5], W[2], W[5]] + 2*SB[W[5], W[5], W[2], W[17]] - 
   2*SB[W[5], W[5], W[2], W[26]] + 2*SB[W[5], W[5], W[3], W[1]] - 
   4*SB[W[5], W[5], W[3], W[2]] - 4*SB[W[5], W[5], W[3], W[3]] + 
   2*SB[W[5], W[5], W[3], W[4]] + 2*SB[W[5], W[5], W[3], W[5]] + 
   2*SB[W[5], W[5], W[3], W[17]] - 2*SB[W[5], W[5], W[3], W[26]] - 
   2*SB[W[5], W[5], W[4], W[1]] + 2*SB[W[5], W[5], W[4], W[2]] + 
   2*SB[W[5], W[5], W[4], W[3]] - 2*SB[W[5], W[5], W[4], W[4]] + 
   2*SB[W[5], W[5], W[4], W[28]] + 2*SB[W[5], W[5], W[12], W[2]] + 
   2*SB[W[5], W[5], W[12], W[3]] - 2*SB[W[5], W[5], W[12], W[5]] - 
   2*SB[W[5], W[5], W[12], W[17]] + 2*SB[W[5], W[5], W[12], W[26]] - 
   2*SB[W[5], W[5], W[12], W[28]] + 2*SB[W[5], W[5], W[15], W[2]] + 
   2*SB[W[5], W[5], W[15], W[3]] - 2*SB[W[5], W[5], W[15], W[5]] - 
   2*SB[W[5], W[5], W[15], W[17]] + 2*SB[W[5], W[5], W[15], W[26]] - 
   2*SB[W[5], W[5], W[15], W[29]] - 2*SB[W[5], W[12], W[1], W[2]] + 
   2*SB[W[5], W[12], W[1], W[5]] - 2*SB[W[5], W[12], W[1], W[26]] + 
   2*SB[W[5], W[12], W[1], W[28]] - 3*SB[W[5], W[12], W[2], W[1]] + 
   3*SB[W[5], W[12], W[2], W[2]] + SB[W[5], W[12], W[2], W[3]] + 
   SB[W[5], W[12], W[2], W[4]] + SB[W[5], W[12], W[2], W[5]] - 
   4*SB[W[5], W[12], W[2], W[7]] - 4*SB[W[5], W[12], W[2], W[10]] + 
   SB[W[5], W[12], W[2], W[16]] + SB[W[5], W[12], W[2], W[17]] + 
   SB[W[5], W[12], W[2], W[18]] + SB[W[5], W[12], W[2], W[19]] + 
   SB[W[5], W[12], W[2], W[20]] + 3*SB[W[5], W[12], W[2], W[26]] + 
   SB[W[5], W[12], W[2], W[27]] + SB[W[5], W[12], W[2], W[28]] + 
   SB[W[5], W[12], W[2], W[29]] + SB[W[5], W[12], W[2], W[30]] - 
   SB[W[5], W[12], W[3], W[1]] - SB[W[5], W[12], W[3], W[2]] - 
   SB[W[5], W[12], W[3], W[3]] + SB[W[5], W[12], W[3], W[4]] - 
   SB[W[5], W[12], W[3], W[5]] + 4*SB[W[5], W[12], W[3], W[10]] - 
   SB[W[5], W[12], W[3], W[16]] + SB[W[5], W[12], W[3], W[17]] - 
   SB[W[5], W[12], W[3], W[18]] - SB[W[5], W[12], W[3], W[19]] + 
   SB[W[5], W[12], W[3], W[20]] + SB[W[5], W[12], W[3], W[26]] - 
   SB[W[5], W[12], W[3], W[27]] + SB[W[5], W[12], W[3], W[28]] + 
   SB[W[5], W[12], W[3], W[29]] - SB[W[5], W[12], W[3], W[30]] + 
   SB[W[5], W[12], W[4], W[1]] + SB[W[5], W[12], W[4], W[2]] - 
   SB[W[5], W[12], W[4], W[3]] + SB[W[5], W[12], W[4], W[4]] + 
   SB[W[5], W[12], W[4], W[5]] - 4*SB[W[5], W[12], W[4], W[7]] - 
   SB[W[5], W[12], W[4], W[16]] + SB[W[5], W[12], W[4], W[17]] + 
   SB[W[5], W[12], W[4], W[18]] - SB[W[5], W[12], W[4], W[19]] + 
   SB[W[5], W[12], W[4], W[20]] - SB[W[5], W[12], W[4], W[26]] + 
   SB[W[5], W[12], W[4], W[27]] - SB[W[5], W[12], W[4], W[28]] + 
   SB[W[5], W[12], W[4], W[29]] - SB[W[5], W[12], W[4], W[30]] + 
   3*SB[W[5], W[12], W[5], W[1]] - SB[W[5], W[12], W[5], W[2]] - 
   SB[W[5], W[12], W[5], W[3]] - SB[W[5], W[12], W[5], W[4]] - 
   3*SB[W[5], W[12], W[5], W[5]] + 4*SB[W[5], W[12], W[5], W[7]] + 
   4*SB[W[5], W[12], W[5], W[10]] - SB[W[5], W[12], W[5], W[16]] - 
   SB[W[5], W[12], W[5], W[17]] - SB[W[5], W[12], W[5], W[18]] - 
   SB[W[5], W[12], W[5], W[19]] - SB[W[5], W[12], W[5], W[20]] - 
   SB[W[5], W[12], W[5], W[26]] - SB[W[5], W[12], W[5], W[27]] - 
   3*SB[W[5], W[12], W[5], W[28]] - SB[W[5], W[12], W[5], W[29]] - 
   SB[W[5], W[12], W[5], W[30]] + 2*SB[W[5], W[12], W[12], W[3]] - 
   2*SB[W[5], W[12], W[12], W[4]] - 2*SB[W[5], W[12], W[12], W[17]] + 
   2*SB[W[5], W[12], W[12], W[19]] + SB[W[5], W[12], W[17], W[1]] + 
   SB[W[5], W[12], W[17], W[2]] + SB[W[5], W[12], W[17], W[3]] + 
   SB[W[5], W[12], W[17], W[4]] + SB[W[5], W[12], W[17], W[5]] - 
   4*SB[W[5], W[12], W[17], W[10]] + SB[W[5], W[12], W[17], W[16]] - 
   SB[W[5], W[12], W[17], W[17]] + SB[W[5], W[12], W[17], W[18]] - 
   SB[W[5], W[12], W[17], W[19]] - SB[W[5], W[12], W[17], W[20]] - 
   SB[W[5], W[12], W[17], W[26]] + SB[W[5], W[12], W[17], W[27]] - 
   SB[W[5], W[12], W[17], W[28]] - SB[W[5], W[12], W[17], W[29]] + 
   SB[W[5], W[12], W[17], W[30]] - SB[W[5], W[12], W[19], W[1]] - 
   SB[W[5], W[12], W[19], W[2]] - SB[W[5], W[12], W[19], W[3]] - 
   SB[W[5], W[12], W[19], W[4]] - SB[W[5], W[12], W[19], W[5]] + 
   4*SB[W[5], W[12], W[19], W[7]] + SB[W[5], W[12], W[19], W[16]] + 
   SB[W[5], W[12], W[19], W[17]] - SB[W[5], W[12], W[19], W[18]] + 
   SB[W[5], W[12], W[19], W[19]] - SB[W[5], W[12], W[19], W[20]] + 
   SB[W[5], W[12], W[19], W[26]] - SB[W[5], W[12], W[19], W[27]] + 
   SB[W[5], W[12], W[19], W[28]] - SB[W[5], W[12], W[19], W[29]] + 
   SB[W[5], W[12], W[19], W[30]] + SB[W[5], W[12], W[26], W[1]] + 
   SB[W[5], W[12], W[26], W[2]] + SB[W[5], W[12], W[26], W[3]] + 
   SB[W[5], W[12], W[26], W[4]] + SB[W[5], W[12], W[26], W[5]] - 
   SB[W[5], W[12], W[26], W[16]] - SB[W[5], W[12], W[26], W[17]] - 
   SB[W[5], W[12], W[26], W[18]] - SB[W[5], W[12], W[26], W[19]] - 
   SB[W[5], W[12], W[26], W[20]] - SB[W[5], W[12], W[26], W[26]] - 
   SB[W[5], W[12], W[26], W[27]] - SB[W[5], W[12], W[26], W[28]] - 
   SB[W[5], W[12], W[26], W[29]] - SB[W[5], W[12], W[26], W[30]] - 
   SB[W[5], W[12], W[28], W[1]] - SB[W[5], W[12], W[28], W[2]] - 
   SB[W[5], W[12], W[28], W[3]] - SB[W[5], W[12], W[28], W[4]] - 
   SB[W[5], W[12], W[28], W[5]] + SB[W[5], W[12], W[28], W[16]] + 
   SB[W[5], W[12], W[28], W[17]] + SB[W[5], W[12], W[28], W[18]] + 
   SB[W[5], W[12], W[28], W[19]] + SB[W[5], W[12], W[28], W[20]] + 
   SB[W[5], W[12], W[28], W[26]] + SB[W[5], W[12], W[28], W[27]] + 
   SB[W[5], W[12], W[28], W[28]] + SB[W[5], W[12], W[28], W[29]] + 
   SB[W[5], W[12], W[28], W[30]] + SB[W[5], W[15], W[1], W[1]] - 
   SB[W[5], W[15], W[1], W[2]] + SB[W[5], W[15], W[1], W[3]] + 
   SB[W[5], W[15], W[1], W[4]] + SB[W[5], W[15], W[1], W[5]] - 
   4*SB[W[5], W[15], W[1], W[8]] + SB[W[5], W[15], W[1], W[16]] + 
   SB[W[5], W[15], W[1], W[17]] - SB[W[5], W[15], W[1], W[18]] + 
   SB[W[5], W[15], W[1], W[19]] - SB[W[5], W[15], W[1], W[20]] - 
   SB[W[5], W[15], W[1], W[26]] - SB[W[5], W[15], W[1], W[27]] + 
   SB[W[5], W[15], W[1], W[28]] - SB[W[5], W[15], W[1], W[29]] + 
   SB[W[5], W[15], W[1], W[30]] + SB[W[5], W[15], W[2], W[1]] - 
   SB[W[5], W[15], W[2], W[2]] - SB[W[5], W[15], W[2], W[3]] - 
   SB[W[5], W[15], W[2], W[4]] - SB[W[5], W[15], W[2], W[5]] + 
   4*SB[W[5], W[15], W[2], W[10]] - SB[W[5], W[15], W[2], W[16]] + 
   SB[W[5], W[15], W[2], W[17]] - SB[W[5], W[15], W[2], W[18]] + 
   SB[W[5], W[15], W[2], W[19]] - SB[W[5], W[15], W[2], W[20]] + 
   SB[W[5], W[15], W[2], W[26]] - SB[W[5], W[15], W[2], W[27]] + 
   SB[W[5], W[15], W[2], W[28]] + SB[W[5], W[15], W[2], W[29]] - 
   SB[W[5], W[15], W[2], W[30]] + SB[W[5], W[15], W[3], W[1]] + 
   SB[W[5], W[15], W[3], W[2]] + 3*SB[W[5], W[15], W[3], W[3]] - 
   3*SB[W[5], W[15], W[3], W[4]] + SB[W[5], W[15], W[3], W[5]] - 
   4*SB[W[5], W[15], W[3], W[8]] - 4*SB[W[5], W[15], W[3], W[10]] + 
   SB[W[5], W[15], W[3], W[16]] + SB[W[5], W[15], W[3], W[17]] + 
   SB[W[5], W[15], W[3], W[18]] + SB[W[5], W[15], W[3], W[19]] + 
   SB[W[5], W[15], W[3], W[20]] + 3*SB[W[5], W[15], W[3], W[26]] + 
   SB[W[5], W[15], W[3], W[27]] + SB[W[5], W[15], W[3], W[28]] + 
   SB[W[5], W[15], W[3], W[29]] + SB[W[5], W[15], W[3], W[30]] - 
   2*SB[W[5], W[15], W[4], W[3]] + 2*SB[W[5], W[15], W[4], W[5]] - 
   2*SB[W[5], W[15], W[4], W[26]] + 2*SB[W[5], W[15], W[4], W[29]] - 
   SB[W[5], W[15], W[5], W[1]] - SB[W[5], W[15], W[5], W[2]] - 
   SB[W[5], W[15], W[5], W[3]] + 3*SB[W[5], W[15], W[5], W[4]] - 
   3*SB[W[5], W[15], W[5], W[5]] + 4*SB[W[5], W[15], W[5], W[8]] + 
   4*SB[W[5], W[15], W[5], W[10]] - SB[W[5], W[15], W[5], W[16]] - 
   SB[W[5], W[15], W[5], W[17]] - SB[W[5], W[15], W[5], W[18]] - 
   SB[W[5], W[15], W[5], W[19]] - SB[W[5], W[15], W[5], W[20]] - 
   SB[W[5], W[15], W[5], W[26]] - SB[W[5], W[15], W[5], W[27]] - 
   SB[W[5], W[15], W[5], W[28]] - 3*SB[W[5], W[15], W[5], W[29]] - 
   SB[W[5], W[15], W[5], W[30]] - 2*SB[W[5], W[15], W[15], W[1]] + 
   2*SB[W[5], W[15], W[15], W[2]] - 2*SB[W[5], W[15], W[15], W[17]] + 
   2*SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[17], W[1]] + 
   SB[W[5], W[15], W[17], W[2]] + SB[W[5], W[15], W[17], W[3]] + 
   SB[W[5], W[15], W[17], W[4]] + SB[W[5], W[15], W[17], W[5]] - 
   4*SB[W[5], W[15], W[17], W[10]] + SB[W[5], W[15], W[17], W[16]] - 
   SB[W[5], W[15], W[17], W[17]] + SB[W[5], W[15], W[17], W[18]] - 
   SB[W[5], W[15], W[17], W[19]] - SB[W[5], W[15], W[17], W[20]] - 
   SB[W[5], W[15], W[17], W[26]] + SB[W[5], W[15], W[17], W[27]] - 
   SB[W[5], W[15], W[17], W[28]] - SB[W[5], W[15], W[17], W[29]] + 
   SB[W[5], W[15], W[17], W[30]] - SB[W[5], W[15], W[20], W[1]] - 
   SB[W[5], W[15], W[20], W[2]] - SB[W[5], W[15], W[20], W[3]] - 
   SB[W[5], W[15], W[20], W[4]] - SB[W[5], W[15], W[20], W[5]] + 
   4*SB[W[5], W[15], W[20], W[8]] - SB[W[5], W[15], W[20], W[16]] + 
   SB[W[5], W[15], W[20], W[17]] + SB[W[5], W[15], W[20], W[18]] - 
   SB[W[5], W[15], W[20], W[19]] + SB[W[5], W[15], W[20], W[20]] + 
   SB[W[5], W[15], W[20], W[26]] + SB[W[5], W[15], W[20], W[27]] - 
   SB[W[5], W[15], W[20], W[28]] + SB[W[5], W[15], W[20], W[29]] - 
   SB[W[5], W[15], W[20], W[30]] + SB[W[5], W[15], W[26], W[1]] + 
   SB[W[5], W[15], W[26], W[2]] + SB[W[5], W[15], W[26], W[3]] + 
   SB[W[5], W[15], W[26], W[4]] + SB[W[5], W[15], W[26], W[5]] - 
   SB[W[5], W[15], W[26], W[16]] - SB[W[5], W[15], W[26], W[17]] - 
   SB[W[5], W[15], W[26], W[18]] - SB[W[5], W[15], W[26], W[19]] - 
   SB[W[5], W[15], W[26], W[20]] - SB[W[5], W[15], W[26], W[26]] - 
   SB[W[5], W[15], W[26], W[27]] - SB[W[5], W[15], W[26], W[28]] - 
   SB[W[5], W[15], W[26], W[29]] - SB[W[5], W[15], W[26], W[30]] - 
   SB[W[5], W[15], W[29], W[1]] - SB[W[5], W[15], W[29], W[2]] - 
   SB[W[5], W[15], W[29], W[3]] - SB[W[5], W[15], W[29], W[4]] - 
   SB[W[5], W[15], W[29], W[5]] + SB[W[5], W[15], W[29], W[16]] + 
   SB[W[5], W[15], W[29], W[17]] + SB[W[5], W[15], W[29], W[18]] + 
   SB[W[5], W[15], W[29], W[19]] + SB[W[5], W[15], W[29], W[20]] + 
   SB[W[5], W[15], W[29], W[26]] + SB[W[5], W[15], W[29], W[27]] + 
   SB[W[5], W[15], W[29], W[28]] + SB[W[5], W[15], W[29], W[29]] + 
   SB[W[5], W[15], W[29], W[30]] - 23*SB[W[1]]*Zeta[3] - 
   23*SB[W[2]]*Zeta[3] - 23*SB[W[3]]*Zeta[3] - 23*SB[W[4]]*Zeta[3] - 
   23*SB[W[5]]*Zeta[3] + 28*SB[W[6]]*Zeta[3] + 28*SB[W[7]]*Zeta[3] + 
   28*SB[W[8]]*Zeta[3] + 28*SB[W[9]]*Zeta[3] + 28*SB[W[10]]*Zeta[3] - 
   5*SB[W[16]]*Zeta[3] - 5*SB[W[17]]*Zeta[3] - 5*SB[W[18]]*Zeta[3] - 
   5*SB[W[19]]*Zeta[3] - 5*SB[W[20]]*Zeta[3] - 9*SB[W[26]]*Zeta[3] - 
   9*SB[W[27]]*Zeta[3] - 9*SB[W[28]]*Zeta[3] - 9*SB[W[29]]*Zeta[3] - 
   9*SB[W[30]]*Zeta[3]) + r[2]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 + 
   (d[37, 3]*SB[W[1]])/2 + (d[37, 3]*SB[W[2]])/2 + d[37, 3]*SB[W[4]] - 
   (d[37, 3]*SB[W[17]])/2 - (d[37, 3]*SB[W[18]])/2 - (d[37, 3]*SB[W[19]])/2 - 
   (d[37, 3]*SB[W[20]])/2 - (d[37, 3]*SB[W[26]])/2 - 
   (3*d[37, 3]*SB[W[27]])/2 - (3*d[37, 3]*SB[W[28]])/2 - 
   (d[37, 3]*SB[W[29]])/2 + (Pi^2*SB[W[1], W[1]])/4 - 
   (5*Pi^2*SB[W[1], W[2]])/12 - (5*Pi^2*SB[W[1], W[5]])/6 + 
   (2*Pi^2*SB[W[1], W[11]])/3 - (Pi^2*SB[W[1], W[16]])/6 - 
   (Pi^2*SB[W[1], W[17]])/12 - (Pi^2*SB[W[1], W[18]])/12 + 
   (5*Pi^2*SB[W[1], W[19]])/12 + (Pi^2*SB[W[1], W[20]])/4 - 
   (Pi^2*SB[W[1], W[26]])/12 - (Pi^2*SB[W[1], W[27]])/4 - 
   (Pi^2*SB[W[1], W[28]])/12 + (Pi^2*SB[W[1], W[29]])/4 + 
   (Pi^2*SB[W[1], W[30]])/6 - (5*Pi^2*SB[W[2], W[1]])/12 + 
   (Pi^2*SB[W[2], W[2]])/4 - (5*Pi^2*SB[W[2], W[3]])/6 + 
   (2*Pi^2*SB[W[2], W[14]])/3 - (Pi^2*SB[W[2], W[16]])/6 + 
   (Pi^2*SB[W[2], W[17]])/4 + (5*Pi^2*SB[W[2], W[18]])/12 - 
   (Pi^2*SB[W[2], W[19]])/12 - (Pi^2*SB[W[2], W[20]])/12 + 
   (Pi^2*SB[W[2], W[26]])/4 - (Pi^2*SB[W[2], W[27]])/12 - 
   (Pi^2*SB[W[2], W[28]])/4 - (Pi^2*SB[W[2], W[29]])/12 + 
   (Pi^2*SB[W[2], W[30]])/6 - (Pi^2*SB[W[3], W[1]])/12 - 
   (3*Pi^2*SB[W[3], W[2]])/4 + (Pi^2*SB[W[3], W[3]])/6 + 
   (Pi^2*SB[W[3], W[5]])/6 + (2*Pi^2*SB[W[3], W[8]])/3 + 
   (2*Pi^2*SB[W[3], W[11]])/3 + (Pi^2*SB[W[3], W[16]])/6 + 
   (Pi^2*SB[W[3], W[17]])/12 - (7*Pi^2*SB[W[3], W[18]])/12 - 
   (Pi^2*SB[W[3], W[19]])/4 - (Pi^2*SB[W[3], W[20]])/4 + 
   (Pi^2*SB[W[3], W[26]])/12 + (Pi^2*SB[W[3], W[27]])/4 - 
   (Pi^2*SB[W[3], W[28]])/12 - (Pi^2*SB[W[3], W[29]])/4 - 
   (Pi^2*SB[W[3], W[30]])/6 + (7*Pi^2*SB[W[4], W[1]])/12 + 
   (7*Pi^2*SB[W[4], W[2]])/12 - (Pi^2*SB[W[4], W[4]])/6 - 
   (2*Pi^2*SB[W[4], W[11]])/3 - (2*Pi^2*SB[W[4], W[14]])/3 + 
   (Pi^2*SB[W[4], W[17]])/12 + (Pi^2*SB[W[4], W[18]])/12 + 
   (Pi^2*SB[W[4], W[19]])/12 + (Pi^2*SB[W[4], W[20]])/12 + 
   (Pi^2*SB[W[4], W[26]])/12 + (Pi^2*SB[W[4], W[27]])/4 + 
   (Pi^2*SB[W[4], W[28]])/4 + (Pi^2*SB[W[4], W[29]])/12 - 
   (3*Pi^2*SB[W[5], W[1]])/4 - (Pi^2*SB[W[5], W[2]])/12 + 
   (Pi^2*SB[W[5], W[3]])/6 + (Pi^2*SB[W[5], W[5]])/6 + 
   (2*Pi^2*SB[W[5], W[10]])/3 + (2*Pi^2*SB[W[5], W[14]])/3 + 
   (Pi^2*SB[W[5], W[16]])/6 - (Pi^2*SB[W[5], W[17]])/4 - 
   (Pi^2*SB[W[5], W[18]])/4 - (7*Pi^2*SB[W[5], W[19]])/12 + 
   (Pi^2*SB[W[5], W[20]])/12 - (Pi^2*SB[W[5], W[26]])/4 - 
   (Pi^2*SB[W[5], W[27]])/12 + (Pi^2*SB[W[5], W[28]])/4 + 
   (Pi^2*SB[W[5], W[29]])/12 - (Pi^2*SB[W[5], W[30]])/6 - 
   (Pi^2*SB[W[16], W[1]])/12 - (Pi^2*SB[W[16], W[2]])/12 + 
   (Pi^2*SB[W[16], W[3]])/3 - (Pi^2*SB[W[16], W[4]])/6 + 
   (Pi^2*SB[W[16], W[5]])/3 + (Pi^2*SB[W[16], W[17]])/12 - 
   (Pi^2*SB[W[16], W[18]])/4 - (Pi^2*SB[W[16], W[19]])/4 + 
   (Pi^2*SB[W[16], W[20]])/12 + (Pi^2*SB[W[16], W[26]])/12 - 
   (Pi^2*SB[W[16], W[27]])/12 - (Pi^2*SB[W[16], W[28]])/12 + 
   (Pi^2*SB[W[16], W[29]])/12 - (Pi^2*SB[W[17], W[1]])/12 + 
   (Pi^2*SB[W[17], W[2]])/4 + (Pi^2*SB[W[17], W[3]])/6 + 
   (Pi^2*SB[W[17], W[4]])/6 + (Pi^2*SB[W[17], W[5]])/3 - 
   (2*Pi^2*SB[W[17], W[10]])/3 - (Pi^2*SB[W[17], W[17]])/12 + 
   (Pi^2*SB[W[17], W[18]])/4 - (Pi^2*SB[W[17], W[19]])/4 - 
   (Pi^2*SB[W[17], W[20]])/12 - (Pi^2*SB[W[17], W[26]])/12 + 
   (Pi^2*SB[W[17], W[27]])/12 - (Pi^2*SB[W[17], W[28]])/12 - 
   (Pi^2*SB[W[17], W[29]])/12 + (Pi^2*SB[W[18], W[1]])/12 + 
   (Pi^2*SB[W[18], W[2]])/4 - (Pi^2*SB[W[18], W[5]])/3 - 
   (2*Pi^2*SB[W[18], W[11]])/3 + (Pi^2*SB[W[18], W[17]])/12 + 
   (5*Pi^2*SB[W[18], W[18]])/12 + (Pi^2*SB[W[18], W[19]])/4 - 
   (Pi^2*SB[W[18], W[20]])/12 + (Pi^2*SB[W[18], W[26]])/12 - 
   (Pi^2*SB[W[18], W[27]])/12 + (Pi^2*SB[W[18], W[28]])/12 - 
   (Pi^2*SB[W[18], W[29]])/12 + (Pi^2*SB[W[19], W[1]])/4 + 
   (Pi^2*SB[W[19], W[2]])/12 - (Pi^2*SB[W[19], W[3]])/3 - 
   (2*Pi^2*SB[W[19], W[14]])/3 - (Pi^2*SB[W[19], W[17]])/12 + 
   (Pi^2*SB[W[19], W[18]])/4 + (5*Pi^2*SB[W[19], W[19]])/12 + 
   (Pi^2*SB[W[19], W[20]])/12 - (Pi^2*SB[W[19], W[26]])/12 + 
   (Pi^2*SB[W[19], W[27]])/12 - (Pi^2*SB[W[19], W[28]])/12 + 
   (Pi^2*SB[W[19], W[29]])/12 + (Pi^2*SB[W[20], W[1]])/4 - 
   (Pi^2*SB[W[20], W[2]])/12 + (Pi^2*SB[W[20], W[3]])/3 + 
   (Pi^2*SB[W[20], W[4]])/6 + (Pi^2*SB[W[20], W[5]])/6 - 
   (2*Pi^2*SB[W[20], W[8]])/3 - (Pi^2*SB[W[20], W[17]])/12 - 
   (Pi^2*SB[W[20], W[18]])/4 + (Pi^2*SB[W[20], W[19]])/4 - 
   (Pi^2*SB[W[20], W[20]])/12 - (Pi^2*SB[W[20], W[26]])/12 - 
   (Pi^2*SB[W[20], W[27]])/12 + (Pi^2*SB[W[20], W[28]])/12 - 
   (Pi^2*SB[W[20], W[29]])/12 + (Pi^2*SB[W[26], W[1]])/12 + 
   (Pi^2*SB[W[26], W[2]])/12 + (Pi^2*SB[W[26], W[4]])/6 - 
   (Pi^2*SB[W[26], W[17]])/12 - (Pi^2*SB[W[26], W[18]])/12 - 
   (Pi^2*SB[W[26], W[19]])/12 - (Pi^2*SB[W[26], W[20]])/12 - 
   (Pi^2*SB[W[26], W[26]])/12 - (Pi^2*SB[W[26], W[27]])/4 - 
   (Pi^2*SB[W[26], W[28]])/4 - (Pi^2*SB[W[26], W[29]])/12 + 
   (Pi^2*SB[W[27], W[1]])/12 + (Pi^2*SB[W[27], W[2]])/12 + 
   (Pi^2*SB[W[27], W[4]])/6 - (Pi^2*SB[W[27], W[17]])/12 - 
   (Pi^2*SB[W[27], W[18]])/12 - (Pi^2*SB[W[27], W[19]])/12 - 
   (Pi^2*SB[W[27], W[20]])/12 - (Pi^2*SB[W[27], W[26]])/12 - 
   (Pi^2*SB[W[27], W[27]])/4 - (Pi^2*SB[W[27], W[28]])/4 - 
   (Pi^2*SB[W[27], W[29]])/12 + (Pi^2*SB[W[28], W[1]])/12 + 
   (Pi^2*SB[W[28], W[2]])/12 + (Pi^2*SB[W[28], W[4]])/6 - 
   (Pi^2*SB[W[28], W[17]])/12 - (Pi^2*SB[W[28], W[18]])/12 - 
   (Pi^2*SB[W[28], W[19]])/12 - (Pi^2*SB[W[28], W[20]])/12 - 
   (Pi^2*SB[W[28], W[26]])/12 - (Pi^2*SB[W[28], W[27]])/4 - 
   (Pi^2*SB[W[28], W[28]])/4 - (Pi^2*SB[W[28], W[29]])/12 + 
   (Pi^2*SB[W[29], W[1]])/12 + (Pi^2*SB[W[29], W[2]])/12 + 
   (Pi^2*SB[W[29], W[4]])/6 - (Pi^2*SB[W[29], W[17]])/12 - 
   (Pi^2*SB[W[29], W[18]])/12 - (Pi^2*SB[W[29], W[19]])/12 - 
   (Pi^2*SB[W[29], W[20]])/12 - (Pi^2*SB[W[29], W[26]])/12 - 
   (Pi^2*SB[W[29], W[27]])/4 - (Pi^2*SB[W[29], W[28]])/4 - 
   (Pi^2*SB[W[29], W[29]])/12 + (Pi^2*SB[W[30], W[1]])/12 + 
   (Pi^2*SB[W[30], W[2]])/12 + (Pi^2*SB[W[30], W[4]])/6 - 
   (Pi^2*SB[W[30], W[17]])/12 - (Pi^2*SB[W[30], W[18]])/12 - 
   (Pi^2*SB[W[30], W[19]])/12 - (Pi^2*SB[W[30], W[20]])/12 - 
   (Pi^2*SB[W[30], W[26]])/12 - (Pi^2*SB[W[30], W[27]])/4 - 
   (Pi^2*SB[W[30], W[28]])/4 - (Pi^2*SB[W[30], W[29]])/12 + 
   2*SB[W[1], W[1], W[2], W[2]] - 3*SB[W[1], W[1], W[2], W[3]] - 
   3*SB[W[1], W[1], W[2], W[4]] + 3*SB[W[1], W[1], W[2], W[5]] + 
   SB[W[1], W[1], W[2], W[16]] - SB[W[1], W[1], W[2], W[30]] - 
   SB[W[1], W[1], W[3], W[1]] - 3*SB[W[1], W[1], W[3], W[2]] + 
   SB[W[1], W[1], W[3], W[5]] + 4*SB[W[1], W[1], W[3], W[11]] - 
   SB[W[1], W[1], W[3], W[18]] + SB[W[1], W[1], W[3], W[27]] - 
   SB[W[1], W[1], W[4], W[1]] - 3*SB[W[1], W[1], W[4], W[2]] + 
   SB[W[1], W[1], W[4], W[5]] + 4*SB[W[1], W[1], W[4], W[11]] - 
   SB[W[1], W[1], W[4], W[18]] + SB[W[1], W[1], W[4], W[27]] + 
   3*SB[W[1], W[1], W[5], W[2]] + SB[W[1], W[1], W[5], W[3]] + 
   SB[W[1], W[1], W[5], W[4]] - 4*SB[W[1], W[1], W[5], W[11]] - 
   SB[W[1], W[1], W[5], W[20]] - SB[W[1], W[1], W[5], W[29]] + 
   SB[W[1], W[1], W[11], W[1]] + SB[W[1], W[1], W[11], W[2]] + 
   3*SB[W[1], W[1], W[11], W[3]] + 3*SB[W[1], W[1], W[11], W[4]] - 
   4*SB[W[1], W[1], W[11], W[5]] - 4*SB[W[1], W[1], W[11], W[11]] - 
   SB[W[1], W[1], W[11], W[16]] + SB[W[1], W[1], W[11], W[18]] - 
   SB[W[1], W[1], W[11], W[27]] + SB[W[1], W[1], W[11], W[30]] + 
   SB[W[1], W[1], W[13], W[1]] - SB[W[1], W[1], W[13], W[3]] - 
   SB[W[1], W[1], W[13], W[4]] - SB[W[1], W[1], W[13], W[5]] + 
   SB[W[1], W[1], W[13], W[18]] + SB[W[1], W[1], W[13], W[20]] - 
   SB[W[1], W[1], W[13], W[27]] + SB[W[1], W[1], W[13], W[29]] + 
   2*SB[W[1], W[2], W[1], W[2]] - 3*SB[W[1], W[2], W[1], W[3]] - 
   3*SB[W[1], W[2], W[1], W[4]] + 3*SB[W[1], W[2], W[1], W[5]] + 
   SB[W[1], W[2], W[1], W[16]] - SB[W[1], W[2], W[1], W[30]] + 
   2*SB[W[1], W[2], W[2], W[1]] + 3*SB[W[1], W[2], W[2], W[3]] - 
   3*SB[W[1], W[2], W[2], W[4]] - 3*SB[W[1], W[2], W[2], W[5]] + 
   SB[W[1], W[2], W[2], W[16]] - SB[W[1], W[2], W[2], W[30]] - 
   (5*SB[W[1], W[2], W[3], W[1]])/2 + (7*SB[W[1], W[2], W[3], W[2]])/2 - 
   SB[W[1], W[2], W[3], W[3]] - SB[W[1], W[2], W[3], W[5]] - 
   2*SB[W[1], W[2], W[3], W[11]] + 2*SB[W[1], W[2], W[3], W[14]] - 
   SB[W[1], W[2], W[3], W[16]] + SB[W[1], W[2], W[3], W[17]]/2 + 
   (5*SB[W[1], W[2], W[3], W[18]])/2 - (3*SB[W[1], W[2], W[3], W[19]])/2 + 
   SB[W[1], W[2], W[3], W[20]]/2 + SB[W[1], W[2], W[3], W[26]]/2 - 
   SB[W[1], W[2], W[3], W[27]]/2 - SB[W[1], W[2], W[3], W[28]]/2 + 
   SB[W[1], W[2], W[3], W[29]]/2 + SB[W[1], W[2], W[3], W[30]] - 
   (5*SB[W[1], W[2], W[4], W[1]])/2 - (5*SB[W[1], W[2], W[4], W[2]])/2 - 
   2*SB[W[1], W[2], W[4], W[3]] - SB[W[1], W[2], W[4], W[4]] - 
   2*SB[W[1], W[2], W[4], W[5]] + 2*SB[W[1], W[2], W[4], W[11]] + 
   2*SB[W[1], W[2], W[4], W[14]] + SB[W[1], W[2], W[4], W[17]]/2 + 
   (5*SB[W[1], W[2], W[4], W[18]])/2 + (5*SB[W[1], W[2], W[4], W[19]])/2 + 
   SB[W[1], W[2], W[4], W[20]]/2 + SB[W[1], W[2], W[4], W[26]]/2 - 
   SB[W[1], W[2], W[4], W[27]]/2 - SB[W[1], W[2], W[4], W[28]]/2 + 
   SB[W[1], W[2], W[4], W[29]]/2 + (7*SB[W[1], W[2], W[5], W[1]])/2 - 
   (5*SB[W[1], W[2], W[5], W[2]])/2 - SB[W[1], W[2], W[5], W[3]] - 
   SB[W[1], W[2], W[5], W[5]] + 2*SB[W[1], W[2], W[5], W[11]] - 
   2*SB[W[1], W[2], W[5], W[14]] - SB[W[1], W[2], W[5], W[16]] + 
   SB[W[1], W[2], W[5], W[17]]/2 - (3*SB[W[1], W[2], W[5], W[18]])/2 + 
   (5*SB[W[1], W[2], W[5], W[19]])/2 + SB[W[1], W[2], W[5], W[20]]/2 + 
   SB[W[1], W[2], W[5], W[26]]/2 - SB[W[1], W[2], W[5], W[27]]/2 - 
   SB[W[1], W[2], W[5], W[28]]/2 + SB[W[1], W[2], W[5], W[29]]/2 + 
   SB[W[1], W[2], W[5], W[30]] + 2*SB[W[1], W[2], W[11], W[3]] + 
   2*SB[W[1], W[2], W[11], W[4]] + 2*SB[W[1], W[2], W[11], W[5]] - 
   2*SB[W[1], W[2], W[11], W[14]] - 4*SB[W[1], W[2], W[11], W[18]] - 
   SB[W[1], W[2], W[12], W[2]] + SB[W[1], W[2], W[12], W[3]] + 
   SB[W[1], W[2], W[12], W[4]] + SB[W[1], W[2], W[12], W[5]] - 
   SB[W[1], W[2], W[12], W[17]] - SB[W[1], W[2], W[12], W[19]] - 
   SB[W[1], W[2], W[12], W[26]] + SB[W[1], W[2], W[12], W[28]] - 
   SB[W[1], W[2], W[13], W[1]] + SB[W[1], W[2], W[13], W[3]] + 
   SB[W[1], W[2], W[13], W[4]] + SB[W[1], W[2], W[13], W[5]] - 
   SB[W[1], W[2], W[13], W[18]] - SB[W[1], W[2], W[13], W[20]] + 
   SB[W[1], W[2], W[13], W[27]] - SB[W[1], W[2], W[13], W[29]] + 
   2*SB[W[1], W[2], W[14], W[3]] + 2*SB[W[1], W[2], W[14], W[4]] + 
   2*SB[W[1], W[2], W[14], W[5]] - 2*SB[W[1], W[2], W[14], W[11]] - 
   4*SB[W[1], W[2], W[14], W[19]] + SB[W[1], W[2], W[16], W[1]]/2 + 
   SB[W[1], W[2], W[16], W[2]]/2 - 2*SB[W[1], W[2], W[16], W[3]] + 
   SB[W[1], W[2], W[16], W[4]] - 2*SB[W[1], W[2], W[16], W[5]] - 
   SB[W[1], W[2], W[16], W[17]]/2 + (3*SB[W[1], W[2], W[16], W[18]])/2 + 
   (3*SB[W[1], W[2], W[16], W[19]])/2 - SB[W[1], W[2], W[16], W[20]]/2 - 
   SB[W[1], W[2], W[16], W[26]]/2 + SB[W[1], W[2], W[16], W[27]]/2 + 
   SB[W[1], W[2], W[16], W[28]]/2 - SB[W[1], W[2], W[16], W[29]]/2 - 
   SB[W[1], W[2], W[30], W[1]]/2 - SB[W[1], W[2], W[30], W[2]]/2 - 
   SB[W[1], W[2], W[30], W[4]] + SB[W[1], W[2], W[30], W[17]]/2 + 
   SB[W[1], W[2], W[30], W[18]]/2 + SB[W[1], W[2], W[30], W[19]]/2 + 
   SB[W[1], W[2], W[30], W[20]]/2 + SB[W[1], W[2], W[30], W[26]]/2 + 
   (3*SB[W[1], W[2], W[30], W[27]])/2 + (3*SB[W[1], W[2], W[30], W[28]])/2 + 
   SB[W[1], W[2], W[30], W[29]]/2 - (3*SB[W[1], W[3], W[1], W[1]])/2 - 
   (3*SB[W[1], W[3], W[1], W[2]])/2 - SB[W[1], W[3], W[1], W[3]] + 
   SB[W[1], W[3], W[1], W[4]] - SB[W[1], W[3], W[1], W[5]] + 
   4*SB[W[1], W[3], W[1], W[8]] - SB[W[1], W[3], W[1], W[17]]/2 + 
   (5*SB[W[1], W[3], W[1], W[18]])/2 - (3*SB[W[1], W[3], W[1], W[19]])/2 - 
   SB[W[1], W[3], W[1], W[20]]/2 - SB[W[1], W[3], W[1], W[26]]/2 - 
   SB[W[1], W[3], W[1], W[27]]/2 - SB[W[1], W[3], W[1], W[28]]/2 - 
   SB[W[1], W[3], W[1], W[29]]/2 - (5*SB[W[1], W[3], W[2], W[1]])/2 + 
   (7*SB[W[1], W[3], W[2], W[2]])/2 - SB[W[1], W[3], W[2], W[3]] - 
   SB[W[1], W[3], W[2], W[5]] - 2*SB[W[1], W[3], W[2], W[11]] + 
   2*SB[W[1], W[3], W[2], W[14]] - SB[W[1], W[3], W[2], W[16]] + 
   SB[W[1], W[3], W[2], W[17]]/2 + (5*SB[W[1], W[3], W[2], W[18]])/2 - 
   (3*SB[W[1], W[3], W[2], W[19]])/2 + SB[W[1], W[3], W[2], W[20]]/2 + 
   SB[W[1], W[3], W[2], W[26]]/2 - SB[W[1], W[3], W[2], W[27]]/2 - 
   SB[W[1], W[3], W[2], W[28]]/2 + SB[W[1], W[3], W[2], W[29]]/2 + 
   SB[W[1], W[3], W[2], W[30]] + SB[W[1], W[3], W[4], W[1]] + 
   SB[W[1], W[3], W[4], W[2]] + SB[W[1], W[3], W[4], W[5]] - 
   2*SB[W[1], W[3], W[4], W[14]] - SB[W[1], W[3], W[4], W[18]] + 
   SB[W[1], W[3], W[4], W[27]] + (3*SB[W[1], W[3], W[5], W[1]])/2 - 
   (3*SB[W[1], W[3], W[5], W[2]])/2 + SB[W[1], W[3], W[5], W[3]] + 
   SB[W[1], W[3], W[5], W[5]] - 4*SB[W[1], W[3], W[5], W[8]] + 
   2*SB[W[1], W[3], W[5], W[11]] - SB[W[1], W[3], W[5], W[17]]/2 - 
   (3*SB[W[1], W[3], W[5], W[18]])/2 + (3*SB[W[1], W[3], W[5], W[19]])/2 + 
   SB[W[1], W[3], W[5], W[20]]/2 - SB[W[1], W[3], W[5], W[26]]/2 - 
   SB[W[1], W[3], W[5], W[27]]/2 + SB[W[1], W[3], W[5], W[28]]/2 + 
   SB[W[1], W[3], W[5], W[29]]/2 + SB[W[1], W[3], W[11], W[1]] - 
   3*SB[W[1], W[3], W[11], W[2]] + SB[W[1], W[3], W[11], W[3]] - 
   SB[W[1], W[3], W[11], W[4]] + 2*SB[W[1], W[3], W[11], W[5]] + 
   4*SB[W[1], W[3], W[11], W[11]] + SB[W[1], W[3], W[11], W[16]] - 
   5*SB[W[1], W[3], W[11], W[18]] + SB[W[1], W[3], W[11], W[27]] - 
   SB[W[1], W[3], W[11], W[30]] + SB[W[1], W[3], W[18], W[1]]/2 + 
   (3*SB[W[1], W[3], W[18], W[2]])/2 - 2*SB[W[1], W[3], W[18], W[5]] - 
   4*SB[W[1], W[3], W[18], W[11]] + SB[W[1], W[3], W[18], W[17]]/2 + 
   (5*SB[W[1], W[3], W[18], W[18]])/2 + (3*SB[W[1], W[3], W[18], W[19]])/2 - 
   SB[W[1], W[3], W[18], W[20]]/2 + SB[W[1], W[3], W[18], W[26]]/2 - 
   SB[W[1], W[3], W[18], W[27]]/2 + SB[W[1], W[3], W[18], W[28]]/2 - 
   SB[W[1], W[3], W[18], W[29]]/2 + SB[W[1], W[3], W[27], W[1]]/2 + 
   SB[W[1], W[3], W[27], W[2]]/2 + SB[W[1], W[3], W[27], W[4]] - 
   SB[W[1], W[3], W[27], W[17]]/2 - SB[W[1], W[3], W[27], W[18]]/2 - 
   SB[W[1], W[3], W[27], W[19]]/2 - SB[W[1], W[3], W[27], W[20]]/2 - 
   SB[W[1], W[3], W[27], W[26]]/2 - (3*SB[W[1], W[3], W[27], W[27]])/2 - 
   (3*SB[W[1], W[3], W[27], W[28]])/2 - SB[W[1], W[3], W[27], W[29]]/2 - 
   (3*SB[W[1], W[4], W[1], W[1]])/2 - (3*SB[W[1], W[4], W[1], W[2]])/2 + 
   SB[W[1], W[4], W[1], W[3]] + 3*SB[W[1], W[4], W[1], W[4]] + 
   SB[W[1], W[4], W[1], W[5]] - 2*SB[W[1], W[4], W[1], W[11]] - 
   SB[W[1], W[4], W[1], W[17]]/2 + (5*SB[W[1], W[4], W[1], W[18]])/2 - 
   (3*SB[W[1], W[4], W[1], W[19]])/2 - SB[W[1], W[4], W[1], W[20]]/2 - 
   SB[W[1], W[4], W[1], W[26]]/2 - SB[W[1], W[4], W[1], W[27]]/2 - 
   SB[W[1], W[4], W[1], W[28]]/2 - SB[W[1], W[4], W[1], W[29]]/2 - 
   (5*SB[W[1], W[4], W[2], W[1]])/2 - (5*SB[W[1], W[4], W[2], W[2]])/2 + 
   SB[W[1], W[4], W[2], W[4]] + 2*SB[W[1], W[4], W[2], W[14]] + 
   SB[W[1], W[4], W[2], W[17]]/2 + (5*SB[W[1], W[4], W[2], W[18]])/2 - 
   (3*SB[W[1], W[4], W[2], W[19]])/2 + SB[W[1], W[4], W[2], W[20]]/2 + 
   SB[W[1], W[4], W[2], W[26]]/2 - SB[W[1], W[4], W[2], W[27]]/2 - 
   SB[W[1], W[4], W[2], W[28]]/2 + SB[W[1], W[4], W[2], W[29]]/2 + 
   SB[W[1], W[4], W[3], W[1]] + SB[W[1], W[4], W[3], W[2]] + 
   SB[W[1], W[4], W[3], W[5]] - 2*SB[W[1], W[4], W[3], W[14]] - 
   SB[W[1], W[4], W[3], W[18]] + SB[W[1], W[4], W[3], W[27]] + 
   2*SB[W[1], W[4], W[4], W[1]] + 2*SB[W[1], W[4], W[4], W[2]] + 
   2*SB[W[1], W[4], W[4], W[5]] - 4*SB[W[1], W[4], W[4], W[14]] - 
   2*SB[W[1], W[4], W[4], W[18]] + 2*SB[W[1], W[4], W[4], W[27]] - 
   SB[W[1], W[4], W[5], W[1]]/2 - SB[W[1], W[4], W[5], W[2]]/2 + 
   2*SB[W[1], W[4], W[5], W[3]] + SB[W[1], W[4], W[5], W[4]] + 
   SB[W[1], W[4], W[5], W[5]] + 2*SB[W[1], W[4], W[5], W[14]] - 
   SB[W[1], W[4], W[5], W[17]]/2 - (3*SB[W[1], W[4], W[5], W[18]])/2 - 
   (5*SB[W[1], W[4], W[5], W[19]])/2 - SB[W[1], W[4], W[5], W[20]]/2 - 
   SB[W[1], W[4], W[5], W[26]]/2 - SB[W[1], W[4], W[5], W[27]]/2 + 
   SB[W[1], W[4], W[5], W[28]]/2 - SB[W[1], W[4], W[5], W[29]]/2 - 
   2*SB[W[1], W[4], W[11], W[4]] + 4*SB[W[1], W[4], W[11], W[11]] + 
   2*SB[W[1], W[4], W[11], W[14]] - 4*SB[W[1], W[4], W[11], W[18]] + 
   SB[W[1], W[4], W[13], W[1]] - SB[W[1], W[4], W[13], W[3]] - 
   SB[W[1], W[4], W[13], W[4]] - SB[W[1], W[4], W[13], W[5]] + 
   SB[W[1], W[4], W[13], W[18]] + SB[W[1], W[4], W[13], W[20]] - 
   SB[W[1], W[4], W[13], W[27]] + SB[W[1], W[4], W[13], W[29]] - 
   2*SB[W[1], W[4], W[14], W[3]] - 2*SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[5]] + 2*SB[W[1], W[4], W[14], W[11]] + 
   4*SB[W[1], W[4], W[14], W[19]] + SB[W[1], W[4], W[18], W[1]]/2 + 
   (3*SB[W[1], W[4], W[18], W[2]])/2 - 2*SB[W[1], W[4], W[18], W[5]] - 
   4*SB[W[1], W[4], W[18], W[11]] + SB[W[1], W[4], W[18], W[17]]/2 + 
   (5*SB[W[1], W[4], W[18], W[18]])/2 + (3*SB[W[1], W[4], W[18], W[19]])/2 - 
   SB[W[1], W[4], W[18], W[20]]/2 + SB[W[1], W[4], W[18], W[26]]/2 - 
   SB[W[1], W[4], W[18], W[27]]/2 + SB[W[1], W[4], W[18], W[28]]/2 - 
   SB[W[1], W[4], W[18], W[29]]/2 + SB[W[1], W[4], W[27], W[1]]/2 + 
   SB[W[1], W[4], W[27], W[2]]/2 + SB[W[1], W[4], W[27], W[4]] - 
   SB[W[1], W[4], W[27], W[17]]/2 - SB[W[1], W[4], W[27], W[18]]/2 - 
   SB[W[1], W[4], W[27], W[19]]/2 - SB[W[1], W[4], W[27], W[20]]/2 - 
   SB[W[1], W[4], W[27], W[26]]/2 - (3*SB[W[1], W[4], W[27], W[27]])/2 - 
   (3*SB[W[1], W[4], W[27], W[28]])/2 - SB[W[1], W[4], W[27], W[29]]/2 + 
   3*SB[W[1], W[5], W[1], W[2]] + SB[W[1], W[5], W[1], W[3]] + 
   SB[W[1], W[5], W[1], W[4]] - 4*SB[W[1], W[5], W[1], W[11]] - 
   SB[W[1], W[5], W[1], W[20]] - SB[W[1], W[5], W[1], W[29]] + 
   (7*SB[W[1], W[5], W[2], W[1]])/2 - (7*SB[W[1], W[5], W[2], W[2]])/2 + 
   SB[W[1], W[5], W[2], W[4]] + 2*SB[W[1], W[5], W[2], W[11]] - 
   2*SB[W[1], W[5], W[2], W[14]] - SB[W[1], W[5], W[2], W[16]] - 
   SB[W[1], W[5], W[2], W[17]]/2 - (3*SB[W[1], W[5], W[2], W[18]])/2 + 
   (3*SB[W[1], W[5], W[2], W[19]])/2 + SB[W[1], W[5], W[2], W[20]]/2 - 
   SB[W[1], W[5], W[2], W[26]]/2 - SB[W[1], W[5], W[2], W[27]]/2 + 
   SB[W[1], W[5], W[2], W[28]]/2 + SB[W[1], W[5], W[2], W[29]]/2 + 
   SB[W[1], W[5], W[2], W[30]] + (3*SB[W[1], W[5], W[3], W[1]])/2 - 
   (3*SB[W[1], W[5], W[3], W[2]])/2 + SB[W[1], W[5], W[3], W[3]] + 
   SB[W[1], W[5], W[3], W[5]] - 4*SB[W[1], W[5], W[3], W[8]] + 
   2*SB[W[1], W[5], W[3], W[11]] - SB[W[1], W[5], W[3], W[17]]/2 - 
   (3*SB[W[1], W[5], W[3], W[18]])/2 + (3*SB[W[1], W[5], W[3], W[19]])/2 + 
   SB[W[1], W[5], W[3], W[20]]/2 - SB[W[1], W[5], W[3], W[26]]/2 - 
   SB[W[1], W[5], W[3], W[27]]/2 + SB[W[1], W[5], W[3], W[28]]/2 + 
   SB[W[1], W[5], W[3], W[29]]/2 - SB[W[1], W[5], W[4], W[1]]/2 - 
   SB[W[1], W[5], W[4], W[2]]/2 + 2*SB[W[1], W[5], W[4], W[3]] + 
   SB[W[1], W[5], W[4], W[4]] + SB[W[1], W[5], W[4], W[5]] + 
   2*SB[W[1], W[5], W[4], W[14]] - SB[W[1], W[5], W[4], W[17]]/2 - 
   (3*SB[W[1], W[5], W[4], W[18]])/2 - (5*SB[W[1], W[5], W[4], W[19]])/2 - 
   SB[W[1], W[5], W[4], W[20]]/2 - SB[W[1], W[5], W[4], W[26]]/2 - 
   SB[W[1], W[5], W[4], W[27]]/2 + SB[W[1], W[5], W[4], W[28]]/2 - 
   SB[W[1], W[5], W[4], W[29]]/2 - 3*SB[W[1], W[5], W[11], W[1]] + 
   SB[W[1], W[5], W[11], W[2]] - SB[W[1], W[5], W[11], W[3]] - 
   SB[W[1], W[5], W[11], W[4]] + SB[W[1], W[5], W[11], W[16]] + 
   3*SB[W[1], W[5], W[11], W[18]] + SB[W[1], W[5], W[11], W[27]] - 
   SB[W[1], W[5], W[11], W[30]] + SB[W[1], W[5], W[12], W[2]] - 
   SB[W[1], W[5], W[12], W[3]] - SB[W[1], W[5], W[12], W[4]] - 
   SB[W[1], W[5], W[12], W[5]] + SB[W[1], W[5], W[12], W[17]] + 
   SB[W[1], W[5], W[12], W[19]] + SB[W[1], W[5], W[12], W[26]] - 
   SB[W[1], W[5], W[12], W[28]] - (3*SB[W[1], W[5], W[20], W[1]])/2 + 
   SB[W[1], W[5], W[20], W[2]]/2 - 2*SB[W[1], W[5], W[20], W[3]] - 
   SB[W[1], W[5], W[20], W[4]] - SB[W[1], W[5], W[20], W[5]] + 
   4*SB[W[1], W[5], W[20], W[8]] + SB[W[1], W[5], W[20], W[17]]/2 + 
   (3*SB[W[1], W[5], W[20], W[18]])/2 - (3*SB[W[1], W[5], W[20], W[19]])/2 + 
   SB[W[1], W[5], W[20], W[20]]/2 + SB[W[1], W[5], W[20], W[26]]/2 + 
   SB[W[1], W[5], W[20], W[27]]/2 - SB[W[1], W[5], W[20], W[28]]/2 + 
   SB[W[1], W[5], W[20], W[29]]/2 - SB[W[1], W[5], W[29], W[1]]/2 - 
   SB[W[1], W[5], W[29], W[2]]/2 - SB[W[1], W[5], W[29], W[4]] + 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[18]]/2 + 
   SB[W[1], W[5], W[29], W[19]]/2 + SB[W[1], W[5], W[29], W[20]]/2 + 
   SB[W[1], W[5], W[29], W[26]]/2 + (3*SB[W[1], W[5], W[29], W[27]])/2 + 
   (3*SB[W[1], W[5], W[29], W[28]])/2 + SB[W[1], W[5], W[29], W[29]]/2 + 
   (3*SB[W[1], W[11], W[1], W[1]])/2 - SB[W[1], W[11], W[1], W[2]]/2 + 
   2*SB[W[1], W[11], W[1], W[3]] - 4*SB[W[1], W[11], W[1], W[5]] + 
   2*SB[W[1], W[11], W[1], W[11]] - SB[W[1], W[11], W[1], W[16]] + 
   SB[W[1], W[11], W[1], W[17]]/2 - (5*SB[W[1], W[11], W[1], W[18]])/2 + 
   (3*SB[W[1], W[11], W[1], W[19]])/2 + SB[W[1], W[11], W[1], W[20]]/2 + 
   SB[W[1], W[11], W[1], W[26]]/2 + SB[W[1], W[11], W[1], W[27]]/2 + 
   SB[W[1], W[11], W[1], W[28]]/2 + SB[W[1], W[11], W[1], W[29]]/2 + 
   SB[W[1], W[11], W[1], W[30]] + SB[W[1], W[11], W[2], W[1]]/2 + 
   SB[W[1], W[11], W[2], W[2]]/2 + 3*SB[W[1], W[11], W[2], W[4]] - 
   2*SB[W[1], W[11], W[2], W[14]] - SB[W[1], W[11], W[2], W[17]]/2 - 
   (5*SB[W[1], W[11], W[2], W[18]])/2 + (3*SB[W[1], W[11], W[2], W[19]])/2 - 
   SB[W[1], W[11], W[2], W[20]]/2 - SB[W[1], W[11], W[2], W[26]]/2 + 
   SB[W[1], W[11], W[2], W[27]]/2 + SB[W[1], W[11], W[2], W[28]]/2 - 
   SB[W[1], W[11], W[2], W[29]]/2 + (3*SB[W[1], W[11], W[3], W[1]])/2 - 
   (3*SB[W[1], W[11], W[3], W[2]])/2 + SB[W[1], W[11], W[3], W[3]] - 
   SB[W[1], W[11], W[3], W[4]] + SB[W[1], W[11], W[3], W[16]] + 
   SB[W[1], W[11], W[3], W[17]]/2 - (5*SB[W[1], W[11], W[3], W[18]])/2 + 
   (3*SB[W[1], W[11], W[3], W[19]])/2 - SB[W[1], W[11], W[3], W[20]]/2 + 
   SB[W[1], W[11], W[3], W[26]]/2 + SB[W[1], W[11], W[3], W[27]]/2 + 
   SB[W[1], W[11], W[3], W[28]]/2 - SB[W[1], W[11], W[3], W[29]]/2 - 
   SB[W[1], W[11], W[3], W[30]] - SB[W[1], W[11], W[4], W[1]]/2 + 
   (3*SB[W[1], W[11], W[4], W[2]])/2 + SB[W[1], W[11], W[4], W[3]] + 
   SB[W[1], W[11], W[4], W[4]] - 2*SB[W[1], W[11], W[4], W[11]] + 
   2*SB[W[1], W[11], W[4], W[14]] - SB[W[1], W[11], W[4], W[17]]/2 - 
   SB[W[1], W[11], W[4], W[18]]/2 - (3*SB[W[1], W[11], W[4], W[19]])/2 - 
   SB[W[1], W[11], W[4], W[20]]/2 - SB[W[1], W[11], W[4], W[26]]/2 - 
   (3*SB[W[1], W[11], W[4], W[27]])/2 - SB[W[1], W[11], W[4], W[28]]/2 - 
   SB[W[1], W[11], W[4], W[29]]/2 - 3*SB[W[1], W[11], W[5], W[1]] + 
   SB[W[1], W[11], W[5], W[2]] - SB[W[1], W[11], W[5], W[3]] - 
   SB[W[1], W[11], W[5], W[4]] + SB[W[1], W[11], W[5], W[16]] + 
   3*SB[W[1], W[11], W[5], W[18]] + SB[W[1], W[11], W[5], W[27]] - 
   SB[W[1], W[11], W[5], W[30]] + SB[W[1], W[11], W[11], W[1]] + 
   SB[W[1], W[11], W[11], W[2]] - 5*SB[W[1], W[11], W[11], W[3]] - 
   SB[W[1], W[11], W[11], W[4]] - 4*SB[W[1], W[11], W[11], W[11]] - 
   SB[W[1], W[11], W[11], W[16]] + 9*SB[W[1], W[11], W[11], W[18]] - 
   SB[W[1], W[11], W[11], W[27]] + SB[W[1], W[11], W[11], W[30]] - 
   SB[W[1], W[11], W[16], W[1]]/2 - SB[W[1], W[11], W[16], W[2]]/2 + 
   2*SB[W[1], W[11], W[16], W[3]] - SB[W[1], W[11], W[16], W[4]] + 
   2*SB[W[1], W[11], W[16], W[5]] + SB[W[1], W[11], W[16], W[17]]/2 - 
   (3*SB[W[1], W[11], W[16], W[18]])/2 - (3*SB[W[1], W[11], W[16], W[19]])/
    2 + SB[W[1], W[11], W[16], W[20]]/2 + SB[W[1], W[11], W[16], W[26]]/2 - 
   SB[W[1], W[11], W[16], W[27]]/2 - SB[W[1], W[11], W[16], W[28]]/2 + 
   SB[W[1], W[11], W[16], W[29]]/2 - SB[W[1], W[11], W[18], W[1]]/2 - 
   (3*SB[W[1], W[11], W[18], W[2]])/2 + 2*SB[W[1], W[11], W[18], W[5]] + 
   4*SB[W[1], W[11], W[18], W[11]] - SB[W[1], W[11], W[18], W[17]]/2 - 
   (5*SB[W[1], W[11], W[18], W[18]])/2 - (3*SB[W[1], W[11], W[18], W[19]])/
    2 + SB[W[1], W[11], W[18], W[20]]/2 - SB[W[1], W[11], W[18], W[26]]/2 + 
   SB[W[1], W[11], W[18], W[27]]/2 - SB[W[1], W[11], W[18], W[28]]/2 + 
   SB[W[1], W[11], W[18], W[29]]/2 - SB[W[1], W[11], W[27], W[1]]/2 - 
   SB[W[1], W[11], W[27], W[2]]/2 - SB[W[1], W[11], W[27], W[4]] + 
   SB[W[1], W[11], W[27], W[17]]/2 + SB[W[1], W[11], W[27], W[18]]/2 + 
   SB[W[1], W[11], W[27], W[19]]/2 + SB[W[1], W[11], W[27], W[20]]/2 + 
   SB[W[1], W[11], W[27], W[26]]/2 + (3*SB[W[1], W[11], W[27], W[27]])/2 + 
   (3*SB[W[1], W[11], W[27], W[28]])/2 + SB[W[1], W[11], W[27], W[29]]/2 + 
   SB[W[1], W[11], W[30], W[1]]/2 + SB[W[1], W[11], W[30], W[2]]/2 + 
   SB[W[1], W[11], W[30], W[4]] - SB[W[1], W[11], W[30], W[17]]/2 - 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[19]]/2 - 
   SB[W[1], W[11], W[30], W[20]]/2 - SB[W[1], W[11], W[30], W[26]]/2 - 
   (3*SB[W[1], W[11], W[30], W[27]])/2 - (3*SB[W[1], W[11], W[30], W[28]])/
    2 - SB[W[1], W[11], W[30], W[29]]/2 + (3*SB[W[1], W[13], W[1], W[1]])/2 - 
   (3*SB[W[1], W[13], W[1], W[2]])/2 - 2*SB[W[1], W[13], W[1], W[4]] + 
   SB[W[1], W[13], W[1], W[5]] - 4*SB[W[1], W[13], W[1], W[8]] + 
   4*SB[W[1], W[13], W[1], W[11]] + SB[W[1], W[13], W[1], W[17]]/2 - 
   (5*SB[W[1], W[13], W[1], W[18]])/2 + (3*SB[W[1], W[13], W[1], W[19]])/2 + 
   (3*SB[W[1], W[13], W[1], W[20]])/2 + SB[W[1], W[13], W[1], W[26]]/2 + 
   SB[W[1], W[13], W[1], W[27]]/2 + SB[W[1], W[13], W[1], W[28]]/2 + 
   (3*SB[W[1], W[13], W[1], W[29]])/2 - SB[W[1], W[13], W[2], W[1]] + 
   SB[W[1], W[13], W[2], W[3]] + SB[W[1], W[13], W[2], W[4]] + 
   SB[W[1], W[13], W[2], W[5]] - SB[W[1], W[13], W[2], W[18]] - 
   SB[W[1], W[13], W[2], W[20]] + SB[W[1], W[13], W[2], W[27]] - 
   SB[W[1], W[13], W[2], W[29]] - SB[W[1], W[13], W[3], W[1]]/2 + 
   (3*SB[W[1], W[13], W[3], W[2]])/2 - SB[W[1], W[13], W[3], W[3]] + 
   SB[W[1], W[13], W[3], W[4]] - 2*SB[W[1], W[13], W[3], W[5]] + 
   4*SB[W[1], W[13], W[3], W[8]] - 4*SB[W[1], W[13], W[3], W[11]] - 
   SB[W[1], W[13], W[3], W[17]]/2 + (7*SB[W[1], W[13], W[3], W[18]])/2 - 
   (3*SB[W[1], W[13], W[3], W[19]])/2 - SB[W[1], W[13], W[3], W[20]]/2 - 
   SB[W[1], W[13], W[3], W[26]]/2 - (3*SB[W[1], W[13], W[3], W[27]])/2 - 
   SB[W[1], W[13], W[3], W[28]]/2 - SB[W[1], W[13], W[3], W[29]]/2 + 
   (3*SB[W[1], W[13], W[4], W[1]])/2 + (3*SB[W[1], W[13], W[4], W[2]])/2 - 
   SB[W[1], W[13], W[4], W[3]] - SB[W[1], W[13], W[4], W[4]] - 
   3*SB[W[1], W[13], W[4], W[5]] - 4*SB[W[1], W[13], W[4], W[11]] + 
   SB[W[1], W[13], W[4], W[17]]/2 + (7*SB[W[1], W[13], W[4], W[18]])/2 + 
   (3*SB[W[1], W[13], W[4], W[19]])/2 + SB[W[1], W[13], W[4], W[20]]/2 + 
   SB[W[1], W[13], W[4], W[26]]/2 - (3*SB[W[1], W[13], W[4], W[27]])/2 + 
   SB[W[1], W[13], W[4], W[28]]/2 + SB[W[1], W[13], W[4], W[29]]/2 - 
   (3*SB[W[1], W[13], W[5], W[1]])/2 + SB[W[1], W[13], W[5], W[2]]/2 - 
   2*SB[W[1], W[13], W[5], W[3]] - SB[W[1], W[13], W[5], W[4]] - 
   SB[W[1], W[13], W[5], W[5]] + 4*SB[W[1], W[13], W[5], W[8]] + 
   SB[W[1], W[13], W[5], W[17]]/2 + (3*SB[W[1], W[13], W[5], W[18]])/2 - 
   (3*SB[W[1], W[13], W[5], W[19]])/2 + SB[W[1], W[13], W[5], W[20]]/2 + 
   SB[W[1], W[13], W[5], W[26]]/2 + SB[W[1], W[13], W[5], W[27]]/2 - 
   SB[W[1], W[13], W[5], W[28]]/2 + SB[W[1], W[13], W[5], W[29]]/2 - 
   SB[W[1], W[13], W[13], W[1]] + SB[W[1], W[13], W[13], W[3]] + 
   SB[W[1], W[13], W[13], W[4]] + SB[W[1], W[13], W[13], W[5]] - 
   SB[W[1], W[13], W[13], W[18]] - SB[W[1], W[13], W[13], W[20]] + 
   SB[W[1], W[13], W[13], W[27]] - SB[W[1], W[13], W[13], W[29]] - 
   SB[W[1], W[13], W[18], W[1]]/2 - (3*SB[W[1], W[13], W[18], W[2]])/2 + 
   2*SB[W[1], W[13], W[18], W[5]] + 4*SB[W[1], W[13], W[18], W[11]] - 
   SB[W[1], W[13], W[18], W[17]]/2 - (5*SB[W[1], W[13], W[18], W[18]])/2 - 
   (3*SB[W[1], W[13], W[18], W[19]])/2 + SB[W[1], W[13], W[18], W[20]]/2 - 
   SB[W[1], W[13], W[18], W[26]]/2 + SB[W[1], W[13], W[18], W[27]]/2 - 
   SB[W[1], W[13], W[18], W[28]]/2 + SB[W[1], W[13], W[18], W[29]]/2 + 
   (3*SB[W[1], W[13], W[20], W[1]])/2 - SB[W[1], W[13], W[20], W[2]]/2 + 
   2*SB[W[1], W[13], W[20], W[3]] + SB[W[1], W[13], W[20], W[4]] + 
   SB[W[1], W[13], W[20], W[5]] - 4*SB[W[1], W[13], W[20], W[8]] - 
   SB[W[1], W[13], W[20], W[17]]/2 - (3*SB[W[1], W[13], W[20], W[18]])/2 + 
   (3*SB[W[1], W[13], W[20], W[19]])/2 - SB[W[1], W[13], W[20], W[20]]/2 - 
   SB[W[1], W[13], W[20], W[26]]/2 - SB[W[1], W[13], W[20], W[27]]/2 + 
   SB[W[1], W[13], W[20], W[28]]/2 - SB[W[1], W[13], W[20], W[29]]/2 - 
   SB[W[1], W[13], W[27], W[1]]/2 - SB[W[1], W[13], W[27], W[2]]/2 - 
   SB[W[1], W[13], W[27], W[4]] + SB[W[1], W[13], W[27], W[17]]/2 + 
   SB[W[1], W[13], W[27], W[18]]/2 + SB[W[1], W[13], W[27], W[19]]/2 + 
   SB[W[1], W[13], W[27], W[20]]/2 + SB[W[1], W[13], W[27], W[26]]/2 + 
   (3*SB[W[1], W[13], W[27], W[27]])/2 + (3*SB[W[1], W[13], W[27], W[28]])/
    2 + SB[W[1], W[13], W[27], W[29]]/2 + SB[W[1], W[13], W[29], W[1]]/2 + 
   SB[W[1], W[13], W[29], W[2]]/2 + SB[W[1], W[13], W[29], W[4]] - 
   SB[W[1], W[13], W[29], W[17]]/2 - SB[W[1], W[13], W[29], W[18]]/2 - 
   SB[W[1], W[13], W[29], W[19]]/2 - SB[W[1], W[13], W[29], W[20]]/2 - 
   SB[W[1], W[13], W[29], W[26]]/2 - (3*SB[W[1], W[13], W[29], W[27]])/2 - 
   (3*SB[W[1], W[13], W[29], W[28]])/2 - SB[W[1], W[13], W[29], W[29]]/2 + 
   2*SB[W[2], W[1], W[1], W[2]] - 3*SB[W[2], W[1], W[1], W[3]] - 
   3*SB[W[2], W[1], W[1], W[4]] + 3*SB[W[2], W[1], W[1], W[5]] + 
   SB[W[2], W[1], W[1], W[16]] - SB[W[2], W[1], W[1], W[30]] + 
   2*SB[W[2], W[1], W[2], W[1]] + 3*SB[W[2], W[1], W[2], W[3]] - 
   3*SB[W[2], W[1], W[2], W[4]] - 3*SB[W[2], W[1], W[2], W[5]] + 
   SB[W[2], W[1], W[2], W[16]] - SB[W[2], W[1], W[2], W[30]] - 
   (5*SB[W[2], W[1], W[3], W[1]])/2 + (7*SB[W[2], W[1], W[3], W[2]])/2 - 
   SB[W[2], W[1], W[3], W[3]] - SB[W[2], W[1], W[3], W[5]] - 
   2*SB[W[2], W[1], W[3], W[11]] + 2*SB[W[2], W[1], W[3], W[14]] - 
   SB[W[2], W[1], W[3], W[16]] + SB[W[2], W[1], W[3], W[17]]/2 + 
   (5*SB[W[2], W[1], W[3], W[18]])/2 - (3*SB[W[2], W[1], W[3], W[19]])/2 + 
   SB[W[2], W[1], W[3], W[20]]/2 + SB[W[2], W[1], W[3], W[26]]/2 - 
   SB[W[2], W[1], W[3], W[27]]/2 - SB[W[2], W[1], W[3], W[28]]/2 + 
   SB[W[2], W[1], W[3], W[29]]/2 + SB[W[2], W[1], W[3], W[30]] - 
   (5*SB[W[2], W[1], W[4], W[1]])/2 - (5*SB[W[2], W[1], W[4], W[2]])/2 - 
   2*SB[W[2], W[1], W[4], W[3]] - SB[W[2], W[1], W[4], W[4]] - 
   2*SB[W[2], W[1], W[4], W[5]] + 2*SB[W[2], W[1], W[4], W[11]] + 
   2*SB[W[2], W[1], W[4], W[14]] + SB[W[2], W[1], W[4], W[17]]/2 + 
   (5*SB[W[2], W[1], W[4], W[18]])/2 + (5*SB[W[2], W[1], W[4], W[19]])/2 + 
   SB[W[2], W[1], W[4], W[20]]/2 + SB[W[2], W[1], W[4], W[26]]/2 - 
   SB[W[2], W[1], W[4], W[27]]/2 - SB[W[2], W[1], W[4], W[28]]/2 + 
   SB[W[2], W[1], W[4], W[29]]/2 + (7*SB[W[2], W[1], W[5], W[1]])/2 - 
   (5*SB[W[2], W[1], W[5], W[2]])/2 - SB[W[2], W[1], W[5], W[3]] - 
   SB[W[2], W[1], W[5], W[5]] + 2*SB[W[2], W[1], W[5], W[11]] - 
   2*SB[W[2], W[1], W[5], W[14]] - SB[W[2], W[1], W[5], W[16]] + 
   SB[W[2], W[1], W[5], W[17]]/2 - (3*SB[W[2], W[1], W[5], W[18]])/2 + 
   (5*SB[W[2], W[1], W[5], W[19]])/2 + SB[W[2], W[1], W[5], W[20]]/2 + 
   SB[W[2], W[1], W[5], W[26]]/2 - SB[W[2], W[1], W[5], W[27]]/2 - 
   SB[W[2], W[1], W[5], W[28]]/2 + SB[W[2], W[1], W[5], W[29]]/2 + 
   SB[W[2], W[1], W[5], W[30]] + 2*SB[W[2], W[1], W[11], W[3]] + 
   2*SB[W[2], W[1], W[11], W[4]] + 2*SB[W[2], W[1], W[11], W[5]] - 
   2*SB[W[2], W[1], W[11], W[14]] - 4*SB[W[2], W[1], W[11], W[18]] - 
   SB[W[2], W[1], W[12], W[2]] + SB[W[2], W[1], W[12], W[3]] + 
   SB[W[2], W[1], W[12], W[4]] + SB[W[2], W[1], W[12], W[5]] - 
   SB[W[2], W[1], W[12], W[17]] - SB[W[2], W[1], W[12], W[19]] - 
   SB[W[2], W[1], W[12], W[26]] + SB[W[2], W[1], W[12], W[28]] - 
   SB[W[2], W[1], W[13], W[1]] + SB[W[2], W[1], W[13], W[3]] + 
   SB[W[2], W[1], W[13], W[4]] + SB[W[2], W[1], W[13], W[5]] - 
   SB[W[2], W[1], W[13], W[18]] - SB[W[2], W[1], W[13], W[20]] + 
   SB[W[2], W[1], W[13], W[27]] - SB[W[2], W[1], W[13], W[29]] + 
   2*SB[W[2], W[1], W[14], W[3]] + 2*SB[W[2], W[1], W[14], W[4]] + 
   2*SB[W[2], W[1], W[14], W[5]] - 2*SB[W[2], W[1], W[14], W[11]] - 
   4*SB[W[2], W[1], W[14], W[19]] + SB[W[2], W[1], W[16], W[1]]/2 + 
   SB[W[2], W[1], W[16], W[2]]/2 - 2*SB[W[2], W[1], W[16], W[3]] + 
   SB[W[2], W[1], W[16], W[4]] - 2*SB[W[2], W[1], W[16], W[5]] - 
   SB[W[2], W[1], W[16], W[17]]/2 + (3*SB[W[2], W[1], W[16], W[18]])/2 + 
   (3*SB[W[2], W[1], W[16], W[19]])/2 - SB[W[2], W[1], W[16], W[20]]/2 - 
   SB[W[2], W[1], W[16], W[26]]/2 + SB[W[2], W[1], W[16], W[27]]/2 + 
   SB[W[2], W[1], W[16], W[28]]/2 - SB[W[2], W[1], W[16], W[29]]/2 - 
   SB[W[2], W[1], W[30], W[1]]/2 - SB[W[2], W[1], W[30], W[2]]/2 - 
   SB[W[2], W[1], W[30], W[4]] + SB[W[2], W[1], W[30], W[17]]/2 + 
   SB[W[2], W[1], W[30], W[18]]/2 + SB[W[2], W[1], W[30], W[19]]/2 + 
   SB[W[2], W[1], W[30], W[20]]/2 + SB[W[2], W[1], W[30], W[26]]/2 + 
   (3*SB[W[2], W[1], W[30], W[27]])/2 + (3*SB[W[2], W[1], W[30], W[28]])/2 + 
   SB[W[2], W[1], W[30], W[29]]/2 + 2*SB[W[2], W[2], W[1], W[1]] + 
   3*SB[W[2], W[2], W[1], W[3]] - 3*SB[W[2], W[2], W[1], W[4]] - 
   3*SB[W[2], W[2], W[1], W[5]] + SB[W[2], W[2], W[1], W[16]] - 
   SB[W[2], W[2], W[1], W[30]] + 3*SB[W[2], W[2], W[3], W[1]] + 
   SB[W[2], W[2], W[3], W[4]] + SB[W[2], W[2], W[3], W[5]] - 
   4*SB[W[2], W[2], W[3], W[14]] - SB[W[2], W[2], W[3], W[17]] - 
   SB[W[2], W[2], W[3], W[26]] - 3*SB[W[2], W[2], W[4], W[1]] - 
   SB[W[2], W[2], W[4], W[2]] + SB[W[2], W[2], W[4], W[3]] + 
   4*SB[W[2], W[2], W[4], W[14]] - SB[W[2], W[2], W[4], W[19]] + 
   SB[W[2], W[2], W[4], W[28]] - 3*SB[W[2], W[2], W[5], W[1]] - 
   SB[W[2], W[2], W[5], W[2]] + SB[W[2], W[2], W[5], W[3]] + 
   4*SB[W[2], W[2], W[5], W[14]] - SB[W[2], W[2], W[5], W[19]] + 
   SB[W[2], W[2], W[5], W[28]] + SB[W[2], W[2], W[12], W[2]] - 
   SB[W[2], W[2], W[12], W[3]] - SB[W[2], W[2], W[12], W[4]] - 
   SB[W[2], W[2], W[12], W[5]] + SB[W[2], W[2], W[12], W[17]] + 
   SB[W[2], W[2], W[12], W[19]] + SB[W[2], W[2], W[12], W[26]] - 
   SB[W[2], W[2], W[12], W[28]] + SB[W[2], W[2], W[14], W[1]] + 
   SB[W[2], W[2], W[14], W[2]] - 4*SB[W[2], W[2], W[14], W[3]] + 
   3*SB[W[2], W[2], W[14], W[4]] + 3*SB[W[2], W[2], W[14], W[5]] - 
   4*SB[W[2], W[2], W[14], W[14]] - SB[W[2], W[2], W[14], W[16]] + 
   SB[W[2], W[2], W[14], W[19]] - SB[W[2], W[2], W[14], W[28]] + 
   SB[W[2], W[2], W[14], W[30]] - (7*SB[W[2], W[3], W[1], W[1]])/2 + 
   (7*SB[W[2], W[3], W[1], W[2]])/2 + SB[W[2], W[3], W[1], W[4]] - 
   2*SB[W[2], W[3], W[1], W[11]] + 2*SB[W[2], W[3], W[1], W[14]] - 
   SB[W[2], W[3], W[1], W[16]] + SB[W[2], W[3], W[1], W[17]]/2 + 
   (3*SB[W[2], W[3], W[1], W[18]])/2 - (3*SB[W[2], W[3], W[1], W[19]])/2 - 
   SB[W[2], W[3], W[1], W[20]]/2 + SB[W[2], W[3], W[1], W[26]]/2 + 
   SB[W[2], W[3], W[1], W[27]]/2 - SB[W[2], W[3], W[1], W[28]]/2 - 
   SB[W[2], W[3], W[1], W[29]]/2 + SB[W[2], W[3], W[1], W[30]] + 
   3*SB[W[2], W[3], W[2], W[1]] + SB[W[2], W[3], W[2], W[4]] + 
   SB[W[2], W[3], W[2], W[5]] - 4*SB[W[2], W[3], W[2], W[14]] - 
   SB[W[2], W[3], W[2], W[17]] - SB[W[2], W[3], W[2], W[26]] - 
   SB[W[2], W[3], W[4], W[1]]/2 - SB[W[2], W[3], W[4], W[2]]/2 + 
   SB[W[2], W[3], W[4], W[3]] + SB[W[2], W[3], W[4], W[4]] + 
   2*SB[W[2], W[3], W[4], W[5]] + 2*SB[W[2], W[3], W[4], W[11]] - 
   SB[W[2], W[3], W[4], W[17]]/2 - (5*SB[W[2], W[3], W[4], W[18]])/2 - 
   (3*SB[W[2], W[3], W[4], W[19]])/2 - SB[W[2], W[3], W[4], W[20]]/2 - 
   SB[W[2], W[3], W[4], W[26]]/2 + SB[W[2], W[3], W[4], W[27]]/2 - 
   SB[W[2], W[3], W[4], W[28]]/2 - SB[W[2], W[3], W[4], W[29]]/2 - 
   (3*SB[W[2], W[3], W[5], W[1]])/2 + (3*SB[W[2], W[3], W[5], W[2]])/2 + 
   SB[W[2], W[3], W[5], W[3]] + SB[W[2], W[3], W[5], W[5]] - 
   4*SB[W[2], W[3], W[5], W[10]] + 2*SB[W[2], W[3], W[5], W[14]] + 
   SB[W[2], W[3], W[5], W[17]]/2 + (3*SB[W[2], W[3], W[5], W[18]])/2 - 
   (3*SB[W[2], W[3], W[5], W[19]])/2 - SB[W[2], W[3], W[5], W[20]]/2 + 
   SB[W[2], W[3], W[5], W[26]]/2 + SB[W[2], W[3], W[5], W[27]]/2 - 
   SB[W[2], W[3], W[5], W[28]]/2 - SB[W[2], W[3], W[5], W[29]]/2 + 
   SB[W[2], W[3], W[13], W[1]] - SB[W[2], W[3], W[13], W[3]] - 
   SB[W[2], W[3], W[13], W[4]] - SB[W[2], W[3], W[13], W[5]] + 
   SB[W[2], W[3], W[13], W[18]] + SB[W[2], W[3], W[13], W[20]] - 
   SB[W[2], W[3], W[13], W[27]] + SB[W[2], W[3], W[13], W[29]] + 
   SB[W[2], W[3], W[14], W[1]] - 3*SB[W[2], W[3], W[14], W[2]] - 
   SB[W[2], W[3], W[14], W[4]] - SB[W[2], W[3], W[14], W[5]] + 
   SB[W[2], W[3], W[14], W[16]] + 3*SB[W[2], W[3], W[14], W[19]] + 
   SB[W[2], W[3], W[14], W[28]] - SB[W[2], W[3], W[14], W[30]] + 
   SB[W[2], W[3], W[17], W[1]]/2 - (3*SB[W[2], W[3], W[17], W[2]])/2 - 
   SB[W[2], W[3], W[17], W[3]] - SB[W[2], W[3], W[17], W[4]] - 
   2*SB[W[2], W[3], W[17], W[5]] + 4*SB[W[2], W[3], W[17], W[10]] + 
   SB[W[2], W[3], W[17], W[17]]/2 - (3*SB[W[2], W[3], W[17], W[18]])/2 + 
   (3*SB[W[2], W[3], W[17], W[19]])/2 + SB[W[2], W[3], W[17], W[20]]/2 + 
   SB[W[2], W[3], W[17], W[26]]/2 - SB[W[2], W[3], W[17], W[27]]/2 + 
   SB[W[2], W[3], W[17], W[28]]/2 + SB[W[2], W[3], W[17], W[29]]/2 - 
   SB[W[2], W[3], W[26], W[1]]/2 - SB[W[2], W[3], W[26], W[2]]/2 - 
   SB[W[2], W[3], W[26], W[4]] + SB[W[2], W[3], W[26], W[17]]/2 + 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[19]]/2 + 
   SB[W[2], W[3], W[26], W[20]]/2 + SB[W[2], W[3], W[26], W[26]]/2 + 
   (3*SB[W[2], W[3], W[26], W[27]])/2 + (3*SB[W[2], W[3], W[26], W[28]])/2 + 
   SB[W[2], W[3], W[26], W[29]]/2 - (5*SB[W[2], W[4], W[1], W[1]])/2 - 
   (5*SB[W[2], W[4], W[1], W[2]])/2 + SB[W[2], W[4], W[1], W[4]] + 
   2*SB[W[2], W[4], W[1], W[11]] + SB[W[2], W[4], W[1], W[17]]/2 - 
   (3*SB[W[2], W[4], W[1], W[18]])/2 + (5*SB[W[2], W[4], W[1], W[19]])/2 + 
   SB[W[2], W[4], W[1], W[20]]/2 + SB[W[2], W[4], W[1], W[26]]/2 - 
   SB[W[2], W[4], W[1], W[27]]/2 - SB[W[2], W[4], W[1], W[28]]/2 + 
   SB[W[2], W[4], W[1], W[29]]/2 - (3*SB[W[2], W[4], W[2], W[1]])/2 - 
   (3*SB[W[2], W[4], W[2], W[2]])/2 + SB[W[2], W[4], W[2], W[3]] + 
   3*SB[W[2], W[4], W[2], W[4]] + SB[W[2], W[4], W[2], W[5]] - 
   2*SB[W[2], W[4], W[2], W[14]] - SB[W[2], W[4], W[2], W[17]]/2 - 
   (3*SB[W[2], W[4], W[2], W[18]])/2 + (5*SB[W[2], W[4], W[2], W[19]])/2 - 
   SB[W[2], W[4], W[2], W[20]]/2 - SB[W[2], W[4], W[2], W[26]]/2 - 
   SB[W[2], W[4], W[2], W[27]]/2 - SB[W[2], W[4], W[2], W[28]]/2 - 
   SB[W[2], W[4], W[2], W[29]]/2 - SB[W[2], W[4], W[3], W[1]]/2 - 
   SB[W[2], W[4], W[3], W[2]]/2 + SB[W[2], W[4], W[3], W[3]] + 
   SB[W[2], W[4], W[3], W[4]] + 2*SB[W[2], W[4], W[3], W[5]] + 
   2*SB[W[2], W[4], W[3], W[11]] - SB[W[2], W[4], W[3], W[17]]/2 - 
   (5*SB[W[2], W[4], W[3], W[18]])/2 - (3*SB[W[2], W[4], W[3], W[19]])/2 - 
   SB[W[2], W[4], W[3], W[20]]/2 - SB[W[2], W[4], W[3], W[26]]/2 + 
   SB[W[2], W[4], W[3], W[27]]/2 - SB[W[2], W[4], W[3], W[28]]/2 - 
   SB[W[2], W[4], W[3], W[29]]/2 + 2*SB[W[2], W[4], W[4], W[1]] + 
   2*SB[W[2], W[4], W[4], W[2]] + 2*SB[W[2], W[4], W[4], W[3]] - 
   4*SB[W[2], W[4], W[4], W[11]] - 2*SB[W[2], W[4], W[4], W[19]] + 
   2*SB[W[2], W[4], W[4], W[28]] + SB[W[2], W[4], W[5], W[1]] + 
   SB[W[2], W[4], W[5], W[2]] + SB[W[2], W[4], W[5], W[3]] - 
   2*SB[W[2], W[4], W[5], W[11]] - SB[W[2], W[4], W[5], W[19]] + 
   SB[W[2], W[4], W[5], W[28]] - 2*SB[W[2], W[4], W[11], W[3]] - 
   2*SB[W[2], W[4], W[11], W[4]] - 2*SB[W[2], W[4], W[11], W[5]] + 
   2*SB[W[2], W[4], W[11], W[14]] + 4*SB[W[2], W[4], W[11], W[18]] + 
   SB[W[2], W[4], W[12], W[2]] - SB[W[2], W[4], W[12], W[3]] - 
   SB[W[2], W[4], W[12], W[4]] - SB[W[2], W[4], W[12], W[5]] + 
   SB[W[2], W[4], W[12], W[17]] + SB[W[2], W[4], W[12], W[19]] + 
   SB[W[2], W[4], W[12], W[26]] - SB[W[2], W[4], W[12], W[28]] - 
   2*SB[W[2], W[4], W[14], W[4]] + 2*SB[W[2], W[4], W[14], W[11]] + 
   4*SB[W[2], W[4], W[14], W[14]] - 4*SB[W[2], W[4], W[14], W[19]] + 
   (3*SB[W[2], W[4], W[19], W[1]])/2 + SB[W[2], W[4], W[19], W[2]]/2 - 
   2*SB[W[2], W[4], W[19], W[3]] - 4*SB[W[2], W[4], W[19], W[14]] - 
   SB[W[2], W[4], W[19], W[17]]/2 + (3*SB[W[2], W[4], W[19], W[18]])/2 + 
   (5*SB[W[2], W[4], W[19], W[19]])/2 + SB[W[2], W[4], W[19], W[20]]/2 - 
   SB[W[2], W[4], W[19], W[26]]/2 + SB[W[2], W[4], W[19], W[27]]/2 - 
   SB[W[2], W[4], W[19], W[28]]/2 + SB[W[2], W[4], W[19], W[29]]/2 + 
   SB[W[2], W[4], W[28], W[1]]/2 + SB[W[2], W[4], W[28], W[2]]/2 + 
   SB[W[2], W[4], W[28], W[4]] - SB[W[2], W[4], W[28], W[17]]/2 - 
   SB[W[2], W[4], W[28], W[18]]/2 - SB[W[2], W[4], W[28], W[19]]/2 - 
   SB[W[2], W[4], W[28], W[20]]/2 - SB[W[2], W[4], W[28], W[26]]/2 - 
   (3*SB[W[2], W[4], W[28], W[27]])/2 - (3*SB[W[2], W[4], W[28], W[28]])/2 - 
   SB[W[2], W[4], W[28], W[29]]/2 + (7*SB[W[2], W[5], W[1], W[1]])/2 - 
   (5*SB[W[2], W[5], W[1], W[2]])/2 - SB[W[2], W[5], W[1], W[3]] - 
   SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[11]] - 
   2*SB[W[2], W[5], W[1], W[14]] - SB[W[2], W[5], W[1], W[16]] + 
   SB[W[2], W[5], W[1], W[17]]/2 - (3*SB[W[2], W[5], W[1], W[18]])/2 + 
   (5*SB[W[2], W[5], W[1], W[19]])/2 + SB[W[2], W[5], W[1], W[20]]/2 + 
   SB[W[2], W[5], W[1], W[26]]/2 - SB[W[2], W[5], W[1], W[27]]/2 - 
   SB[W[2], W[5], W[1], W[28]]/2 + SB[W[2], W[5], W[1], W[29]]/2 + 
   SB[W[2], W[5], W[1], W[30]] - (3*SB[W[2], W[5], W[2], W[1]])/2 - 
   (3*SB[W[2], W[5], W[2], W[2]])/2 - SB[W[2], W[5], W[2], W[3]] + 
   SB[W[2], W[5], W[2], W[4]] - SB[W[2], W[5], W[2], W[5]] + 
   4*SB[W[2], W[5], W[2], W[10]] - SB[W[2], W[5], W[2], W[17]]/2 - 
   (3*SB[W[2], W[5], W[2], W[18]])/2 + (5*SB[W[2], W[5], W[2], W[19]])/2 - 
   SB[W[2], W[5], W[2], W[20]]/2 - SB[W[2], W[5], W[2], W[26]]/2 - 
   SB[W[2], W[5], W[2], W[27]]/2 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[2], W[29]]/2 - (3*SB[W[2], W[5], W[3], W[1]])/2 + 
   (3*SB[W[2], W[5], W[3], W[2]])/2 + SB[W[2], W[5], W[3], W[3]] + 
   SB[W[2], W[5], W[3], W[5]] - 4*SB[W[2], W[5], W[3], W[10]] + 
   2*SB[W[2], W[5], W[3], W[14]] + SB[W[2], W[5], W[3], W[17]]/2 + 
   (3*SB[W[2], W[5], W[3], W[18]])/2 - (3*SB[W[2], W[5], W[3], W[19]])/2 - 
   SB[W[2], W[5], W[3], W[20]]/2 + SB[W[2], W[5], W[3], W[26]]/2 + 
   SB[W[2], W[5], W[3], W[27]]/2 - SB[W[2], W[5], W[3], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[29]]/2 + SB[W[2], W[5], W[4], W[1]] + 
   SB[W[2], W[5], W[4], W[2]] + SB[W[2], W[5], W[4], W[3]] - 
   2*SB[W[2], W[5], W[4], W[11]] - SB[W[2], W[5], W[4], W[19]] + 
   SB[W[2], W[5], W[4], W[28]] - 3*SB[W[2], W[5], W[14], W[1]] + 
   SB[W[2], W[5], W[14], W[2]] + 2*SB[W[2], W[5], W[14], W[3]] - 
   SB[W[2], W[5], W[14], W[4]] + SB[W[2], W[5], W[14], W[5]] + 
   4*SB[W[2], W[5], W[14], W[14]] + SB[W[2], W[5], W[14], W[16]] - 
   5*SB[W[2], W[5], W[14], W[19]] + SB[W[2], W[5], W[14], W[28]] - 
   SB[W[2], W[5], W[14], W[30]] + (3*SB[W[2], W[5], W[19], W[1]])/2 + 
   SB[W[2], W[5], W[19], W[2]]/2 - 2*SB[W[2], W[5], W[19], W[3]] - 
   4*SB[W[2], W[5], W[19], W[14]] - SB[W[2], W[5], W[19], W[17]]/2 + 
   (3*SB[W[2], W[5], W[19], W[18]])/2 + (5*SB[W[2], W[5], W[19], W[19]])/2 + 
   SB[W[2], W[5], W[19], W[20]]/2 - SB[W[2], W[5], W[19], W[26]]/2 + 
   SB[W[2], W[5], W[19], W[27]]/2 - SB[W[2], W[5], W[19], W[28]]/2 + 
   SB[W[2], W[5], W[19], W[29]]/2 + SB[W[2], W[5], W[28], W[1]]/2 + 
   SB[W[2], W[5], W[28], W[2]]/2 + SB[W[2], W[5], W[28], W[4]] - 
   SB[W[2], W[5], W[28], W[17]]/2 - SB[W[2], W[5], W[28], W[18]]/2 - 
   SB[W[2], W[5], W[28], W[19]]/2 - SB[W[2], W[5], W[28], W[20]]/2 - 
   SB[W[2], W[5], W[28], W[26]]/2 - (3*SB[W[2], W[5], W[28], W[27]])/2 - 
   (3*SB[W[2], W[5], W[28], W[28]])/2 - SB[W[2], W[5], W[28], W[29]]/2 - 
   SB[W[2], W[12], W[1], W[2]] + SB[W[2], W[12], W[1], W[3]] + 
   SB[W[2], W[12], W[1], W[4]] + SB[W[2], W[12], W[1], W[5]] - 
   SB[W[2], W[12], W[1], W[17]] - SB[W[2], W[12], W[1], W[19]] - 
   SB[W[2], W[12], W[1], W[26]] + SB[W[2], W[12], W[1], W[28]] - 
   (3*SB[W[2], W[12], W[2], W[1]])/2 + (3*SB[W[2], W[12], W[2], W[2]])/2 + 
   SB[W[2], W[12], W[2], W[3]] - 2*SB[W[2], W[12], W[2], W[4]] - 
   4*SB[W[2], W[12], W[2], W[10]] + 4*SB[W[2], W[12], W[2], W[14]] + 
   (3*SB[W[2], W[12], W[2], W[17]])/2 + (3*SB[W[2], W[12], W[2], W[18]])/2 - 
   (5*SB[W[2], W[12], W[2], W[19]])/2 + SB[W[2], W[12], W[2], W[20]]/2 + 
   (3*SB[W[2], W[12], W[2], W[26]])/2 + SB[W[2], W[12], W[2], W[27]]/2 + 
   SB[W[2], W[12], W[2], W[28]]/2 + SB[W[2], W[12], W[2], W[29]]/2 + 
   SB[W[2], W[12], W[3], W[1]]/2 - (3*SB[W[2], W[12], W[3], W[2]])/2 - 
   SB[W[2], W[12], W[3], W[3]] - SB[W[2], W[12], W[3], W[4]] - 
   2*SB[W[2], W[12], W[3], W[5]] + 4*SB[W[2], W[12], W[3], W[10]] + 
   SB[W[2], W[12], W[3], W[17]]/2 - (3*SB[W[2], W[12], W[3], W[18]])/2 + 
   (3*SB[W[2], W[12], W[3], W[19]])/2 + SB[W[2], W[12], W[3], W[20]]/2 + 
   SB[W[2], W[12], W[3], W[26]]/2 - SB[W[2], W[12], W[3], W[27]]/2 + 
   SB[W[2], W[12], W[3], W[28]]/2 + SB[W[2], W[12], W[3], W[29]]/2 + 
   (3*SB[W[2], W[12], W[4], W[1]])/2 + (3*SB[W[2], W[12], W[4], W[2]])/2 - 
   3*SB[W[2], W[12], W[4], W[3]] - SB[W[2], W[12], W[4], W[4]] - 
   SB[W[2], W[12], W[4], W[5]] - 4*SB[W[2], W[12], W[4], W[14]] + 
   SB[W[2], W[12], W[4], W[17]]/2 + (3*SB[W[2], W[12], W[4], W[18]])/2 + 
   (7*SB[W[2], W[12], W[4], W[19]])/2 + SB[W[2], W[12], W[4], W[20]]/2 + 
   SB[W[2], W[12], W[4], W[26]]/2 + SB[W[2], W[12], W[4], W[27]]/2 - 
   (3*SB[W[2], W[12], W[4], W[28]])/2 + SB[W[2], W[12], W[4], W[29]]/2 + 
   (3*SB[W[2], W[12], W[5], W[1]])/2 - SB[W[2], W[12], W[5], W[2]]/2 - 
   2*SB[W[2], W[12], W[5], W[3]] + SB[W[2], W[12], W[5], W[4]] - 
   SB[W[2], W[12], W[5], W[5]] + 4*SB[W[2], W[12], W[5], W[10]] - 
   4*SB[W[2], W[12], W[5], W[14]] - SB[W[2], W[12], W[5], W[17]]/2 - 
   (3*SB[W[2], W[12], W[5], W[18]])/2 + (7*SB[W[2], W[12], W[5], W[19]])/2 - 
   SB[W[2], W[12], W[5], W[20]]/2 - SB[W[2], W[12], W[5], W[26]]/2 - 
   SB[W[2], W[12], W[5], W[27]]/2 - (3*SB[W[2], W[12], W[5], W[28]])/2 - 
   SB[W[2], W[12], W[5], W[29]]/2 - SB[W[2], W[12], W[12], W[2]] + 
   SB[W[2], W[12], W[12], W[3]] + SB[W[2], W[12], W[12], W[4]] + 
   SB[W[2], W[12], W[12], W[5]] - SB[W[2], W[12], W[12], W[17]] - 
   SB[W[2], W[12], W[12], W[19]] - SB[W[2], W[12], W[12], W[26]] + 
   SB[W[2], W[12], W[12], W[28]] - SB[W[2], W[12], W[17], W[1]]/2 + 
   (3*SB[W[2], W[12], W[17], W[2]])/2 + SB[W[2], W[12], W[17], W[3]] + 
   SB[W[2], W[12], W[17], W[4]] + 2*SB[W[2], W[12], W[17], W[5]] - 
   4*SB[W[2], W[12], W[17], W[10]] - SB[W[2], W[12], W[17], W[17]]/2 + 
   (3*SB[W[2], W[12], W[17], W[18]])/2 - (3*SB[W[2], W[12], W[17], W[19]])/
    2 - SB[W[2], W[12], W[17], W[20]]/2 - SB[W[2], W[12], W[17], W[26]]/2 + 
   SB[W[2], W[12], W[17], W[27]]/2 - SB[W[2], W[12], W[17], W[28]]/2 - 
   SB[W[2], W[12], W[17], W[29]]/2 - (3*SB[W[2], W[12], W[19], W[1]])/2 - 
   SB[W[2], W[12], W[19], W[2]]/2 + 2*SB[W[2], W[12], W[19], W[3]] + 
   4*SB[W[2], W[12], W[19], W[14]] + SB[W[2], W[12], W[19], W[17]]/2 - 
   (3*SB[W[2], W[12], W[19], W[18]])/2 - (5*SB[W[2], W[12], W[19], W[19]])/
    2 - SB[W[2], W[12], W[19], W[20]]/2 + SB[W[2], W[12], W[19], W[26]]/2 - 
   SB[W[2], W[12], W[19], W[27]]/2 + SB[W[2], W[12], W[19], W[28]]/2 - 
   SB[W[2], W[12], W[19], W[29]]/2 + SB[W[2], W[12], W[26], W[1]]/2 + 
   SB[W[2], W[12], W[26], W[2]]/2 + SB[W[2], W[12], W[26], W[4]] - 
   SB[W[2], W[12], W[26], W[17]]/2 - SB[W[2], W[12], W[26], W[18]]/2 - 
   SB[W[2], W[12], W[26], W[19]]/2 - SB[W[2], W[12], W[26], W[20]]/2 - 
   SB[W[2], W[12], W[26], W[26]]/2 - (3*SB[W[2], W[12], W[26], W[27]])/2 - 
   (3*SB[W[2], W[12], W[26], W[28]])/2 - SB[W[2], W[12], W[26], W[29]]/2 - 
   SB[W[2], W[12], W[28], W[1]]/2 - SB[W[2], W[12], W[28], W[2]]/2 - 
   SB[W[2], W[12], W[28], W[4]] + SB[W[2], W[12], W[28], W[17]]/2 + 
   SB[W[2], W[12], W[28], W[18]]/2 + SB[W[2], W[12], W[28], W[19]]/2 + 
   SB[W[2], W[12], W[28], W[20]]/2 + SB[W[2], W[12], W[28], W[26]]/2 + 
   (3*SB[W[2], W[12], W[28], W[27]])/2 + (3*SB[W[2], W[12], W[28], W[28]])/
    2 + SB[W[2], W[12], W[28], W[29]]/2 + SB[W[2], W[14], W[1], W[1]]/2 + 
   SB[W[2], W[14], W[1], W[2]]/2 + 3*SB[W[2], W[14], W[1], W[4]] - 
   2*SB[W[2], W[14], W[1], W[11]] - SB[W[2], W[14], W[1], W[17]]/2 + 
   (3*SB[W[2], W[14], W[1], W[18]])/2 - (5*SB[W[2], W[14], W[1], W[19]])/2 - 
   SB[W[2], W[14], W[1], W[20]]/2 - SB[W[2], W[14], W[1], W[26]]/2 + 
   SB[W[2], W[14], W[1], W[27]]/2 + SB[W[2], W[14], W[1], W[28]]/2 - 
   SB[W[2], W[14], W[1], W[29]]/2 - SB[W[2], W[14], W[2], W[1]]/2 + 
   (3*SB[W[2], W[14], W[2], W[2]])/2 - 4*SB[W[2], W[14], W[2], W[3]] + 
   2*SB[W[2], W[14], W[2], W[5]] + 2*SB[W[2], W[14], W[2], W[14]] - 
   SB[W[2], W[14], W[2], W[16]] + SB[W[2], W[14], W[2], W[17]]/2 + 
   (3*SB[W[2], W[14], W[2], W[18]])/2 - (5*SB[W[2], W[14], W[2], W[19]])/2 + 
   SB[W[2], W[14], W[2], W[20]]/2 + SB[W[2], W[14], W[2], W[26]]/2 + 
   SB[W[2], W[14], W[2], W[27]]/2 + SB[W[2], W[14], W[2], W[28]]/2 + 
   SB[W[2], W[14], W[2], W[29]]/2 + SB[W[2], W[14], W[2], W[30]] + 
   SB[W[2], W[14], W[3], W[1]] - 3*SB[W[2], W[14], W[3], W[2]] - 
   SB[W[2], W[14], W[3], W[4]] - SB[W[2], W[14], W[3], W[5]] + 
   SB[W[2], W[14], W[3], W[16]] + 3*SB[W[2], W[14], W[3], W[19]] + 
   SB[W[2], W[14], W[3], W[28]] - SB[W[2], W[14], W[3], W[30]] + 
   (3*SB[W[2], W[14], W[4], W[1]])/2 - SB[W[2], W[14], W[4], W[2]]/2 + 
   SB[W[2], W[14], W[4], W[4]] + SB[W[2], W[14], W[4], W[5]] + 
   2*SB[W[2], W[14], W[4], W[11]] - 2*SB[W[2], W[14], W[4], W[14]] - 
   SB[W[2], W[14], W[4], W[17]]/2 - (3*SB[W[2], W[14], W[4], W[18]])/2 - 
   SB[W[2], W[14], W[4], W[19]]/2 - SB[W[2], W[14], W[4], W[20]]/2 - 
   SB[W[2], W[14], W[4], W[26]]/2 - SB[W[2], W[14], W[4], W[27]]/2 - 
   (3*SB[W[2], W[14], W[4], W[28]])/2 - SB[W[2], W[14], W[4], W[29]]/2 - 
   (3*SB[W[2], W[14], W[5], W[1]])/2 + (3*SB[W[2], W[14], W[5], W[2]])/2 - 
   SB[W[2], W[14], W[5], W[4]] + SB[W[2], W[14], W[5], W[5]] + 
   SB[W[2], W[14], W[5], W[16]] - SB[W[2], W[14], W[5], W[17]]/2 + 
   (3*SB[W[2], W[14], W[5], W[18]])/2 - (5*SB[W[2], W[14], W[5], W[19]])/2 + 
   SB[W[2], W[14], W[5], W[20]]/2 - SB[W[2], W[14], W[5], W[26]]/2 + 
   SB[W[2], W[14], W[5], W[27]]/2 + SB[W[2], W[14], W[5], W[28]]/2 + 
   SB[W[2], W[14], W[5], W[29]]/2 - SB[W[2], W[14], W[5], W[30]] + 
   SB[W[2], W[14], W[14], W[1]] + SB[W[2], W[14], W[14], W[2]] - 
   SB[W[2], W[14], W[14], W[4]] - 5*SB[W[2], W[14], W[14], W[5]] - 
   4*SB[W[2], W[14], W[14], W[14]] - SB[W[2], W[14], W[14], W[16]] + 
   9*SB[W[2], W[14], W[14], W[19]] - SB[W[2], W[14], W[14], W[28]] + 
   SB[W[2], W[14], W[14], W[30]] - SB[W[2], W[14], W[16], W[1]]/2 - 
   SB[W[2], W[14], W[16], W[2]]/2 + 2*SB[W[2], W[14], W[16], W[3]] - 
   SB[W[2], W[14], W[16], W[4]] + 2*SB[W[2], W[14], W[16], W[5]] + 
   SB[W[2], W[14], W[16], W[17]]/2 - (3*SB[W[2], W[14], W[16], W[18]])/2 - 
   (3*SB[W[2], W[14], W[16], W[19]])/2 + SB[W[2], W[14], W[16], W[20]]/2 + 
   SB[W[2], W[14], W[16], W[26]]/2 - SB[W[2], W[14], W[16], W[27]]/2 - 
   SB[W[2], W[14], W[16], W[28]]/2 + SB[W[2], W[14], W[16], W[29]]/2 - 
   (3*SB[W[2], W[14], W[19], W[1]])/2 - SB[W[2], W[14], W[19], W[2]]/2 + 
   2*SB[W[2], W[14], W[19], W[3]] + 4*SB[W[2], W[14], W[19], W[14]] + 
   SB[W[2], W[14], W[19], W[17]]/2 - (3*SB[W[2], W[14], W[19], W[18]])/2 - 
   (5*SB[W[2], W[14], W[19], W[19]])/2 - SB[W[2], W[14], W[19], W[20]]/2 + 
   SB[W[2], W[14], W[19], W[26]]/2 - SB[W[2], W[14], W[19], W[27]]/2 + 
   SB[W[2], W[14], W[19], W[28]]/2 - SB[W[2], W[14], W[19], W[29]]/2 - 
   SB[W[2], W[14], W[28], W[1]]/2 - SB[W[2], W[14], W[28], W[2]]/2 - 
   SB[W[2], W[14], W[28], W[4]] + SB[W[2], W[14], W[28], W[17]]/2 + 
   SB[W[2], W[14], W[28], W[18]]/2 + SB[W[2], W[14], W[28], W[19]]/2 + 
   SB[W[2], W[14], W[28], W[20]]/2 + SB[W[2], W[14], W[28], W[26]]/2 + 
   (3*SB[W[2], W[14], W[28], W[27]])/2 + (3*SB[W[2], W[14], W[28], W[28]])/
    2 + SB[W[2], W[14], W[28], W[29]]/2 + SB[W[2], W[14], W[30], W[1]]/2 + 
   SB[W[2], W[14], W[30], W[2]]/2 + SB[W[2], W[14], W[30], W[4]] - 
   SB[W[2], W[14], W[30], W[17]]/2 - SB[W[2], W[14], W[30], W[18]]/2 - 
   SB[W[2], W[14], W[30], W[19]]/2 - SB[W[2], W[14], W[30], W[20]]/2 - 
   SB[W[2], W[14], W[30], W[26]]/2 - (3*SB[W[2], W[14], W[30], W[27]])/2 - 
   (3*SB[W[2], W[14], W[30], W[28]])/2 - SB[W[2], W[14], W[30], W[29]]/2 - 
   3*SB[W[3], W[1], W[1], W[2]] - SB[W[3], W[1], W[1], W[3]] - 
   SB[W[3], W[1], W[1], W[4]] + 4*SB[W[3], W[1], W[1], W[11]] + 
   SB[W[3], W[1], W[1], W[20]] + SB[W[3], W[1], W[1], W[29]] - 
   (7*SB[W[3], W[1], W[2], W[1]])/2 + (7*SB[W[3], W[1], W[2], W[2]])/2 + 
   SB[W[3], W[1], W[2], W[4]] - 2*SB[W[3], W[1], W[2], W[11]] + 
   2*SB[W[3], W[1], W[2], W[14]] - SB[W[3], W[1], W[2], W[16]] + 
   SB[W[3], W[1], W[2], W[17]]/2 + (3*SB[W[3], W[1], W[2], W[18]])/2 - 
   (3*SB[W[3], W[1], W[2], W[19]])/2 - SB[W[3], W[1], W[2], W[20]]/2 + 
   SB[W[3], W[1], W[2], W[26]]/2 + SB[W[3], W[1], W[2], W[27]]/2 - 
   SB[W[3], W[1], W[2], W[28]]/2 - SB[W[3], W[1], W[2], W[29]]/2 + 
   SB[W[3], W[1], W[2], W[30]] - SB[W[3], W[1], W[3], W[1]]/2 + 
   (3*SB[W[3], W[1], W[3], W[2]])/2 - SB[W[3], W[1], W[3], W[3]] + 
   SB[W[3], W[1], W[3], W[4]] - 2*SB[W[3], W[1], W[3], W[5]] + 
   4*SB[W[3], W[1], W[3], W[8]] - 4*SB[W[3], W[1], W[3], W[11]] - 
   SB[W[3], W[1], W[3], W[17]]/2 + (7*SB[W[3], W[1], W[3], W[18]])/2 - 
   (3*SB[W[3], W[1], W[3], W[19]])/2 - SB[W[3], W[1], W[3], W[20]]/2 - 
   SB[W[3], W[1], W[3], W[26]]/2 - (3*SB[W[3], W[1], W[3], W[27]])/2 - 
   SB[W[3], W[1], W[3], W[28]]/2 - SB[W[3], W[1], W[3], W[29]]/2 + 
   (5*SB[W[3], W[1], W[4], W[1]])/2 + (5*SB[W[3], W[1], W[4], W[2]])/2 - 
   SB[W[3], W[1], W[4], W[3]] - SB[W[3], W[1], W[4], W[4]] - 
   2*SB[W[3], W[1], W[4], W[5]] - 4*SB[W[3], W[1], W[4], W[11]] - 
   2*SB[W[3], W[1], W[4], W[14]] + SB[W[3], W[1], W[4], W[17]]/2 + 
   (5*SB[W[3], W[1], W[4], W[18]])/2 + (3*SB[W[3], W[1], W[4], W[19]])/2 + 
   SB[W[3], W[1], W[4], W[20]]/2 + SB[W[3], W[1], W[4], W[26]]/2 - 
   SB[W[3], W[1], W[4], W[27]]/2 + SB[W[3], W[1], W[4], W[28]]/2 + 
   SB[W[3], W[1], W[4], W[29]]/2 - SB[W[3], W[1], W[5], W[2]] - 
   SB[W[3], W[1], W[5], W[3]] - SB[W[3], W[1], W[5], W[4]] + 
   2*SB[W[3], W[1], W[5], W[11]] + SB[W[3], W[1], W[5], W[20]] + 
   SB[W[3], W[1], W[5], W[29]] + SB[W[3], W[1], W[11], W[1]] - 
   3*SB[W[3], W[1], W[11], W[2]] + SB[W[3], W[1], W[11], W[3]] - 
   SB[W[3], W[1], W[11], W[4]] + 2*SB[W[3], W[1], W[11], W[5]] + 
   4*SB[W[3], W[1], W[11], W[11]] + SB[W[3], W[1], W[11], W[16]] - 
   5*SB[W[3], W[1], W[11], W[18]] + SB[W[3], W[1], W[11], W[27]] - 
   SB[W[3], W[1], W[11], W[30]] - SB[W[3], W[1], W[13], W[1]] + 
   SB[W[3], W[1], W[13], W[3]] + SB[W[3], W[1], W[13], W[4]] + 
   SB[W[3], W[1], W[13], W[5]] - SB[W[3], W[1], W[13], W[18]] - 
   SB[W[3], W[1], W[13], W[20]] + SB[W[3], W[1], W[13], W[27]] - 
   SB[W[3], W[1], W[13], W[29]] + (3*SB[W[3], W[1], W[20], W[1]])/2 - 
   SB[W[3], W[1], W[20], W[2]]/2 + 2*SB[W[3], W[1], W[20], W[3]] + 
   SB[W[3], W[1], W[20], W[4]] + SB[W[3], W[1], W[20], W[5]] - 
   4*SB[W[3], W[1], W[20], W[8]] - SB[W[3], W[1], W[20], W[17]]/2 - 
   (3*SB[W[3], W[1], W[20], W[18]])/2 + (3*SB[W[3], W[1], W[20], W[19]])/2 - 
   SB[W[3], W[1], W[20], W[20]]/2 - SB[W[3], W[1], W[20], W[26]]/2 - 
   SB[W[3], W[1], W[20], W[27]]/2 + SB[W[3], W[1], W[20], W[28]]/2 - 
   SB[W[3], W[1], W[20], W[29]]/2 + SB[W[3], W[1], W[29], W[1]]/2 + 
   SB[W[3], W[1], W[29], W[2]]/2 + SB[W[3], W[1], W[29], W[4]] - 
   SB[W[3], W[1], W[29], W[17]]/2 - SB[W[3], W[1], W[29], W[18]]/2 - 
   SB[W[3], W[1], W[29], W[19]]/2 - SB[W[3], W[1], W[29], W[20]]/2 - 
   SB[W[3], W[1], W[29], W[26]]/2 - (3*SB[W[3], W[1], W[29], W[27]])/2 - 
   (3*SB[W[3], W[1], W[29], W[28]])/2 - SB[W[3], W[1], W[29], W[29]]/2 - 
   (7*SB[W[3], W[2], W[1], W[1]])/2 + (7*SB[W[3], W[2], W[1], W[2]])/2 + 
   SB[W[3], W[2], W[1], W[4]] - 2*SB[W[3], W[2], W[1], W[11]] + 
   2*SB[W[3], W[2], W[1], W[14]] - SB[W[3], W[2], W[1], W[16]] + 
   SB[W[3], W[2], W[1], W[17]]/2 + (3*SB[W[3], W[2], W[1], W[18]])/2 - 
   (3*SB[W[3], W[2], W[1], W[19]])/2 - SB[W[3], W[2], W[1], W[20]]/2 + 
   SB[W[3], W[2], W[1], W[26]]/2 + SB[W[3], W[2], W[1], W[27]]/2 - 
   SB[W[3], W[2], W[1], W[28]]/2 - SB[W[3], W[2], W[1], W[29]]/2 + 
   SB[W[3], W[2], W[1], W[30]] + 3*SB[W[3], W[2], W[2], W[1]] + 
   SB[W[3], W[2], W[2], W[4]] + SB[W[3], W[2], W[2], W[5]] - 
   4*SB[W[3], W[2], W[2], W[14]] - SB[W[3], W[2], W[2], W[17]] - 
   SB[W[3], W[2], W[2], W[26]] - SB[W[3], W[2], W[4], W[1]]/2 - 
   SB[W[3], W[2], W[4], W[2]]/2 + SB[W[3], W[2], W[4], W[3]] + 
   SB[W[3], W[2], W[4], W[4]] + 2*SB[W[3], W[2], W[4], W[5]] + 
   2*SB[W[3], W[2], W[4], W[11]] - SB[W[3], W[2], W[4], W[17]]/2 - 
   (5*SB[W[3], W[2], W[4], W[18]])/2 - (3*SB[W[3], W[2], W[4], W[19]])/2 - 
   SB[W[3], W[2], W[4], W[20]]/2 - SB[W[3], W[2], W[4], W[26]]/2 + 
   SB[W[3], W[2], W[4], W[27]]/2 - SB[W[3], W[2], W[4], W[28]]/2 - 
   SB[W[3], W[2], W[4], W[29]]/2 - (3*SB[W[3], W[2], W[5], W[1]])/2 + 
   (3*SB[W[3], W[2], W[5], W[2]])/2 + SB[W[3], W[2], W[5], W[3]] + 
   SB[W[3], W[2], W[5], W[5]] - 4*SB[W[3], W[2], W[5], W[10]] + 
   2*SB[W[3], W[2], W[5], W[14]] + SB[W[3], W[2], W[5], W[17]]/2 + 
   (3*SB[W[3], W[2], W[5], W[18]])/2 - (3*SB[W[3], W[2], W[5], W[19]])/2 - 
   SB[W[3], W[2], W[5], W[20]]/2 + SB[W[3], W[2], W[5], W[26]]/2 + 
   SB[W[3], W[2], W[5], W[27]]/2 - SB[W[3], W[2], W[5], W[28]]/2 - 
   SB[W[3], W[2], W[5], W[29]]/2 + SB[W[3], W[2], W[13], W[1]] - 
   SB[W[3], W[2], W[13], W[3]] - SB[W[3], W[2], W[13], W[4]] - 
   SB[W[3], W[2], W[13], W[5]] + SB[W[3], W[2], W[13], W[18]] + 
   SB[W[3], W[2], W[13], W[20]] - SB[W[3], W[2], W[13], W[27]] + 
   SB[W[3], W[2], W[13], W[29]] + SB[W[3], W[2], W[14], W[1]] - 
   3*SB[W[3], W[2], W[14], W[2]] - SB[W[3], W[2], W[14], W[4]] - 
   SB[W[3], W[2], W[14], W[5]] + SB[W[3], W[2], W[14], W[16]] + 
   3*SB[W[3], W[2], W[14], W[19]] + SB[W[3], W[2], W[14], W[28]] - 
   SB[W[3], W[2], W[14], W[30]] + SB[W[3], W[2], W[17], W[1]]/2 - 
   (3*SB[W[3], W[2], W[17], W[2]])/2 - SB[W[3], W[2], W[17], W[3]] - 
   SB[W[3], W[2], W[17], W[4]] - 2*SB[W[3], W[2], W[17], W[5]] + 
   4*SB[W[3], W[2], W[17], W[10]] + SB[W[3], W[2], W[17], W[17]]/2 - 
   (3*SB[W[3], W[2], W[17], W[18]])/2 + (3*SB[W[3], W[2], W[17], W[19]])/2 + 
   SB[W[3], W[2], W[17], W[20]]/2 + SB[W[3], W[2], W[17], W[26]]/2 - 
   SB[W[3], W[2], W[17], W[27]]/2 + SB[W[3], W[2], W[17], W[28]]/2 + 
   SB[W[3], W[2], W[17], W[29]]/2 - SB[W[3], W[2], W[26], W[1]]/2 - 
   SB[W[3], W[2], W[26], W[2]]/2 - SB[W[3], W[2], W[26], W[4]] + 
   SB[W[3], W[2], W[26], W[17]]/2 + SB[W[3], W[2], W[26], W[18]]/2 + 
   SB[W[3], W[2], W[26], W[19]]/2 + SB[W[3], W[2], W[26], W[20]]/2 + 
   SB[W[3], W[2], W[26], W[26]]/2 + (3*SB[W[3], W[2], W[26], W[27]])/2 + 
   (3*SB[W[3], W[2], W[26], W[28]])/2 + SB[W[3], W[2], W[26], W[29]]/2 + 
   (7*SB[W[3], W[4], W[1], W[1]])/2 - SB[W[3], W[4], W[1], W[2]]/2 - 
   2*SB[W[3], W[4], W[1], W[4]] - 2*SB[W[3], W[4], W[1], W[14]] + 
   SB[W[3], W[4], W[1], W[16]] + SB[W[3], W[4], W[1], W[17]]/2 - 
   (5*SB[W[3], W[4], W[1], W[18]])/2 + (3*SB[W[3], W[4], W[1], W[19]])/2 + 
   SB[W[3], W[4], W[1], W[20]]/2 + SB[W[3], W[4], W[1], W[26]]/2 + 
   SB[W[3], W[4], W[1], W[27]]/2 + SB[W[3], W[4], W[1], W[28]]/2 + 
   SB[W[3], W[4], W[1], W[29]]/2 - SB[W[3], W[4], W[1], W[30]] + 
   SB[W[3], W[4], W[2], W[1]]/2 - (7*SB[W[3], W[4], W[2], W[2]])/2 + 
   SB[W[3], W[4], W[2], W[3]] + SB[W[3], W[4], W[2], W[5]] + 
   2*SB[W[3], W[4], W[2], W[11]] + SB[W[3], W[4], W[2], W[16]] - 
   SB[W[3], W[4], W[2], W[17]]/2 - (5*SB[W[3], W[4], W[2], W[18]])/2 + 
   (3*SB[W[3], W[4], W[2], W[19]])/2 - SB[W[3], W[4], W[2], W[20]]/2 - 
   SB[W[3], W[4], W[2], W[26]]/2 + SB[W[3], W[4], W[2], W[27]]/2 + 
   SB[W[3], W[4], W[2], W[28]]/2 - SB[W[3], W[4], W[2], W[29]]/2 - 
   SB[W[3], W[4], W[2], W[30]] - 2*SB[W[3], W[4], W[4], W[1]] - 
   2*SB[W[3], W[4], W[4], W[2]] - 2*SB[W[3], W[4], W[4], W[5]] + 
   4*SB[W[3], W[4], W[4], W[14]] + 2*SB[W[3], W[4], W[4], W[18]] - 
   2*SB[W[3], W[4], W[4], W[27]] + (3*SB[W[3], W[4], W[5], W[1]])/2 + 
   (3*SB[W[3], W[4], W[5], W[2]])/2 - SB[W[3], W[4], W[5], W[3]] - 
   SB[W[3], W[4], W[5], W[4]] - SB[W[3], W[4], W[5], W[5]] - 
   2*SB[W[3], W[4], W[5], W[11]] - 2*SB[W[3], W[4], W[5], W[14]] + 
   SB[W[3], W[4], W[5], W[17]]/2 + (3*SB[W[3], W[4], W[5], W[18]])/2 + 
   (3*SB[W[3], W[4], W[5], W[19]])/2 + SB[W[3], W[4], W[5], W[20]]/2 + 
   SB[W[3], W[4], W[5], W[26]]/2 + SB[W[3], W[4], W[5], W[27]]/2 + 
   SB[W[3], W[4], W[5], W[28]]/2 + SB[W[3], W[4], W[5], W[29]]/2 - 
   SB[W[3], W[4], W[11], W[1]] + 3*SB[W[3], W[4], W[11], W[2]] - 
   SB[W[3], W[4], W[11], W[3]] + SB[W[3], W[4], W[11], W[4]] - 
   2*SB[W[3], W[4], W[11], W[5]] - 4*SB[W[3], W[4], W[11], W[11]] - 
   SB[W[3], W[4], W[11], W[16]] + 5*SB[W[3], W[4], W[11], W[18]] - 
   SB[W[3], W[4], W[11], W[27]] + SB[W[3], W[4], W[11], W[30]] - 
   SB[W[3], W[4], W[13], W[1]] + SB[W[3], W[4], W[13], W[3]] + 
   SB[W[3], W[4], W[13], W[4]] + SB[W[3], W[4], W[13], W[5]] - 
   SB[W[3], W[4], W[13], W[18]] - SB[W[3], W[4], W[13], W[20]] + 
   SB[W[3], W[4], W[13], W[27]] - SB[W[3], W[4], W[13], W[29]] - 
   SB[W[3], W[4], W[14], W[1]] + 3*SB[W[3], W[4], W[14], W[2]] + 
   SB[W[3], W[4], W[14], W[4]] + SB[W[3], W[4], W[14], W[5]] - 
   SB[W[3], W[4], W[14], W[16]] - 3*SB[W[3], W[4], W[14], W[19]] - 
   SB[W[3], W[4], W[14], W[28]] + SB[W[3], W[4], W[14], W[30]] - 
   SB[W[3], W[4], W[18], W[1]]/2 - (3*SB[W[3], W[4], W[18], W[2]])/2 + 
   2*SB[W[3], W[4], W[18], W[5]] + 4*SB[W[3], W[4], W[18], W[11]] - 
   SB[W[3], W[4], W[18], W[17]]/2 - (5*SB[W[3], W[4], W[18], W[18]])/2 - 
   (3*SB[W[3], W[4], W[18], W[19]])/2 + SB[W[3], W[4], W[18], W[20]]/2 - 
   SB[W[3], W[4], W[18], W[26]]/2 + SB[W[3], W[4], W[18], W[27]]/2 - 
   SB[W[3], W[4], W[18], W[28]]/2 + SB[W[3], W[4], W[18], W[29]]/2 - 
   SB[W[3], W[4], W[27], W[1]]/2 - SB[W[3], W[4], W[27], W[2]]/2 - 
   SB[W[3], W[4], W[27], W[4]] + SB[W[3], W[4], W[27], W[17]]/2 + 
   SB[W[3], W[4], W[27], W[18]]/2 + SB[W[3], W[4], W[27], W[19]]/2 + 
   SB[W[3], W[4], W[27], W[20]]/2 + SB[W[3], W[4], W[27], W[26]]/2 + 
   (3*SB[W[3], W[4], W[27], W[27]])/2 + (3*SB[W[3], W[4], W[27], W[28]])/2 + 
   SB[W[3], W[4], W[27], W[29]]/2 - SB[W[3], W[5], W[1], W[2]] - 
   SB[W[3], W[5], W[1], W[3]] - SB[W[3], W[5], W[1], W[4]] + 
   2*SB[W[3], W[5], W[1], W[11]] + SB[W[3], W[5], W[1], W[20]] + 
   SB[W[3], W[5], W[1], W[29]] - (3*SB[W[3], W[5], W[2], W[1]])/2 + 
   (3*SB[W[3], W[5], W[2], W[2]])/2 + SB[W[3], W[5], W[2], W[3]] + 
   SB[W[3], W[5], W[2], W[5]] - 4*SB[W[3], W[5], W[2], W[10]] + 
   2*SB[W[3], W[5], W[2], W[14]] + SB[W[3], W[5], W[2], W[17]]/2 + 
   (3*SB[W[3], W[5], W[2], W[18]])/2 - (3*SB[W[3], W[5], W[2], W[19]])/2 - 
   SB[W[3], W[5], W[2], W[20]]/2 + SB[W[3], W[5], W[2], W[26]]/2 + 
   SB[W[3], W[5], W[2], W[27]]/2 - SB[W[3], W[5], W[2], W[28]]/2 - 
   SB[W[3], W[5], W[2], W[29]]/2 - (3*SB[W[3], W[5], W[3], W[1]])/2 - 
   (3*SB[W[3], W[5], W[3], W[2]])/2 - SB[W[3], W[5], W[3], W[3]] + 
   SB[W[3], W[5], W[3], W[4]] - SB[W[3], W[5], W[3], W[5]] + 
   4*SB[W[3], W[5], W[3], W[8]] + 4*SB[W[3], W[5], W[3], W[10]] - 
   SB[W[3], W[5], W[3], W[17]]/2 - (3*SB[W[3], W[5], W[3], W[18]])/2 - 
   (3*SB[W[3], W[5], W[3], W[19]])/2 - SB[W[3], W[5], W[3], W[20]]/2 - 
   SB[W[3], W[5], W[3], W[26]]/2 - SB[W[3], W[5], W[3], W[27]]/2 - 
   SB[W[3], W[5], W[3], W[28]]/2 - SB[W[3], W[5], W[3], W[29]]/2 + 
   (3*SB[W[3], W[5], W[4], W[1]])/2 + (3*SB[W[3], W[5], W[4], W[2]])/2 - 
   SB[W[3], W[5], W[4], W[3]] - SB[W[3], W[5], W[4], W[4]] - 
   SB[W[3], W[5], W[4], W[5]] - 2*SB[W[3], W[5], W[4], W[11]] - 
   2*SB[W[3], W[5], W[4], W[14]] + SB[W[3], W[5], W[4], W[17]]/2 + 
   (3*SB[W[3], W[5], W[4], W[18]])/2 + (3*SB[W[3], W[5], W[4], W[19]])/2 + 
   SB[W[3], W[5], W[4], W[20]]/2 + SB[W[3], W[5], W[4], W[26]]/2 + 
   SB[W[3], W[5], W[4], W[27]]/2 + SB[W[3], W[5], W[4], W[28]]/2 + 
   SB[W[3], W[5], W[4], W[29]]/2 + (3*SB[W[3], W[5], W[20], W[1]])/2 - 
   SB[W[3], W[5], W[20], W[2]]/2 + 2*SB[W[3], W[5], W[20], W[3]] + 
   SB[W[3], W[5], W[20], W[4]] + SB[W[3], W[5], W[20], W[5]] - 
   4*SB[W[3], W[5], W[20], W[8]] - SB[W[3], W[5], W[20], W[17]]/2 - 
   (3*SB[W[3], W[5], W[20], W[18]])/2 + (3*SB[W[3], W[5], W[20], W[19]])/2 - 
   SB[W[3], W[5], W[20], W[20]]/2 - SB[W[3], W[5], W[20], W[26]]/2 - 
   SB[W[3], W[5], W[20], W[27]]/2 + SB[W[3], W[5], W[20], W[28]]/2 - 
   SB[W[3], W[5], W[20], W[29]]/2 + SB[W[3], W[5], W[29], W[1]]/2 + 
   SB[W[3], W[5], W[29], W[2]]/2 + SB[W[3], W[5], W[29], W[4]] - 
   SB[W[3], W[5], W[29], W[17]]/2 - SB[W[3], W[5], W[29], W[18]]/2 - 
   SB[W[3], W[5], W[29], W[19]]/2 - SB[W[3], W[5], W[29], W[20]]/2 - 
   SB[W[3], W[5], W[29], W[26]]/2 - (3*SB[W[3], W[5], W[29], W[27]])/2 - 
   (3*SB[W[3], W[5], W[29], W[28]])/2 - SB[W[3], W[5], W[29], W[29]]/2 - 
   (3*SB[W[3], W[13], W[1], W[1]])/2 + (3*SB[W[3], W[13], W[1], W[2]])/2 + 
   2*SB[W[3], W[13], W[1], W[4]] - SB[W[3], W[13], W[1], W[5]] + 
   4*SB[W[3], W[13], W[1], W[8]] - 4*SB[W[3], W[13], W[1], W[11]] - 
   SB[W[3], W[13], W[1], W[17]]/2 + (5*SB[W[3], W[13], W[1], W[18]])/2 - 
   (3*SB[W[3], W[13], W[1], W[19]])/2 - (3*SB[W[3], W[13], W[1], W[20]])/2 - 
   SB[W[3], W[13], W[1], W[26]]/2 - SB[W[3], W[13], W[1], W[27]]/2 - 
   SB[W[3], W[13], W[1], W[28]]/2 - (3*SB[W[3], W[13], W[1], W[29]])/2 + 
   SB[W[3], W[13], W[2], W[1]] - SB[W[3], W[13], W[2], W[3]] - 
   SB[W[3], W[13], W[2], W[4]] - SB[W[3], W[13], W[2], W[5]] + 
   SB[W[3], W[13], W[2], W[18]] + SB[W[3], W[13], W[2], W[20]] - 
   SB[W[3], W[13], W[2], W[27]] + SB[W[3], W[13], W[2], W[29]] + 
   SB[W[3], W[13], W[3], W[1]]/2 - (3*SB[W[3], W[13], W[3], W[2]])/2 + 
   SB[W[3], W[13], W[3], W[3]] - SB[W[3], W[13], W[3], W[4]] + 
   2*SB[W[3], W[13], W[3], W[5]] - 4*SB[W[3], W[13], W[3], W[8]] + 
   4*SB[W[3], W[13], W[3], W[11]] + SB[W[3], W[13], W[3], W[17]]/2 - 
   (7*SB[W[3], W[13], W[3], W[18]])/2 + (3*SB[W[3], W[13], W[3], W[19]])/2 + 
   SB[W[3], W[13], W[3], W[20]]/2 + SB[W[3], W[13], W[3], W[26]]/2 + 
   (3*SB[W[3], W[13], W[3], W[27]])/2 + SB[W[3], W[13], W[3], W[28]]/2 + 
   SB[W[3], W[13], W[3], W[29]]/2 - (3*SB[W[3], W[13], W[4], W[1]])/2 - 
   (3*SB[W[3], W[13], W[4], W[2]])/2 + SB[W[3], W[13], W[4], W[3]] + 
   SB[W[3], W[13], W[4], W[4]] + 3*SB[W[3], W[13], W[4], W[5]] + 
   4*SB[W[3], W[13], W[4], W[11]] - SB[W[3], W[13], W[4], W[17]]/2 - 
   (7*SB[W[3], W[13], W[4], W[18]])/2 - (3*SB[W[3], W[13], W[4], W[19]])/2 - 
   SB[W[3], W[13], W[4], W[20]]/2 - SB[W[3], W[13], W[4], W[26]]/2 + 
   (3*SB[W[3], W[13], W[4], W[27]])/2 - SB[W[3], W[13], W[4], W[28]]/2 - 
   SB[W[3], W[13], W[4], W[29]]/2 + (3*SB[W[3], W[13], W[5], W[1]])/2 - 
   SB[W[3], W[13], W[5], W[2]]/2 + 2*SB[W[3], W[13], W[5], W[3]] + 
   SB[W[3], W[13], W[5], W[4]] + SB[W[3], W[13], W[5], W[5]] - 
   4*SB[W[3], W[13], W[5], W[8]] - SB[W[3], W[13], W[5], W[17]]/2 - 
   (3*SB[W[3], W[13], W[5], W[18]])/2 + (3*SB[W[3], W[13], W[5], W[19]])/2 - 
   SB[W[3], W[13], W[5], W[20]]/2 - SB[W[3], W[13], W[5], W[26]]/2 - 
   SB[W[3], W[13], W[5], W[27]]/2 + SB[W[3], W[13], W[5], W[28]]/2 - 
   SB[W[3], W[13], W[5], W[29]]/2 + SB[W[3], W[13], W[13], W[1]] - 
   SB[W[3], W[13], W[13], W[3]] - SB[W[3], W[13], W[13], W[4]] - 
   SB[W[3], W[13], W[13], W[5]] + SB[W[3], W[13], W[13], W[18]] + 
   SB[W[3], W[13], W[13], W[20]] - SB[W[3], W[13], W[13], W[27]] + 
   SB[W[3], W[13], W[13], W[29]] + SB[W[3], W[13], W[18], W[1]]/2 + 
   (3*SB[W[3], W[13], W[18], W[2]])/2 - 2*SB[W[3], W[13], W[18], W[5]] - 
   4*SB[W[3], W[13], W[18], W[11]] + SB[W[3], W[13], W[18], W[17]]/2 + 
   (5*SB[W[3], W[13], W[18], W[18]])/2 + (3*SB[W[3], W[13], W[18], W[19]])/
    2 - SB[W[3], W[13], W[18], W[20]]/2 + SB[W[3], W[13], W[18], W[26]]/2 - 
   SB[W[3], W[13], W[18], W[27]]/2 + SB[W[3], W[13], W[18], W[28]]/2 - 
   SB[W[3], W[13], W[18], W[29]]/2 - (3*SB[W[3], W[13], W[20], W[1]])/2 + 
   SB[W[3], W[13], W[20], W[2]]/2 - 2*SB[W[3], W[13], W[20], W[3]] - 
   SB[W[3], W[13], W[20], W[4]] - SB[W[3], W[13], W[20], W[5]] + 
   4*SB[W[3], W[13], W[20], W[8]] + SB[W[3], W[13], W[20], W[17]]/2 + 
   (3*SB[W[3], W[13], W[20], W[18]])/2 - (3*SB[W[3], W[13], W[20], W[19]])/
    2 + SB[W[3], W[13], W[20], W[20]]/2 + SB[W[3], W[13], W[20], W[26]]/2 + 
   SB[W[3], W[13], W[20], W[27]]/2 - SB[W[3], W[13], W[20], W[28]]/2 + 
   SB[W[3], W[13], W[20], W[29]]/2 + SB[W[3], W[13], W[27], W[1]]/2 + 
   SB[W[3], W[13], W[27], W[2]]/2 + SB[W[3], W[13], W[27], W[4]] - 
   SB[W[3], W[13], W[27], W[17]]/2 - SB[W[3], W[13], W[27], W[18]]/2 - 
   SB[W[3], W[13], W[27], W[19]]/2 - SB[W[3], W[13], W[27], W[20]]/2 - 
   SB[W[3], W[13], W[27], W[26]]/2 - (3*SB[W[3], W[13], W[27], W[27]])/2 - 
   (3*SB[W[3], W[13], W[27], W[28]])/2 - SB[W[3], W[13], W[27], W[29]]/2 - 
   SB[W[3], W[13], W[29], W[1]]/2 - SB[W[3], W[13], W[29], W[2]]/2 - 
   SB[W[3], W[13], W[29], W[4]] + SB[W[3], W[13], W[29], W[17]]/2 + 
   SB[W[3], W[13], W[29], W[18]]/2 + SB[W[3], W[13], W[29], W[19]]/2 + 
   SB[W[3], W[13], W[29], W[20]]/2 + SB[W[3], W[13], W[29], W[26]]/2 + 
   (3*SB[W[3], W[13], W[29], W[27]])/2 + (3*SB[W[3], W[13], W[29], W[28]])/
    2 + SB[W[3], W[13], W[29], W[29]]/2 + (3*SB[W[3], W[15], W[1], W[1]])/2 - 
   SB[W[3], W[15], W[1], W[2]]/2 + 2*SB[W[3], W[15], W[1], W[3]] + 
   SB[W[3], W[15], W[1], W[4]] + SB[W[3], W[15], W[1], W[5]] - 
   4*SB[W[3], W[15], W[1], W[8]] - SB[W[3], W[15], W[1], W[17]]/2 - 
   (3*SB[W[3], W[15], W[1], W[18]])/2 + (3*SB[W[3], W[15], W[1], W[19]])/2 - 
   SB[W[3], W[15], W[1], W[20]]/2 - SB[W[3], W[15], W[1], W[26]]/2 - 
   SB[W[3], W[15], W[1], W[27]]/2 + SB[W[3], W[15], W[1], W[28]]/2 - 
   SB[W[3], W[15], W[1], W[29]]/2 + SB[W[3], W[15], W[2], W[1]]/2 - 
   (3*SB[W[3], W[15], W[2], W[2]])/2 - SB[W[3], W[15], W[2], W[3]] - 
   SB[W[3], W[15], W[2], W[4]] - 2*SB[W[3], W[15], W[2], W[5]] + 
   4*SB[W[3], W[15], W[2], W[10]] + SB[W[3], W[15], W[2], W[17]]/2 - 
   (3*SB[W[3], W[15], W[2], W[18]])/2 + (3*SB[W[3], W[15], W[2], W[19]])/2 + 
   SB[W[3], W[15], W[2], W[20]]/2 + SB[W[3], W[15], W[2], W[26]]/2 - 
   SB[W[3], W[15], W[2], W[27]]/2 + SB[W[3], W[15], W[2], W[28]]/2 + 
   SB[W[3], W[15], W[2], W[29]]/2 + (3*SB[W[3], W[15], W[3], W[1]])/2 + 
   (3*SB[W[3], W[15], W[3], W[2]])/2 + SB[W[3], W[15], W[3], W[3]] - 
   SB[W[3], W[15], W[3], W[4]] + SB[W[3], W[15], W[3], W[5]] - 
   4*SB[W[3], W[15], W[3], W[8]] - 4*SB[W[3], W[15], W[3], W[10]] + 
   SB[W[3], W[15], W[3], W[17]]/2 + (3*SB[W[3], W[15], W[3], W[18]])/2 + 
   (3*SB[W[3], W[15], W[3], W[19]])/2 + SB[W[3], W[15], W[3], W[20]]/2 + 
   SB[W[3], W[15], W[3], W[26]]/2 + SB[W[3], W[15], W[3], W[27]]/2 + 
   SB[W[3], W[15], W[3], W[28]]/2 + SB[W[3], W[15], W[3], W[29]]/2 - 
   (3*SB[W[3], W[15], W[5], W[1]])/2 - (3*SB[W[3], W[15], W[5], W[2]])/2 - 
   SB[W[3], W[15], W[5], W[3]] + SB[W[3], W[15], W[5], W[4]] - 
   SB[W[3], W[15], W[5], W[5]] + 4*SB[W[3], W[15], W[5], W[8]] + 
   4*SB[W[3], W[15], W[5], W[10]] - SB[W[3], W[15], W[5], W[17]]/2 - 
   (3*SB[W[3], W[15], W[5], W[18]])/2 - (3*SB[W[3], W[15], W[5], W[19]])/2 - 
   SB[W[3], W[15], W[5], W[20]]/2 - SB[W[3], W[15], W[5], W[26]]/2 - 
   SB[W[3], W[15], W[5], W[27]]/2 - SB[W[3], W[15], W[5], W[28]]/2 - 
   SB[W[3], W[15], W[5], W[29]]/2 - SB[W[3], W[15], W[17], W[1]]/2 + 
   (3*SB[W[3], W[15], W[17], W[2]])/2 + SB[W[3], W[15], W[17], W[3]] + 
   SB[W[3], W[15], W[17], W[4]] + 2*SB[W[3], W[15], W[17], W[5]] - 
   4*SB[W[3], W[15], W[17], W[10]] - SB[W[3], W[15], W[17], W[17]]/2 + 
   (3*SB[W[3], W[15], W[17], W[18]])/2 - (3*SB[W[3], W[15], W[17], W[19]])/
    2 - SB[W[3], W[15], W[17], W[20]]/2 - SB[W[3], W[15], W[17], W[26]]/2 + 
   SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[17], W[28]]/2 - 
   SB[W[3], W[15], W[17], W[29]]/2 - (3*SB[W[3], W[15], W[20], W[1]])/2 + 
   SB[W[3], W[15], W[20], W[2]]/2 - 2*SB[W[3], W[15], W[20], W[3]] - 
   SB[W[3], W[15], W[20], W[4]] - SB[W[3], W[15], W[20], W[5]] + 
   4*SB[W[3], W[15], W[20], W[8]] + SB[W[3], W[15], W[20], W[17]]/2 + 
   (3*SB[W[3], W[15], W[20], W[18]])/2 - (3*SB[W[3], W[15], W[20], W[19]])/
    2 + SB[W[3], W[15], W[20], W[20]]/2 + SB[W[3], W[15], W[20], W[26]]/2 + 
   SB[W[3], W[15], W[20], W[27]]/2 - SB[W[3], W[15], W[20], W[28]]/2 + 
   SB[W[3], W[15], W[20], W[29]]/2 + SB[W[3], W[15], W[26], W[1]]/2 + 
   SB[W[3], W[15], W[26], W[2]]/2 + SB[W[3], W[15], W[26], W[4]] - 
   SB[W[3], W[15], W[26], W[17]]/2 - SB[W[3], W[15], W[26], W[18]]/2 - 
   SB[W[3], W[15], W[26], W[19]]/2 - SB[W[3], W[15], W[26], W[20]]/2 - 
   SB[W[3], W[15], W[26], W[26]]/2 - (3*SB[W[3], W[15], W[26], W[27]])/2 - 
   (3*SB[W[3], W[15], W[26], W[28]])/2 - SB[W[3], W[15], W[26], W[29]]/2 - 
   SB[W[3], W[15], W[29], W[1]]/2 - SB[W[3], W[15], W[29], W[2]]/2 - 
   SB[W[3], W[15], W[29], W[4]] + SB[W[3], W[15], W[29], W[17]]/2 + 
   SB[W[3], W[15], W[29], W[18]]/2 + SB[W[3], W[15], W[29], W[19]]/2 + 
   SB[W[3], W[15], W[29], W[20]]/2 + SB[W[3], W[15], W[29], W[26]]/2 + 
   (3*SB[W[3], W[15], W[29], W[27]])/2 + (3*SB[W[3], W[15], W[29], W[28]])/
    2 + SB[W[3], W[15], W[29], W[29]]/2 - 2*SB[W[4], W[1], W[1], W[2]] + 
   3*SB[W[4], W[1], W[1], W[3]] + 3*SB[W[4], W[1], W[1], W[4]] - 
   3*SB[W[4], W[1], W[1], W[5]] - SB[W[4], W[1], W[1], W[16]] + 
   SB[W[4], W[1], W[1], W[30]] - 2*SB[W[4], W[1], W[2], W[1]] - 
   2*SB[W[4], W[1], W[2], W[2]] + 4*SB[W[4], W[1], W[2], W[4]] + 
   (5*SB[W[4], W[1], W[3], W[1]])/2 - SB[W[4], W[1], W[3], W[2]]/2 + 
   SB[W[4], W[1], W[3], W[3]] - SB[W[4], W[1], W[3], W[4]] + 
   SB[W[4], W[1], W[3], W[5]] - 2*SB[W[4], W[1], W[3], W[14]] + 
   SB[W[4], W[1], W[3], W[16]] + SB[W[4], W[1], W[3], W[17]]/2 - 
   (7*SB[W[4], W[1], W[3], W[18]])/2 + (3*SB[W[4], W[1], W[3], W[19]])/2 - 
   SB[W[4], W[1], W[3], W[20]]/2 + SB[W[4], W[1], W[3], W[26]]/2 + 
   (3*SB[W[4], W[1], W[3], W[27]])/2 + SB[W[4], W[1], W[3], W[28]]/2 - 
   SB[W[4], W[1], W[3], W[29]]/2 - SB[W[4], W[1], W[3], W[30]] + 
   (3*SB[W[4], W[1], W[4], W[1]])/2 + (7*SB[W[4], W[1], W[4], W[2]])/2 + 
   SB[W[4], W[1], W[4], W[3]] + SB[W[4], W[1], W[4], W[4]] + 
   2*SB[W[4], W[1], W[4], W[5]] - 2*SB[W[4], W[1], W[4], W[11]] - 
   2*SB[W[4], W[1], W[4], W[14]] - SB[W[4], W[1], W[4], W[17]]/2 - 
   (5*SB[W[4], W[1], W[4], W[18]])/2 - (3*SB[W[4], W[1], W[4], W[19]])/2 - 
   SB[W[4], W[1], W[4], W[20]]/2 - SB[W[4], W[1], W[4], W[26]]/2 + 
   SB[W[4], W[1], W[4], W[27]]/2 - SB[W[4], W[1], W[4], W[28]]/2 - 
   SB[W[4], W[1], W[4], W[29]]/2 - (7*SB[W[4], W[1], W[5], W[1]])/2 + 
   SB[W[4], W[1], W[5], W[2]]/2 + SB[W[4], W[1], W[5], W[3]] + 
   SB[W[4], W[1], W[5], W[5]] + 2*SB[W[4], W[1], W[5], W[14]] + 
   SB[W[4], W[1], W[5], W[16]] - SB[W[4], W[1], W[5], W[17]]/2 + 
   (3*SB[W[4], W[1], W[5], W[18]])/2 - (5*SB[W[4], W[1], W[5], W[19]])/2 - 
   SB[W[4], W[1], W[5], W[20]]/2 - SB[W[4], W[1], W[5], W[26]]/2 + 
   SB[W[4], W[1], W[5], W[27]]/2 + SB[W[4], W[1], W[5], W[28]]/2 - 
   SB[W[4], W[1], W[5], W[29]]/2 - SB[W[4], W[1], W[5], W[30]] + 
   SB[W[4], W[1], W[11], W[1]] + SB[W[4], W[1], W[11], W[2]] - 
   5*SB[W[4], W[1], W[11], W[3]] - 3*SB[W[4], W[1], W[11], W[4]] + 
   2*SB[W[4], W[1], W[11], W[14]] - SB[W[4], W[1], W[11], W[16]] + 
   5*SB[W[4], W[1], W[11], W[18]] - SB[W[4], W[1], W[11], W[27]] + 
   SB[W[4], W[1], W[11], W[30]] + SB[W[4], W[1], W[13], W[1]] - 
   SB[W[4], W[1], W[13], W[3]] - SB[W[4], W[1], W[13], W[4]] - 
   SB[W[4], W[1], W[13], W[5]] + SB[W[4], W[1], W[13], W[18]] + 
   SB[W[4], W[1], W[13], W[20]] - SB[W[4], W[1], W[13], W[27]] + 
   SB[W[4], W[1], W[13], W[29]] - 2*SB[W[4], W[1], W[14], W[3]] - 
   2*SB[W[4], W[1], W[14], W[4]] - 2*SB[W[4], W[1], W[14], W[5]] + 
   2*SB[W[4], W[1], W[14], W[11]] + 4*SB[W[4], W[1], W[14], W[19]] - 
   SB[W[4], W[1], W[16], W[1]]/2 - SB[W[4], W[1], W[16], W[2]]/2 + 
   2*SB[W[4], W[1], W[16], W[3]] - SB[W[4], W[1], W[16], W[4]] + 
   2*SB[W[4], W[1], W[16], W[5]] + SB[W[4], W[1], W[16], W[17]]/2 - 
   (3*SB[W[4], W[1], W[16], W[18]])/2 - (3*SB[W[4], W[1], W[16], W[19]])/2 + 
   SB[W[4], W[1], W[16], W[20]]/2 + SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[16], W[27]]/2 - SB[W[4], W[1], W[16], W[28]]/2 + 
   SB[W[4], W[1], W[16], W[29]]/2 + SB[W[4], W[1], W[30], W[1]]/2 + 
   SB[W[4], W[1], W[30], W[2]]/2 + SB[W[4], W[1], W[30], W[4]] - 
   SB[W[4], W[1], W[30], W[17]]/2 - SB[W[4], W[1], W[30], W[18]]/2 - 
   SB[W[4], W[1], W[30], W[19]]/2 - SB[W[4], W[1], W[30], W[20]]/2 - 
   SB[W[4], W[1], W[30], W[26]]/2 - (3*SB[W[4], W[1], W[30], W[27]])/2 - 
   (3*SB[W[4], W[1], W[30], W[28]])/2 - SB[W[4], W[1], W[30], W[29]]/2 - 
   2*SB[W[4], W[2], W[1], W[1]] - 2*SB[W[4], W[2], W[1], W[2]] + 
   4*SB[W[4], W[2], W[1], W[4]] - 2*SB[W[4], W[2], W[2], W[1]] - 
   3*SB[W[4], W[2], W[2], W[3]] + 3*SB[W[4], W[2], W[2], W[4]] + 
   3*SB[W[4], W[2], W[2], W[5]] - SB[W[4], W[2], W[2], W[16]] + 
   SB[W[4], W[2], W[2], W[30]] + SB[W[4], W[2], W[3], W[1]]/2 - 
   (7*SB[W[4], W[2], W[3], W[2]])/2 + SB[W[4], W[2], W[3], W[3]] + 
   SB[W[4], W[2], W[3], W[5]] + 2*SB[W[4], W[2], W[3], W[11]] + 
   SB[W[4], W[2], W[3], W[16]] - SB[W[4], W[2], W[3], W[17]]/2 - 
   (5*SB[W[4], W[2], W[3], W[18]])/2 + (3*SB[W[4], W[2], W[3], W[19]])/2 - 
   SB[W[4], W[2], W[3], W[20]]/2 - SB[W[4], W[2], W[3], W[26]]/2 + 
   SB[W[4], W[2], W[3], W[27]]/2 + SB[W[4], W[2], W[3], W[28]]/2 - 
   SB[W[4], W[2], W[3], W[29]]/2 - SB[W[4], W[2], W[3], W[30]] + 
   (7*SB[W[4], W[2], W[4], W[1]])/2 + (3*SB[W[4], W[2], W[4], W[2]])/2 + 
   2*SB[W[4], W[2], W[4], W[3]] + SB[W[4], W[2], W[4], W[4]] + 
   SB[W[4], W[2], W[4], W[5]] - 2*SB[W[4], W[2], W[4], W[11]] - 
   2*SB[W[4], W[2], W[4], W[14]] - SB[W[4], W[2], W[4], W[17]]/2 - 
   (3*SB[W[4], W[2], W[4], W[18]])/2 - (5*SB[W[4], W[2], W[4], W[19]])/2 - 
   SB[W[4], W[2], W[4], W[20]]/2 - SB[W[4], W[2], W[4], W[26]]/2 - 
   SB[W[4], W[2], W[4], W[27]]/2 + SB[W[4], W[2], W[4], W[28]]/2 - 
   SB[W[4], W[2], W[4], W[29]]/2 - SB[W[4], W[2], W[5], W[1]]/2 + 
   (5*SB[W[4], W[2], W[5], W[2]])/2 + SB[W[4], W[2], W[5], W[3]] - 
   SB[W[4], W[2], W[5], W[4]] + SB[W[4], W[2], W[5], W[5]] - 
   2*SB[W[4], W[2], W[5], W[11]] + SB[W[4], W[2], W[5], W[16]] - 
   SB[W[4], W[2], W[5], W[17]]/2 + (3*SB[W[4], W[2], W[5], W[18]])/2 - 
   (7*SB[W[4], W[2], W[5], W[19]])/2 + SB[W[4], W[2], W[5], W[20]]/2 - 
   SB[W[4], W[2], W[5], W[26]]/2 + SB[W[4], W[2], W[5], W[27]]/2 + 
   (3*SB[W[4], W[2], W[5], W[28]])/2 + SB[W[4], W[2], W[5], W[29]]/2 - 
   SB[W[4], W[2], W[5], W[30]] - 2*SB[W[4], W[2], W[11], W[3]] - 
   2*SB[W[4], W[2], W[11], W[4]] - 2*SB[W[4], W[2], W[11], W[5]] + 
   2*SB[W[4], W[2], W[11], W[14]] + 4*SB[W[4], W[2], W[11], W[18]] + 
   SB[W[4], W[2], W[12], W[2]] - SB[W[4], W[2], W[12], W[3]] - 
   SB[W[4], W[2], W[12], W[4]] - SB[W[4], W[2], W[12], W[5]] + 
   SB[W[4], W[2], W[12], W[17]] + SB[W[4], W[2], W[12], W[19]] + 
   SB[W[4], W[2], W[12], W[26]] - SB[W[4], W[2], W[12], W[28]] + 
   SB[W[4], W[2], W[14], W[1]] + SB[W[4], W[2], W[14], W[2]] - 
   3*SB[W[4], W[2], W[14], W[4]] - 5*SB[W[4], W[2], W[14], W[5]] + 
   2*SB[W[4], W[2], W[14], W[11]] - SB[W[4], W[2], W[14], W[16]] + 
   5*SB[W[4], W[2], W[14], W[19]] - SB[W[4], W[2], W[14], W[28]] + 
   SB[W[4], W[2], W[14], W[30]] - SB[W[4], W[2], W[16], W[1]]/2 - 
   SB[W[4], W[2], W[16], W[2]]/2 + 2*SB[W[4], W[2], W[16], W[3]] - 
   SB[W[4], W[2], W[16], W[4]] + 2*SB[W[4], W[2], W[16], W[5]] + 
   SB[W[4], W[2], W[16], W[17]]/2 - (3*SB[W[4], W[2], W[16], W[18]])/2 - 
   (3*SB[W[4], W[2], W[16], W[19]])/2 + SB[W[4], W[2], W[16], W[20]]/2 + 
   SB[W[4], W[2], W[16], W[26]]/2 - SB[W[4], W[2], W[16], W[27]]/2 - 
   SB[W[4], W[2], W[16], W[28]]/2 + SB[W[4], W[2], W[16], W[29]]/2 + 
   SB[W[4], W[2], W[30], W[1]]/2 + SB[W[4], W[2], W[30], W[2]]/2 + 
   SB[W[4], W[2], W[30], W[4]] - SB[W[4], W[2], W[30], W[17]]/2 - 
   SB[W[4], W[2], W[30], W[18]]/2 - SB[W[4], W[2], W[30], W[19]]/2 - 
   SB[W[4], W[2], W[30], W[20]]/2 - SB[W[4], W[2], W[30], W[26]]/2 - 
   (3*SB[W[4], W[2], W[30], W[27]])/2 - (3*SB[W[4], W[2], W[30], W[28]])/2 - 
   SB[W[4], W[2], W[30], W[29]]/2 + (7*SB[W[4], W[3], W[1], W[1]])/2 - 
   SB[W[4], W[3], W[1], W[2]]/2 - 2*SB[W[4], W[3], W[1], W[4]] - 
   2*SB[W[4], W[3], W[1], W[14]] + SB[W[4], W[3], W[1], W[16]] + 
   SB[W[4], W[3], W[1], W[17]]/2 - (5*SB[W[4], W[3], W[1], W[18]])/2 + 
   (3*SB[W[4], W[3], W[1], W[19]])/2 + SB[W[4], W[3], W[1], W[20]]/2 + 
   SB[W[4], W[3], W[1], W[26]]/2 + SB[W[4], W[3], W[1], W[27]]/2 + 
   SB[W[4], W[3], W[1], W[28]]/2 + SB[W[4], W[3], W[1], W[29]]/2 - 
   SB[W[4], W[3], W[1], W[30]] + SB[W[4], W[3], W[2], W[1]]/2 - 
   (7*SB[W[4], W[3], W[2], W[2]])/2 + SB[W[4], W[3], W[2], W[3]] + 
   SB[W[4], W[3], W[2], W[5]] + 2*SB[W[4], W[3], W[2], W[11]] + 
   SB[W[4], W[3], W[2], W[16]] - SB[W[4], W[3], W[2], W[17]]/2 - 
   (5*SB[W[4], W[3], W[2], W[18]])/2 + (3*SB[W[4], W[3], W[2], W[19]])/2 - 
   SB[W[4], W[3], W[2], W[20]]/2 - SB[W[4], W[3], W[2], W[26]]/2 + 
   SB[W[4], W[3], W[2], W[27]]/2 + SB[W[4], W[3], W[2], W[28]]/2 - 
   SB[W[4], W[3], W[2], W[29]]/2 - SB[W[4], W[3], W[2], W[30]] - 
   2*SB[W[4], W[3], W[4], W[1]] - 2*SB[W[4], W[3], W[4], W[2]] - 
   2*SB[W[4], W[3], W[4], W[5]] + 4*SB[W[4], W[3], W[4], W[14]] + 
   2*SB[W[4], W[3], W[4], W[18]] - 2*SB[W[4], W[3], W[4], W[27]] + 
   (3*SB[W[4], W[3], W[5], W[1]])/2 + (3*SB[W[4], W[3], W[5], W[2]])/2 - 
   SB[W[4], W[3], W[5], W[3]] - SB[W[4], W[3], W[5], W[4]] - 
   SB[W[4], W[3], W[5], W[5]] - 2*SB[W[4], W[3], W[5], W[11]] - 
   2*SB[W[4], W[3], W[5], W[14]] + SB[W[4], W[3], W[5], W[17]]/2 + 
   (3*SB[W[4], W[3], W[5], W[18]])/2 + (3*SB[W[4], W[3], W[5], W[19]])/2 + 
   SB[W[4], W[3], W[5], W[20]]/2 + SB[W[4], W[3], W[5], W[26]]/2 + 
   SB[W[4], W[3], W[5], W[27]]/2 + SB[W[4], W[3], W[5], W[28]]/2 + 
   SB[W[4], W[3], W[5], W[29]]/2 - SB[W[4], W[3], W[11], W[1]] + 
   3*SB[W[4], W[3], W[11], W[2]] - SB[W[4], W[3], W[11], W[3]] + 
   SB[W[4], W[3], W[11], W[4]] - 2*SB[W[4], W[3], W[11], W[5]] - 
   4*SB[W[4], W[3], W[11], W[11]] - SB[W[4], W[3], W[11], W[16]] + 
   5*SB[W[4], W[3], W[11], W[18]] - SB[W[4], W[3], W[11], W[27]] + 
   SB[W[4], W[3], W[11], W[30]] - SB[W[4], W[3], W[13], W[1]] + 
   SB[W[4], W[3], W[13], W[3]] + SB[W[4], W[3], W[13], W[4]] + 
   SB[W[4], W[3], W[13], W[5]] - SB[W[4], W[3], W[13], W[18]] - 
   SB[W[4], W[3], W[13], W[20]] + SB[W[4], W[3], W[13], W[27]] - 
   SB[W[4], W[3], W[13], W[29]] - SB[W[4], W[3], W[14], W[1]] + 
   3*SB[W[4], W[3], W[14], W[2]] + SB[W[4], W[3], W[14], W[4]] + 
   SB[W[4], W[3], W[14], W[5]] - SB[W[4], W[3], W[14], W[16]] - 
   3*SB[W[4], W[3], W[14], W[19]] - SB[W[4], W[3], W[14], W[28]] + 
   SB[W[4], W[3], W[14], W[30]] - SB[W[4], W[3], W[18], W[1]]/2 - 
   (3*SB[W[4], W[3], W[18], W[2]])/2 + 2*SB[W[4], W[3], W[18], W[5]] + 
   4*SB[W[4], W[3], W[18], W[11]] - SB[W[4], W[3], W[18], W[17]]/2 - 
   (5*SB[W[4], W[3], W[18], W[18]])/2 - (3*SB[W[4], W[3], W[18], W[19]])/2 + 
   SB[W[4], W[3], W[18], W[20]]/2 - SB[W[4], W[3], W[18], W[26]]/2 + 
   SB[W[4], W[3], W[18], W[27]]/2 - SB[W[4], W[3], W[18], W[28]]/2 + 
   SB[W[4], W[3], W[18], W[29]]/2 - SB[W[4], W[3], W[27], W[1]]/2 - 
   SB[W[4], W[3], W[27], W[2]]/2 - SB[W[4], W[3], W[27], W[4]] + 
   SB[W[4], W[3], W[27], W[17]]/2 + SB[W[4], W[3], W[27], W[18]]/2 + 
   SB[W[4], W[3], W[27], W[19]]/2 + SB[W[4], W[3], W[27], W[20]]/2 + 
   SB[W[4], W[3], W[27], W[26]]/2 + (3*SB[W[4], W[3], W[27], W[27]])/2 + 
   (3*SB[W[4], W[3], W[27], W[28]])/2 + SB[W[4], W[3], W[27], W[29]]/2 + 
   4*SB[W[4], W[4], W[1], W[1]] + 4*SB[W[4], W[4], W[1], W[2]] - 
   2*SB[W[4], W[4], W[1], W[3]] - 2*SB[W[4], W[4], W[1], W[4]] - 
   2*SB[W[4], W[4], W[1], W[5]] - 2*SB[W[4], W[4], W[1], W[16]] + 
   2*SB[W[4], W[4], W[1], W[30]] + 4*SB[W[4], W[4], W[2], W[1]] + 
   4*SB[W[4], W[4], W[2], W[2]] - 2*SB[W[4], W[4], W[2], W[3]] - 
   2*SB[W[4], W[4], W[2], W[4]] - 2*SB[W[4], W[4], W[2], W[5]] - 
   2*SB[W[4], W[4], W[2], W[16]] + 2*SB[W[4], W[4], W[2], W[30]] - 
   2*SB[W[4], W[4], W[3], W[1]] - 2*SB[W[4], W[4], W[3], W[2]] - 
   2*SB[W[4], W[4], W[3], W[5]] + 4*SB[W[4], W[4], W[3], W[14]] + 
   2*SB[W[4], W[4], W[3], W[18]] - 2*SB[W[4], W[4], W[3], W[27]] - 
   2*SB[W[4], W[4], W[5], W[1]] - 2*SB[W[4], W[4], W[5], W[2]] - 
   2*SB[W[4], W[4], W[5], W[3]] + 4*SB[W[4], W[4], W[5], W[11]] + 
   2*SB[W[4], W[4], W[5], W[19]] - 2*SB[W[4], W[4], W[5], W[28]] - 
   2*SB[W[4], W[4], W[11], W[1]] - 2*SB[W[4], W[4], W[11], W[2]] + 
   2*SB[W[4], W[4], W[11], W[3]] + 2*SB[W[4], W[4], W[11], W[4]] + 
   4*SB[W[4], W[4], W[11], W[5]] - 4*SB[W[4], W[4], W[11], W[14]] + 
   2*SB[W[4], W[4], W[11], W[16]] - 2*SB[W[4], W[4], W[11], W[18]] + 
   2*SB[W[4], W[4], W[11], W[27]] - 2*SB[W[4], W[4], W[11], W[30]] - 
   2*SB[W[4], W[4], W[14], W[1]] - 2*SB[W[4], W[4], W[14], W[2]] + 
   4*SB[W[4], W[4], W[14], W[3]] + 2*SB[W[4], W[4], W[14], W[4]] + 
   2*SB[W[4], W[4], W[14], W[5]] - 4*SB[W[4], W[4], W[14], W[11]] + 
   2*SB[W[4], W[4], W[14], W[16]] - 2*SB[W[4], W[4], W[14], W[19]] + 
   2*SB[W[4], W[4], W[14], W[28]] - 2*SB[W[4], W[4], W[14], W[30]] - 
   (7*SB[W[4], W[5], W[1], W[1]])/2 + SB[W[4], W[5], W[1], W[2]]/2 + 
   SB[W[4], W[5], W[1], W[3]] + SB[W[4], W[5], W[1], W[5]] + 
   2*SB[W[4], W[5], W[1], W[14]] + SB[W[4], W[5], W[1], W[16]] - 
   SB[W[4], W[5], W[1], W[17]]/2 + (3*SB[W[4], W[5], W[1], W[18]])/2 - 
   (5*SB[W[4], W[5], W[1], W[19]])/2 - SB[W[4], W[5], W[1], W[20]]/2 - 
   SB[W[4], W[5], W[1], W[26]]/2 + SB[W[4], W[5], W[1], W[27]]/2 + 
   SB[W[4], W[5], W[1], W[28]]/2 - SB[W[4], W[5], W[1], W[29]]/2 - 
   SB[W[4], W[5], W[1], W[30]] - SB[W[4], W[5], W[2], W[1]]/2 + 
   (7*SB[W[4], W[5], W[2], W[2]])/2 - 2*SB[W[4], W[5], W[2], W[4]] - 
   2*SB[W[4], W[5], W[2], W[11]] + SB[W[4], W[5], W[2], W[16]] + 
   SB[W[4], W[5], W[2], W[17]]/2 + (3*SB[W[4], W[5], W[2], W[18]])/2 - 
   (5*SB[W[4], W[5], W[2], W[19]])/2 + SB[W[4], W[5], W[2], W[20]]/2 + 
   SB[W[4], W[5], W[2], W[26]]/2 + SB[W[4], W[5], W[2], W[27]]/2 + 
   SB[W[4], W[5], W[2], W[28]]/2 + SB[W[4], W[5], W[2], W[29]]/2 - 
   SB[W[4], W[5], W[2], W[30]] + (3*SB[W[4], W[5], W[3], W[1]])/2 + 
   (3*SB[W[4], W[5], W[3], W[2]])/2 - SB[W[4], W[5], W[3], W[3]] - 
   SB[W[4], W[5], W[3], W[4]] - SB[W[4], W[5], W[3], W[5]] - 
   2*SB[W[4], W[5], W[3], W[11]] - 2*SB[W[4], W[5], W[3], W[14]] + 
   SB[W[4], W[5], W[3], W[17]]/2 + (3*SB[W[4], W[5], W[3], W[18]])/2 + 
   (3*SB[W[4], W[5], W[3], W[19]])/2 + SB[W[4], W[5], W[3], W[20]]/2 + 
   SB[W[4], W[5], W[3], W[26]]/2 + SB[W[4], W[5], W[3], W[27]]/2 + 
   SB[W[4], W[5], W[3], W[28]]/2 + SB[W[4], W[5], W[3], W[29]]/2 - 
   2*SB[W[4], W[5], W[4], W[1]] - 2*SB[W[4], W[5], W[4], W[2]] - 
   2*SB[W[4], W[5], W[4], W[3]] + 4*SB[W[4], W[5], W[4], W[11]] + 
   2*SB[W[4], W[5], W[4], W[19]] - 2*SB[W[4], W[5], W[4], W[28]] + 
   3*SB[W[4], W[5], W[11], W[1]] - SB[W[4], W[5], W[11], W[2]] + 
   SB[W[4], W[5], W[11], W[3]] + SB[W[4], W[5], W[11], W[4]] - 
   SB[W[4], W[5], W[11], W[16]] - 3*SB[W[4], W[5], W[11], W[18]] - 
   SB[W[4], W[5], W[11], W[27]] + SB[W[4], W[5], W[11], W[30]] - 
   SB[W[4], W[5], W[12], W[2]] + SB[W[4], W[5], W[12], W[3]] + 
   SB[W[4], W[5], W[12], W[4]] + SB[W[4], W[5], W[12], W[5]] - 
   SB[W[4], W[5], W[12], W[17]] - SB[W[4], W[5], W[12], W[19]] - 
   SB[W[4], W[5], W[12], W[26]] + SB[W[4], W[5], W[12], W[28]] + 
   3*SB[W[4], W[5], W[14], W[1]] - SB[W[4], W[5], W[14], W[2]] - 
   2*SB[W[4], W[5], W[14], W[3]] + SB[W[4], W[5], W[14], W[4]] - 
   SB[W[4], W[5], W[14], W[5]] - 4*SB[W[4], W[5], W[14], W[14]] - 
   SB[W[4], W[5], W[14], W[16]] + 5*SB[W[4], W[5], W[14], W[19]] - 
   SB[W[4], W[5], W[14], W[28]] + SB[W[4], W[5], W[14], W[30]] - 
   (3*SB[W[4], W[5], W[19], W[1]])/2 - SB[W[4], W[5], W[19], W[2]]/2 + 
   2*SB[W[4], W[5], W[19], W[3]] + 4*SB[W[4], W[5], W[19], W[14]] + 
   SB[W[4], W[5], W[19], W[17]]/2 - (3*SB[W[4], W[5], W[19], W[18]])/2 - 
   (5*SB[W[4], W[5], W[19], W[19]])/2 - SB[W[4], W[5], W[19], W[20]]/2 + 
   SB[W[4], W[5], W[19], W[26]]/2 - SB[W[4], W[5], W[19], W[27]]/2 + 
   SB[W[4], W[5], W[19], W[28]]/2 - SB[W[4], W[5], W[19], W[29]]/2 - 
   SB[W[4], W[5], W[28], W[1]]/2 - SB[W[4], W[5], W[28], W[2]]/2 - 
   SB[W[4], W[5], W[28], W[4]] + SB[W[4], W[5], W[28], W[17]]/2 + 
   SB[W[4], W[5], W[28], W[18]]/2 + SB[W[4], W[5], W[28], W[19]]/2 + 
   SB[W[4], W[5], W[28], W[20]]/2 + SB[W[4], W[5], W[28], W[26]]/2 + 
   (3*SB[W[4], W[5], W[28], W[27]])/2 + (3*SB[W[4], W[5], W[28], W[28]])/2 + 
   SB[W[4], W[5], W[28], W[29]]/2 - (3*SB[W[4], W[11], W[1], W[1]])/2 + 
   SB[W[4], W[11], W[1], W[2]]/2 - 2*SB[W[4], W[11], W[1], W[3]] + 
   4*SB[W[4], W[11], W[1], W[5]] - 2*SB[W[4], W[11], W[1], W[11]] + 
   SB[W[4], W[11], W[1], W[16]] - SB[W[4], W[11], W[1], W[17]]/2 + 
   (5*SB[W[4], W[11], W[1], W[18]])/2 - (3*SB[W[4], W[11], W[1], W[19]])/2 - 
   SB[W[4], W[11], W[1], W[20]]/2 - SB[W[4], W[11], W[1], W[26]]/2 - 
   SB[W[4], W[11], W[1], W[27]]/2 - SB[W[4], W[11], W[1], W[28]]/2 - 
   SB[W[4], W[11], W[1], W[29]]/2 - SB[W[4], W[11], W[1], W[30]] - 
   SB[W[4], W[11], W[2], W[1]]/2 - SB[W[4], W[11], W[2], W[2]]/2 - 
   3*SB[W[4], W[11], W[2], W[4]] + 2*SB[W[4], W[11], W[2], W[14]] + 
   SB[W[4], W[11], W[2], W[17]]/2 + (5*SB[W[4], W[11], W[2], W[18]])/2 - 
   (3*SB[W[4], W[11], W[2], W[19]])/2 + SB[W[4], W[11], W[2], W[20]]/2 + 
   SB[W[4], W[11], W[2], W[26]]/2 - SB[W[4], W[11], W[2], W[27]]/2 - 
   SB[W[4], W[11], W[2], W[28]]/2 + SB[W[4], W[11], W[2], W[29]]/2 - 
   (3*SB[W[4], W[11], W[3], W[1]])/2 + (3*SB[W[4], W[11], W[3], W[2]])/2 - 
   SB[W[4], W[11], W[3], W[3]] + SB[W[4], W[11], W[3], W[4]] - 
   SB[W[4], W[11], W[3], W[16]] - SB[W[4], W[11], W[3], W[17]]/2 + 
   (5*SB[W[4], W[11], W[3], W[18]])/2 - (3*SB[W[4], W[11], W[3], W[19]])/2 + 
   SB[W[4], W[11], W[3], W[20]]/2 - SB[W[4], W[11], W[3], W[26]]/2 - 
   SB[W[4], W[11], W[3], W[27]]/2 - SB[W[4], W[11], W[3], W[28]]/2 + 
   SB[W[4], W[11], W[3], W[29]]/2 + SB[W[4], W[11], W[3], W[30]] + 
   SB[W[4], W[11], W[4], W[1]]/2 - (3*SB[W[4], W[11], W[4], W[2]])/2 - 
   SB[W[4], W[11], W[4], W[3]] - SB[W[4], W[11], W[4], W[4]] + 
   2*SB[W[4], W[11], W[4], W[11]] - 2*SB[W[4], W[11], W[4], W[14]] + 
   SB[W[4], W[11], W[4], W[17]]/2 + SB[W[4], W[11], W[4], W[18]]/2 + 
   (3*SB[W[4], W[11], W[4], W[19]])/2 + SB[W[4], W[11], W[4], W[20]]/2 + 
   SB[W[4], W[11], W[4], W[26]]/2 + (3*SB[W[4], W[11], W[4], W[27]])/2 + 
   SB[W[4], W[11], W[4], W[28]]/2 + SB[W[4], W[11], W[4], W[29]]/2 + 
   3*SB[W[4], W[11], W[5], W[1]] - SB[W[4], W[11], W[5], W[2]] + 
   SB[W[4], W[11], W[5], W[3]] + SB[W[4], W[11], W[5], W[4]] - 
   SB[W[4], W[11], W[5], W[16]] - 3*SB[W[4], W[11], W[5], W[18]] - 
   SB[W[4], W[11], W[5], W[27]] + SB[W[4], W[11], W[5], W[30]] - 
   SB[W[4], W[11], W[11], W[1]] - SB[W[4], W[11], W[11], W[2]] + 
   5*SB[W[4], W[11], W[11], W[3]] + SB[W[4], W[11], W[11], W[4]] + 
   4*SB[W[4], W[11], W[11], W[11]] + SB[W[4], W[11], W[11], W[16]] - 
   9*SB[W[4], W[11], W[11], W[18]] + SB[W[4], W[11], W[11], W[27]] - 
   SB[W[4], W[11], W[11], W[30]] + SB[W[4], W[11], W[16], W[1]]/2 + 
   SB[W[4], W[11], W[16], W[2]]/2 - 2*SB[W[4], W[11], W[16], W[3]] + 
   SB[W[4], W[11], W[16], W[4]] - 2*SB[W[4], W[11], W[16], W[5]] - 
   SB[W[4], W[11], W[16], W[17]]/2 + (3*SB[W[4], W[11], W[16], W[18]])/2 + 
   (3*SB[W[4], W[11], W[16], W[19]])/2 - SB[W[4], W[11], W[16], W[20]]/2 - 
   SB[W[4], W[11], W[16], W[26]]/2 + SB[W[4], W[11], W[16], W[27]]/2 + 
   SB[W[4], W[11], W[16], W[28]]/2 - SB[W[4], W[11], W[16], W[29]]/2 + 
   SB[W[4], W[11], W[18], W[1]]/2 + (3*SB[W[4], W[11], W[18], W[2]])/2 - 
   2*SB[W[4], W[11], W[18], W[5]] - 4*SB[W[4], W[11], W[18], W[11]] + 
   SB[W[4], W[11], W[18], W[17]]/2 + (5*SB[W[4], W[11], W[18], W[18]])/2 + 
   (3*SB[W[4], W[11], W[18], W[19]])/2 - SB[W[4], W[11], W[18], W[20]]/2 + 
   SB[W[4], W[11], W[18], W[26]]/2 - SB[W[4], W[11], W[18], W[27]]/2 + 
   SB[W[4], W[11], W[18], W[28]]/2 - SB[W[4], W[11], W[18], W[29]]/2 + 
   SB[W[4], W[11], W[27], W[1]]/2 + SB[W[4], W[11], W[27], W[2]]/2 + 
   SB[W[4], W[11], W[27], W[4]] - SB[W[4], W[11], W[27], W[17]]/2 - 
   SB[W[4], W[11], W[27], W[18]]/2 - SB[W[4], W[11], W[27], W[19]]/2 - 
   SB[W[4], W[11], W[27], W[20]]/2 - SB[W[4], W[11], W[27], W[26]]/2 - 
   (3*SB[W[4], W[11], W[27], W[27]])/2 - (3*SB[W[4], W[11], W[27], W[28]])/
    2 - SB[W[4], W[11], W[27], W[29]]/2 - SB[W[4], W[11], W[30], W[1]]/2 - 
   SB[W[4], W[11], W[30], W[2]]/2 - SB[W[4], W[11], W[30], W[4]] + 
   SB[W[4], W[11], W[30], W[17]]/2 + SB[W[4], W[11], W[30], W[18]]/2 + 
   SB[W[4], W[11], W[30], W[19]]/2 + SB[W[4], W[11], W[30], W[20]]/2 + 
   SB[W[4], W[11], W[30], W[26]]/2 + (3*SB[W[4], W[11], W[30], W[27]])/2 + 
   (3*SB[W[4], W[11], W[30], W[28]])/2 + SB[W[4], W[11], W[30], W[29]]/2 - 
   SB[W[4], W[14], W[1], W[1]]/2 - SB[W[4], W[14], W[1], W[2]]/2 - 
   3*SB[W[4], W[14], W[1], W[4]] + 2*SB[W[4], W[14], W[1], W[11]] + 
   SB[W[4], W[14], W[1], W[17]]/2 - (3*SB[W[4], W[14], W[1], W[18]])/2 + 
   (5*SB[W[4], W[14], W[1], W[19]])/2 + SB[W[4], W[14], W[1], W[20]]/2 + 
   SB[W[4], W[14], W[1], W[26]]/2 - SB[W[4], W[14], W[1], W[27]]/2 - 
   SB[W[4], W[14], W[1], W[28]]/2 + SB[W[4], W[14], W[1], W[29]]/2 + 
   SB[W[4], W[14], W[2], W[1]]/2 - (3*SB[W[4], W[14], W[2], W[2]])/2 + 
   4*SB[W[4], W[14], W[2], W[3]] - 2*SB[W[4], W[14], W[2], W[5]] - 
   2*SB[W[4], W[14], W[2], W[14]] + SB[W[4], W[14], W[2], W[16]] - 
   SB[W[4], W[14], W[2], W[17]]/2 - (3*SB[W[4], W[14], W[2], W[18]])/2 + 
   (5*SB[W[4], W[14], W[2], W[19]])/2 - SB[W[4], W[14], W[2], W[20]]/2 - 
   SB[W[4], W[14], W[2], W[26]]/2 - SB[W[4], W[14], W[2], W[27]]/2 - 
   SB[W[4], W[14], W[2], W[28]]/2 - SB[W[4], W[14], W[2], W[29]]/2 - 
   SB[W[4], W[14], W[2], W[30]] - SB[W[4], W[14], W[3], W[1]] + 
   3*SB[W[4], W[14], W[3], W[2]] + SB[W[4], W[14], W[3], W[4]] + 
   SB[W[4], W[14], W[3], W[5]] - SB[W[4], W[14], W[3], W[16]] - 
   3*SB[W[4], W[14], W[3], W[19]] - SB[W[4], W[14], W[3], W[28]] + 
   SB[W[4], W[14], W[3], W[30]] - (3*SB[W[4], W[14], W[4], W[1]])/2 + 
   SB[W[4], W[14], W[4], W[2]]/2 - SB[W[4], W[14], W[4], W[4]] - 
   SB[W[4], W[14], W[4], W[5]] - 2*SB[W[4], W[14], W[4], W[11]] + 
   2*SB[W[4], W[14], W[4], W[14]] + SB[W[4], W[14], W[4], W[17]]/2 + 
   (3*SB[W[4], W[14], W[4], W[18]])/2 + SB[W[4], W[14], W[4], W[19]]/2 + 
   SB[W[4], W[14], W[4], W[20]]/2 + SB[W[4], W[14], W[4], W[26]]/2 + 
   SB[W[4], W[14], W[4], W[27]]/2 + (3*SB[W[4], W[14], W[4], W[28]])/2 + 
   SB[W[4], W[14], W[4], W[29]]/2 + (3*SB[W[4], W[14], W[5], W[1]])/2 - 
   (3*SB[W[4], W[14], W[5], W[2]])/2 + SB[W[4], W[14], W[5], W[4]] - 
   SB[W[4], W[14], W[5], W[5]] - SB[W[4], W[14], W[5], W[16]] + 
   SB[W[4], W[14], W[5], W[17]]/2 - (3*SB[W[4], W[14], W[5], W[18]])/2 + 
   (5*SB[W[4], W[14], W[5], W[19]])/2 - SB[W[4], W[14], W[5], W[20]]/2 + 
   SB[W[4], W[14], W[5], W[26]]/2 - SB[W[4], W[14], W[5], W[27]]/2 - 
   SB[W[4], W[14], W[5], W[28]]/2 - SB[W[4], W[14], W[5], W[29]]/2 + 
   SB[W[4], W[14], W[5], W[30]] - SB[W[4], W[14], W[14], W[1]] - 
   SB[W[4], W[14], W[14], W[2]] + SB[W[4], W[14], W[14], W[4]] + 
   5*SB[W[4], W[14], W[14], W[5]] + 4*SB[W[4], W[14], W[14], W[14]] + 
   SB[W[4], W[14], W[14], W[16]] - 9*SB[W[4], W[14], W[14], W[19]] + 
   SB[W[4], W[14], W[14], W[28]] - SB[W[4], W[14], W[14], W[30]] + 
   SB[W[4], W[14], W[16], W[1]]/2 + SB[W[4], W[14], W[16], W[2]]/2 - 
   2*SB[W[4], W[14], W[16], W[3]] + SB[W[4], W[14], W[16], W[4]] - 
   2*SB[W[4], W[14], W[16], W[5]] - SB[W[4], W[14], W[16], W[17]]/2 + 
   (3*SB[W[4], W[14], W[16], W[18]])/2 + (3*SB[W[4], W[14], W[16], W[19]])/
    2 - SB[W[4], W[14], W[16], W[20]]/2 - SB[W[4], W[14], W[16], W[26]]/2 + 
   SB[W[4], W[14], W[16], W[27]]/2 + SB[W[4], W[14], W[16], W[28]]/2 - 
   SB[W[4], W[14], W[16], W[29]]/2 + (3*SB[W[4], W[14], W[19], W[1]])/2 + 
   SB[W[4], W[14], W[19], W[2]]/2 - 2*SB[W[4], W[14], W[19], W[3]] - 
   4*SB[W[4], W[14], W[19], W[14]] - SB[W[4], W[14], W[19], W[17]]/2 + 
   (3*SB[W[4], W[14], W[19], W[18]])/2 + (5*SB[W[4], W[14], W[19], W[19]])/
    2 + SB[W[4], W[14], W[19], W[20]]/2 - SB[W[4], W[14], W[19], W[26]]/2 + 
   SB[W[4], W[14], W[19], W[27]]/2 - SB[W[4], W[14], W[19], W[28]]/2 + 
   SB[W[4], W[14], W[19], W[29]]/2 + SB[W[4], W[14], W[28], W[1]]/2 + 
   SB[W[4], W[14], W[28], W[2]]/2 + SB[W[4], W[14], W[28], W[4]] - 
   SB[W[4], W[14], W[28], W[17]]/2 - SB[W[4], W[14], W[28], W[18]]/2 - 
   SB[W[4], W[14], W[28], W[19]]/2 - SB[W[4], W[14], W[28], W[20]]/2 - 
   SB[W[4], W[14], W[28], W[26]]/2 - (3*SB[W[4], W[14], W[28], W[27]])/2 - 
   (3*SB[W[4], W[14], W[28], W[28]])/2 - SB[W[4], W[14], W[28], W[29]]/2 - 
   SB[W[4], W[14], W[30], W[1]]/2 - SB[W[4], W[14], W[30], W[2]]/2 - 
   SB[W[4], W[14], W[30], W[4]] + SB[W[4], W[14], W[30], W[17]]/2 + 
   SB[W[4], W[14], W[30], W[18]]/2 + SB[W[4], W[14], W[30], W[19]]/2 + 
   SB[W[4], W[14], W[30], W[20]]/2 + SB[W[4], W[14], W[30], W[26]]/2 + 
   (3*SB[W[4], W[14], W[30], W[27]])/2 + (3*SB[W[4], W[14], W[30], W[28]])/
    2 + SB[W[4], W[14], W[30], W[29]]/2 + 3*SB[W[5], W[1], W[1], W[2]] + 
   SB[W[5], W[1], W[1], W[3]] + SB[W[5], W[1], W[1], W[4]] - 
   4*SB[W[5], W[1], W[1], W[11]] - SB[W[5], W[1], W[1], W[20]] - 
   SB[W[5], W[1], W[1], W[29]] + (7*SB[W[5], W[1], W[2], W[1]])/2 - 
   (7*SB[W[5], W[1], W[2], W[2]])/2 + SB[W[5], W[1], W[2], W[4]] + 
   2*SB[W[5], W[1], W[2], W[11]] - 2*SB[W[5], W[1], W[2], W[14]] - 
   SB[W[5], W[1], W[2], W[16]] - SB[W[5], W[1], W[2], W[17]]/2 - 
   (3*SB[W[5], W[1], W[2], W[18]])/2 + (3*SB[W[5], W[1], W[2], W[19]])/2 + 
   SB[W[5], W[1], W[2], W[20]]/2 - SB[W[5], W[1], W[2], W[26]]/2 - 
   SB[W[5], W[1], W[2], W[27]]/2 + SB[W[5], W[1], W[2], W[28]]/2 + 
   SB[W[5], W[1], W[2], W[29]]/2 + SB[W[5], W[1], W[2], W[30]] + 
   (3*SB[W[5], W[1], W[3], W[1]])/2 - (3*SB[W[5], W[1], W[3], W[2]])/2 + 
   SB[W[5], W[1], W[3], W[3]] + SB[W[5], W[1], W[3], W[5]] - 
   4*SB[W[5], W[1], W[3], W[8]] + 2*SB[W[5], W[1], W[3], W[11]] - 
   SB[W[5], W[1], W[3], W[17]]/2 - (3*SB[W[5], W[1], W[3], W[18]])/2 + 
   (3*SB[W[5], W[1], W[3], W[19]])/2 + SB[W[5], W[1], W[3], W[20]]/2 - 
   SB[W[5], W[1], W[3], W[26]]/2 - SB[W[5], W[1], W[3], W[27]]/2 + 
   SB[W[5], W[1], W[3], W[28]]/2 + SB[W[5], W[1], W[3], W[29]]/2 - 
   SB[W[5], W[1], W[4], W[1]]/2 - SB[W[5], W[1], W[4], W[2]]/2 + 
   2*SB[W[5], W[1], W[4], W[3]] + SB[W[5], W[1], W[4], W[4]] + 
   SB[W[5], W[1], W[4], W[5]] + 2*SB[W[5], W[1], W[4], W[14]] - 
   SB[W[5], W[1], W[4], W[17]]/2 - (3*SB[W[5], W[1], W[4], W[18]])/2 - 
   (5*SB[W[5], W[1], W[4], W[19]])/2 - SB[W[5], W[1], W[4], W[20]]/2 - 
   SB[W[5], W[1], W[4], W[26]]/2 - SB[W[5], W[1], W[4], W[27]]/2 + 
   SB[W[5], W[1], W[4], W[28]]/2 - SB[W[5], W[1], W[4], W[29]]/2 - 
   3*SB[W[5], W[1], W[11], W[1]] + SB[W[5], W[1], W[11], W[2]] - 
   SB[W[5], W[1], W[11], W[3]] - SB[W[5], W[1], W[11], W[4]] + 
   SB[W[5], W[1], W[11], W[16]] + 3*SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[11], W[27]] - SB[W[5], W[1], W[11], W[30]] + 
   SB[W[5], W[1], W[12], W[2]] - SB[W[5], W[1], W[12], W[3]] - 
   SB[W[5], W[1], W[12], W[4]] - SB[W[5], W[1], W[12], W[5]] + 
   SB[W[5], W[1], W[12], W[17]] + SB[W[5], W[1], W[12], W[19]] + 
   SB[W[5], W[1], W[12], W[26]] - SB[W[5], W[1], W[12], W[28]] - 
   (3*SB[W[5], W[1], W[20], W[1]])/2 + SB[W[5], W[1], W[20], W[2]]/2 - 
   2*SB[W[5], W[1], W[20], W[3]] - SB[W[5], W[1], W[20], W[4]] - 
   SB[W[5], W[1], W[20], W[5]] + 4*SB[W[5], W[1], W[20], W[8]] + 
   SB[W[5], W[1], W[20], W[17]]/2 + (3*SB[W[5], W[1], W[20], W[18]])/2 - 
   (3*SB[W[5], W[1], W[20], W[19]])/2 + SB[W[5], W[1], W[20], W[20]]/2 + 
   SB[W[5], W[1], W[20], W[26]]/2 + SB[W[5], W[1], W[20], W[27]]/2 - 
   SB[W[5], W[1], W[20], W[28]]/2 + SB[W[5], W[1], W[20], W[29]]/2 - 
   SB[W[5], W[1], W[29], W[1]]/2 - SB[W[5], W[1], W[29], W[2]]/2 - 
   SB[W[5], W[1], W[29], W[4]] + SB[W[5], W[1], W[29], W[17]]/2 + 
   SB[W[5], W[1], W[29], W[18]]/2 + SB[W[5], W[1], W[29], W[19]]/2 + 
   SB[W[5], W[1], W[29], W[20]]/2 + SB[W[5], W[1], W[29], W[26]]/2 + 
   (3*SB[W[5], W[1], W[29], W[27]])/2 + (3*SB[W[5], W[1], W[29], W[28]])/2 + 
   SB[W[5], W[1], W[29], W[29]]/2 + (7*SB[W[5], W[2], W[1], W[1]])/2 - 
   (7*SB[W[5], W[2], W[1], W[2]])/2 + SB[W[5], W[2], W[1], W[4]] + 
   2*SB[W[5], W[2], W[1], W[11]] - 2*SB[W[5], W[2], W[1], W[14]] - 
   SB[W[5], W[2], W[1], W[16]] - SB[W[5], W[2], W[1], W[17]]/2 - 
   (3*SB[W[5], W[2], W[1], W[18]])/2 + (3*SB[W[5], W[2], W[1], W[19]])/2 + 
   SB[W[5], W[2], W[1], W[20]]/2 - SB[W[5], W[2], W[1], W[26]]/2 - 
   SB[W[5], W[2], W[1], W[27]]/2 + SB[W[5], W[2], W[1], W[28]]/2 + 
   SB[W[5], W[2], W[1], W[29]]/2 + SB[W[5], W[2], W[1], W[30]] - 
   3*SB[W[5], W[2], W[2], W[1]] - SB[W[5], W[2], W[2], W[4]] - 
   SB[W[5], W[2], W[2], W[5]] + 4*SB[W[5], W[2], W[2], W[14]] + 
   SB[W[5], W[2], W[2], W[17]] + SB[W[5], W[2], W[2], W[26]] - 
   SB[W[5], W[2], W[3], W[1]] - SB[W[5], W[2], W[3], W[4]] - 
   SB[W[5], W[2], W[3], W[5]] + 2*SB[W[5], W[2], W[3], W[14]] + 
   SB[W[5], W[2], W[3], W[17]] + SB[W[5], W[2], W[3], W[26]] + 
   (5*SB[W[5], W[2], W[4], W[1]])/2 + (5*SB[W[5], W[2], W[4], W[2]])/2 - 
   2*SB[W[5], W[2], W[4], W[3]] - SB[W[5], W[2], W[4], W[4]] - 
   SB[W[5], W[2], W[4], W[5]] - 2*SB[W[5], W[2], W[4], W[11]] - 
   4*SB[W[5], W[2], W[4], W[14]] + SB[W[5], W[2], W[4], W[17]]/2 + 
   (3*SB[W[5], W[2], W[4], W[18]])/2 + (5*SB[W[5], W[2], W[4], W[19]])/2 + 
   SB[W[5], W[2], W[4], W[20]]/2 + SB[W[5], W[2], W[4], W[26]]/2 + 
   SB[W[5], W[2], W[4], W[27]]/2 - SB[W[5], W[2], W[4], W[28]]/2 + 
   SB[W[5], W[2], W[4], W[29]]/2 + (3*SB[W[5], W[2], W[5], W[1]])/2 - 
   SB[W[5], W[2], W[5], W[2]]/2 - 2*SB[W[5], W[2], W[5], W[3]] + 
   SB[W[5], W[2], W[5], W[4]] - SB[W[5], W[2], W[5], W[5]] + 
   4*SB[W[5], W[2], W[5], W[10]] - 4*SB[W[5], W[2], W[5], W[14]] - 
   SB[W[5], W[2], W[5], W[17]]/2 - (3*SB[W[5], W[2], W[5], W[18]])/2 + 
   (7*SB[W[5], W[2], W[5], W[19]])/2 - SB[W[5], W[2], W[5], W[20]]/2 - 
   SB[W[5], W[2], W[5], W[26]]/2 - SB[W[5], W[2], W[5], W[27]]/2 - 
   (3*SB[W[5], W[2], W[5], W[28]])/2 - SB[W[5], W[2], W[5], W[29]]/2 - 
   SB[W[5], W[2], W[12], W[2]] + SB[W[5], W[2], W[12], W[3]] + 
   SB[W[5], W[2], W[12], W[4]] + SB[W[5], W[2], W[12], W[5]] - 
   SB[W[5], W[2], W[12], W[17]] - SB[W[5], W[2], W[12], W[19]] - 
   SB[W[5], W[2], W[12], W[26]] + SB[W[5], W[2], W[12], W[28]] - 
   3*SB[W[5], W[2], W[14], W[1]] + SB[W[5], W[2], W[14], W[2]] + 
   2*SB[W[5], W[2], W[14], W[3]] - SB[W[5], W[2], W[14], W[4]] + 
   SB[W[5], W[2], W[14], W[5]] + 4*SB[W[5], W[2], W[14], W[14]] + 
   SB[W[5], W[2], W[14], W[16]] - 5*SB[W[5], W[2], W[14], W[19]] + 
   SB[W[5], W[2], W[14], W[28]] - SB[W[5], W[2], W[14], W[30]] - 
   SB[W[5], W[2], W[17], W[1]]/2 + (3*SB[W[5], W[2], W[17], W[2]])/2 + 
   SB[W[5], W[2], W[17], W[3]] + SB[W[5], W[2], W[17], W[4]] + 
   2*SB[W[5], W[2], W[17], W[5]] - 4*SB[W[5], W[2], W[17], W[10]] - 
   SB[W[5], W[2], W[17], W[17]]/2 + (3*SB[W[5], W[2], W[17], W[18]])/2 - 
   (3*SB[W[5], W[2], W[17], W[19]])/2 - SB[W[5], W[2], W[17], W[20]]/2 - 
   SB[W[5], W[2], W[17], W[26]]/2 + SB[W[5], W[2], W[17], W[27]]/2 - 
   SB[W[5], W[2], W[17], W[28]]/2 - SB[W[5], W[2], W[17], W[29]]/2 + 
   SB[W[5], W[2], W[26], W[1]]/2 + SB[W[5], W[2], W[26], W[2]]/2 + 
   SB[W[5], W[2], W[26], W[4]] - SB[W[5], W[2], W[26], W[17]]/2 - 
   SB[W[5], W[2], W[26], W[18]]/2 - SB[W[5], W[2], W[26], W[19]]/2 - 
   SB[W[5], W[2], W[26], W[20]]/2 - SB[W[5], W[2], W[26], W[26]]/2 - 
   (3*SB[W[5], W[2], W[26], W[27]])/2 - (3*SB[W[5], W[2], W[26], W[28]])/2 - 
   SB[W[5], W[2], W[26], W[29]]/2 + (3*SB[W[5], W[3], W[1], W[1]])/2 - 
   (3*SB[W[5], W[3], W[1], W[2]])/2 + SB[W[5], W[3], W[1], W[3]] + 
   SB[W[5], W[3], W[1], W[5]] - 4*SB[W[5], W[3], W[1], W[8]] + 
   2*SB[W[5], W[3], W[1], W[11]] - SB[W[5], W[3], W[1], W[17]]/2 - 
   (3*SB[W[5], W[3], W[1], W[18]])/2 + (3*SB[W[5], W[3], W[1], W[19]])/2 + 
   SB[W[5], W[3], W[1], W[20]]/2 - SB[W[5], W[3], W[1], W[26]]/2 - 
   SB[W[5], W[3], W[1], W[27]]/2 + SB[W[5], W[3], W[1], W[28]]/2 + 
   SB[W[5], W[3], W[1], W[29]]/2 - SB[W[5], W[3], W[2], W[1]] - 
   SB[W[5], W[3], W[2], W[4]] - SB[W[5], W[3], W[2], W[5]] + 
   2*SB[W[5], W[3], W[2], W[14]] + SB[W[5], W[3], W[2], W[17]] + 
   SB[W[5], W[3], W[2], W[26]] + (3*SB[W[5], W[3], W[4], W[1]])/2 + 
   (3*SB[W[5], W[3], W[4], W[2]])/2 - SB[W[5], W[3], W[4], W[3]] - 
   SB[W[5], W[3], W[4], W[4]] - SB[W[5], W[3], W[4], W[5]] - 
   2*SB[W[5], W[3], W[4], W[11]] - 2*SB[W[5], W[3], W[4], W[14]] + 
   SB[W[5], W[3], W[4], W[17]]/2 + (3*SB[W[5], W[3], W[4], W[18]])/2 + 
   (3*SB[W[5], W[3], W[4], W[19]])/2 + SB[W[5], W[3], W[4], W[20]]/2 + 
   SB[W[5], W[3], W[4], W[26]]/2 + SB[W[5], W[3], W[4], W[27]]/2 + 
   SB[W[5], W[3], W[4], W[28]]/2 + SB[W[5], W[3], W[4], W[29]]/2 - 
   (3*SB[W[5], W[3], W[5], W[1]])/2 - (3*SB[W[5], W[3], W[5], W[2]])/2 - 
   SB[W[5], W[3], W[5], W[3]] + SB[W[5], W[3], W[5], W[4]] - 
   SB[W[5], W[3], W[5], W[5]] + 4*SB[W[5], W[3], W[5], W[8]] + 
   4*SB[W[5], W[3], W[5], W[10]] - SB[W[5], W[3], W[5], W[17]]/2 - 
   (3*SB[W[5], W[3], W[5], W[18]])/2 - (3*SB[W[5], W[3], W[5], W[19]])/2 - 
   SB[W[5], W[3], W[5], W[20]]/2 - SB[W[5], W[3], W[5], W[26]]/2 - 
   SB[W[5], W[3], W[5], W[27]]/2 - SB[W[5], W[3], W[5], W[28]]/2 - 
   SB[W[5], W[3], W[5], W[29]]/2 - SB[W[5], W[3], W[17], W[1]]/2 + 
   (3*SB[W[5], W[3], W[17], W[2]])/2 + SB[W[5], W[3], W[17], W[3]] + 
   SB[W[5], W[3], W[17], W[4]] + 2*SB[W[5], W[3], W[17], W[5]] - 
   4*SB[W[5], W[3], W[17], W[10]] - SB[W[5], W[3], W[17], W[17]]/2 + 
   (3*SB[W[5], W[3], W[17], W[18]])/2 - (3*SB[W[5], W[3], W[17], W[19]])/2 - 
   SB[W[5], W[3], W[17], W[20]]/2 - SB[W[5], W[3], W[17], W[26]]/2 + 
   SB[W[5], W[3], W[17], W[27]]/2 - SB[W[5], W[3], W[17], W[28]]/2 - 
   SB[W[5], W[3], W[17], W[29]]/2 + SB[W[5], W[3], W[26], W[1]]/2 + 
   SB[W[5], W[3], W[26], W[2]]/2 + SB[W[5], W[3], W[26], W[4]] - 
   SB[W[5], W[3], W[26], W[17]]/2 - SB[W[5], W[3], W[26], W[18]]/2 - 
   SB[W[5], W[3], W[26], W[19]]/2 - SB[W[5], W[3], W[26], W[20]]/2 - 
   SB[W[5], W[3], W[26], W[26]]/2 - (3*SB[W[5], W[3], W[26], W[27]])/2 - 
   (3*SB[W[5], W[3], W[26], W[28]])/2 - SB[W[5], W[3], W[26], W[29]]/2 - 
   (7*SB[W[5], W[4], W[1], W[1]])/2 + SB[W[5], W[4], W[1], W[2]]/2 + 
   SB[W[5], W[4], W[1], W[3]] + SB[W[5], W[4], W[1], W[5]] + 
   2*SB[W[5], W[4], W[1], W[14]] + SB[W[5], W[4], W[1], W[16]] - 
   SB[W[5], W[4], W[1], W[17]]/2 + (3*SB[W[5], W[4], W[1], W[18]])/2 - 
   (5*SB[W[5], W[4], W[1], W[19]])/2 - SB[W[5], W[4], W[1], W[20]]/2 - 
   SB[W[5], W[4], W[1], W[26]]/2 + SB[W[5], W[4], W[1], W[27]]/2 + 
   SB[W[5], W[4], W[1], W[28]]/2 - SB[W[5], W[4], W[1], W[29]]/2 - 
   SB[W[5], W[4], W[1], W[30]] - SB[W[5], W[4], W[2], W[1]]/2 + 
   (7*SB[W[5], W[4], W[2], W[2]])/2 - 2*SB[W[5], W[4], W[2], W[4]] - 
   2*SB[W[5], W[4], W[2], W[11]] + SB[W[5], W[4], W[2], W[16]] + 
   SB[W[5], W[4], W[2], W[17]]/2 + (3*SB[W[5], W[4], W[2], W[18]])/2 - 
   (5*SB[W[5], W[4], W[2], W[19]])/2 + SB[W[5], W[4], W[2], W[20]]/2 + 
   SB[W[5], W[4], W[2], W[26]]/2 + SB[W[5], W[4], W[2], W[27]]/2 + 
   SB[W[5], W[4], W[2], W[28]]/2 + SB[W[5], W[4], W[2], W[29]]/2 - 
   SB[W[5], W[4], W[2], W[30]] + (3*SB[W[5], W[4], W[3], W[1]])/2 + 
   (3*SB[W[5], W[4], W[3], W[2]])/2 - SB[W[5], W[4], W[3], W[3]] - 
   SB[W[5], W[4], W[3], W[4]] - SB[W[5], W[4], W[3], W[5]] - 
   2*SB[W[5], W[4], W[3], W[11]] - 2*SB[W[5], W[4], W[3], W[14]] + 
   SB[W[5], W[4], W[3], W[17]]/2 + (3*SB[W[5], W[4], W[3], W[18]])/2 + 
   (3*SB[W[5], W[4], W[3], W[19]])/2 + SB[W[5], W[4], W[3], W[20]]/2 + 
   SB[W[5], W[4], W[3], W[26]]/2 + SB[W[5], W[4], W[3], W[27]]/2 + 
   SB[W[5], W[4], W[3], W[28]]/2 + SB[W[5], W[4], W[3], W[29]]/2 - 
   2*SB[W[5], W[4], W[4], W[1]] - 2*SB[W[5], W[4], W[4], W[2]] - 
   2*SB[W[5], W[4], W[4], W[3]] + 4*SB[W[5], W[4], W[4], W[11]] + 
   2*SB[W[5], W[4], W[4], W[19]] - 2*SB[W[5], W[4], W[4], W[28]] + 
   3*SB[W[5], W[4], W[11], W[1]] - SB[W[5], W[4], W[11], W[2]] + 
   SB[W[5], W[4], W[11], W[3]] + SB[W[5], W[4], W[11], W[4]] - 
   SB[W[5], W[4], W[11], W[16]] - 3*SB[W[5], W[4], W[11], W[18]] - 
   SB[W[5], W[4], W[11], W[27]] + SB[W[5], W[4], W[11], W[30]] - 
   SB[W[5], W[4], W[12], W[2]] + SB[W[5], W[4], W[12], W[3]] + 
   SB[W[5], W[4], W[12], W[4]] + SB[W[5], W[4], W[12], W[5]] - 
   SB[W[5], W[4], W[12], W[17]] - SB[W[5], W[4], W[12], W[19]] - 
   SB[W[5], W[4], W[12], W[26]] + SB[W[5], W[4], W[12], W[28]] + 
   3*SB[W[5], W[4], W[14], W[1]] - SB[W[5], W[4], W[14], W[2]] - 
   2*SB[W[5], W[4], W[14], W[3]] + SB[W[5], W[4], W[14], W[4]] - 
   SB[W[5], W[4], W[14], W[5]] - 4*SB[W[5], W[4], W[14], W[14]] - 
   SB[W[5], W[4], W[14], W[16]] + 5*SB[W[5], W[4], W[14], W[19]] - 
   SB[W[5], W[4], W[14], W[28]] + SB[W[5], W[4], W[14], W[30]] - 
   (3*SB[W[5], W[4], W[19], W[1]])/2 - SB[W[5], W[4], W[19], W[2]]/2 + 
   2*SB[W[5], W[4], W[19], W[3]] + 4*SB[W[5], W[4], W[19], W[14]] + 
   SB[W[5], W[4], W[19], W[17]]/2 - (3*SB[W[5], W[4], W[19], W[18]])/2 - 
   (5*SB[W[5], W[4], W[19], W[19]])/2 - SB[W[5], W[4], W[19], W[20]]/2 + 
   SB[W[5], W[4], W[19], W[26]]/2 - SB[W[5], W[4], W[19], W[27]]/2 + 
   SB[W[5], W[4], W[19], W[28]]/2 - SB[W[5], W[4], W[19], W[29]]/2 - 
   SB[W[5], W[4], W[28], W[1]]/2 - SB[W[5], W[4], W[28], W[2]]/2 - 
   SB[W[5], W[4], W[28], W[4]] + SB[W[5], W[4], W[28], W[17]]/2 + 
   SB[W[5], W[4], W[28], W[18]]/2 + SB[W[5], W[4], W[28], W[19]]/2 + 
   SB[W[5], W[4], W[28], W[20]]/2 + SB[W[5], W[4], W[28], W[26]]/2 + 
   (3*SB[W[5], W[4], W[28], W[27]])/2 + (3*SB[W[5], W[4], W[28], W[28]])/2 + 
   SB[W[5], W[4], W[28], W[29]]/2 + SB[W[5], W[12], W[1], W[2]] - 
   SB[W[5], W[12], W[1], W[3]] - SB[W[5], W[12], W[1], W[4]] - 
   SB[W[5], W[12], W[1], W[5]] + SB[W[5], W[12], W[1], W[17]] + 
   SB[W[5], W[12], W[1], W[19]] + SB[W[5], W[12], W[1], W[26]] - 
   SB[W[5], W[12], W[1], W[28]] + (3*SB[W[5], W[12], W[2], W[1]])/2 - 
   (3*SB[W[5], W[12], W[2], W[2]])/2 - SB[W[5], W[12], W[2], W[3]] + 
   2*SB[W[5], W[12], W[2], W[4]] + 4*SB[W[5], W[12], W[2], W[10]] - 
   4*SB[W[5], W[12], W[2], W[14]] - (3*SB[W[5], W[12], W[2], W[17]])/2 - 
   (3*SB[W[5], W[12], W[2], W[18]])/2 + (5*SB[W[5], W[12], W[2], W[19]])/2 - 
   SB[W[5], W[12], W[2], W[20]]/2 - (3*SB[W[5], W[12], W[2], W[26]])/2 - 
   SB[W[5], W[12], W[2], W[27]]/2 - SB[W[5], W[12], W[2], W[28]]/2 - 
   SB[W[5], W[12], W[2], W[29]]/2 - SB[W[5], W[12], W[3], W[1]]/2 + 
   (3*SB[W[5], W[12], W[3], W[2]])/2 + SB[W[5], W[12], W[3], W[3]] + 
   SB[W[5], W[12], W[3], W[4]] + 2*SB[W[5], W[12], W[3], W[5]] - 
   4*SB[W[5], W[12], W[3], W[10]] - SB[W[5], W[12], W[3], W[17]]/2 + 
   (3*SB[W[5], W[12], W[3], W[18]])/2 - (3*SB[W[5], W[12], W[3], W[19]])/2 - 
   SB[W[5], W[12], W[3], W[20]]/2 - SB[W[5], W[12], W[3], W[26]]/2 + 
   SB[W[5], W[12], W[3], W[27]]/2 - SB[W[5], W[12], W[3], W[28]]/2 - 
   SB[W[5], W[12], W[3], W[29]]/2 - (3*SB[W[5], W[12], W[4], W[1]])/2 - 
   (3*SB[W[5], W[12], W[4], W[2]])/2 + 3*SB[W[5], W[12], W[4], W[3]] + 
   SB[W[5], W[12], W[4], W[4]] + SB[W[5], W[12], W[4], W[5]] + 
   4*SB[W[5], W[12], W[4], W[14]] - SB[W[5], W[12], W[4], W[17]]/2 - 
   (3*SB[W[5], W[12], W[4], W[18]])/2 - (7*SB[W[5], W[12], W[4], W[19]])/2 - 
   SB[W[5], W[12], W[4], W[20]]/2 - SB[W[5], W[12], W[4], W[26]]/2 - 
   SB[W[5], W[12], W[4], W[27]]/2 + (3*SB[W[5], W[12], W[4], W[28]])/2 - 
   SB[W[5], W[12], W[4], W[29]]/2 - (3*SB[W[5], W[12], W[5], W[1]])/2 + 
   SB[W[5], W[12], W[5], W[2]]/2 + 2*SB[W[5], W[12], W[5], W[3]] - 
   SB[W[5], W[12], W[5], W[4]] + SB[W[5], W[12], W[5], W[5]] - 
   4*SB[W[5], W[12], W[5], W[10]] + 4*SB[W[5], W[12], W[5], W[14]] + 
   SB[W[5], W[12], W[5], W[17]]/2 + (3*SB[W[5], W[12], W[5], W[18]])/2 - 
   (7*SB[W[5], W[12], W[5], W[19]])/2 + SB[W[5], W[12], W[5], W[20]]/2 + 
   SB[W[5], W[12], W[5], W[26]]/2 + SB[W[5], W[12], W[5], W[27]]/2 + 
   (3*SB[W[5], W[12], W[5], W[28]])/2 + SB[W[5], W[12], W[5], W[29]]/2 + 
   SB[W[5], W[12], W[12], W[2]] - SB[W[5], W[12], W[12], W[3]] - 
   SB[W[5], W[12], W[12], W[4]] - SB[W[5], W[12], W[12], W[5]] + 
   SB[W[5], W[12], W[12], W[17]] + SB[W[5], W[12], W[12], W[19]] + 
   SB[W[5], W[12], W[12], W[26]] - SB[W[5], W[12], W[12], W[28]] + 
   SB[W[5], W[12], W[17], W[1]]/2 - (3*SB[W[5], W[12], W[17], W[2]])/2 - 
   SB[W[5], W[12], W[17], W[3]] - SB[W[5], W[12], W[17], W[4]] - 
   2*SB[W[5], W[12], W[17], W[5]] + 4*SB[W[5], W[12], W[17], W[10]] + 
   SB[W[5], W[12], W[17], W[17]]/2 - (3*SB[W[5], W[12], W[17], W[18]])/2 + 
   (3*SB[W[5], W[12], W[17], W[19]])/2 + SB[W[5], W[12], W[17], W[20]]/2 + 
   SB[W[5], W[12], W[17], W[26]]/2 - SB[W[5], W[12], W[17], W[27]]/2 + 
   SB[W[5], W[12], W[17], W[28]]/2 + SB[W[5], W[12], W[17], W[29]]/2 + 
   (3*SB[W[5], W[12], W[19], W[1]])/2 + SB[W[5], W[12], W[19], W[2]]/2 - 
   2*SB[W[5], W[12], W[19], W[3]] - 4*SB[W[5], W[12], W[19], W[14]] - 
   SB[W[5], W[12], W[19], W[17]]/2 + (3*SB[W[5], W[12], W[19], W[18]])/2 + 
   (5*SB[W[5], W[12], W[19], W[19]])/2 + SB[W[5], W[12], W[19], W[20]]/2 - 
   SB[W[5], W[12], W[19], W[26]]/2 + SB[W[5], W[12], W[19], W[27]]/2 - 
   SB[W[5], W[12], W[19], W[28]]/2 + SB[W[5], W[12], W[19], W[29]]/2 - 
   SB[W[5], W[12], W[26], W[1]]/2 - SB[W[5], W[12], W[26], W[2]]/2 - 
   SB[W[5], W[12], W[26], W[4]] + SB[W[5], W[12], W[26], W[17]]/2 + 
   SB[W[5], W[12], W[26], W[18]]/2 + SB[W[5], W[12], W[26], W[19]]/2 + 
   SB[W[5], W[12], W[26], W[20]]/2 + SB[W[5], W[12], W[26], W[26]]/2 + 
   (3*SB[W[5], W[12], W[26], W[27]])/2 + (3*SB[W[5], W[12], W[26], W[28]])/
    2 + SB[W[5], W[12], W[26], W[29]]/2 + SB[W[5], W[12], W[28], W[1]]/2 + 
   SB[W[5], W[12], W[28], W[2]]/2 + SB[W[5], W[12], W[28], W[4]] - 
   SB[W[5], W[12], W[28], W[17]]/2 - SB[W[5], W[12], W[28], W[18]]/2 - 
   SB[W[5], W[12], W[28], W[19]]/2 - SB[W[5], W[12], W[28], W[20]]/2 - 
   SB[W[5], W[12], W[28], W[26]]/2 - (3*SB[W[5], W[12], W[28], W[27]])/2 - 
   (3*SB[W[5], W[12], W[28], W[28]])/2 - SB[W[5], W[12], W[28], W[29]]/2 - 
   (3*SB[W[5], W[15], W[1], W[1]])/2 + SB[W[5], W[15], W[1], W[2]]/2 - 
   2*SB[W[5], W[15], W[1], W[3]] - SB[W[5], W[15], W[1], W[4]] - 
   SB[W[5], W[15], W[1], W[5]] + 4*SB[W[5], W[15], W[1], W[8]] + 
   SB[W[5], W[15], W[1], W[17]]/2 + (3*SB[W[5], W[15], W[1], W[18]])/2 - 
   (3*SB[W[5], W[15], W[1], W[19]])/2 + SB[W[5], W[15], W[1], W[20]]/2 + 
   SB[W[5], W[15], W[1], W[26]]/2 + SB[W[5], W[15], W[1], W[27]]/2 - 
   SB[W[5], W[15], W[1], W[28]]/2 + SB[W[5], W[15], W[1], W[29]]/2 - 
   SB[W[5], W[15], W[2], W[1]]/2 + (3*SB[W[5], W[15], W[2], W[2]])/2 + 
   SB[W[5], W[15], W[2], W[3]] + SB[W[5], W[15], W[2], W[4]] + 
   2*SB[W[5], W[15], W[2], W[5]] - 4*SB[W[5], W[15], W[2], W[10]] - 
   SB[W[5], W[15], W[2], W[17]]/2 + (3*SB[W[5], W[15], W[2], W[18]])/2 - 
   (3*SB[W[5], W[15], W[2], W[19]])/2 - SB[W[5], W[15], W[2], W[20]]/2 - 
   SB[W[5], W[15], W[2], W[26]]/2 + SB[W[5], W[15], W[2], W[27]]/2 - 
   SB[W[5], W[15], W[2], W[28]]/2 - SB[W[5], W[15], W[2], W[29]]/2 - 
   (3*SB[W[5], W[15], W[3], W[1]])/2 - (3*SB[W[5], W[15], W[3], W[2]])/2 - 
   SB[W[5], W[15], W[3], W[3]] + SB[W[5], W[15], W[3], W[4]] - 
   SB[W[5], W[15], W[3], W[5]] + 4*SB[W[5], W[15], W[3], W[8]] + 
   4*SB[W[5], W[15], W[3], W[10]] - SB[W[5], W[15], W[3], W[17]]/2 - 
   (3*SB[W[5], W[15], W[3], W[18]])/2 - (3*SB[W[5], W[15], W[3], W[19]])/2 - 
   SB[W[5], W[15], W[3], W[20]]/2 - SB[W[5], W[15], W[3], W[26]]/2 - 
   SB[W[5], W[15], W[3], W[27]]/2 - SB[W[5], W[15], W[3], W[28]]/2 - 
   SB[W[5], W[15], W[3], W[29]]/2 + (3*SB[W[5], W[15], W[5], W[1]])/2 + 
   (3*SB[W[5], W[15], W[5], W[2]])/2 + SB[W[5], W[15], W[5], W[3]] - 
   SB[W[5], W[15], W[5], W[4]] + SB[W[5], W[15], W[5], W[5]] - 
   4*SB[W[5], W[15], W[5], W[8]] - 4*SB[W[5], W[15], W[5], W[10]] + 
   SB[W[5], W[15], W[5], W[17]]/2 + (3*SB[W[5], W[15], W[5], W[18]])/2 + 
   (3*SB[W[5], W[15], W[5], W[19]])/2 + SB[W[5], W[15], W[5], W[20]]/2 + 
   SB[W[5], W[15], W[5], W[26]]/2 + SB[W[5], W[15], W[5], W[27]]/2 + 
   SB[W[5], W[15], W[5], W[28]]/2 + SB[W[5], W[15], W[5], W[29]]/2 + 
   SB[W[5], W[15], W[17], W[1]]/2 - (3*SB[W[5], W[15], W[17], W[2]])/2 - 
   SB[W[5], W[15], W[17], W[3]] - SB[W[5], W[15], W[17], W[4]] - 
   2*SB[W[5], W[15], W[17], W[5]] + 4*SB[W[5], W[15], W[17], W[10]] + 
   SB[W[5], W[15], W[17], W[17]]/2 - (3*SB[W[5], W[15], W[17], W[18]])/2 + 
   (3*SB[W[5], W[15], W[17], W[19]])/2 + SB[W[5], W[15], W[17], W[20]]/2 + 
   SB[W[5], W[15], W[17], W[26]]/2 - SB[W[5], W[15], W[17], W[27]]/2 + 
   SB[W[5], W[15], W[17], W[28]]/2 + SB[W[5], W[15], W[17], W[29]]/2 + 
   (3*SB[W[5], W[15], W[20], W[1]])/2 - SB[W[5], W[15], W[20], W[2]]/2 + 
   2*SB[W[5], W[15], W[20], W[3]] + SB[W[5], W[15], W[20], W[4]] + 
   SB[W[5], W[15], W[20], W[5]] - 4*SB[W[5], W[15], W[20], W[8]] - 
   SB[W[5], W[15], W[20], W[17]]/2 - (3*SB[W[5], W[15], W[20], W[18]])/2 + 
   (3*SB[W[5], W[15], W[20], W[19]])/2 - SB[W[5], W[15], W[20], W[20]]/2 - 
   SB[W[5], W[15], W[20], W[26]]/2 - SB[W[5], W[15], W[20], W[27]]/2 + 
   SB[W[5], W[15], W[20], W[28]]/2 - SB[W[5], W[15], W[20], W[29]]/2 - 
   SB[W[5], W[15], W[26], W[1]]/2 - SB[W[5], W[15], W[26], W[2]]/2 - 
   SB[W[5], W[15], W[26], W[4]] + SB[W[5], W[15], W[26], W[17]]/2 + 
   SB[W[5], W[15], W[26], W[18]]/2 + SB[W[5], W[15], W[26], W[19]]/2 + 
   SB[W[5], W[15], W[26], W[20]]/2 + SB[W[5], W[15], W[26], W[26]]/2 + 
   (3*SB[W[5], W[15], W[26], W[27]])/2 + (3*SB[W[5], W[15], W[26], W[28]])/
    2 + SB[W[5], W[15], W[26], W[29]]/2 + SB[W[5], W[15], W[29], W[1]]/2 + 
   SB[W[5], W[15], W[29], W[2]]/2 + SB[W[5], W[15], W[29], W[4]] - 
   SB[W[5], W[15], W[29], W[17]]/2 - SB[W[5], W[15], W[29], W[18]]/2 - 
   SB[W[5], W[15], W[29], W[19]]/2 - SB[W[5], W[15], W[29], W[20]]/2 - 
   SB[W[5], W[15], W[29], W[26]]/2 - (3*SB[W[5], W[15], W[29], W[27]])/2 - 
   (3*SB[W[5], W[15], W[29], W[28]])/2 - SB[W[5], W[15], W[29], W[29]]/2 + 
   (21*SB[W[1]]*Zeta[3])/2 + (21*SB[W[2]]*Zeta[3])/2 + 10*SB[W[3]]*Zeta[3] - 
   9*SB[W[4]]*Zeta[3] + 10*SB[W[5]]*Zeta[3] - 28*SB[W[8]]*Zeta[3] - 
   28*SB[W[10]]*Zeta[3] - 2*SB[W[16]]*Zeta[3] + (7*SB[W[17]]*Zeta[3])/2 + 
   (19*SB[W[18]]*Zeta[3])/2 + (19*SB[W[19]]*Zeta[3])/2 + 
   (7*SB[W[20]]*Zeta[3])/2 + (7*SB[W[26]]*Zeta[3])/2 + 
   (9*SB[W[27]]*Zeta[3])/2 + (9*SB[W[28]]*Zeta[3])/2 + 
   (7*SB[W[29]]*Zeta[3])/2 + 2*SB[W[30]]*Zeta[3]) + 
 r[1]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 + (d[37, 3]*SB[W[1]])/2 + 
   d[37, 3]*SB[W[3]] + (d[37, 3]*SB[W[5]])/2 - (d[37, 3]*SB[W[16]])/2 - 
   (d[37, 3]*SB[W[17]])/2 - (d[37, 3]*SB[W[18]])/2 - (d[37, 3]*SB[W[19]])/2 - 
   (3*d[37, 3]*SB[W[26]])/2 - (3*d[37, 3]*SB[W[27]])/2 - 
   (d[37, 3]*SB[W[28]])/2 - (d[37, 3]*SB[W[30]])/2 + 
   (Pi^2*SB[W[1], W[1]])/4 - (5*Pi^2*SB[W[1], W[2]])/6 - 
   (5*Pi^2*SB[W[1], W[5]])/12 + (2*Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[1], W[16]])/4 + (5*Pi^2*SB[W[1], W[17]])/12 - 
   (Pi^2*SB[W[1], W[18]])/12 - (Pi^2*SB[W[1], W[19]])/12 - 
   (Pi^2*SB[W[1], W[20]])/6 - (Pi^2*SB[W[1], W[26]])/12 - 
   (Pi^2*SB[W[1], W[27]])/4 - (Pi^2*SB[W[1], W[28]])/12 + 
   (Pi^2*SB[W[1], W[29]])/6 + (Pi^2*SB[W[1], W[30]])/4 - 
   (3*Pi^2*SB[W[2], W[1]])/4 + (Pi^2*SB[W[2], W[2]])/6 + 
   (Pi^2*SB[W[2], W[4]])/6 - (Pi^2*SB[W[2], W[5]])/12 + 
   (2*Pi^2*SB[W[2], W[7]])/3 + (2*Pi^2*SB[W[2], W[15]])/3 + 
   (Pi^2*SB[W[2], W[16]])/12 - (7*Pi^2*SB[W[2], W[17]])/12 - 
   (Pi^2*SB[W[2], W[18]])/4 - (Pi^2*SB[W[2], W[19]])/4 + 
   (Pi^2*SB[W[2], W[20]])/6 + (Pi^2*SB[W[2], W[26]])/4 - 
   (Pi^2*SB[W[2], W[27]])/12 - (Pi^2*SB[W[2], W[28]])/4 - 
   (Pi^2*SB[W[2], W[29]])/6 + (Pi^2*SB[W[2], W[30]])/12 + 
   (7*Pi^2*SB[W[3], W[1]])/12 - (Pi^2*SB[W[3], W[3]])/6 + 
   (7*Pi^2*SB[W[3], W[5]])/12 - (2*Pi^2*SB[W[3], W[13]])/3 - 
   (2*Pi^2*SB[W[3], W[15]])/3 + (Pi^2*SB[W[3], W[16]])/12 + 
   (Pi^2*SB[W[3], W[17]])/12 + (Pi^2*SB[W[3], W[18]])/12 + 
   (Pi^2*SB[W[3], W[19]])/12 + (Pi^2*SB[W[3], W[26]])/4 + 
   (Pi^2*SB[W[3], W[27]])/4 + (Pi^2*SB[W[3], W[28]])/12 + 
   (Pi^2*SB[W[3], W[30]])/12 - (Pi^2*SB[W[4], W[1]])/12 + 
   (Pi^2*SB[W[4], W[2]])/6 + (Pi^2*SB[W[4], W[4]])/6 - 
   (3*Pi^2*SB[W[4], W[5]])/4 + (2*Pi^2*SB[W[4], W[9]])/3 + 
   (2*Pi^2*SB[W[4], W[13]])/3 - (Pi^2*SB[W[4], W[16]])/4 - 
   (Pi^2*SB[W[4], W[17]])/4 - (7*Pi^2*SB[W[4], W[18]])/12 + 
   (Pi^2*SB[W[4], W[19]])/12 + (Pi^2*SB[W[4], W[20]])/6 - 
   (Pi^2*SB[W[4], W[26]])/12 + (Pi^2*SB[W[4], W[27]])/4 + 
   (Pi^2*SB[W[4], W[28]])/12 - (Pi^2*SB[W[4], W[29]])/6 - 
   (Pi^2*SB[W[4], W[30]])/4 - (5*Pi^2*SB[W[5], W[1]])/12 - 
   (5*Pi^2*SB[W[5], W[4]])/6 + (Pi^2*SB[W[5], W[5]])/4 + 
   (2*Pi^2*SB[W[5], W[15]])/3 - (Pi^2*SB[W[5], W[16]])/12 - 
   (Pi^2*SB[W[5], W[17]])/12 + (5*Pi^2*SB[W[5], W[18]])/12 + 
   (Pi^2*SB[W[5], W[19]])/4 - (Pi^2*SB[W[5], W[20]])/6 - 
   (Pi^2*SB[W[5], W[26]])/4 - (Pi^2*SB[W[5], W[27]])/12 + 
   (Pi^2*SB[W[5], W[28]])/4 + (Pi^2*SB[W[5], W[29]])/6 - 
   (Pi^2*SB[W[5], W[30]])/12 + (Pi^2*SB[W[16], W[1]])/4 + 
   (Pi^2*SB[W[16], W[2]])/6 + (Pi^2*SB[W[16], W[3]])/6 + 
   (Pi^2*SB[W[16], W[4]])/3 - (Pi^2*SB[W[16], W[5]])/12 - 
   (2*Pi^2*SB[W[16], W[9]])/3 - (Pi^2*SB[W[16], W[16]])/12 + 
   (Pi^2*SB[W[16], W[17]])/4 - (Pi^2*SB[W[16], W[18]])/4 - 
   (Pi^2*SB[W[16], W[19]])/12 + (Pi^2*SB[W[16], W[26]])/12 - 
   (Pi^2*SB[W[16], W[27]])/12 - (Pi^2*SB[W[16], W[28]])/12 - 
   (Pi^2*SB[W[16], W[30]])/12 + (Pi^2*SB[W[17], W[1]])/4 - 
   (Pi^2*SB[W[17], W[4]])/3 + (Pi^2*SB[W[17], W[5]])/12 - 
   (2*Pi^2*SB[W[17], W[15]])/3 + (Pi^2*SB[W[17], W[16]])/12 + 
   (5*Pi^2*SB[W[17], W[17]])/12 + (Pi^2*SB[W[17], W[18]])/4 - 
   (Pi^2*SB[W[17], W[19]])/12 - (Pi^2*SB[W[17], W[26]])/12 + 
   (Pi^2*SB[W[17], W[27]])/12 - (Pi^2*SB[W[17], W[28]])/12 + 
   (Pi^2*SB[W[17], W[30]])/12 + (Pi^2*SB[W[18], W[1]])/12 - 
   (Pi^2*SB[W[18], W[2]])/3 + (Pi^2*SB[W[18], W[5]])/4 - 
   (2*Pi^2*SB[W[18], W[13]])/3 - (Pi^2*SB[W[18], W[16]])/12 + 
   (Pi^2*SB[W[18], W[17]])/4 + (5*Pi^2*SB[W[18], W[18]])/12 + 
   (Pi^2*SB[W[18], W[19]])/12 + (Pi^2*SB[W[18], W[26]])/12 - 
   (Pi^2*SB[W[18], W[27]])/12 + (Pi^2*SB[W[18], W[28]])/12 - 
   (Pi^2*SB[W[18], W[30]])/12 - (Pi^2*SB[W[19], W[1]])/12 + 
   (Pi^2*SB[W[19], W[2]])/3 + (Pi^2*SB[W[19], W[3]])/6 + 
   (Pi^2*SB[W[19], W[4]])/6 + (Pi^2*SB[W[19], W[5]])/4 - 
   (2*Pi^2*SB[W[19], W[7]])/3 - (Pi^2*SB[W[19], W[16]])/12 - 
   (Pi^2*SB[W[19], W[17]])/4 + (Pi^2*SB[W[19], W[18]])/4 - 
   (Pi^2*SB[W[19], W[19]])/12 - (Pi^2*SB[W[19], W[26]])/12 + 
   (Pi^2*SB[W[19], W[27]])/12 - (Pi^2*SB[W[19], W[28]])/12 - 
   (Pi^2*SB[W[19], W[30]])/12 - (Pi^2*SB[W[20], W[1]])/12 + 
   (Pi^2*SB[W[20], W[2]])/3 - (Pi^2*SB[W[20], W[3]])/6 + 
   (Pi^2*SB[W[20], W[4]])/3 - (Pi^2*SB[W[20], W[5]])/12 + 
   (Pi^2*SB[W[20], W[16]])/12 - (Pi^2*SB[W[20], W[17]])/4 - 
   (Pi^2*SB[W[20], W[18]])/4 + (Pi^2*SB[W[20], W[19]])/12 - 
   (Pi^2*SB[W[20], W[26]])/12 - (Pi^2*SB[W[20], W[27]])/12 + 
   (Pi^2*SB[W[20], W[28]])/12 + (Pi^2*SB[W[20], W[30]])/12 + 
   (Pi^2*SB[W[26], W[1]])/12 + (Pi^2*SB[W[26], W[3]])/6 + 
   (Pi^2*SB[W[26], W[5]])/12 - (Pi^2*SB[W[26], W[16]])/12 - 
   (Pi^2*SB[W[26], W[17]])/12 - (Pi^2*SB[W[26], W[18]])/12 - 
   (Pi^2*SB[W[26], W[19]])/12 - (Pi^2*SB[W[26], W[26]])/4 - 
   (Pi^2*SB[W[26], W[27]])/4 - (Pi^2*SB[W[26], W[28]])/12 - 
   (Pi^2*SB[W[26], W[30]])/12 + (Pi^2*SB[W[27], W[1]])/12 + 
   (Pi^2*SB[W[27], W[3]])/6 + (Pi^2*SB[W[27], W[5]])/12 - 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[17]])/12 - 
   (Pi^2*SB[W[27], W[18]])/12 - (Pi^2*SB[W[27], W[19]])/12 - 
   (Pi^2*SB[W[27], W[26]])/4 - (Pi^2*SB[W[27], W[27]])/4 - 
   (Pi^2*SB[W[27], W[28]])/12 - (Pi^2*SB[W[27], W[30]])/12 + 
   (Pi^2*SB[W[28], W[1]])/12 + (Pi^2*SB[W[28], W[3]])/6 + 
   (Pi^2*SB[W[28], W[5]])/12 - (Pi^2*SB[W[28], W[16]])/12 - 
   (Pi^2*SB[W[28], W[17]])/12 - (Pi^2*SB[W[28], W[18]])/12 - 
   (Pi^2*SB[W[28], W[19]])/12 - (Pi^2*SB[W[28], W[26]])/4 - 
   (Pi^2*SB[W[28], W[27]])/4 - (Pi^2*SB[W[28], W[28]])/12 - 
   (Pi^2*SB[W[28], W[30]])/12 + (Pi^2*SB[W[29], W[1]])/12 + 
   (Pi^2*SB[W[29], W[3]])/6 + (Pi^2*SB[W[29], W[5]])/12 - 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[17]])/12 - 
   (Pi^2*SB[W[29], W[18]])/12 - (Pi^2*SB[W[29], W[19]])/12 - 
   (Pi^2*SB[W[29], W[26]])/4 - (Pi^2*SB[W[29], W[27]])/4 - 
   (Pi^2*SB[W[29], W[28]])/12 - (Pi^2*SB[W[29], W[30]])/12 + 
   (Pi^2*SB[W[30], W[1]])/12 + (Pi^2*SB[W[30], W[3]])/6 + 
   (Pi^2*SB[W[30], W[5]])/12 - (Pi^2*SB[W[30], W[16]])/12 - 
   (Pi^2*SB[W[30], W[17]])/12 - (Pi^2*SB[W[30], W[18]])/12 - 
   (Pi^2*SB[W[30], W[19]])/12 - (Pi^2*SB[W[30], W[26]])/4 - 
   (Pi^2*SB[W[30], W[27]])/4 - (Pi^2*SB[W[30], W[28]])/12 - 
   (Pi^2*SB[W[30], W[30]])/12 + SB[W[1], W[1], W[2], W[3]] + 
   SB[W[1], W[1], W[2], W[4]] + 3*SB[W[1], W[1], W[2], W[5]] - 
   4*SB[W[1], W[1], W[2], W[13]] - SB[W[1], W[1], W[2], W[16]] - 
   SB[W[1], W[1], W[2], W[30]] - SB[W[1], W[1], W[3], W[1]] + 
   SB[W[1], W[1], W[3], W[2]] - 3*SB[W[1], W[1], W[3], W[5]] + 
   4*SB[W[1], W[1], W[3], W[13]] - SB[W[1], W[1], W[3], W[18]] + 
   SB[W[1], W[1], W[3], W[27]] - SB[W[1], W[1], W[4], W[1]] + 
   SB[W[1], W[1], W[4], W[2]] - 3*SB[W[1], W[1], W[4], W[5]] + 
   4*SB[W[1], W[1], W[4], W[13]] - SB[W[1], W[1], W[4], W[18]] + 
   SB[W[1], W[1], W[4], W[27]] + 3*SB[W[1], W[1], W[5], W[2]] - 
   3*SB[W[1], W[1], W[5], W[3]] - 3*SB[W[1], W[1], W[5], W[4]] + 
   2*SB[W[1], W[1], W[5], W[5]] + SB[W[1], W[1], W[5], W[20]] - 
   SB[W[1], W[1], W[5], W[29]] + SB[W[1], W[1], W[11], W[1]] - 
   SB[W[1], W[1], W[11], W[2]] - SB[W[1], W[1], W[11], W[3]] - 
   SB[W[1], W[1], W[11], W[4]] + SB[W[1], W[1], W[11], W[16]] + 
   SB[W[1], W[1], W[11], W[18]] - SB[W[1], W[1], W[11], W[27]] + 
   SB[W[1], W[1], W[11], W[30]] + SB[W[1], W[1], W[13], W[1]] - 
   4*SB[W[1], W[1], W[13], W[2]] + 3*SB[W[1], W[1], W[13], W[3]] + 
   3*SB[W[1], W[1], W[13], W[4]] + SB[W[1], W[1], W[13], W[5]] - 
   4*SB[W[1], W[1], W[13], W[13]] + SB[W[1], W[1], W[13], W[18]] - 
   SB[W[1], W[1], W[13], W[20]] - SB[W[1], W[1], W[13], W[27]] + 
   SB[W[1], W[1], W[13], W[29]] + SB[W[1], W[2], W[1], W[3]] + 
   SB[W[1], W[2], W[1], W[4]] + 3*SB[W[1], W[2], W[1], W[5]] - 
   4*SB[W[1], W[2], W[1], W[13]] - SB[W[1], W[2], W[1], W[16]] - 
   SB[W[1], W[2], W[1], W[30]] - SB[W[1], W[2], W[3], W[1]]/2 + 
   SB[W[1], W[2], W[3], W[2]] + SB[W[1], W[2], W[3], W[3]] + 
   2*SB[W[1], W[2], W[3], W[4]] - SB[W[1], W[2], W[3], W[5]]/2 + 
   2*SB[W[1], W[2], W[3], W[15]] - SB[W[1], W[2], W[3], W[16]]/2 - 
   (5*SB[W[1], W[2], W[3], W[17]])/2 - (3*SB[W[1], W[2], W[3], W[18]])/2 - 
   SB[W[1], W[2], W[3], W[19]]/2 + SB[W[1], W[2], W[3], W[26]]/2 - 
   SB[W[1], W[2], W[3], W[27]]/2 - SB[W[1], W[2], W[3], W[28]]/2 - 
   SB[W[1], W[2], W[3], W[30]]/2 + (3*SB[W[1], W[2], W[4], W[1]])/2 + 
   SB[W[1], W[2], W[4], W[2]] + SB[W[1], W[2], W[4], W[4]] - 
   (3*SB[W[1], W[2], W[4], W[5]])/2 - 4*SB[W[1], W[2], W[4], W[9]] + 
   2*SB[W[1], W[2], W[4], W[13]] + SB[W[1], W[2], W[4], W[16]]/2 + 
   (3*SB[W[1], W[2], W[4], W[17]])/2 - (3*SB[W[1], W[2], W[4], W[18]])/2 - 
   SB[W[1], W[2], W[4], W[19]]/2 + SB[W[1], W[2], W[4], W[26]]/2 - 
   SB[W[1], W[2], W[4], W[27]]/2 - SB[W[1], W[2], W[4], W[28]]/2 + 
   SB[W[1], W[2], W[4], W[30]]/2 + (7*SB[W[1], W[2], W[5], W[1]])/2 + 
   SB[W[1], W[2], W[5], W[3]] - (7*SB[W[1], W[2], W[5], W[5]])/2 + 
   2*SB[W[1], W[2], W[5], W[13]] - 2*SB[W[1], W[2], W[5], W[15]] + 
   SB[W[1], W[2], W[5], W[16]]/2 + (3*SB[W[1], W[2], W[5], W[17]])/2 - 
   (3*SB[W[1], W[2], W[5], W[18]])/2 - SB[W[1], W[2], W[5], W[19]]/2 - 
   SB[W[1], W[2], W[5], W[20]] + SB[W[1], W[2], W[5], W[26]]/2 - 
   SB[W[1], W[2], W[5], W[27]]/2 - SB[W[1], W[2], W[5], W[28]]/2 + 
   SB[W[1], W[2], W[5], W[29]] + SB[W[1], W[2], W[5], W[30]]/2 - 
   SB[W[1], W[2], W[12], W[2]] - SB[W[1], W[2], W[12], W[3]] - 
   SB[W[1], W[2], W[12], W[4]] + SB[W[1], W[2], W[12], W[5]] + 
   SB[W[1], W[2], W[12], W[17]] + SB[W[1], W[2], W[12], W[19]] - 
   SB[W[1], W[2], W[12], W[26]] + SB[W[1], W[2], W[12], W[28]] - 
   3*SB[W[1], W[2], W[13], W[1]] - SB[W[1], W[2], W[13], W[3]] - 
   SB[W[1], W[2], W[13], W[4]] + SB[W[1], W[2], W[13], W[5]] + 
   3*SB[W[1], W[2], W[13], W[18]] + SB[W[1], W[2], W[13], W[20]] + 
   SB[W[1], W[2], W[13], W[27]] - SB[W[1], W[2], W[13], W[29]] - 
   (3*SB[W[1], W[2], W[16], W[1]])/2 - SB[W[1], W[2], W[16], W[2]] - 
   SB[W[1], W[2], W[16], W[3]] - 2*SB[W[1], W[2], W[16], W[4]] + 
   SB[W[1], W[2], W[16], W[5]]/2 + 4*SB[W[1], W[2], W[16], W[9]] + 
   SB[W[1], W[2], W[16], W[16]]/2 - (3*SB[W[1], W[2], W[16], W[17]])/2 + 
   (3*SB[W[1], W[2], W[16], W[18]])/2 + SB[W[1], W[2], W[16], W[19]]/2 - 
   SB[W[1], W[2], W[16], W[26]]/2 + SB[W[1], W[2], W[16], W[27]]/2 + 
   SB[W[1], W[2], W[16], W[28]]/2 + SB[W[1], W[2], W[16], W[30]]/2 - 
   SB[W[1], W[2], W[30], W[1]]/2 - SB[W[1], W[2], W[30], W[3]] - 
   SB[W[1], W[2], W[30], W[5]]/2 + SB[W[1], W[2], W[30], W[16]]/2 + 
   SB[W[1], W[2], W[30], W[17]]/2 + SB[W[1], W[2], W[30], W[18]]/2 + 
   SB[W[1], W[2], W[30], W[19]]/2 + (3*SB[W[1], W[2], W[30], W[26]])/2 + 
   (3*SB[W[1], W[2], W[30], W[27]])/2 + SB[W[1], W[2], W[30], W[28]]/2 + 
   SB[W[1], W[2], W[30], W[30]]/2 - (3*SB[W[1], W[3], W[1], W[1]])/2 + 
   SB[W[1], W[3], W[1], W[2]] + 3*SB[W[1], W[3], W[1], W[3]] + 
   SB[W[1], W[3], W[1], W[4]] - (3*SB[W[1], W[3], W[1], W[5]])/2 - 
   2*SB[W[1], W[3], W[1], W[13]] - SB[W[1], W[3], W[1], W[16]]/2 - 
   (3*SB[W[1], W[3], W[1], W[17]])/2 + (5*SB[W[1], W[3], W[1], W[18]])/2 - 
   SB[W[1], W[3], W[1], W[19]]/2 - SB[W[1], W[3], W[1], W[26]]/2 - 
   SB[W[1], W[3], W[1], W[27]]/2 - SB[W[1], W[3], W[1], W[28]]/2 - 
   SB[W[1], W[3], W[1], W[30]]/2 - SB[W[1], W[3], W[2], W[1]]/2 + 
   SB[W[1], W[3], W[2], W[2]] + SB[W[1], W[3], W[2], W[3]] + 
   2*SB[W[1], W[3], W[2], W[4]] - SB[W[1], W[3], W[2], W[5]]/2 + 
   2*SB[W[1], W[3], W[2], W[15]] - SB[W[1], W[3], W[2], W[16]]/2 - 
   (5*SB[W[1], W[3], W[2], W[17]])/2 - (3*SB[W[1], W[3], W[2], W[18]])/2 - 
   SB[W[1], W[3], W[2], W[19]]/2 + SB[W[1], W[3], W[2], W[26]]/2 - 
   SB[W[1], W[3], W[2], W[27]]/2 - SB[W[1], W[3], W[2], W[28]]/2 - 
   SB[W[1], W[3], W[2], W[30]]/2 + 2*SB[W[1], W[3], W[3], W[1]] + 
   2*SB[W[1], W[3], W[3], W[2]] + 2*SB[W[1], W[3], W[3], W[5]] - 
   4*SB[W[1], W[3], W[3], W[15]] - 2*SB[W[1], W[3], W[3], W[18]] + 
   2*SB[W[1], W[3], W[3], W[27]] + SB[W[1], W[3], W[4], W[1]] + 
   SB[W[1], W[3], W[4], W[2]] + SB[W[1], W[3], W[4], W[5]] - 
   2*SB[W[1], W[3], W[4], W[15]] - SB[W[1], W[3], W[4], W[18]] + 
   SB[W[1], W[3], W[4], W[27]] - (5*SB[W[1], W[3], W[5], W[1]])/2 + 
   SB[W[1], W[3], W[5], W[3]] - (5*SB[W[1], W[3], W[5], W[5]])/2 + 
   2*SB[W[1], W[3], W[5], W[15]] + SB[W[1], W[3], W[5], W[16]]/2 - 
   (3*SB[W[1], W[3], W[5], W[17]])/2 + (5*SB[W[1], W[3], W[5], W[18]])/2 + 
   SB[W[1], W[3], W[5], W[19]]/2 - SB[W[1], W[3], W[5], W[26]]/2 - 
   SB[W[1], W[3], W[5], W[27]]/2 + SB[W[1], W[3], W[5], W[28]]/2 + 
   SB[W[1], W[3], W[5], W[30]]/2 + SB[W[1], W[3], W[11], W[1]] - 
   SB[W[1], W[3], W[11], W[2]] - SB[W[1], W[3], W[11], W[3]] - 
   SB[W[1], W[3], W[11], W[4]] + SB[W[1], W[3], W[11], W[16]] + 
   SB[W[1], W[3], W[11], W[18]] - SB[W[1], W[3], W[11], W[27]] + 
   SB[W[1], W[3], W[11], W[30]] - 2*SB[W[1], W[3], W[13], W[3]] + 
   4*SB[W[1], W[3], W[13], W[13]] + 2*SB[W[1], W[3], W[13], W[15]] - 
   4*SB[W[1], W[3], W[13], W[18]] - 2*SB[W[1], W[3], W[15], W[2]] - 
   2*SB[W[1], W[3], W[15], W[3]] - 2*SB[W[1], W[3], W[15], W[4]] + 
   2*SB[W[1], W[3], W[15], W[13]] + 4*SB[W[1], W[3], W[15], W[17]] + 
   SB[W[1], W[3], W[18], W[1]]/2 - 2*SB[W[1], W[3], W[18], W[2]] + 
   (3*SB[W[1], W[3], W[18], W[5]])/2 - 4*SB[W[1], W[3], W[18], W[13]] - 
   SB[W[1], W[3], W[18], W[16]]/2 + (3*SB[W[1], W[3], W[18], W[17]])/2 + 
   (5*SB[W[1], W[3], W[18], W[18]])/2 + SB[W[1], W[3], W[18], W[19]]/2 + 
   SB[W[1], W[3], W[18], W[26]]/2 - SB[W[1], W[3], W[18], W[27]]/2 + 
   SB[W[1], W[3], W[18], W[28]]/2 - SB[W[1], W[3], W[18], W[30]]/2 + 
   SB[W[1], W[3], W[27], W[1]]/2 + SB[W[1], W[3], W[27], W[3]] + 
   SB[W[1], W[3], W[27], W[5]]/2 - SB[W[1], W[3], W[27], W[16]]/2 - 
   SB[W[1], W[3], W[27], W[17]]/2 - SB[W[1], W[3], W[27], W[18]]/2 - 
   SB[W[1], W[3], W[27], W[19]]/2 - (3*SB[W[1], W[3], W[27], W[26]])/2 - 
   (3*SB[W[1], W[3], W[27], W[27]])/2 - SB[W[1], W[3], W[27], W[28]]/2 - 
   SB[W[1], W[3], W[27], W[30]]/2 - (3*SB[W[1], W[4], W[1], W[1]])/2 - 
   SB[W[1], W[4], W[1], W[2]] + SB[W[1], W[4], W[1], W[3]] - 
   SB[W[1], W[4], W[1], W[4]] - (3*SB[W[1], W[4], W[1], W[5]])/2 + 
   4*SB[W[1], W[4], W[1], W[9]] - SB[W[1], W[4], W[1], W[16]]/2 - 
   (3*SB[W[1], W[4], W[1], W[17]])/2 + (5*SB[W[1], W[4], W[1], W[18]])/2 - 
   SB[W[1], W[4], W[1], W[19]]/2 - SB[W[1], W[4], W[1], W[26]]/2 - 
   SB[W[1], W[4], W[1], W[27]]/2 - SB[W[1], W[4], W[1], W[28]]/2 - 
   SB[W[1], W[4], W[1], W[30]]/2 + (3*SB[W[1], W[4], W[2], W[1]])/2 + 
   SB[W[1], W[4], W[2], W[2]] + SB[W[1], W[4], W[2], W[4]] - 
   (3*SB[W[1], W[4], W[2], W[5]])/2 - 4*SB[W[1], W[4], W[2], W[9]] + 
   2*SB[W[1], W[4], W[2], W[13]] + SB[W[1], W[4], W[2], W[16]]/2 + 
   (3*SB[W[1], W[4], W[2], W[17]])/2 - (3*SB[W[1], W[4], W[2], W[18]])/2 - 
   SB[W[1], W[4], W[2], W[19]]/2 + SB[W[1], W[4], W[2], W[26]]/2 - 
   SB[W[1], W[4], W[2], W[27]]/2 - SB[W[1], W[4], W[2], W[28]]/2 + 
   SB[W[1], W[4], W[2], W[30]]/2 + SB[W[1], W[4], W[3], W[1]] + 
   SB[W[1], W[4], W[3], W[2]] + SB[W[1], W[4], W[3], W[5]] - 
   2*SB[W[1], W[4], W[3], W[15]] - SB[W[1], W[4], W[3], W[18]] + 
   SB[W[1], W[4], W[3], W[27]] - (5*SB[W[1], W[4], W[5], W[1]])/2 - 
   SB[W[1], W[4], W[5], W[2]] - SB[W[1], W[4], W[5], W[4]] + 
   (7*SB[W[1], W[4], W[5], W[5]])/2 - 2*SB[W[1], W[4], W[5], W[13]] + 
   2*SB[W[1], W[4], W[5], W[15]] + SB[W[1], W[4], W[5], W[16]]/2 - 
   (3*SB[W[1], W[4], W[5], W[17]])/2 + (5*SB[W[1], W[4], W[5], W[18]])/2 + 
   SB[W[1], W[4], W[5], W[19]]/2 - SB[W[1], W[4], W[5], W[20]] - 
   SB[W[1], W[4], W[5], W[26]]/2 - SB[W[1], W[4], W[5], W[27]]/2 + 
   SB[W[1], W[4], W[5], W[28]]/2 + SB[W[1], W[4], W[5], W[29]] + 
   SB[W[1], W[4], W[5], W[30]]/2 + SB[W[1], W[4], W[13], W[1]] + 
   2*SB[W[1], W[4], W[13], W[2]] - SB[W[1], W[4], W[13], W[3]] + 
   SB[W[1], W[4], W[13], W[4]] - 3*SB[W[1], W[4], W[13], W[5]] + 
   4*SB[W[1], W[4], W[13], W[13]] - 5*SB[W[1], W[4], W[13], W[18]] + 
   SB[W[1], W[4], W[13], W[20]] + SB[W[1], W[4], W[13], W[27]] - 
   SB[W[1], W[4], W[13], W[29]] + SB[W[1], W[4], W[18], W[1]]/2 - 
   2*SB[W[1], W[4], W[18], W[2]] + (3*SB[W[1], W[4], W[18], W[5]])/2 - 
   4*SB[W[1], W[4], W[18], W[13]] - SB[W[1], W[4], W[18], W[16]]/2 + 
   (3*SB[W[1], W[4], W[18], W[17]])/2 + (5*SB[W[1], W[4], W[18], W[18]])/2 + 
   SB[W[1], W[4], W[18], W[19]]/2 + SB[W[1], W[4], W[18], W[26]]/2 - 
   SB[W[1], W[4], W[18], W[27]]/2 + SB[W[1], W[4], W[18], W[28]]/2 - 
   SB[W[1], W[4], W[18], W[30]]/2 + SB[W[1], W[4], W[27], W[1]]/2 + 
   SB[W[1], W[4], W[27], W[3]] + SB[W[1], W[4], W[27], W[5]]/2 - 
   SB[W[1], W[4], W[27], W[16]]/2 - SB[W[1], W[4], W[27], W[17]]/2 - 
   SB[W[1], W[4], W[27], W[18]]/2 - SB[W[1], W[4], W[27], W[19]]/2 - 
   (3*SB[W[1], W[4], W[27], W[26]])/2 - (3*SB[W[1], W[4], W[27], W[27]])/2 - 
   SB[W[1], W[4], W[27], W[28]]/2 - SB[W[1], W[4], W[27], W[30]]/2 + 
   3*SB[W[1], W[5], W[1], W[2]] - 3*SB[W[1], W[5], W[1], W[3]] - 
   3*SB[W[1], W[5], W[1], W[4]] + 2*SB[W[1], W[5], W[1], W[5]] + 
   SB[W[1], W[5], W[1], W[20]] - SB[W[1], W[5], W[1], W[29]] + 
   (7*SB[W[1], W[5], W[2], W[1]])/2 - SB[W[1], W[5], W[2], W[2]] - 
   SB[W[1], W[5], W[2], W[4]] - (5*SB[W[1], W[5], W[2], W[5]])/2 + 
   2*SB[W[1], W[5], W[2], W[13]] - 2*SB[W[1], W[5], W[2], W[15]] + 
   SB[W[1], W[5], W[2], W[16]]/2 + (5*SB[W[1], W[5], W[2], W[17]])/2 - 
   (3*SB[W[1], W[5], W[2], W[18]])/2 + SB[W[1], W[5], W[2], W[19]]/2 - 
   SB[W[1], W[5], W[2], W[20]] - SB[W[1], W[5], W[2], W[26]]/2 - 
   SB[W[1], W[5], W[2], W[27]]/2 + SB[W[1], W[5], W[2], W[28]]/2 + 
   SB[W[1], W[5], W[2], W[29]] + SB[W[1], W[5], W[2], W[30]]/2 - 
   (5*SB[W[1], W[5], W[3], W[1]])/2 - 2*SB[W[1], W[5], W[3], W[2]] - 
   SB[W[1], W[5], W[3], W[3]] - 2*SB[W[1], W[5], W[3], W[4]] - 
   (5*SB[W[1], W[5], W[3], W[5]])/2 + 2*SB[W[1], W[5], W[3], W[13]] + 
   2*SB[W[1], W[5], W[3], W[15]] + SB[W[1], W[5], W[3], W[16]]/2 + 
   (5*SB[W[1], W[5], W[3], W[17]])/2 + (5*SB[W[1], W[5], W[3], W[18]])/2 + 
   SB[W[1], W[5], W[3], W[19]]/2 - SB[W[1], W[5], W[3], W[26]]/2 - 
   SB[W[1], W[5], W[3], W[27]]/2 + SB[W[1], W[5], W[3], W[28]]/2 + 
   SB[W[1], W[5], W[3], W[30]]/2 - (5*SB[W[1], W[5], W[4], W[1]])/2 - 
   SB[W[1], W[5], W[4], W[2]] - SB[W[1], W[5], W[4], W[4]] + 
   (7*SB[W[1], W[5], W[4], W[5]])/2 - 2*SB[W[1], W[5], W[4], W[13]] + 
   2*SB[W[1], W[5], W[4], W[15]] + SB[W[1], W[5], W[4], W[16]]/2 - 
   (3*SB[W[1], W[5], W[4], W[17]])/2 + (5*SB[W[1], W[5], W[4], W[18]])/2 + 
   SB[W[1], W[5], W[4], W[19]]/2 - SB[W[1], W[5], W[4], W[20]] - 
   SB[W[1], W[5], W[4], W[26]]/2 - SB[W[1], W[5], W[4], W[27]]/2 + 
   SB[W[1], W[5], W[4], W[28]]/2 + SB[W[1], W[5], W[4], W[29]] + 
   SB[W[1], W[5], W[4], W[30]]/2 + 2*SB[W[1], W[5], W[5], W[1]] - 
   3*SB[W[1], W[5], W[5], W[2]] - 3*SB[W[1], W[5], W[5], W[3]] + 
   3*SB[W[1], W[5], W[5], W[4]] + SB[W[1], W[5], W[5], W[20]] - 
   SB[W[1], W[5], W[5], W[29]] - SB[W[1], W[5], W[11], W[1]] + 
   SB[W[1], W[5], W[11], W[2]] + SB[W[1], W[5], W[11], W[3]] + 
   SB[W[1], W[5], W[11], W[4]] - SB[W[1], W[5], W[11], W[16]] - 
   SB[W[1], W[5], W[11], W[18]] + SB[W[1], W[5], W[11], W[27]] - 
   SB[W[1], W[5], W[11], W[30]] + SB[W[1], W[5], W[12], W[2]] + 
   SB[W[1], W[5], W[12], W[3]] + SB[W[1], W[5], W[12], W[4]] - 
   SB[W[1], W[5], W[12], W[5]] - SB[W[1], W[5], W[12], W[17]] - 
   SB[W[1], W[5], W[12], W[19]] + SB[W[1], W[5], W[12], W[26]] - 
   SB[W[1], W[5], W[12], W[28]] + 2*SB[W[1], W[5], W[13], W[2]] + 
   2*SB[W[1], W[5], W[13], W[3]] + 2*SB[W[1], W[5], W[13], W[4]] - 
   2*SB[W[1], W[5], W[13], W[15]] - 4*SB[W[1], W[5], W[13], W[18]] + 
   2*SB[W[1], W[5], W[15], W[2]] + 2*SB[W[1], W[5], W[15], W[3]] + 
   2*SB[W[1], W[5], W[15], W[4]] - 2*SB[W[1], W[5], W[15], W[13]] - 
   4*SB[W[1], W[5], W[15], W[17]] + SB[W[1], W[5], W[20], W[1]]/2 - 
   2*SB[W[1], W[5], W[20], W[2]] + SB[W[1], W[5], W[20], W[3]] - 
   2*SB[W[1], W[5], W[20], W[4]] + SB[W[1], W[5], W[20], W[5]]/2 - 
   SB[W[1], W[5], W[20], W[16]]/2 + (3*SB[W[1], W[5], W[20], W[17]])/2 + 
   (3*SB[W[1], W[5], W[20], W[18]])/2 - SB[W[1], W[5], W[20], W[19]]/2 + 
   SB[W[1], W[5], W[20], W[26]]/2 + SB[W[1], W[5], W[20], W[27]]/2 - 
   SB[W[1], W[5], W[20], W[28]]/2 - SB[W[1], W[5], W[20], W[30]]/2 - 
   SB[W[1], W[5], W[29], W[1]]/2 - SB[W[1], W[5], W[29], W[3]] - 
   SB[W[1], W[5], W[29], W[5]]/2 + SB[W[1], W[5], W[29], W[16]]/2 + 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[18]]/2 + 
   SB[W[1], W[5], W[29], W[19]]/2 + (3*SB[W[1], W[5], W[29], W[26]])/2 + 
   (3*SB[W[1], W[5], W[29], W[27]])/2 + SB[W[1], W[5], W[29], W[28]]/2 + 
   SB[W[1], W[5], W[29], W[30]]/2 + (3*SB[W[1], W[11], W[1], W[1]])/2 + 
   SB[W[1], W[11], W[1], W[2]] - 2*SB[W[1], W[11], W[1], W[3]] - 
   (3*SB[W[1], W[11], W[1], W[5]])/2 - 4*SB[W[1], W[11], W[1], W[9]] + 
   4*SB[W[1], W[11], W[1], W[13]] + (3*SB[W[1], W[11], W[1], W[16]])/2 + 
   (3*SB[W[1], W[11], W[1], W[17]])/2 - (5*SB[W[1], W[11], W[1], W[18]])/2 + 
   SB[W[1], W[11], W[1], W[19]]/2 + SB[W[1], W[11], W[1], W[26]]/2 + 
   SB[W[1], W[11], W[1], W[27]]/2 + SB[W[1], W[11], W[1], W[28]]/2 + 
   (3*SB[W[1], W[11], W[1], W[30]])/2 - (3*SB[W[1], W[11], W[2], W[1]])/2 - 
   SB[W[1], W[11], W[2], W[2]] - SB[W[1], W[11], W[2], W[3]] - 
   2*SB[W[1], W[11], W[2], W[4]] + SB[W[1], W[11], W[2], W[5]]/2 + 
   4*SB[W[1], W[11], W[2], W[9]] + SB[W[1], W[11], W[2], W[16]]/2 - 
   (3*SB[W[1], W[11], W[2], W[17]])/2 + (3*SB[W[1], W[11], W[2], W[18]])/2 + 
   SB[W[1], W[11], W[2], W[19]]/2 - SB[W[1], W[11], W[2], W[26]]/2 + 
   SB[W[1], W[11], W[2], W[27]]/2 + SB[W[1], W[11], W[2], W[28]]/2 + 
   SB[W[1], W[11], W[2], W[30]]/2 + (3*SB[W[1], W[11], W[3], W[1]])/2 - 
   3*SB[W[1], W[11], W[3], W[2]] - SB[W[1], W[11], W[3], W[3]] - 
   SB[W[1], W[11], W[3], W[4]] + (3*SB[W[1], W[11], W[3], W[5]])/2 - 
   4*SB[W[1], W[11], W[3], W[13]] + SB[W[1], W[11], W[3], W[16]]/2 + 
   (3*SB[W[1], W[11], W[3], W[17]])/2 + (7*SB[W[1], W[11], W[3], W[18]])/2 + 
   SB[W[1], W[11], W[3], W[19]]/2 + SB[W[1], W[11], W[3], W[26]]/2 - 
   (3*SB[W[1], W[11], W[3], W[27]])/2 + SB[W[1], W[11], W[3], W[28]]/2 + 
   SB[W[1], W[11], W[3], W[30]]/2 - SB[W[1], W[11], W[4], W[1]]/2 - 
   2*SB[W[1], W[11], W[4], W[2]] + SB[W[1], W[11], W[4], W[3]] - 
   SB[W[1], W[11], W[4], W[4]] + (3*SB[W[1], W[11], W[4], W[5]])/2 + 
   4*SB[W[1], W[11], W[4], W[9]] - 4*SB[W[1], W[11], W[4], W[13]] - 
   SB[W[1], W[11], W[4], W[16]]/2 - (3*SB[W[1], W[11], W[4], W[17]])/2 + 
   (7*SB[W[1], W[11], W[4], W[18]])/2 - SB[W[1], W[11], W[4], W[19]]/2 - 
   SB[W[1], W[11], W[4], W[26]]/2 - (3*SB[W[1], W[11], W[4], W[27]])/2 - 
   SB[W[1], W[11], W[4], W[28]]/2 - SB[W[1], W[11], W[4], W[30]]/2 - 
   SB[W[1], W[11], W[5], W[1]] + SB[W[1], W[11], W[5], W[2]] + 
   SB[W[1], W[11], W[5], W[3]] + SB[W[1], W[11], W[5], W[4]] - 
   SB[W[1], W[11], W[5], W[16]] - SB[W[1], W[11], W[5], W[18]] + 
   SB[W[1], W[11], W[5], W[27]] - SB[W[1], W[11], W[5], W[30]] - 
   SB[W[1], W[11], W[11], W[1]] + SB[W[1], W[11], W[11], W[2]] + 
   SB[W[1], W[11], W[11], W[3]] + SB[W[1], W[11], W[11], W[4]] - 
   SB[W[1], W[11], W[11], W[16]] - SB[W[1], W[11], W[11], W[18]] + 
   SB[W[1], W[11], W[11], W[27]] - SB[W[1], W[11], W[11], W[30]] + 
   (3*SB[W[1], W[11], W[16], W[1]])/2 + SB[W[1], W[11], W[16], W[2]] + 
   SB[W[1], W[11], W[16], W[3]] + 2*SB[W[1], W[11], W[16], W[4]] - 
   SB[W[1], W[11], W[16], W[5]]/2 - 4*SB[W[1], W[11], W[16], W[9]] - 
   SB[W[1], W[11], W[16], W[16]]/2 + (3*SB[W[1], W[11], W[16], W[17]])/2 - 
   (3*SB[W[1], W[11], W[16], W[18]])/2 - SB[W[1], W[11], W[16], W[19]]/2 + 
   SB[W[1], W[11], W[16], W[26]]/2 - SB[W[1], W[11], W[16], W[27]]/2 - 
   SB[W[1], W[11], W[16], W[28]]/2 - SB[W[1], W[11], W[16], W[30]]/2 - 
   SB[W[1], W[11], W[18], W[1]]/2 + 2*SB[W[1], W[11], W[18], W[2]] - 
   (3*SB[W[1], W[11], W[18], W[5]])/2 + 4*SB[W[1], W[11], W[18], W[13]] + 
   SB[W[1], W[11], W[18], W[16]]/2 - (3*SB[W[1], W[11], W[18], W[17]])/2 - 
   (5*SB[W[1], W[11], W[18], W[18]])/2 - SB[W[1], W[11], W[18], W[19]]/2 - 
   SB[W[1], W[11], W[18], W[26]]/2 + SB[W[1], W[11], W[18], W[27]]/2 - 
   SB[W[1], W[11], W[18], W[28]]/2 + SB[W[1], W[11], W[18], W[30]]/2 - 
   SB[W[1], W[11], W[27], W[1]]/2 - SB[W[1], W[11], W[27], W[3]] - 
   SB[W[1], W[11], W[27], W[5]]/2 + SB[W[1], W[11], W[27], W[16]]/2 + 
   SB[W[1], W[11], W[27], W[17]]/2 + SB[W[1], W[11], W[27], W[18]]/2 + 
   SB[W[1], W[11], W[27], W[19]]/2 + (3*SB[W[1], W[11], W[27], W[26]])/2 + 
   (3*SB[W[1], W[11], W[27], W[27]])/2 + SB[W[1], W[11], W[27], W[28]]/2 + 
   SB[W[1], W[11], W[27], W[30]]/2 + SB[W[1], W[11], W[30], W[1]]/2 + 
   SB[W[1], W[11], W[30], W[3]] + SB[W[1], W[11], W[30], W[5]]/2 - 
   SB[W[1], W[11], W[30], W[16]]/2 - SB[W[1], W[11], W[30], W[17]]/2 - 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[19]]/2 - 
   (3*SB[W[1], W[11], W[30], W[26]])/2 - (3*SB[W[1], W[11], W[30], W[27]])/
    2 - SB[W[1], W[11], W[30], W[28]]/2 - SB[W[1], W[11], W[30], W[30]]/2 + 
   (3*SB[W[1], W[13], W[1], W[1]])/2 - 4*SB[W[1], W[13], W[1], W[2]] + 
   2*SB[W[1], W[13], W[1], W[4]] - SB[W[1], W[13], W[1], W[5]]/2 + 
   2*SB[W[1], W[13], W[1], W[13]] + SB[W[1], W[13], W[1], W[16]]/2 + 
   (3*SB[W[1], W[13], W[1], W[17]])/2 - (5*SB[W[1], W[13], W[1], W[18]])/2 + 
   SB[W[1], W[13], W[1], W[19]]/2 - SB[W[1], W[13], W[1], W[20]] + 
   SB[W[1], W[13], W[1], W[26]]/2 + SB[W[1], W[13], W[1], W[27]]/2 + 
   SB[W[1], W[13], W[1], W[28]]/2 + SB[W[1], W[13], W[1], W[29]] + 
   SB[W[1], W[13], W[1], W[30]]/2 - 3*SB[W[1], W[13], W[2], W[1]] - 
   SB[W[1], W[13], W[2], W[3]] - SB[W[1], W[13], W[2], W[4]] + 
   SB[W[1], W[13], W[2], W[5]] + 3*SB[W[1], W[13], W[2], W[18]] + 
   SB[W[1], W[13], W[2], W[20]] + SB[W[1], W[13], W[2], W[27]] - 
   SB[W[1], W[13], W[2], W[29]] - SB[W[1], W[13], W[3], W[1]]/2 + 
   SB[W[1], W[13], W[3], W[3]] + SB[W[1], W[13], W[3], W[4]] + 
   (3*SB[W[1], W[13], W[3], W[5]])/2 - 2*SB[W[1], W[13], W[3], W[13]] + 
   2*SB[W[1], W[13], W[3], W[15]] - SB[W[1], W[13], W[3], W[16]]/2 - 
   (3*SB[W[1], W[13], W[3], W[17]])/2 - SB[W[1], W[13], W[3], W[18]]/2 - 
   SB[W[1], W[13], W[3], W[19]]/2 - SB[W[1], W[13], W[3], W[26]]/2 - 
   (3*SB[W[1], W[13], W[3], W[27]])/2 - SB[W[1], W[13], W[3], W[28]]/2 - 
   SB[W[1], W[13], W[3], W[30]]/2 + (3*SB[W[1], W[13], W[4], W[1]])/2 - 
   SB[W[1], W[13], W[4], W[3]] + SB[W[1], W[13], W[4], W[4]] - 
   (3*SB[W[1], W[13], W[4], W[5]])/2 - SB[W[1], W[13], W[4], W[16]]/2 + 
   (3*SB[W[1], W[13], W[4], W[17]])/2 - (5*SB[W[1], W[13], W[4], W[18]])/2 + 
   SB[W[1], W[13], W[4], W[19]]/2 + SB[W[1], W[13], W[4], W[20]] + 
   SB[W[1], W[13], W[4], W[26]]/2 + SB[W[1], W[13], W[4], W[27]]/2 + 
   SB[W[1], W[13], W[4], W[28]]/2 - SB[W[1], W[13], W[4], W[29]] - 
   SB[W[1], W[13], W[4], W[30]]/2 + SB[W[1], W[13], W[5], W[1]]/2 + 
   3*SB[W[1], W[13], W[5], W[3]] + SB[W[1], W[13], W[5], W[5]]/2 - 
   2*SB[W[1], W[13], W[5], W[15]] - SB[W[1], W[13], W[5], W[16]]/2 + 
   (3*SB[W[1], W[13], W[5], W[17]])/2 - (5*SB[W[1], W[13], W[5], W[18]])/2 - 
   SB[W[1], W[13], W[5], W[19]]/2 + SB[W[1], W[13], W[5], W[26]]/2 + 
   SB[W[1], W[13], W[5], W[27]]/2 - SB[W[1], W[13], W[5], W[28]]/2 - 
   SB[W[1], W[13], W[5], W[30]]/2 + SB[W[1], W[13], W[13], W[1]] - 
   SB[W[1], W[13], W[13], W[3]] - 5*SB[W[1], W[13], W[13], W[4]] + 
   SB[W[1], W[13], W[13], W[5]] - 4*SB[W[1], W[13], W[13], W[13]] + 
   9*SB[W[1], W[13], W[13], W[18]] - SB[W[1], W[13], W[13], W[20]] - 
   SB[W[1], W[13], W[13], W[27]] + SB[W[1], W[13], W[13], W[29]] - 
   SB[W[1], W[13], W[18], W[1]]/2 + 2*SB[W[1], W[13], W[18], W[2]] - 
   (3*SB[W[1], W[13], W[18], W[5]])/2 + 4*SB[W[1], W[13], W[18], W[13]] + 
   SB[W[1], W[13], W[18], W[16]]/2 - (3*SB[W[1], W[13], W[18], W[17]])/2 - 
   (5*SB[W[1], W[13], W[18], W[18]])/2 - SB[W[1], W[13], W[18], W[19]]/2 - 
   SB[W[1], W[13], W[18], W[26]]/2 + SB[W[1], W[13], W[18], W[27]]/2 - 
   SB[W[1], W[13], W[18], W[28]]/2 + SB[W[1], W[13], W[18], W[30]]/2 - 
   SB[W[1], W[13], W[20], W[1]]/2 + 2*SB[W[1], W[13], W[20], W[2]] - 
   SB[W[1], W[13], W[20], W[3]] + 2*SB[W[1], W[13], W[20], W[4]] - 
   SB[W[1], W[13], W[20], W[5]]/2 + SB[W[1], W[13], W[20], W[16]]/2 - 
   (3*SB[W[1], W[13], W[20], W[17]])/2 - (3*SB[W[1], W[13], W[20], W[18]])/
    2 + SB[W[1], W[13], W[20], W[19]]/2 - SB[W[1], W[13], W[20], W[26]]/2 - 
   SB[W[1], W[13], W[20], W[27]]/2 + SB[W[1], W[13], W[20], W[28]]/2 + 
   SB[W[1], W[13], W[20], W[30]]/2 - SB[W[1], W[13], W[27], W[1]]/2 - 
   SB[W[1], W[13], W[27], W[3]] - SB[W[1], W[13], W[27], W[5]]/2 + 
   SB[W[1], W[13], W[27], W[16]]/2 + SB[W[1], W[13], W[27], W[17]]/2 + 
   SB[W[1], W[13], W[27], W[18]]/2 + SB[W[1], W[13], W[27], W[19]]/2 + 
   (3*SB[W[1], W[13], W[27], W[26]])/2 + (3*SB[W[1], W[13], W[27], W[27]])/
    2 + SB[W[1], W[13], W[27], W[28]]/2 + SB[W[1], W[13], W[27], W[30]]/2 + 
   SB[W[1], W[13], W[29], W[1]]/2 + SB[W[1], W[13], W[29], W[3]] + 
   SB[W[1], W[13], W[29], W[5]]/2 - SB[W[1], W[13], W[29], W[16]]/2 - 
   SB[W[1], W[13], W[29], W[17]]/2 - SB[W[1], W[13], W[29], W[18]]/2 - 
   SB[W[1], W[13], W[29], W[19]]/2 - (3*SB[W[1], W[13], W[29], W[26]])/2 - 
   (3*SB[W[1], W[13], W[29], W[27]])/2 - SB[W[1], W[13], W[29], W[28]]/2 - 
   SB[W[1], W[13], W[29], W[30]]/2 + SB[W[2], W[1], W[1], W[3]] + 
   SB[W[2], W[1], W[1], W[4]] + 3*SB[W[2], W[1], W[1], W[5]] - 
   4*SB[W[2], W[1], W[1], W[13]] - SB[W[2], W[1], W[1], W[16]] - 
   SB[W[2], W[1], W[1], W[30]] - SB[W[2], W[1], W[3], W[1]]/2 + 
   SB[W[2], W[1], W[3], W[2]] + SB[W[2], W[1], W[3], W[3]] + 
   2*SB[W[2], W[1], W[3], W[4]] - SB[W[2], W[1], W[3], W[5]]/2 + 
   2*SB[W[2], W[1], W[3], W[15]] - SB[W[2], W[1], W[3], W[16]]/2 - 
   (5*SB[W[2], W[1], W[3], W[17]])/2 - (3*SB[W[2], W[1], W[3], W[18]])/2 - 
   SB[W[2], W[1], W[3], W[19]]/2 + SB[W[2], W[1], W[3], W[26]]/2 - 
   SB[W[2], W[1], W[3], W[27]]/2 - SB[W[2], W[1], W[3], W[28]]/2 - 
   SB[W[2], W[1], W[3], W[30]]/2 + (3*SB[W[2], W[1], W[4], W[1]])/2 + 
   SB[W[2], W[1], W[4], W[2]] + SB[W[2], W[1], W[4], W[4]] - 
   (3*SB[W[2], W[1], W[4], W[5]])/2 - 4*SB[W[2], W[1], W[4], W[9]] + 
   2*SB[W[2], W[1], W[4], W[13]] + SB[W[2], W[1], W[4], W[16]]/2 + 
   (3*SB[W[2], W[1], W[4], W[17]])/2 - (3*SB[W[2], W[1], W[4], W[18]])/2 - 
   SB[W[2], W[1], W[4], W[19]]/2 + SB[W[2], W[1], W[4], W[26]]/2 - 
   SB[W[2], W[1], W[4], W[27]]/2 - SB[W[2], W[1], W[4], W[28]]/2 + 
   SB[W[2], W[1], W[4], W[30]]/2 + (7*SB[W[2], W[1], W[5], W[1]])/2 + 
   SB[W[2], W[1], W[5], W[3]] - (7*SB[W[2], W[1], W[5], W[5]])/2 + 
   2*SB[W[2], W[1], W[5], W[13]] - 2*SB[W[2], W[1], W[5], W[15]] + 
   SB[W[2], W[1], W[5], W[16]]/2 + (3*SB[W[2], W[1], W[5], W[17]])/2 - 
   (3*SB[W[2], W[1], W[5], W[18]])/2 - SB[W[2], W[1], W[5], W[19]]/2 - 
   SB[W[2], W[1], W[5], W[20]] + SB[W[2], W[1], W[5], W[26]]/2 - 
   SB[W[2], W[1], W[5], W[27]]/2 - SB[W[2], W[1], W[5], W[28]]/2 + 
   SB[W[2], W[1], W[5], W[29]] + SB[W[2], W[1], W[5], W[30]]/2 - 
   SB[W[2], W[1], W[12], W[2]] - SB[W[2], W[1], W[12], W[3]] - 
   SB[W[2], W[1], W[12], W[4]] + SB[W[2], W[1], W[12], W[5]] + 
   SB[W[2], W[1], W[12], W[17]] + SB[W[2], W[1], W[12], W[19]] - 
   SB[W[2], W[1], W[12], W[26]] + SB[W[2], W[1], W[12], W[28]] - 
   3*SB[W[2], W[1], W[13], W[1]] - SB[W[2], W[1], W[13], W[3]] - 
   SB[W[2], W[1], W[13], W[4]] + SB[W[2], W[1], W[13], W[5]] + 
   3*SB[W[2], W[1], W[13], W[18]] + SB[W[2], W[1], W[13], W[20]] + 
   SB[W[2], W[1], W[13], W[27]] - SB[W[2], W[1], W[13], W[29]] - 
   (3*SB[W[2], W[1], W[16], W[1]])/2 - SB[W[2], W[1], W[16], W[2]] - 
   SB[W[2], W[1], W[16], W[3]] - 2*SB[W[2], W[1], W[16], W[4]] + 
   SB[W[2], W[1], W[16], W[5]]/2 + 4*SB[W[2], W[1], W[16], W[9]] + 
   SB[W[2], W[1], W[16], W[16]]/2 - (3*SB[W[2], W[1], W[16], W[17]])/2 + 
   (3*SB[W[2], W[1], W[16], W[18]])/2 + SB[W[2], W[1], W[16], W[19]]/2 - 
   SB[W[2], W[1], W[16], W[26]]/2 + SB[W[2], W[1], W[16], W[27]]/2 + 
   SB[W[2], W[1], W[16], W[28]]/2 + SB[W[2], W[1], W[16], W[30]]/2 - 
   SB[W[2], W[1], W[30], W[1]]/2 - SB[W[2], W[1], W[30], W[3]] - 
   SB[W[2], W[1], W[30], W[5]]/2 + SB[W[2], W[1], W[30], W[16]]/2 + 
   SB[W[2], W[1], W[30], W[17]]/2 + SB[W[2], W[1], W[30], W[18]]/2 + 
   SB[W[2], W[1], W[30], W[19]]/2 + (3*SB[W[2], W[1], W[30], W[26]])/2 + 
   (3*SB[W[2], W[1], W[30], W[27]])/2 + SB[W[2], W[1], W[30], W[28]]/2 + 
   SB[W[2], W[1], W[30], W[30]]/2 - (7*SB[W[2], W[3], W[1], W[1]])/2 + 
   SB[W[2], W[3], W[1], W[2]] + SB[W[2], W[3], W[1], W[4]] + 
   SB[W[2], W[3], W[1], W[5]]/2 + 2*SB[W[2], W[3], W[1], W[15]] - 
   SB[W[2], W[3], W[1], W[16]]/2 - (5*SB[W[2], W[3], W[1], W[17]])/2 + 
   (3*SB[W[2], W[3], W[1], W[18]])/2 - SB[W[2], W[3], W[1], W[19]]/2 + 
   SB[W[2], W[3], W[1], W[20]] + SB[W[2], W[3], W[1], W[26]]/2 + 
   SB[W[2], W[3], W[1], W[27]]/2 - SB[W[2], W[3], W[1], W[28]]/2 - 
   SB[W[2], W[3], W[1], W[29]] - SB[W[2], W[3], W[1], W[30]]/2 - 
   2*SB[W[2], W[3], W[3], W[1]] - 2*SB[W[2], W[3], W[3], W[4]] - 
   2*SB[W[2], W[3], W[3], W[5]] + 4*SB[W[2], W[3], W[3], W[13]] + 
   2*SB[W[2], W[3], W[3], W[17]] - 2*SB[W[2], W[3], W[3], W[26]] + 
   (3*SB[W[2], W[3], W[4], W[1]])/2 - SB[W[2], W[3], W[4], W[2]] - 
   SB[W[2], W[3], W[4], W[3]] - SB[W[2], W[3], W[4], W[4]] + 
   (3*SB[W[2], W[3], W[4], W[5]])/2 - 2*SB[W[2], W[3], W[4], W[13]] - 
   2*SB[W[2], W[3], W[4], W[15]] + SB[W[2], W[3], W[4], W[16]]/2 + 
   (3*SB[W[2], W[3], W[4], W[17]])/2 + (3*SB[W[2], W[3], W[4], W[18]])/2 + 
   SB[W[2], W[3], W[4], W[19]]/2 + SB[W[2], W[3], W[4], W[26]]/2 + 
   SB[W[2], W[3], W[4], W[27]]/2 + SB[W[2], W[3], W[4], W[28]]/2 + 
   SB[W[2], W[3], W[4], W[30]]/2 - SB[W[2], W[3], W[5], W[1]]/2 - 
   2*SB[W[2], W[3], W[5], W[3]] + (7*SB[W[2], W[3], W[5], W[5]])/2 - 
   2*SB[W[2], W[3], W[5], W[13]] + SB[W[2], W[3], W[5], W[16]]/2 - 
   (5*SB[W[2], W[3], W[5], W[17]])/2 + (3*SB[W[2], W[3], W[5], W[18]])/2 + 
   SB[W[2], W[3], W[5], W[19]]/2 + SB[W[2], W[3], W[5], W[20]] + 
   SB[W[2], W[3], W[5], W[26]]/2 + SB[W[2], W[3], W[5], W[27]]/2 + 
   SB[W[2], W[3], W[5], W[28]]/2 - SB[W[2], W[3], W[5], W[29]] + 
   SB[W[2], W[3], W[5], W[30]]/2 + SB[W[2], W[3], W[12], W[2]] + 
   SB[W[2], W[3], W[12], W[3]] + SB[W[2], W[3], W[12], W[4]] - 
   SB[W[2], W[3], W[12], W[5]] - SB[W[2], W[3], W[12], W[17]] - 
   SB[W[2], W[3], W[12], W[19]] + SB[W[2], W[3], W[12], W[26]] - 
   SB[W[2], W[3], W[12], W[28]] + 3*SB[W[2], W[3], W[13], W[1]] + 
   SB[W[2], W[3], W[13], W[3]] + SB[W[2], W[3], W[13], W[4]] - 
   SB[W[2], W[3], W[13], W[5]] - 3*SB[W[2], W[3], W[13], W[18]] - 
   SB[W[2], W[3], W[13], W[20]] - SB[W[2], W[3], W[13], W[27]] + 
   SB[W[2], W[3], W[13], W[29]] + 3*SB[W[2], W[3], W[15], W[1]] - 
   SB[W[2], W[3], W[15], W[2]] + SB[W[2], W[3], W[15], W[3]] - 
   2*SB[W[2], W[3], W[15], W[4]] - SB[W[2], W[3], W[15], W[5]] - 
   4*SB[W[2], W[3], W[15], W[15]] + 5*SB[W[2], W[3], W[15], W[17]] - 
   SB[W[2], W[3], W[15], W[20]] - SB[W[2], W[3], W[15], W[26]] + 
   SB[W[2], W[3], W[15], W[29]] - (3*SB[W[2], W[3], W[17], W[1]])/2 + 
   2*SB[W[2], W[3], W[17], W[4]] - SB[W[2], W[3], W[17], W[5]]/2 + 
   4*SB[W[2], W[3], W[17], W[15]] - SB[W[2], W[3], W[17], W[16]]/2 - 
   (5*SB[W[2], W[3], W[17], W[17]])/2 - (3*SB[W[2], W[3], W[17], W[18]])/2 + 
   SB[W[2], W[3], W[17], W[19]]/2 + SB[W[2], W[3], W[17], W[26]]/2 - 
   SB[W[2], W[3], W[17], W[27]]/2 + SB[W[2], W[3], W[17], W[28]]/2 - 
   SB[W[2], W[3], W[17], W[30]]/2 - SB[W[2], W[3], W[26], W[1]]/2 - 
   SB[W[2], W[3], W[26], W[3]] - SB[W[2], W[3], W[26], W[5]]/2 + 
   SB[W[2], W[3], W[26], W[16]]/2 + SB[W[2], W[3], W[26], W[17]]/2 + 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[19]]/2 + 
   (3*SB[W[2], W[3], W[26], W[26]])/2 + (3*SB[W[2], W[3], W[26], W[27]])/2 + 
   SB[W[2], W[3], W[26], W[28]]/2 + SB[W[2], W[3], W[26], W[30]]/2 + 
   (3*SB[W[2], W[4], W[1], W[1]])/2 + SB[W[2], W[4], W[1], W[2]] + 
   SB[W[2], W[4], W[1], W[4]] - (3*SB[W[2], W[4], W[1], W[5]])/2 - 
   4*SB[W[2], W[4], W[1], W[9]] + 2*SB[W[2], W[4], W[1], W[13]] + 
   SB[W[2], W[4], W[1], W[16]]/2 + (3*SB[W[2], W[4], W[1], W[17]])/2 - 
   (3*SB[W[2], W[4], W[1], W[18]])/2 - SB[W[2], W[4], W[1], W[19]]/2 + 
   SB[W[2], W[4], W[1], W[26]]/2 - SB[W[2], W[4], W[1], W[27]]/2 - 
   SB[W[2], W[4], W[1], W[28]]/2 + SB[W[2], W[4], W[1], W[30]]/2 - 
   (3*SB[W[2], W[4], W[2], W[1]])/2 - SB[W[2], W[4], W[2], W[2]] + 
   SB[W[2], W[4], W[2], W[3]] - SB[W[2], W[4], W[2], W[4]] - 
   (3*SB[W[2], W[4], W[2], W[5]])/2 + 4*SB[W[2], W[4], W[2], W[7]] + 
   4*SB[W[2], W[4], W[2], W[9]] - SB[W[2], W[4], W[2], W[16]]/2 - 
   (3*SB[W[2], W[4], W[2], W[17]])/2 - (3*SB[W[2], W[4], W[2], W[18]])/2 - 
   SB[W[2], W[4], W[2], W[19]]/2 - SB[W[2], W[4], W[2], W[26]]/2 - 
   SB[W[2], W[4], W[2], W[27]]/2 - SB[W[2], W[4], W[2], W[28]]/2 - 
   SB[W[2], W[4], W[2], W[30]]/2 + (3*SB[W[2], W[4], W[3], W[1]])/2 - 
   SB[W[2], W[4], W[3], W[2]] - SB[W[2], W[4], W[3], W[3]] - 
   SB[W[2], W[4], W[3], W[4]] + (3*SB[W[2], W[4], W[3], W[5]])/2 - 
   2*SB[W[2], W[4], W[3], W[13]] - 2*SB[W[2], W[4], W[3], W[15]] + 
   SB[W[2], W[4], W[3], W[16]]/2 + (3*SB[W[2], W[4], W[3], W[17]])/2 + 
   (3*SB[W[2], W[4], W[3], W[18]])/2 + SB[W[2], W[4], W[3], W[19]]/2 + 
   SB[W[2], W[4], W[3], W[26]]/2 + SB[W[2], W[4], W[3], W[27]]/2 + 
   SB[W[2], W[4], W[3], W[28]]/2 + SB[W[2], W[4], W[3], W[30]]/2 - 
   SB[W[2], W[4], W[5], W[1]] - SB[W[2], W[4], W[5], W[2]] - 
   SB[W[2], W[4], W[5], W[3]] + 2*SB[W[2], W[4], W[5], W[15]] + 
   SB[W[2], W[4], W[5], W[19]] + SB[W[2], W[4], W[5], W[28]] - 
   SB[W[2], W[4], W[19], W[1]]/2 + 2*SB[W[2], W[4], W[19], W[2]] + 
   SB[W[2], W[4], W[19], W[3]] + SB[W[2], W[4], W[19], W[4]] + 
   (3*SB[W[2], W[4], W[19], W[5]])/2 - 4*SB[W[2], W[4], W[19], W[7]] - 
   SB[W[2], W[4], W[19], W[16]]/2 - (3*SB[W[2], W[4], W[19], W[17]])/2 + 
   (3*SB[W[2], W[4], W[19], W[18]])/2 - SB[W[2], W[4], W[19], W[19]]/2 - 
   SB[W[2], W[4], W[19], W[26]]/2 + SB[W[2], W[4], W[19], W[27]]/2 - 
   SB[W[2], W[4], W[19], W[28]]/2 - SB[W[2], W[4], W[19], W[30]]/2 + 
   SB[W[2], W[4], W[28], W[1]]/2 + SB[W[2], W[4], W[28], W[3]] + 
   SB[W[2], W[4], W[28], W[5]]/2 - SB[W[2], W[4], W[28], W[16]]/2 - 
   SB[W[2], W[4], W[28], W[17]]/2 - SB[W[2], W[4], W[28], W[18]]/2 - 
   SB[W[2], W[4], W[28], W[19]]/2 - (3*SB[W[2], W[4], W[28], W[26]])/2 - 
   (3*SB[W[2], W[4], W[28], W[27]])/2 - SB[W[2], W[4], W[28], W[28]]/2 - 
   SB[W[2], W[4], W[28], W[30]]/2 + (7*SB[W[2], W[5], W[1], W[1]])/2 + 
   SB[W[2], W[5], W[1], W[3]] - (7*SB[W[2], W[5], W[1], W[5]])/2 + 
   2*SB[W[2], W[5], W[1], W[13]] - 2*SB[W[2], W[5], W[1], W[15]] + 
   SB[W[2], W[5], W[1], W[16]]/2 + (3*SB[W[2], W[5], W[1], W[17]])/2 - 
   (3*SB[W[2], W[5], W[1], W[18]])/2 - SB[W[2], W[5], W[1], W[19]]/2 - 
   SB[W[2], W[5], W[1], W[20]] + SB[W[2], W[5], W[1], W[26]]/2 - 
   SB[W[2], W[5], W[1], W[27]]/2 - SB[W[2], W[5], W[1], W[28]]/2 + 
   SB[W[2], W[5], W[1], W[29]] + SB[W[2], W[5], W[1], W[30]]/2 + 
   (3*SB[W[2], W[5], W[2], W[1]])/2 - SB[W[2], W[5], W[2], W[2]] + 
   SB[W[2], W[5], W[2], W[3]] - 2*SB[W[2], W[5], W[2], W[4]] - 
   SB[W[2], W[5], W[2], W[5]]/2 + 4*SB[W[2], W[5], W[2], W[7]] - 
   4*SB[W[2], W[5], W[2], W[15]] - SB[W[2], W[5], W[2], W[16]]/2 + 
   (7*SB[W[2], W[5], W[2], W[17]])/2 - (3*SB[W[2], W[5], W[2], W[18]])/2 - 
   SB[W[2], W[5], W[2], W[19]]/2 - (3*SB[W[2], W[5], W[2], W[26]])/2 - 
   SB[W[2], W[5], W[2], W[27]]/2 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[2], W[30]]/2 + (5*SB[W[2], W[5], W[3], W[1]])/2 - 
   SB[W[2], W[5], W[3], W[2]] - SB[W[2], W[5], W[3], W[3]] - 
   2*SB[W[2], W[5], W[3], W[4]] + (5*SB[W[2], W[5], W[3], W[5]])/2 - 
   2*SB[W[2], W[5], W[3], W[13]] - 4*SB[W[2], W[5], W[3], W[15]] + 
   SB[W[2], W[5], W[3], W[16]]/2 + (5*SB[W[2], W[5], W[3], W[17]])/2 + 
   (3*SB[W[2], W[5], W[3], W[18]])/2 + SB[W[2], W[5], W[3], W[19]]/2 - 
   SB[W[2], W[5], W[3], W[26]]/2 + SB[W[2], W[5], W[3], W[27]]/2 + 
   SB[W[2], W[5], W[3], W[28]]/2 + SB[W[2], W[5], W[3], W[30]]/2 - 
   SB[W[2], W[5], W[4], W[1]] - SB[W[2], W[5], W[4], W[2]] - 
   SB[W[2], W[5], W[4], W[3]] + 2*SB[W[2], W[5], W[4], W[15]] + 
   SB[W[2], W[5], W[4], W[19]] + SB[W[2], W[5], W[4], W[28]] - 
   3*SB[W[2], W[5], W[5], W[1]] - SB[W[2], W[5], W[5], W[2]] - 
   SB[W[2], W[5], W[5], W[3]] + 4*SB[W[2], W[5], W[5], W[15]] + 
   SB[W[2], W[5], W[5], W[19]] + SB[W[2], W[5], W[5], W[28]] + 
   SB[W[2], W[5], W[12], W[2]] + SB[W[2], W[5], W[12], W[3]] + 
   SB[W[2], W[5], W[12], W[4]] - SB[W[2], W[5], W[12], W[5]] - 
   SB[W[2], W[5], W[12], W[17]] - SB[W[2], W[5], W[12], W[19]] + 
   SB[W[2], W[5], W[12], W[26]] - SB[W[2], W[5], W[12], W[28]] - 
   3*SB[W[2], W[5], W[15], W[1]] + SB[W[2], W[5], W[15], W[2]] - 
   SB[W[2], W[5], W[15], W[3]] + 2*SB[W[2], W[5], W[15], W[4]] + 
   SB[W[2], W[5], W[15], W[5]] + 4*SB[W[2], W[5], W[15], W[15]] - 
   5*SB[W[2], W[5], W[15], W[17]] + SB[W[2], W[5], W[15], W[20]] + 
   SB[W[2], W[5], W[15], W[26]] - SB[W[2], W[5], W[15], W[29]] - 
   SB[W[2], W[5], W[19], W[1]]/2 + 2*SB[W[2], W[5], W[19], W[2]] + 
   SB[W[2], W[5], W[19], W[3]] + SB[W[2], W[5], W[19], W[4]] + 
   (3*SB[W[2], W[5], W[19], W[5]])/2 - 4*SB[W[2], W[5], W[19], W[7]] - 
   SB[W[2], W[5], W[19], W[16]]/2 - (3*SB[W[2], W[5], W[19], W[17]])/2 + 
   (3*SB[W[2], W[5], W[19], W[18]])/2 - SB[W[2], W[5], W[19], W[19]]/2 - 
   SB[W[2], W[5], W[19], W[26]]/2 + SB[W[2], W[5], W[19], W[27]]/2 - 
   SB[W[2], W[5], W[19], W[28]]/2 - SB[W[2], W[5], W[19], W[30]]/2 + 
   SB[W[2], W[5], W[28], W[1]]/2 + SB[W[2], W[5], W[28], W[3]] + 
   SB[W[2], W[5], W[28], W[5]]/2 - SB[W[2], W[5], W[28], W[16]]/2 - 
   SB[W[2], W[5], W[28], W[17]]/2 - SB[W[2], W[5], W[28], W[18]]/2 - 
   SB[W[2], W[5], W[28], W[19]]/2 - (3*SB[W[2], W[5], W[28], W[26]])/2 - 
   (3*SB[W[2], W[5], W[28], W[27]])/2 - SB[W[2], W[5], W[28], W[28]]/2 - 
   SB[W[2], W[5], W[28], W[30]]/2 - SB[W[2], W[12], W[1], W[2]] - 
   SB[W[2], W[12], W[1], W[3]] - SB[W[2], W[12], W[1], W[4]] + 
   SB[W[2], W[12], W[1], W[5]] + SB[W[2], W[12], W[1], W[17]] + 
   SB[W[2], W[12], W[1], W[19]] - SB[W[2], W[12], W[1], W[26]] + 
   SB[W[2], W[12], W[1], W[28]] - (3*SB[W[2], W[12], W[2], W[1]])/2 + 
   SB[W[2], W[12], W[2], W[2]] - SB[W[2], W[12], W[2], W[3]] + 
   2*SB[W[2], W[12], W[2], W[4]] + SB[W[2], W[12], W[2], W[5]]/2 - 
   4*SB[W[2], W[12], W[2], W[7]] + 4*SB[W[2], W[12], W[2], W[15]] + 
   SB[W[2], W[12], W[2], W[16]]/2 - (7*SB[W[2], W[12], W[2], W[17]])/2 + 
   (3*SB[W[2], W[12], W[2], W[18]])/2 + SB[W[2], W[12], W[2], W[19]]/2 + 
   (3*SB[W[2], W[12], W[2], W[26]])/2 + SB[W[2], W[12], W[2], W[27]]/2 + 
   SB[W[2], W[12], W[2], W[28]]/2 + SB[W[2], W[12], W[2], W[30]]/2 - 
   (3*SB[W[2], W[12], W[3], W[1]])/2 + SB[W[2], W[12], W[3], W[2]] + 
   SB[W[2], W[12], W[3], W[3]] + 3*SB[W[2], W[12], W[3], W[4]] - 
   (3*SB[W[2], W[12], W[3], W[5]])/2 + 4*SB[W[2], W[12], W[3], W[15]] - 
   SB[W[2], W[12], W[3], W[16]]/2 - (7*SB[W[2], W[12], W[3], W[17]])/2 - 
   (3*SB[W[2], W[12], W[3], W[18]])/2 - SB[W[2], W[12], W[3], W[19]]/2 + 
   (3*SB[W[2], W[12], W[3], W[26]])/2 - SB[W[2], W[12], W[3], W[27]]/2 - 
   SB[W[2], W[12], W[3], W[28]]/2 - SB[W[2], W[12], W[3], W[30]]/2 - 
   SB[W[2], W[12], W[4], W[1]]/2 + 2*SB[W[2], W[12], W[4], W[2]] + 
   SB[W[2], W[12], W[4], W[3]] + SB[W[2], W[12], W[4], W[4]] + 
   (3*SB[W[2], W[12], W[4], W[5]])/2 - 4*SB[W[2], W[12], W[4], W[7]] - 
   SB[W[2], W[12], W[4], W[16]]/2 - (3*SB[W[2], W[12], W[4], W[17]])/2 + 
   (3*SB[W[2], W[12], W[4], W[18]])/2 - SB[W[2], W[12], W[4], W[19]]/2 - 
   SB[W[2], W[12], W[4], W[26]]/2 + SB[W[2], W[12], W[4], W[27]]/2 - 
   SB[W[2], W[12], W[4], W[28]]/2 - SB[W[2], W[12], W[4], W[30]]/2 + 
   (3*SB[W[2], W[12], W[5], W[1]])/2 + 2*SB[W[2], W[12], W[5], W[3]] - 
   SB[W[2], W[12], W[5], W[4]] - (3*SB[W[2], W[12], W[5], W[5]])/2 + 
   4*SB[W[2], W[12], W[5], W[7]] - 4*SB[W[2], W[12], W[5], W[15]] - 
   SB[W[2], W[12], W[5], W[16]]/2 + (5*SB[W[2], W[12], W[5], W[17]])/2 - 
   (3*SB[W[2], W[12], W[5], W[18]])/2 - (3*SB[W[2], W[12], W[5], W[19]])/2 - 
   SB[W[2], W[12], W[5], W[26]]/2 - SB[W[2], W[12], W[5], W[27]]/2 - 
   (3*SB[W[2], W[12], W[5], W[28]])/2 - SB[W[2], W[12], W[5], W[30]]/2 - 
   SB[W[2], W[12], W[12], W[2]] - SB[W[2], W[12], W[12], W[3]] - 
   SB[W[2], W[12], W[12], W[4]] + SB[W[2], W[12], W[12], W[5]] + 
   SB[W[2], W[12], W[12], W[17]] + SB[W[2], W[12], W[12], W[19]] - 
   SB[W[2], W[12], W[12], W[26]] + SB[W[2], W[12], W[12], W[28]] + 
   (3*SB[W[2], W[12], W[17], W[1]])/2 - 2*SB[W[2], W[12], W[17], W[4]] + 
   SB[W[2], W[12], W[17], W[5]]/2 - 4*SB[W[2], W[12], W[17], W[15]] + 
   SB[W[2], W[12], W[17], W[16]]/2 + (5*SB[W[2], W[12], W[17], W[17]])/2 + 
   (3*SB[W[2], W[12], W[17], W[18]])/2 - SB[W[2], W[12], W[17], W[19]]/2 - 
   SB[W[2], W[12], W[17], W[26]]/2 + SB[W[2], W[12], W[17], W[27]]/2 - 
   SB[W[2], W[12], W[17], W[28]]/2 + SB[W[2], W[12], W[17], W[30]]/2 + 
   SB[W[2], W[12], W[19], W[1]]/2 - 2*SB[W[2], W[12], W[19], W[2]] - 
   SB[W[2], W[12], W[19], W[3]] - SB[W[2], W[12], W[19], W[4]] - 
   (3*SB[W[2], W[12], W[19], W[5]])/2 + 4*SB[W[2], W[12], W[19], W[7]] + 
   SB[W[2], W[12], W[19], W[16]]/2 + (3*SB[W[2], W[12], W[19], W[17]])/2 - 
   (3*SB[W[2], W[12], W[19], W[18]])/2 + SB[W[2], W[12], W[19], W[19]]/2 + 
   SB[W[2], W[12], W[19], W[26]]/2 - SB[W[2], W[12], W[19], W[27]]/2 + 
   SB[W[2], W[12], W[19], W[28]]/2 + SB[W[2], W[12], W[19], W[30]]/2 + 
   SB[W[2], W[12], W[26], W[1]]/2 + SB[W[2], W[12], W[26], W[3]] + 
   SB[W[2], W[12], W[26], W[5]]/2 - SB[W[2], W[12], W[26], W[16]]/2 - 
   SB[W[2], W[12], W[26], W[17]]/2 - SB[W[2], W[12], W[26], W[18]]/2 - 
   SB[W[2], W[12], W[26], W[19]]/2 - (3*SB[W[2], W[12], W[26], W[26]])/2 - 
   (3*SB[W[2], W[12], W[26], W[27]])/2 - SB[W[2], W[12], W[26], W[28]]/2 - 
   SB[W[2], W[12], W[26], W[30]]/2 - SB[W[2], W[12], W[28], W[1]]/2 - 
   SB[W[2], W[12], W[28], W[3]] - SB[W[2], W[12], W[28], W[5]]/2 + 
   SB[W[2], W[12], W[28], W[16]]/2 + SB[W[2], W[12], W[28], W[17]]/2 + 
   SB[W[2], W[12], W[28], W[18]]/2 + SB[W[2], W[12], W[28], W[19]]/2 + 
   (3*SB[W[2], W[12], W[28], W[26]])/2 + (3*SB[W[2], W[12], W[28], W[27]])/
    2 + SB[W[2], W[12], W[28], W[28]]/2 + SB[W[2], W[12], W[28], W[30]]/2 - 
   (3*SB[W[2], W[14], W[1], W[1]])/2 - SB[W[2], W[14], W[1], W[2]] - 
   SB[W[2], W[14], W[1], W[3]] - 2*SB[W[2], W[14], W[1], W[4]] + 
   SB[W[2], W[14], W[1], W[5]]/2 + 4*SB[W[2], W[14], W[1], W[9]] + 
   SB[W[2], W[14], W[1], W[16]]/2 - (3*SB[W[2], W[14], W[1], W[17]])/2 + 
   (3*SB[W[2], W[14], W[1], W[18]])/2 + SB[W[2], W[14], W[1], W[19]]/2 - 
   SB[W[2], W[14], W[1], W[26]]/2 + SB[W[2], W[14], W[1], W[27]]/2 + 
   SB[W[2], W[14], W[1], W[28]]/2 + SB[W[2], W[14], W[1], W[30]]/2 + 
   (3*SB[W[2], W[14], W[2], W[1]])/2 + SB[W[2], W[14], W[2], W[2]] - 
   SB[W[2], W[14], W[2], W[3]] + SB[W[2], W[14], W[2], W[4]] + 
   (3*SB[W[2], W[14], W[2], W[5]])/2 - 4*SB[W[2], W[14], W[2], W[7]] - 
   4*SB[W[2], W[14], W[2], W[9]] + SB[W[2], W[14], W[2], W[16]]/2 + 
   (3*SB[W[2], W[14], W[2], W[17]])/2 + (3*SB[W[2], W[14], W[2], W[18]])/2 + 
   SB[W[2], W[14], W[2], W[19]]/2 + SB[W[2], W[14], W[2], W[26]]/2 + 
   SB[W[2], W[14], W[2], W[27]]/2 + SB[W[2], W[14], W[2], W[28]]/2 + 
   SB[W[2], W[14], W[2], W[30]]/2 - (3*SB[W[2], W[14], W[4], W[1]])/2 - 
   SB[W[2], W[14], W[4], W[2]] + SB[W[2], W[14], W[4], W[3]] - 
   SB[W[2], W[14], W[4], W[4]] - (3*SB[W[2], W[14], W[4], W[5]])/2 + 
   4*SB[W[2], W[14], W[4], W[7]] + 4*SB[W[2], W[14], W[4], W[9]] - 
   SB[W[2], W[14], W[4], W[16]]/2 - (3*SB[W[2], W[14], W[4], W[17]])/2 - 
   (3*SB[W[2], W[14], W[4], W[18]])/2 - SB[W[2], W[14], W[4], W[19]]/2 - 
   SB[W[2], W[14], W[4], W[26]]/2 - SB[W[2], W[14], W[4], W[27]]/2 - 
   SB[W[2], W[14], W[4], W[28]]/2 - SB[W[2], W[14], W[4], W[30]]/2 - 
   SB[W[2], W[14], W[5], W[1]]/2 + 2*SB[W[2], W[14], W[5], W[2]] + 
   SB[W[2], W[14], W[5], W[3]] + SB[W[2], W[14], W[5], W[4]] + 
   (3*SB[W[2], W[14], W[5], W[5]])/2 - 4*SB[W[2], W[14], W[5], W[7]] - 
   SB[W[2], W[14], W[5], W[16]]/2 - (3*SB[W[2], W[14], W[5], W[17]])/2 + 
   (3*SB[W[2], W[14], W[5], W[18]])/2 - SB[W[2], W[14], W[5], W[19]]/2 - 
   SB[W[2], W[14], W[5], W[26]]/2 + SB[W[2], W[14], W[5], W[27]]/2 - 
   SB[W[2], W[14], W[5], W[28]]/2 - SB[W[2], W[14], W[5], W[30]]/2 + 
   (3*SB[W[2], W[14], W[16], W[1]])/2 + SB[W[2], W[14], W[16], W[2]] + 
   SB[W[2], W[14], W[16], W[3]] + 2*SB[W[2], W[14], W[16], W[4]] - 
   SB[W[2], W[14], W[16], W[5]]/2 - 4*SB[W[2], W[14], W[16], W[9]] - 
   SB[W[2], W[14], W[16], W[16]]/2 + (3*SB[W[2], W[14], W[16], W[17]])/2 - 
   (3*SB[W[2], W[14], W[16], W[18]])/2 - SB[W[2], W[14], W[16], W[19]]/2 + 
   SB[W[2], W[14], W[16], W[26]]/2 - SB[W[2], W[14], W[16], W[27]]/2 - 
   SB[W[2], W[14], W[16], W[28]]/2 - SB[W[2], W[14], W[16], W[30]]/2 + 
   SB[W[2], W[14], W[19], W[1]]/2 - 2*SB[W[2], W[14], W[19], W[2]] - 
   SB[W[2], W[14], W[19], W[3]] - SB[W[2], W[14], W[19], W[4]] - 
   (3*SB[W[2], W[14], W[19], W[5]])/2 + 4*SB[W[2], W[14], W[19], W[7]] + 
   SB[W[2], W[14], W[19], W[16]]/2 + (3*SB[W[2], W[14], W[19], W[17]])/2 - 
   (3*SB[W[2], W[14], W[19], W[18]])/2 + SB[W[2], W[14], W[19], W[19]]/2 + 
   SB[W[2], W[14], W[19], W[26]]/2 - SB[W[2], W[14], W[19], W[27]]/2 + 
   SB[W[2], W[14], W[19], W[28]]/2 + SB[W[2], W[14], W[19], W[30]]/2 - 
   SB[W[2], W[14], W[28], W[1]]/2 - SB[W[2], W[14], W[28], W[3]] - 
   SB[W[2], W[14], W[28], W[5]]/2 + SB[W[2], W[14], W[28], W[16]]/2 + 
   SB[W[2], W[14], W[28], W[17]]/2 + SB[W[2], W[14], W[28], W[18]]/2 + 
   SB[W[2], W[14], W[28], W[19]]/2 + (3*SB[W[2], W[14], W[28], W[26]])/2 + 
   (3*SB[W[2], W[14], W[28], W[27]])/2 + SB[W[2], W[14], W[28], W[28]]/2 + 
   SB[W[2], W[14], W[28], W[30]]/2 + SB[W[2], W[14], W[30], W[1]]/2 + 
   SB[W[2], W[14], W[30], W[3]] + SB[W[2], W[14], W[30], W[5]]/2 - 
   SB[W[2], W[14], W[30], W[16]]/2 - SB[W[2], W[14], W[30], W[17]]/2 - 
   SB[W[2], W[14], W[30], W[18]]/2 - SB[W[2], W[14], W[30], W[19]]/2 - 
   (3*SB[W[2], W[14], W[30], W[26]])/2 - (3*SB[W[2], W[14], W[30], W[27]])/
    2 - SB[W[2], W[14], W[30], W[28]]/2 - SB[W[2], W[14], W[30], W[30]]/2 - 
   3*SB[W[3], W[1], W[1], W[2]] + 3*SB[W[3], W[1], W[1], W[3]] + 
   3*SB[W[3], W[1], W[1], W[4]] - 2*SB[W[3], W[1], W[1], W[5]] - 
   SB[W[3], W[1], W[1], W[20]] + SB[W[3], W[1], W[1], W[29]] - 
   (7*SB[W[3], W[1], W[2], W[1]])/2 + SB[W[3], W[1], W[2], W[2]] + 
   SB[W[3], W[1], W[2], W[4]] + SB[W[3], W[1], W[2], W[5]]/2 + 
   2*SB[W[3], W[1], W[2], W[15]] - SB[W[3], W[1], W[2], W[16]]/2 - 
   (5*SB[W[3], W[1], W[2], W[17]])/2 + (3*SB[W[3], W[1], W[2], W[18]])/2 - 
   SB[W[3], W[1], W[2], W[19]]/2 + SB[W[3], W[1], W[2], W[20]] + 
   SB[W[3], W[1], W[2], W[26]]/2 + SB[W[3], W[1], W[2], W[27]]/2 - 
   SB[W[3], W[1], W[2], W[28]]/2 - SB[W[3], W[1], W[2], W[29]] - 
   SB[W[3], W[1], W[2], W[30]]/2 + (3*SB[W[3], W[1], W[3], W[1]])/2 + 
   2*SB[W[3], W[1], W[3], W[2]] + SB[W[3], W[1], W[3], W[3]] + 
   SB[W[3], W[1], W[3], W[4]] + (7*SB[W[3], W[1], W[3], W[5]])/2 - 
   2*SB[W[3], W[1], W[3], W[13]] - 2*SB[W[3], W[1], W[3], W[15]] - 
   SB[W[3], W[1], W[3], W[16]]/2 - (3*SB[W[3], W[1], W[3], W[17]])/2 - 
   (5*SB[W[3], W[1], W[3], W[18]])/2 - SB[W[3], W[1], W[3], W[19]]/2 - 
   SB[W[3], W[1], W[3], W[26]]/2 + SB[W[3], W[1], W[3], W[27]]/2 - 
   SB[W[3], W[1], W[3], W[28]]/2 - SB[W[3], W[1], W[3], W[30]]/2 + 
   (5*SB[W[3], W[1], W[4], W[1]])/2 + SB[W[3], W[1], W[4], W[2]] - 
   SB[W[3], W[1], W[4], W[3]] + SB[W[3], W[1], W[4], W[4]] - 
   SB[W[3], W[1], W[4], W[5]]/2 - 2*SB[W[3], W[1], W[4], W[15]] - 
   SB[W[3], W[1], W[4], W[16]]/2 + (3*SB[W[3], W[1], W[4], W[17]])/2 - 
   (7*SB[W[3], W[1], W[4], W[18]])/2 + SB[W[3], W[1], W[4], W[19]]/2 + 
   SB[W[3], W[1], W[4], W[20]] + SB[W[3], W[1], W[4], W[26]]/2 + 
   (3*SB[W[3], W[1], W[4], W[27]])/2 + SB[W[3], W[1], W[4], W[28]]/2 - 
   SB[W[3], W[1], W[4], W[29]] - SB[W[3], W[1], W[4], W[30]]/2 - 
   2*SB[W[3], W[1], W[5], W[1]] + 4*SB[W[3], W[1], W[5], W[3]] - 
   2*SB[W[3], W[1], W[5], W[5]] + SB[W[3], W[1], W[11], W[1]] - 
   SB[W[3], W[1], W[11], W[2]] - SB[W[3], W[1], W[11], W[3]] - 
   SB[W[3], W[1], W[11], W[4]] + SB[W[3], W[1], W[11], W[16]] + 
   SB[W[3], W[1], W[11], W[18]] - SB[W[3], W[1], W[11], W[27]] + 
   SB[W[3], W[1], W[11], W[30]] + SB[W[3], W[1], W[13], W[1]] - 
   3*SB[W[3], W[1], W[13], W[3]] - 5*SB[W[3], W[1], W[13], W[4]] + 
   SB[W[3], W[1], W[13], W[5]] + 2*SB[W[3], W[1], W[13], W[15]] + 
   5*SB[W[3], W[1], W[13], W[18]] - SB[W[3], W[1], W[13], W[20]] - 
   SB[W[3], W[1], W[13], W[27]] + SB[W[3], W[1], W[13], W[29]] - 
   2*SB[W[3], W[1], W[15], W[2]] - 2*SB[W[3], W[1], W[15], W[3]] - 
   2*SB[W[3], W[1], W[15], W[4]] + 2*SB[W[3], W[1], W[15], W[13]] + 
   4*SB[W[3], W[1], W[15], W[17]] - SB[W[3], W[1], W[20], W[1]]/2 + 
   2*SB[W[3], W[1], W[20], W[2]] - SB[W[3], W[1], W[20], W[3]] + 
   2*SB[W[3], W[1], W[20], W[4]] - SB[W[3], W[1], W[20], W[5]]/2 + 
   SB[W[3], W[1], W[20], W[16]]/2 - (3*SB[W[3], W[1], W[20], W[17]])/2 - 
   (3*SB[W[3], W[1], W[20], W[18]])/2 + SB[W[3], W[1], W[20], W[19]]/2 - 
   SB[W[3], W[1], W[20], W[26]]/2 - SB[W[3], W[1], W[20], W[27]]/2 + 
   SB[W[3], W[1], W[20], W[28]]/2 + SB[W[3], W[1], W[20], W[30]]/2 + 
   SB[W[3], W[1], W[29], W[1]]/2 + SB[W[3], W[1], W[29], W[3]] + 
   SB[W[3], W[1], W[29], W[5]]/2 - SB[W[3], W[1], W[29], W[16]]/2 - 
   SB[W[3], W[1], W[29], W[17]]/2 - SB[W[3], W[1], W[29], W[18]]/2 - 
   SB[W[3], W[1], W[29], W[19]]/2 - (3*SB[W[3], W[1], W[29], W[26]])/2 - 
   (3*SB[W[3], W[1], W[29], W[27]])/2 - SB[W[3], W[1], W[29], W[28]]/2 - 
   SB[W[3], W[1], W[29], W[30]]/2 - (7*SB[W[3], W[2], W[1], W[1]])/2 + 
   SB[W[3], W[2], W[1], W[2]] + SB[W[3], W[2], W[1], W[4]] + 
   SB[W[3], W[2], W[1], W[5]]/2 + 2*SB[W[3], W[2], W[1], W[15]] - 
   SB[W[3], W[2], W[1], W[16]]/2 - (5*SB[W[3], W[2], W[1], W[17]])/2 + 
   (3*SB[W[3], W[2], W[1], W[18]])/2 - SB[W[3], W[2], W[1], W[19]]/2 + 
   SB[W[3], W[2], W[1], W[20]] + SB[W[3], W[2], W[1], W[26]]/2 + 
   SB[W[3], W[2], W[1], W[27]]/2 - SB[W[3], W[2], W[1], W[28]]/2 - 
   SB[W[3], W[2], W[1], W[29]] - SB[W[3], W[2], W[1], W[30]]/2 - 
   2*SB[W[3], W[2], W[3], W[1]] - 2*SB[W[3], W[2], W[3], W[4]] - 
   2*SB[W[3], W[2], W[3], W[5]] + 4*SB[W[3], W[2], W[3], W[13]] + 
   2*SB[W[3], W[2], W[3], W[17]] - 2*SB[W[3], W[2], W[3], W[26]] + 
   (3*SB[W[3], W[2], W[4], W[1]])/2 - SB[W[3], W[2], W[4], W[2]] - 
   SB[W[3], W[2], W[4], W[3]] - SB[W[3], W[2], W[4], W[4]] + 
   (3*SB[W[3], W[2], W[4], W[5]])/2 - 2*SB[W[3], W[2], W[4], W[13]] - 
   2*SB[W[3], W[2], W[4], W[15]] + SB[W[3], W[2], W[4], W[16]]/2 + 
   (3*SB[W[3], W[2], W[4], W[17]])/2 + (3*SB[W[3], W[2], W[4], W[18]])/2 + 
   SB[W[3], W[2], W[4], W[19]]/2 + SB[W[3], W[2], W[4], W[26]]/2 + 
   SB[W[3], W[2], W[4], W[27]]/2 + SB[W[3], W[2], W[4], W[28]]/2 + 
   SB[W[3], W[2], W[4], W[30]]/2 - SB[W[3], W[2], W[5], W[1]]/2 - 
   2*SB[W[3], W[2], W[5], W[3]] + (7*SB[W[3], W[2], W[5], W[5]])/2 - 
   2*SB[W[3], W[2], W[5], W[13]] + SB[W[3], W[2], W[5], W[16]]/2 - 
   (5*SB[W[3], W[2], W[5], W[17]])/2 + (3*SB[W[3], W[2], W[5], W[18]])/2 + 
   SB[W[3], W[2], W[5], W[19]]/2 + SB[W[3], W[2], W[5], W[20]] + 
   SB[W[3], W[2], W[5], W[26]]/2 + SB[W[3], W[2], W[5], W[27]]/2 + 
   SB[W[3], W[2], W[5], W[28]]/2 - SB[W[3], W[2], W[5], W[29]] + 
   SB[W[3], W[2], W[5], W[30]]/2 + SB[W[3], W[2], W[12], W[2]] + 
   SB[W[3], W[2], W[12], W[3]] + SB[W[3], W[2], W[12], W[4]] - 
   SB[W[3], W[2], W[12], W[5]] - SB[W[3], W[2], W[12], W[17]] - 
   SB[W[3], W[2], W[12], W[19]] + SB[W[3], W[2], W[12], W[26]] - 
   SB[W[3], W[2], W[12], W[28]] + 3*SB[W[3], W[2], W[13], W[1]] + 
   SB[W[3], W[2], W[13], W[3]] + SB[W[3], W[2], W[13], W[4]] - 
   SB[W[3], W[2], W[13], W[5]] - 3*SB[W[3], W[2], W[13], W[18]] - 
   SB[W[3], W[2], W[13], W[20]] - SB[W[3], W[2], W[13], W[27]] + 
   SB[W[3], W[2], W[13], W[29]] + 3*SB[W[3], W[2], W[15], W[1]] - 
   SB[W[3], W[2], W[15], W[2]] + SB[W[3], W[2], W[15], W[3]] - 
   2*SB[W[3], W[2], W[15], W[4]] - SB[W[3], W[2], W[15], W[5]] - 
   4*SB[W[3], W[2], W[15], W[15]] + 5*SB[W[3], W[2], W[15], W[17]] - 
   SB[W[3], W[2], W[15], W[20]] - SB[W[3], W[2], W[15], W[26]] + 
   SB[W[3], W[2], W[15], W[29]] - (3*SB[W[3], W[2], W[17], W[1]])/2 + 
   2*SB[W[3], W[2], W[17], W[4]] - SB[W[3], W[2], W[17], W[5]]/2 + 
   4*SB[W[3], W[2], W[17], W[15]] - SB[W[3], W[2], W[17], W[16]]/2 - 
   (5*SB[W[3], W[2], W[17], W[17]])/2 - (3*SB[W[3], W[2], W[17], W[18]])/2 + 
   SB[W[3], W[2], W[17], W[19]]/2 + SB[W[3], W[2], W[17], W[26]]/2 - 
   SB[W[3], W[2], W[17], W[27]]/2 + SB[W[3], W[2], W[17], W[28]]/2 - 
   SB[W[3], W[2], W[17], W[30]]/2 - SB[W[3], W[2], W[26], W[1]]/2 - 
   SB[W[3], W[2], W[26], W[3]] - SB[W[3], W[2], W[26], W[5]]/2 + 
   SB[W[3], W[2], W[26], W[16]]/2 + SB[W[3], W[2], W[26], W[17]]/2 + 
   SB[W[3], W[2], W[26], W[18]]/2 + SB[W[3], W[2], W[26], W[19]]/2 + 
   (3*SB[W[3], W[2], W[26], W[26]])/2 + (3*SB[W[3], W[2], W[26], W[27]])/2 + 
   SB[W[3], W[2], W[26], W[28]]/2 + SB[W[3], W[2], W[26], W[30]]/2 + 
   4*SB[W[3], W[3], W[1], W[1]] - 2*SB[W[3], W[3], W[1], W[2]] - 
   2*SB[W[3], W[3], W[1], W[3]] - 2*SB[W[3], W[3], W[1], W[4]] + 
   4*SB[W[3], W[3], W[1], W[5]] - 2*SB[W[3], W[3], W[1], W[20]] + 
   2*SB[W[3], W[3], W[1], W[29]] - 2*SB[W[3], W[3], W[2], W[1]] - 
   2*SB[W[3], W[3], W[2], W[4]] - 2*SB[W[3], W[3], W[2], W[5]] + 
   4*SB[W[3], W[3], W[2], W[13]] + 2*SB[W[3], W[3], W[2], W[17]] - 
   2*SB[W[3], W[3], W[2], W[26]] - 2*SB[W[3], W[3], W[4], W[1]] - 
   2*SB[W[3], W[3], W[4], W[2]] - 2*SB[W[3], W[3], W[4], W[5]] + 
   4*SB[W[3], W[3], W[4], W[15]] + 2*SB[W[3], W[3], W[4], W[18]] - 
   2*SB[W[3], W[3], W[4], W[27]] + 4*SB[W[3], W[3], W[5], W[1]] - 
   2*SB[W[3], W[3], W[5], W[2]] - 2*SB[W[3], W[3], W[5], W[3]] - 
   2*SB[W[3], W[3], W[5], W[4]] + 4*SB[W[3], W[3], W[5], W[5]] - 
   2*SB[W[3], W[3], W[5], W[20]] + 2*SB[W[3], W[3], W[5], W[29]] - 
   2*SB[W[3], W[3], W[13], W[1]] + 4*SB[W[3], W[3], W[13], W[2]] + 
   2*SB[W[3], W[3], W[13], W[3]] + 2*SB[W[3], W[3], W[13], W[4]] - 
   2*SB[W[3], W[3], W[13], W[5]] - 4*SB[W[3], W[3], W[13], W[15]] - 
   2*SB[W[3], W[3], W[13], W[18]] + 2*SB[W[3], W[3], W[13], W[20]] + 
   2*SB[W[3], W[3], W[13], W[27]] - 2*SB[W[3], W[3], W[13], W[29]] - 
   2*SB[W[3], W[3], W[15], W[1]] + 2*SB[W[3], W[3], W[15], W[2]] + 
   2*SB[W[3], W[3], W[15], W[3]] + 4*SB[W[3], W[3], W[15], W[4]] - 
   2*SB[W[3], W[3], W[15], W[5]] - 4*SB[W[3], W[3], W[15], W[13]] - 
   2*SB[W[3], W[3], W[15], W[17]] + 2*SB[W[3], W[3], W[15], W[20]] + 
   2*SB[W[3], W[3], W[15], W[26]] - 2*SB[W[3], W[3], W[15], W[29]] + 
   (7*SB[W[3], W[4], W[1], W[1]])/2 - 2*SB[W[3], W[4], W[1], W[3]] - 
   SB[W[3], W[4], W[1], W[5]]/2 - 2*SB[W[3], W[4], W[1], W[15]] + 
   SB[W[3], W[4], W[1], W[16]]/2 + (3*SB[W[3], W[4], W[1], W[17]])/2 - 
   (5*SB[W[3], W[4], W[1], W[18]])/2 + SB[W[3], W[4], W[1], W[19]]/2 + 
   SB[W[3], W[4], W[1], W[20]] + SB[W[3], W[4], W[1], W[26]]/2 + 
   SB[W[3], W[4], W[1], W[27]]/2 + SB[W[3], W[4], W[1], W[28]]/2 - 
   SB[W[3], W[4], W[1], W[29]] + SB[W[3], W[4], W[1], W[30]]/2 + 
   (3*SB[W[3], W[4], W[2], W[1]])/2 - SB[W[3], W[4], W[2], W[2]] - 
   SB[W[3], W[4], W[2], W[3]] - SB[W[3], W[4], W[2], W[4]] + 
   (3*SB[W[3], W[4], W[2], W[5]])/2 - 2*SB[W[3], W[4], W[2], W[13]] - 
   2*SB[W[3], W[4], W[2], W[15]] + SB[W[3], W[4], W[2], W[16]]/2 + 
   (3*SB[W[3], W[4], W[2], W[17]])/2 + (3*SB[W[3], W[4], W[2], W[18]])/2 + 
   SB[W[3], W[4], W[2], W[19]]/2 + SB[W[3], W[4], W[2], W[26]]/2 + 
   SB[W[3], W[4], W[2], W[27]]/2 + SB[W[3], W[4], W[2], W[28]]/2 + 
   SB[W[3], W[4], W[2], W[30]]/2 - 2*SB[W[3], W[4], W[3], W[1]] - 
   2*SB[W[3], W[4], W[3], W[2]] - 2*SB[W[3], W[4], W[3], W[5]] + 
   4*SB[W[3], W[4], W[3], W[15]] + 2*SB[W[3], W[4], W[3], W[18]] - 
   2*SB[W[3], W[4], W[3], W[27]] + SB[W[3], W[4], W[5], W[1]]/2 + 
   SB[W[3], W[4], W[5], W[2]] + SB[W[3], W[4], W[5], W[4]] - 
   (7*SB[W[3], W[4], W[5], W[5]])/2 + 2*SB[W[3], W[4], W[5], W[13]] - 
   SB[W[3], W[4], W[5], W[16]]/2 + (3*SB[W[3], W[4], W[5], W[17]])/2 - 
   (5*SB[W[3], W[4], W[5], W[18]])/2 - SB[W[3], W[4], W[5], W[19]]/2 + 
   SB[W[3], W[4], W[5], W[20]] + SB[W[3], W[4], W[5], W[26]]/2 + 
   SB[W[3], W[4], W[5], W[27]]/2 - SB[W[3], W[4], W[5], W[28]]/2 - 
   SB[W[3], W[4], W[5], W[29]] - SB[W[3], W[4], W[5], W[30]]/2 - 
   SB[W[3], W[4], W[11], W[1]] + SB[W[3], W[4], W[11], W[2]] + 
   SB[W[3], W[4], W[11], W[3]] + SB[W[3], W[4], W[11], W[4]] - 
   SB[W[3], W[4], W[11], W[16]] - SB[W[3], W[4], W[11], W[18]] + 
   SB[W[3], W[4], W[11], W[27]] - SB[W[3], W[4], W[11], W[30]] - 
   SB[W[3], W[4], W[13], W[1]] - 2*SB[W[3], W[4], W[13], W[2]] + 
   SB[W[3], W[4], W[13], W[3]] - SB[W[3], W[4], W[13], W[4]] + 
   3*SB[W[3], W[4], W[13], W[5]] - 4*SB[W[3], W[4], W[13], W[13]] + 
   5*SB[W[3], W[4], W[13], W[18]] - SB[W[3], W[4], W[13], W[20]] - 
   SB[W[3], W[4], W[13], W[27]] + SB[W[3], W[4], W[13], W[29]] - 
   SB[W[3], W[4], W[15], W[1]] + SB[W[3], W[4], W[15], W[2]] + 
   SB[W[3], W[4], W[15], W[3]] + 3*SB[W[3], W[4], W[15], W[5]] - 
   3*SB[W[3], W[4], W[15], W[17]] - SB[W[3], W[4], W[15], W[20]] - 
   SB[W[3], W[4], W[15], W[26]] + SB[W[3], W[4], W[15], W[29]] - 
   SB[W[3], W[4], W[18], W[1]]/2 + 2*SB[W[3], W[4], W[18], W[2]] - 
   (3*SB[W[3], W[4], W[18], W[5]])/2 + 4*SB[W[3], W[4], W[18], W[13]] + 
   SB[W[3], W[4], W[18], W[16]]/2 - (3*SB[W[3], W[4], W[18], W[17]])/2 - 
   (5*SB[W[3], W[4], W[18], W[18]])/2 - SB[W[3], W[4], W[18], W[19]]/2 - 
   SB[W[3], W[4], W[18], W[26]]/2 + SB[W[3], W[4], W[18], W[27]]/2 - 
   SB[W[3], W[4], W[18], W[28]]/2 + SB[W[3], W[4], W[18], W[30]]/2 - 
   SB[W[3], W[4], W[27], W[1]]/2 - SB[W[3], W[4], W[27], W[3]] - 
   SB[W[3], W[4], W[27], W[5]]/2 + SB[W[3], W[4], W[27], W[16]]/2 + 
   SB[W[3], W[4], W[27], W[17]]/2 + SB[W[3], W[4], W[27], W[18]]/2 + 
   SB[W[3], W[4], W[27], W[19]]/2 + (3*SB[W[3], W[4], W[27], W[26]])/2 + 
   (3*SB[W[3], W[4], W[27], W[27]])/2 + SB[W[3], W[4], W[27], W[28]]/2 + 
   SB[W[3], W[4], W[27], W[30]]/2 - 2*SB[W[3], W[5], W[1], W[1]] + 
   4*SB[W[3], W[5], W[1], W[3]] - 2*SB[W[3], W[5], W[1], W[5]] - 
   SB[W[3], W[5], W[2], W[1]]/2 + SB[W[3], W[5], W[2], W[2]] - 
   SB[W[3], W[5], W[2], W[3]] + SB[W[3], W[5], W[2], W[4]] + 
   (5*SB[W[3], W[5], W[2], W[5]])/2 - 2*SB[W[3], W[5], W[2], W[13]] + 
   SB[W[3], W[5], W[2], W[16]]/2 - (7*SB[W[3], W[5], W[2], W[17]])/2 + 
   (3*SB[W[3], W[5], W[2], W[18]])/2 - SB[W[3], W[5], W[2], W[19]]/2 + 
   SB[W[3], W[5], W[2], W[20]] + (3*SB[W[3], W[5], W[2], W[26]])/2 + 
   SB[W[3], W[5], W[2], W[27]]/2 - SB[W[3], W[5], W[2], W[28]]/2 - 
   SB[W[3], W[5], W[2], W[29]] + SB[W[3], W[5], W[2], W[30]]/2 + 
   (7*SB[W[3], W[5], W[3], W[1]])/2 + SB[W[3], W[5], W[3], W[2]] + 
   SB[W[3], W[5], W[3], W[3]] + 2*SB[W[3], W[5], W[3], W[4]] + 
   (3*SB[W[3], W[5], W[3], W[5]])/2 - 2*SB[W[3], W[5], W[3], W[13]] - 
   2*SB[W[3], W[5], W[3], W[15]] - SB[W[3], W[5], W[3], W[16]]/2 - 
   (5*SB[W[3], W[5], W[3], W[17]])/2 - (3*SB[W[3], W[5], W[3], W[18]])/2 - 
   SB[W[3], W[5], W[3], W[19]]/2 + SB[W[3], W[5], W[3], W[26]]/2 - 
   SB[W[3], W[5], W[3], W[27]]/2 - SB[W[3], W[5], W[3], W[28]]/2 - 
   SB[W[3], W[5], W[3], W[30]]/2 + SB[W[3], W[5], W[4], W[1]]/2 + 
   SB[W[3], W[5], W[4], W[2]] + SB[W[3], W[5], W[4], W[4]] - 
   (7*SB[W[3], W[5], W[4], W[5]])/2 + 2*SB[W[3], W[5], W[4], W[13]] - 
   SB[W[3], W[5], W[4], W[16]]/2 + (3*SB[W[3], W[5], W[4], W[17]])/2 - 
   (5*SB[W[3], W[5], W[4], W[18]])/2 - SB[W[3], W[5], W[4], W[19]]/2 + 
   SB[W[3], W[5], W[4], W[20]] + SB[W[3], W[5], W[4], W[26]]/2 + 
   SB[W[3], W[5], W[4], W[27]]/2 - SB[W[3], W[5], W[4], W[28]]/2 - 
   SB[W[3], W[5], W[4], W[29]] - SB[W[3], W[5], W[4], W[30]]/2 - 
   2*SB[W[3], W[5], W[5], W[1]] + 3*SB[W[3], W[5], W[5], W[2]] + 
   3*SB[W[3], W[5], W[5], W[3]] - 3*SB[W[3], W[5], W[5], W[4]] - 
   SB[W[3], W[5], W[5], W[20]] + SB[W[3], W[5], W[5], W[29]] - 
   SB[W[3], W[5], W[12], W[2]] - SB[W[3], W[5], W[12], W[3]] - 
   SB[W[3], W[5], W[12], W[4]] + SB[W[3], W[5], W[12], W[5]] + 
   SB[W[3], W[5], W[12], W[17]] + SB[W[3], W[5], W[12], W[19]] - 
   SB[W[3], W[5], W[12], W[26]] + SB[W[3], W[5], W[12], W[28]] - 
   2*SB[W[3], W[5], W[13], W[2]] - 2*SB[W[3], W[5], W[13], W[3]] - 
   2*SB[W[3], W[5], W[13], W[4]] + 2*SB[W[3], W[5], W[13], W[15]] + 
   4*SB[W[3], W[5], W[13], W[18]] + SB[W[3], W[5], W[15], W[1]] - 
   5*SB[W[3], W[5], W[15], W[2]] - 3*SB[W[3], W[5], W[15], W[3]] + 
   SB[W[3], W[5], W[15], W[5]] + 2*SB[W[3], W[5], W[15], W[13]] + 
   5*SB[W[3], W[5], W[15], W[17]] - SB[W[3], W[5], W[15], W[20]] - 
   SB[W[3], W[5], W[15], W[26]] + SB[W[3], W[5], W[15], W[29]] - 
   SB[W[3], W[5], W[20], W[1]]/2 + 2*SB[W[3], W[5], W[20], W[2]] - 
   SB[W[3], W[5], W[20], W[3]] + 2*SB[W[3], W[5], W[20], W[4]] - 
   SB[W[3], W[5], W[20], W[5]]/2 + SB[W[3], W[5], W[20], W[16]]/2 - 
   (3*SB[W[3], W[5], W[20], W[17]])/2 - (3*SB[W[3], W[5], W[20], W[18]])/2 + 
   SB[W[3], W[5], W[20], W[19]]/2 - SB[W[3], W[5], W[20], W[26]]/2 - 
   SB[W[3], W[5], W[20], W[27]]/2 + SB[W[3], W[5], W[20], W[28]]/2 + 
   SB[W[3], W[5], W[20], W[30]]/2 + SB[W[3], W[5], W[29], W[1]]/2 + 
   SB[W[3], W[5], W[29], W[3]] + SB[W[3], W[5], W[29], W[5]]/2 - 
   SB[W[3], W[5], W[29], W[16]]/2 - SB[W[3], W[5], W[29], W[17]]/2 - 
   SB[W[3], W[5], W[29], W[18]]/2 - SB[W[3], W[5], W[29], W[19]]/2 - 
   (3*SB[W[3], W[5], W[29], W[26]])/2 - (3*SB[W[3], W[5], W[29], W[27]])/2 - 
   SB[W[3], W[5], W[29], W[28]]/2 - SB[W[3], W[5], W[29], W[30]]/2 - 
   (3*SB[W[3], W[13], W[1], W[1]])/2 + 4*SB[W[3], W[13], W[1], W[2]] - 
   2*SB[W[3], W[13], W[1], W[4]] + SB[W[3], W[13], W[1], W[5]]/2 - 
   2*SB[W[3], W[13], W[1], W[13]] - SB[W[3], W[13], W[1], W[16]]/2 - 
   (3*SB[W[3], W[13], W[1], W[17]])/2 + (5*SB[W[3], W[13], W[1], W[18]])/2 - 
   SB[W[3], W[13], W[1], W[19]]/2 + SB[W[3], W[13], W[1], W[20]] - 
   SB[W[3], W[13], W[1], W[26]]/2 - SB[W[3], W[13], W[1], W[27]]/2 - 
   SB[W[3], W[13], W[1], W[28]]/2 - SB[W[3], W[13], W[1], W[29]] - 
   SB[W[3], W[13], W[1], W[30]]/2 + 3*SB[W[3], W[13], W[2], W[1]] + 
   SB[W[3], W[13], W[2], W[3]] + SB[W[3], W[13], W[2], W[4]] - 
   SB[W[3], W[13], W[2], W[5]] - 3*SB[W[3], W[13], W[2], W[18]] - 
   SB[W[3], W[13], W[2], W[20]] - SB[W[3], W[13], W[2], W[27]] + 
   SB[W[3], W[13], W[2], W[29]] + SB[W[3], W[13], W[3], W[1]]/2 - 
   SB[W[3], W[13], W[3], W[3]] - SB[W[3], W[13], W[3], W[4]] - 
   (3*SB[W[3], W[13], W[3], W[5]])/2 + 2*SB[W[3], W[13], W[3], W[13]] - 
   2*SB[W[3], W[13], W[3], W[15]] + SB[W[3], W[13], W[3], W[16]]/2 + 
   (3*SB[W[3], W[13], W[3], W[17]])/2 + SB[W[3], W[13], W[3], W[18]]/2 + 
   SB[W[3], W[13], W[3], W[19]]/2 + SB[W[3], W[13], W[3], W[26]]/2 + 
   (3*SB[W[3], W[13], W[3], W[27]])/2 + SB[W[3], W[13], W[3], W[28]]/2 + 
   SB[W[3], W[13], W[3], W[30]]/2 - (3*SB[W[3], W[13], W[4], W[1]])/2 + 
   SB[W[3], W[13], W[4], W[3]] - SB[W[3], W[13], W[4], W[4]] + 
   (3*SB[W[3], W[13], W[4], W[5]])/2 + SB[W[3], W[13], W[4], W[16]]/2 - 
   (3*SB[W[3], W[13], W[4], W[17]])/2 + (5*SB[W[3], W[13], W[4], W[18]])/2 - 
   SB[W[3], W[13], W[4], W[19]]/2 - SB[W[3], W[13], W[4], W[20]] - 
   SB[W[3], W[13], W[4], W[26]]/2 - SB[W[3], W[13], W[4], W[27]]/2 - 
   SB[W[3], W[13], W[4], W[28]]/2 + SB[W[3], W[13], W[4], W[29]] + 
   SB[W[3], W[13], W[4], W[30]]/2 - SB[W[3], W[13], W[5], W[1]]/2 - 
   3*SB[W[3], W[13], W[5], W[3]] - SB[W[3], W[13], W[5], W[5]]/2 + 
   2*SB[W[3], W[13], W[5], W[15]] + SB[W[3], W[13], W[5], W[16]]/2 - 
   (3*SB[W[3], W[13], W[5], W[17]])/2 + (5*SB[W[3], W[13], W[5], W[18]])/2 + 
   SB[W[3], W[13], W[5], W[19]]/2 - SB[W[3], W[13], W[5], W[26]]/2 - 
   SB[W[3], W[13], W[5], W[27]]/2 + SB[W[3], W[13], W[5], W[28]]/2 + 
   SB[W[3], W[13], W[5], W[30]]/2 - SB[W[3], W[13], W[13], W[1]] + 
   SB[W[3], W[13], W[13], W[3]] + 5*SB[W[3], W[13], W[13], W[4]] - 
   SB[W[3], W[13], W[13], W[5]] + 4*SB[W[3], W[13], W[13], W[13]] - 
   9*SB[W[3], W[13], W[13], W[18]] + SB[W[3], W[13], W[13], W[20]] + 
   SB[W[3], W[13], W[13], W[27]] - SB[W[3], W[13], W[13], W[29]] + 
   SB[W[3], W[13], W[18], W[1]]/2 - 2*SB[W[3], W[13], W[18], W[2]] + 
   (3*SB[W[3], W[13], W[18], W[5]])/2 - 4*SB[W[3], W[13], W[18], W[13]] - 
   SB[W[3], W[13], W[18], W[16]]/2 + (3*SB[W[3], W[13], W[18], W[17]])/2 + 
   (5*SB[W[3], W[13], W[18], W[18]])/2 + SB[W[3], W[13], W[18], W[19]]/2 + 
   SB[W[3], W[13], W[18], W[26]]/2 - SB[W[3], W[13], W[18], W[27]]/2 + 
   SB[W[3], W[13], W[18], W[28]]/2 - SB[W[3], W[13], W[18], W[30]]/2 + 
   SB[W[3], W[13], W[20], W[1]]/2 - 2*SB[W[3], W[13], W[20], W[2]] + 
   SB[W[3], W[13], W[20], W[3]] - 2*SB[W[3], W[13], W[20], W[4]] + 
   SB[W[3], W[13], W[20], W[5]]/2 - SB[W[3], W[13], W[20], W[16]]/2 + 
   (3*SB[W[3], W[13], W[20], W[17]])/2 + (3*SB[W[3], W[13], W[20], W[18]])/
    2 - SB[W[3], W[13], W[20], W[19]]/2 + SB[W[3], W[13], W[20], W[26]]/2 + 
   SB[W[3], W[13], W[20], W[27]]/2 - SB[W[3], W[13], W[20], W[28]]/2 - 
   SB[W[3], W[13], W[20], W[30]]/2 + SB[W[3], W[13], W[27], W[1]]/2 + 
   SB[W[3], W[13], W[27], W[3]] + SB[W[3], W[13], W[27], W[5]]/2 - 
   SB[W[3], W[13], W[27], W[16]]/2 - SB[W[3], W[13], W[27], W[17]]/2 - 
   SB[W[3], W[13], W[27], W[18]]/2 - SB[W[3], W[13], W[27], W[19]]/2 - 
   (3*SB[W[3], W[13], W[27], W[26]])/2 - (3*SB[W[3], W[13], W[27], W[27]])/
    2 - SB[W[3], W[13], W[27], W[28]]/2 - SB[W[3], W[13], W[27], W[30]]/2 - 
   SB[W[3], W[13], W[29], W[1]]/2 - SB[W[3], W[13], W[29], W[3]] - 
   SB[W[3], W[13], W[29], W[5]]/2 + SB[W[3], W[13], W[29], W[16]]/2 + 
   SB[W[3], W[13], W[29], W[17]]/2 + SB[W[3], W[13], W[29], W[18]]/2 + 
   SB[W[3], W[13], W[29], W[19]]/2 + (3*SB[W[3], W[13], W[29], W[26]])/2 + 
   (3*SB[W[3], W[13], W[29], W[27]])/2 + SB[W[3], W[13], W[29], W[28]]/2 + 
   SB[W[3], W[13], W[29], W[30]]/2 - SB[W[3], W[15], W[1], W[1]]/2 - 
   3*SB[W[3], W[15], W[1], W[3]] - SB[W[3], W[15], W[1], W[5]]/2 + 
   2*SB[W[3], W[15], W[1], W[13]] + SB[W[3], W[15], W[1], W[16]]/2 + 
   (5*SB[W[3], W[15], W[1], W[17]])/2 - (3*SB[W[3], W[15], W[1], W[18]])/2 + 
   SB[W[3], W[15], W[1], W[19]]/2 - SB[W[3], W[15], W[1], W[26]]/2 - 
   SB[W[3], W[15], W[1], W[27]]/2 + SB[W[3], W[15], W[1], W[28]]/2 + 
   SB[W[3], W[15], W[1], W[30]]/2 + (3*SB[W[3], W[15], W[2], W[1]])/2 - 
   SB[W[3], W[15], W[2], W[2]] + SB[W[3], W[15], W[2], W[3]] - 
   (3*SB[W[3], W[15], W[2], W[5]])/2 - SB[W[3], W[15], W[2], W[16]]/2 + 
   (5*SB[W[3], W[15], W[2], W[17]])/2 - (3*SB[W[3], W[15], W[2], W[18]])/2 + 
   SB[W[3], W[15], W[2], W[19]]/2 - SB[W[3], W[15], W[2], W[20]] - 
   SB[W[3], W[15], W[2], W[26]]/2 - SB[W[3], W[15], W[2], W[27]]/2 + 
   SB[W[3], W[15], W[2], W[28]]/2 + SB[W[3], W[15], W[2], W[29]] - 
   SB[W[3], W[15], W[2], W[30]]/2 - (3*SB[W[3], W[15], W[3], W[1]])/2 - 
   SB[W[3], W[15], W[3], W[2]] - SB[W[3], W[15], W[3], W[3]] + 
   SB[W[3], W[15], W[3], W[5]]/2 - 2*SB[W[3], W[15], W[3], W[13]] + 
   2*SB[W[3], W[15], W[3], W[15]] + SB[W[3], W[15], W[3], W[16]]/2 + 
   SB[W[3], W[15], W[3], W[17]]/2 + (3*SB[W[3], W[15], W[3], W[18]])/2 + 
   SB[W[3], W[15], W[3], W[19]]/2 + (3*SB[W[3], W[15], W[3], W[26]])/2 + 
   SB[W[3], W[15], W[3], W[27]]/2 + SB[W[3], W[15], W[3], W[28]]/2 + 
   SB[W[3], W[15], W[3], W[30]]/2 - SB[W[3], W[15], W[4], W[1]] + 
   SB[W[3], W[15], W[4], W[2]] + SB[W[3], W[15], W[4], W[3]] + 
   3*SB[W[3], W[15], W[4], W[5]] - 3*SB[W[3], W[15], W[4], W[17]] - 
   SB[W[3], W[15], W[4], W[20]] - SB[W[3], W[15], W[4], W[26]] + 
   SB[W[3], W[15], W[4], W[29]] + SB[W[3], W[15], W[5], W[1]]/2 - 
   2*SB[W[3], W[15], W[5], W[2]] + 4*SB[W[3], W[15], W[5], W[4]] - 
   (3*SB[W[3], W[15], W[5], W[5]])/2 - 2*SB[W[3], W[15], W[5], W[15]] - 
   SB[W[3], W[15], W[5], W[16]]/2 + (5*SB[W[3], W[15], W[5], W[17]])/2 - 
   (3*SB[W[3], W[15], W[5], W[18]])/2 - SB[W[3], W[15], W[5], W[19]]/2 + 
   SB[W[3], W[15], W[5], W[20]] - SB[W[3], W[15], W[5], W[26]]/2 - 
   SB[W[3], W[15], W[5], W[27]]/2 - SB[W[3], W[15], W[5], W[28]]/2 - 
   SB[W[3], W[15], W[5], W[29]] - SB[W[3], W[15], W[5], W[30]]/2 - 
   SB[W[3], W[15], W[15], W[1]] + 5*SB[W[3], W[15], W[15], W[2]] + 
   SB[W[3], W[15], W[15], W[3]] - SB[W[3], W[15], W[15], W[5]] + 
   4*SB[W[3], W[15], W[15], W[15]] - 9*SB[W[3], W[15], W[15], W[17]] + 
   SB[W[3], W[15], W[15], W[20]] + SB[W[3], W[15], W[15], W[26]] - 
   SB[W[3], W[15], W[15], W[29]] + (3*SB[W[3], W[15], W[17], W[1]])/2 - 
   2*SB[W[3], W[15], W[17], W[4]] + SB[W[3], W[15], W[17], W[5]]/2 - 
   4*SB[W[3], W[15], W[17], W[15]] + SB[W[3], W[15], W[17], W[16]]/2 + 
   (5*SB[W[3], W[15], W[17], W[17]])/2 + (3*SB[W[3], W[15], W[17], W[18]])/
    2 - SB[W[3], W[15], W[17], W[19]]/2 - SB[W[3], W[15], W[17], W[26]]/2 + 
   SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[17], W[28]]/2 + 
   SB[W[3], W[15], W[17], W[30]]/2 + SB[W[3], W[15], W[20], W[1]]/2 - 
   2*SB[W[3], W[15], W[20], W[2]] + SB[W[3], W[15], W[20], W[3]] - 
   2*SB[W[3], W[15], W[20], W[4]] + SB[W[3], W[15], W[20], W[5]]/2 - 
   SB[W[3], W[15], W[20], W[16]]/2 + (3*SB[W[3], W[15], W[20], W[17]])/2 + 
   (3*SB[W[3], W[15], W[20], W[18]])/2 - SB[W[3], W[15], W[20], W[19]]/2 + 
   SB[W[3], W[15], W[20], W[26]]/2 + SB[W[3], W[15], W[20], W[27]]/2 - 
   SB[W[3], W[15], W[20], W[28]]/2 - SB[W[3], W[15], W[20], W[30]]/2 + 
   SB[W[3], W[15], W[26], W[1]]/2 + SB[W[3], W[15], W[26], W[3]] + 
   SB[W[3], W[15], W[26], W[5]]/2 - SB[W[3], W[15], W[26], W[16]]/2 - 
   SB[W[3], W[15], W[26], W[17]]/2 - SB[W[3], W[15], W[26], W[18]]/2 - 
   SB[W[3], W[15], W[26], W[19]]/2 - (3*SB[W[3], W[15], W[26], W[26]])/2 - 
   (3*SB[W[3], W[15], W[26], W[27]])/2 - SB[W[3], W[15], W[26], W[28]]/2 - 
   SB[W[3], W[15], W[26], W[30]]/2 - SB[W[3], W[15], W[29], W[1]]/2 - 
   SB[W[3], W[15], W[29], W[3]] - SB[W[3], W[15], W[29], W[5]]/2 + 
   SB[W[3], W[15], W[29], W[16]]/2 + SB[W[3], W[15], W[29], W[17]]/2 + 
   SB[W[3], W[15], W[29], W[18]]/2 + SB[W[3], W[15], W[29], W[19]]/2 + 
   (3*SB[W[3], W[15], W[29], W[26]])/2 + (3*SB[W[3], W[15], W[29], W[27]])/
    2 + SB[W[3], W[15], W[29], W[28]]/2 + SB[W[3], W[15], W[29], W[30]]/2 - 
   SB[W[4], W[1], W[1], W[3]] - SB[W[4], W[1], W[1], W[4]] - 
   3*SB[W[4], W[1], W[1], W[5]] + 4*SB[W[4], W[1], W[1], W[13]] + 
   SB[W[4], W[1], W[1], W[16]] + SB[W[4], W[1], W[1], W[30]] - 
   SB[W[4], W[1], W[2], W[3]] - SB[W[4], W[1], W[2], W[4]] - 
   SB[W[4], W[1], W[2], W[5]] + 2*SB[W[4], W[1], W[2], W[13]] + 
   SB[W[4], W[1], W[2], W[16]] + SB[W[4], W[1], W[2], W[30]] + 
   (5*SB[W[4], W[1], W[3], W[1]])/2 - 2*SB[W[4], W[1], W[3], W[2]] - 
   SB[W[4], W[1], W[3], W[3]] - SB[W[4], W[1], W[3], W[4]] + 
   (5*SB[W[4], W[1], W[3], W[5]])/2 - 4*SB[W[4], W[1], W[3], W[13]] - 
   2*SB[W[4], W[1], W[3], W[15]] + SB[W[4], W[1], W[3], W[16]]/2 + 
   (3*SB[W[4], W[1], W[3], W[17]])/2 + (5*SB[W[4], W[1], W[3], W[18]])/2 + 
   SB[W[4], W[1], W[3], W[19]]/2 + SB[W[4], W[1], W[3], W[26]]/2 - 
   SB[W[4], W[1], W[3], W[27]]/2 + SB[W[4], W[1], W[3], W[28]]/2 + 
   SB[W[4], W[1], W[3], W[30]]/2 - SB[W[4], W[1], W[4], W[1]]/2 - 
   2*SB[W[4], W[1], W[4], W[2]] + SB[W[4], W[1], W[4], W[3]] - 
   SB[W[4], W[1], W[4], W[4]] + (3*SB[W[4], W[1], W[4], W[5]])/2 + 
   4*SB[W[4], W[1], W[4], W[9]] - 4*SB[W[4], W[1], W[4], W[13]] - 
   SB[W[4], W[1], W[4], W[16]]/2 - (3*SB[W[4], W[1], W[4], W[17]])/2 + 
   (7*SB[W[4], W[1], W[4], W[18]])/2 - SB[W[4], W[1], W[4], W[19]]/2 - 
   SB[W[4], W[1], W[4], W[26]]/2 - (3*SB[W[4], W[1], W[4], W[27]])/2 - 
   SB[W[4], W[1], W[4], W[28]]/2 - SB[W[4], W[1], W[4], W[30]]/2 - 
   (7*SB[W[4], W[1], W[5], W[1]])/2 + SB[W[4], W[1], W[5], W[3]] + 
   (7*SB[W[4], W[1], W[5], W[5]])/2 - 2*SB[W[4], W[1], W[5], W[13]] + 
   2*SB[W[4], W[1], W[5], W[15]] - SB[W[4], W[1], W[5], W[16]]/2 - 
   (3*SB[W[4], W[1], W[5], W[17]])/2 + (3*SB[W[4], W[1], W[5], W[18]])/2 + 
   SB[W[4], W[1], W[5], W[19]]/2 - SB[W[4], W[1], W[5], W[20]] - 
   SB[W[4], W[1], W[5], W[26]]/2 + SB[W[4], W[1], W[5], W[27]]/2 + 
   SB[W[4], W[1], W[5], W[28]]/2 + SB[W[4], W[1], W[5], W[29]] - 
   SB[W[4], W[1], W[5], W[30]]/2 - SB[W[4], W[1], W[11], W[1]] + 
   SB[W[4], W[1], W[11], W[2]] + SB[W[4], W[1], W[11], W[3]] + 
   SB[W[4], W[1], W[11], W[4]] - SB[W[4], W[1], W[11], W[16]] - 
   SB[W[4], W[1], W[11], W[18]] + SB[W[4], W[1], W[11], W[27]] - 
   SB[W[4], W[1], W[11], W[30]] + SB[W[4], W[1], W[13], W[1]] + 
   2*SB[W[4], W[1], W[13], W[2]] - SB[W[4], W[1], W[13], W[3]] + 
   SB[W[4], W[1], W[13], W[4]] - 3*SB[W[4], W[1], W[13], W[5]] + 
   4*SB[W[4], W[1], W[13], W[13]] - 5*SB[W[4], W[1], W[13], W[18]] + 
   SB[W[4], W[1], W[13], W[20]] + SB[W[4], W[1], W[13], W[27]] - 
   SB[W[4], W[1], W[13], W[29]] + (3*SB[W[4], W[1], W[16], W[1]])/2 + 
   SB[W[4], W[1], W[16], W[2]] + SB[W[4], W[1], W[16], W[3]] + 
   2*SB[W[4], W[1], W[16], W[4]] - SB[W[4], W[1], W[16], W[5]]/2 - 
   4*SB[W[4], W[1], W[16], W[9]] - SB[W[4], W[1], W[16], W[16]]/2 + 
   (3*SB[W[4], W[1], W[16], W[17]])/2 - (3*SB[W[4], W[1], W[16], W[18]])/2 - 
   SB[W[4], W[1], W[16], W[19]]/2 + SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[16], W[27]]/2 - SB[W[4], W[1], W[16], W[28]]/2 - 
   SB[W[4], W[1], W[16], W[30]]/2 + SB[W[4], W[1], W[30], W[1]]/2 + 
   SB[W[4], W[1], W[30], W[3]] + SB[W[4], W[1], W[30], W[5]]/2 - 
   SB[W[4], W[1], W[30], W[16]]/2 - SB[W[4], W[1], W[30], W[17]]/2 - 
   SB[W[4], W[1], W[30], W[18]]/2 - SB[W[4], W[1], W[30], W[19]]/2 - 
   (3*SB[W[4], W[1], W[30], W[26]])/2 - (3*SB[W[4], W[1], W[30], W[27]])/2 - 
   SB[W[4], W[1], W[30], W[28]]/2 - SB[W[4], W[1], W[30], W[30]]/2 - 
   SB[W[4], W[2], W[1], W[3]] - SB[W[4], W[2], W[1], W[4]] - 
   SB[W[4], W[2], W[1], W[5]] + 2*SB[W[4], W[2], W[1], W[13]] + 
   SB[W[4], W[2], W[1], W[16]] + SB[W[4], W[2], W[1], W[30]] + 
   (3*SB[W[4], W[2], W[3], W[1]])/2 - SB[W[4], W[2], W[3], W[2]] - 
   SB[W[4], W[2], W[3], W[3]] - SB[W[4], W[2], W[3], W[4]] + 
   (3*SB[W[4], W[2], W[3], W[5]])/2 - 2*SB[W[4], W[2], W[3], W[13]] - 
   2*SB[W[4], W[2], W[3], W[15]] + SB[W[4], W[2], W[3], W[16]]/2 + 
   (3*SB[W[4], W[2], W[3], W[17]])/2 + (3*SB[W[4], W[2], W[3], W[18]])/2 + 
   SB[W[4], W[2], W[3], W[19]]/2 + SB[W[4], W[2], W[3], W[26]]/2 + 
   SB[W[4], W[2], W[3], W[27]]/2 + SB[W[4], W[2], W[3], W[28]]/2 + 
   SB[W[4], W[2], W[3], W[30]]/2 - (3*SB[W[4], W[2], W[4], W[1]])/2 - 
   SB[W[4], W[2], W[4], W[2]] + SB[W[4], W[2], W[4], W[3]] - 
   SB[W[4], W[2], W[4], W[4]] - (3*SB[W[4], W[2], W[4], W[5]])/2 + 
   4*SB[W[4], W[2], W[4], W[7]] + 4*SB[W[4], W[2], W[4], W[9]] - 
   SB[W[4], W[2], W[4], W[16]]/2 - (3*SB[W[4], W[2], W[4], W[17]])/2 - 
   (3*SB[W[4], W[2], W[4], W[18]])/2 - SB[W[4], W[2], W[4], W[19]]/2 - 
   SB[W[4], W[2], W[4], W[26]]/2 - SB[W[4], W[2], W[4], W[27]]/2 - 
   SB[W[4], W[2], W[4], W[28]]/2 - SB[W[4], W[2], W[4], W[30]]/2 - 
   (3*SB[W[4], W[2], W[5], W[1]])/2 + SB[W[4], W[2], W[5], W[2]] + 
   SB[W[4], W[2], W[5], W[4]] + (3*SB[W[4], W[2], W[5], W[5]])/2 - 
   4*SB[W[4], W[2], W[5], W[7]] + 2*SB[W[4], W[2], W[5], W[15]] - 
   SB[W[4], W[2], W[5], W[16]]/2 - (3*SB[W[4], W[2], W[5], W[17]])/2 + 
   (3*SB[W[4], W[2], W[5], W[18]])/2 + SB[W[4], W[2], W[5], W[19]]/2 - 
   SB[W[4], W[2], W[5], W[26]]/2 + SB[W[4], W[2], W[5], W[27]]/2 + 
   SB[W[4], W[2], W[5], W[28]]/2 - SB[W[4], W[2], W[5], W[30]]/2 + 
   (3*SB[W[4], W[2], W[16], W[1]])/2 + SB[W[4], W[2], W[16], W[2]] + 
   SB[W[4], W[2], W[16], W[3]] + 2*SB[W[4], W[2], W[16], W[4]] - 
   SB[W[4], W[2], W[16], W[5]]/2 - 4*SB[W[4], W[2], W[16], W[9]] - 
   SB[W[4], W[2], W[16], W[16]]/2 + (3*SB[W[4], W[2], W[16], W[17]])/2 - 
   (3*SB[W[4], W[2], W[16], W[18]])/2 - SB[W[4], W[2], W[16], W[19]]/2 + 
   SB[W[4], W[2], W[16], W[26]]/2 - SB[W[4], W[2], W[16], W[27]]/2 - 
   SB[W[4], W[2], W[16], W[28]]/2 - SB[W[4], W[2], W[16], W[30]]/2 + 
   SB[W[4], W[2], W[30], W[1]]/2 + SB[W[4], W[2], W[30], W[3]] + 
   SB[W[4], W[2], W[30], W[5]]/2 - SB[W[4], W[2], W[30], W[16]]/2 - 
   SB[W[4], W[2], W[30], W[17]]/2 - SB[W[4], W[2], W[30], W[18]]/2 - 
   SB[W[4], W[2], W[30], W[19]]/2 - (3*SB[W[4], W[2], W[30], W[26]])/2 - 
   (3*SB[W[4], W[2], W[30], W[27]])/2 - SB[W[4], W[2], W[30], W[28]]/2 - 
   SB[W[4], W[2], W[30], W[30]]/2 + (7*SB[W[4], W[3], W[1], W[1]])/2 - 
   2*SB[W[4], W[3], W[1], W[3]] - SB[W[4], W[3], W[1], W[5]]/2 - 
   2*SB[W[4], W[3], W[1], W[15]] + SB[W[4], W[3], W[1], W[16]]/2 + 
   (3*SB[W[4], W[3], W[1], W[17]])/2 - (5*SB[W[4], W[3], W[1], W[18]])/2 + 
   SB[W[4], W[3], W[1], W[19]]/2 + SB[W[4], W[3], W[1], W[20]] + 
   SB[W[4], W[3], W[1], W[26]]/2 + SB[W[4], W[3], W[1], W[27]]/2 + 
   SB[W[4], W[3], W[1], W[28]]/2 - SB[W[4], W[3], W[1], W[29]] + 
   SB[W[4], W[3], W[1], W[30]]/2 + (3*SB[W[4], W[3], W[2], W[1]])/2 - 
   SB[W[4], W[3], W[2], W[2]] - SB[W[4], W[3], W[2], W[3]] - 
   SB[W[4], W[3], W[2], W[4]] + (3*SB[W[4], W[3], W[2], W[5]])/2 - 
   2*SB[W[4], W[3], W[2], W[13]] - 2*SB[W[4], W[3], W[2], W[15]] + 
   SB[W[4], W[3], W[2], W[16]]/2 + (3*SB[W[4], W[3], W[2], W[17]])/2 + 
   (3*SB[W[4], W[3], W[2], W[18]])/2 + SB[W[4], W[3], W[2], W[19]]/2 + 
   SB[W[4], W[3], W[2], W[26]]/2 + SB[W[4], W[3], W[2], W[27]]/2 + 
   SB[W[4], W[3], W[2], W[28]]/2 + SB[W[4], W[3], W[2], W[30]]/2 - 
   2*SB[W[4], W[3], W[3], W[1]] - 2*SB[W[4], W[3], W[3], W[2]] - 
   2*SB[W[4], W[3], W[3], W[5]] + 4*SB[W[4], W[3], W[3], W[15]] + 
   2*SB[W[4], W[3], W[3], W[18]] - 2*SB[W[4], W[3], W[3], W[27]] + 
   SB[W[4], W[3], W[5], W[1]]/2 + SB[W[4], W[3], W[5], W[2]] + 
   SB[W[4], W[3], W[5], W[4]] - (7*SB[W[4], W[3], W[5], W[5]])/2 + 
   2*SB[W[4], W[3], W[5], W[13]] - SB[W[4], W[3], W[5], W[16]]/2 + 
   (3*SB[W[4], W[3], W[5], W[17]])/2 - (5*SB[W[4], W[3], W[5], W[18]])/2 - 
   SB[W[4], W[3], W[5], W[19]]/2 + SB[W[4], W[3], W[5], W[20]] + 
   SB[W[4], W[3], W[5], W[26]]/2 + SB[W[4], W[3], W[5], W[27]]/2 - 
   SB[W[4], W[3], W[5], W[28]]/2 - SB[W[4], W[3], W[5], W[29]] - 
   SB[W[4], W[3], W[5], W[30]]/2 - SB[W[4], W[3], W[11], W[1]] + 
   SB[W[4], W[3], W[11], W[2]] + SB[W[4], W[3], W[11], W[3]] + 
   SB[W[4], W[3], W[11], W[4]] - SB[W[4], W[3], W[11], W[16]] - 
   SB[W[4], W[3], W[11], W[18]] + SB[W[4], W[3], W[11], W[27]] - 
   SB[W[4], W[3], W[11], W[30]] - SB[W[4], W[3], W[13], W[1]] - 
   2*SB[W[4], W[3], W[13], W[2]] + SB[W[4], W[3], W[13], W[3]] - 
   SB[W[4], W[3], W[13], W[4]] + 3*SB[W[4], W[3], W[13], W[5]] - 
   4*SB[W[4], W[3], W[13], W[13]] + 5*SB[W[4], W[3], W[13], W[18]] - 
   SB[W[4], W[3], W[13], W[20]] - SB[W[4], W[3], W[13], W[27]] + 
   SB[W[4], W[3], W[13], W[29]] - SB[W[4], W[3], W[15], W[1]] + 
   SB[W[4], W[3], W[15], W[2]] + SB[W[4], W[3], W[15], W[3]] + 
   3*SB[W[4], W[3], W[15], W[5]] - 3*SB[W[4], W[3], W[15], W[17]] - 
   SB[W[4], W[3], W[15], W[20]] - SB[W[4], W[3], W[15], W[26]] + 
   SB[W[4], W[3], W[15], W[29]] - SB[W[4], W[3], W[18], W[1]]/2 + 
   2*SB[W[4], W[3], W[18], W[2]] - (3*SB[W[4], W[3], W[18], W[5]])/2 + 
   4*SB[W[4], W[3], W[18], W[13]] + SB[W[4], W[3], W[18], W[16]]/2 - 
   (3*SB[W[4], W[3], W[18], W[17]])/2 - (5*SB[W[4], W[3], W[18], W[18]])/2 - 
   SB[W[4], W[3], W[18], W[19]]/2 - SB[W[4], W[3], W[18], W[26]]/2 + 
   SB[W[4], W[3], W[18], W[27]]/2 - SB[W[4], W[3], W[18], W[28]]/2 + 
   SB[W[4], W[3], W[18], W[30]]/2 - SB[W[4], W[3], W[27], W[1]]/2 - 
   SB[W[4], W[3], W[27], W[3]] - SB[W[4], W[3], W[27], W[5]]/2 + 
   SB[W[4], W[3], W[27], W[16]]/2 + SB[W[4], W[3], W[27], W[17]]/2 + 
   SB[W[4], W[3], W[27], W[18]]/2 + SB[W[4], W[3], W[27], W[19]]/2 + 
   (3*SB[W[4], W[3], W[27], W[26]])/2 + (3*SB[W[4], W[3], W[27], W[27]])/2 + 
   SB[W[4], W[3], W[27], W[28]]/2 + SB[W[4], W[3], W[27], W[30]]/2 - 
   (7*SB[W[4], W[5], W[1], W[1]])/2 + SB[W[4], W[5], W[1], W[3]] + 
   (7*SB[W[4], W[5], W[1], W[5]])/2 - 2*SB[W[4], W[5], W[1], W[13]] + 
   2*SB[W[4], W[5], W[1], W[15]] - SB[W[4], W[5], W[1], W[16]]/2 - 
   (3*SB[W[4], W[5], W[1], W[17]])/2 + (3*SB[W[4], W[5], W[1], W[18]])/2 + 
   SB[W[4], W[5], W[1], W[19]]/2 - SB[W[4], W[5], W[1], W[20]] - 
   SB[W[4], W[5], W[1], W[26]]/2 + SB[W[4], W[5], W[1], W[27]]/2 + 
   SB[W[4], W[5], W[1], W[28]]/2 + SB[W[4], W[5], W[1], W[29]] - 
   SB[W[4], W[5], W[1], W[30]]/2 - (3*SB[W[4], W[5], W[2], W[1]])/2 + 
   SB[W[4], W[5], W[2], W[2]] + SB[W[4], W[5], W[2], W[4]] + 
   (3*SB[W[4], W[5], W[2], W[5]])/2 - 4*SB[W[4], W[5], W[2], W[7]] + 
   2*SB[W[4], W[5], W[2], W[15]] - SB[W[4], W[5], W[2], W[16]]/2 - 
   (3*SB[W[4], W[5], W[2], W[17]])/2 + (3*SB[W[4], W[5], W[2], W[18]])/2 + 
   SB[W[4], W[5], W[2], W[19]]/2 - SB[W[4], W[5], W[2], W[26]]/2 + 
   SB[W[4], W[5], W[2], W[27]]/2 + SB[W[4], W[5], W[2], W[28]]/2 - 
   SB[W[4], W[5], W[2], W[30]]/2 - SB[W[4], W[5], W[3], W[1]]/2 + 
   2*SB[W[4], W[5], W[3], W[2]] + SB[W[4], W[5], W[3], W[3]] + 
   SB[W[4], W[5], W[3], W[4]] - SB[W[4], W[5], W[3], W[5]]/2 + 
   2*SB[W[4], W[5], W[3], W[13]] - SB[W[4], W[5], W[3], W[16]]/2 - 
   (3*SB[W[4], W[5], W[3], W[17]])/2 - (5*SB[W[4], W[5], W[3], W[18]])/2 - 
   SB[W[4], W[5], W[3], W[19]]/2 - SB[W[4], W[5], W[3], W[26]]/2 + 
   SB[W[4], W[5], W[3], W[27]]/2 - SB[W[4], W[5], W[3], W[28]]/2 - 
   SB[W[4], W[5], W[3], W[30]]/2 + 3*SB[W[4], W[5], W[5], W[1]] + 
   SB[W[4], W[5], W[5], W[2]] + SB[W[4], W[5], W[5], W[3]] - 
   4*SB[W[4], W[5], W[5], W[15]] - SB[W[4], W[5], W[5], W[19]] - 
   SB[W[4], W[5], W[5], W[28]] + SB[W[4], W[5], W[11], W[1]] - 
   SB[W[4], W[5], W[11], W[2]] - SB[W[4], W[5], W[11], W[3]] - 
   SB[W[4], W[5], W[11], W[4]] + SB[W[4], W[5], W[11], W[16]] + 
   SB[W[4], W[5], W[11], W[18]] - SB[W[4], W[5], W[11], W[27]] + 
   SB[W[4], W[5], W[11], W[30]] + SB[W[4], W[5], W[15], W[1]] - 
   SB[W[4], W[5], W[15], W[2]] - SB[W[4], W[5], W[15], W[3]] - 
   3*SB[W[4], W[5], W[15], W[5]] + 3*SB[W[4], W[5], W[15], W[17]] + 
   SB[W[4], W[5], W[15], W[20]] + SB[W[4], W[5], W[15], W[26]] - 
   SB[W[4], W[5], W[15], W[29]] + SB[W[4], W[5], W[19], W[1]]/2 - 
   2*SB[W[4], W[5], W[19], W[2]] - SB[W[4], W[5], W[19], W[3]] - 
   SB[W[4], W[5], W[19], W[4]] - (3*SB[W[4], W[5], W[19], W[5]])/2 + 
   4*SB[W[4], W[5], W[19], W[7]] + SB[W[4], W[5], W[19], W[16]]/2 + 
   (3*SB[W[4], W[5], W[19], W[17]])/2 - (3*SB[W[4], W[5], W[19], W[18]])/2 + 
   SB[W[4], W[5], W[19], W[19]]/2 + SB[W[4], W[5], W[19], W[26]]/2 - 
   SB[W[4], W[5], W[19], W[27]]/2 + SB[W[4], W[5], W[19], W[28]]/2 + 
   SB[W[4], W[5], W[19], W[30]]/2 - SB[W[4], W[5], W[28], W[1]]/2 - 
   SB[W[4], W[5], W[28], W[3]] - SB[W[4], W[5], W[28], W[5]]/2 + 
   SB[W[4], W[5], W[28], W[16]]/2 + SB[W[4], W[5], W[28], W[17]]/2 + 
   SB[W[4], W[5], W[28], W[18]]/2 + SB[W[4], W[5], W[28], W[19]]/2 + 
   (3*SB[W[4], W[5], W[28], W[26]])/2 + (3*SB[W[4], W[5], W[28], W[27]])/2 + 
   SB[W[4], W[5], W[28], W[28]]/2 + SB[W[4], W[5], W[28], W[30]]/2 - 
   (3*SB[W[4], W[11], W[1], W[1]])/2 - SB[W[4], W[11], W[1], W[2]] + 
   2*SB[W[4], W[11], W[1], W[3]] + (3*SB[W[4], W[11], W[1], W[5]])/2 + 
   4*SB[W[4], W[11], W[1], W[9]] - 4*SB[W[4], W[11], W[1], W[13]] - 
   (3*SB[W[4], W[11], W[1], W[16]])/2 - (3*SB[W[4], W[11], W[1], W[17]])/2 + 
   (5*SB[W[4], W[11], W[1], W[18]])/2 - SB[W[4], W[11], W[1], W[19]]/2 - 
   SB[W[4], W[11], W[1], W[26]]/2 - SB[W[4], W[11], W[1], W[27]]/2 - 
   SB[W[4], W[11], W[1], W[28]]/2 - (3*SB[W[4], W[11], W[1], W[30]])/2 + 
   (3*SB[W[4], W[11], W[2], W[1]])/2 + SB[W[4], W[11], W[2], W[2]] + 
   SB[W[4], W[11], W[2], W[3]] + 2*SB[W[4], W[11], W[2], W[4]] - 
   SB[W[4], W[11], W[2], W[5]]/2 - 4*SB[W[4], W[11], W[2], W[9]] - 
   SB[W[4], W[11], W[2], W[16]]/2 + (3*SB[W[4], W[11], W[2], W[17]])/2 - 
   (3*SB[W[4], W[11], W[2], W[18]])/2 - SB[W[4], W[11], W[2], W[19]]/2 + 
   SB[W[4], W[11], W[2], W[26]]/2 - SB[W[4], W[11], W[2], W[27]]/2 - 
   SB[W[4], W[11], W[2], W[28]]/2 - SB[W[4], W[11], W[2], W[30]]/2 - 
   (3*SB[W[4], W[11], W[3], W[1]])/2 + 3*SB[W[4], W[11], W[3], W[2]] + 
   SB[W[4], W[11], W[3], W[3]] + SB[W[4], W[11], W[3], W[4]] - 
   (3*SB[W[4], W[11], W[3], W[5]])/2 + 4*SB[W[4], W[11], W[3], W[13]] - 
   SB[W[4], W[11], W[3], W[16]]/2 - (3*SB[W[4], W[11], W[3], W[17]])/2 - 
   (7*SB[W[4], W[11], W[3], W[18]])/2 - SB[W[4], W[11], W[3], W[19]]/2 - 
   SB[W[4], W[11], W[3], W[26]]/2 + (3*SB[W[4], W[11], W[3], W[27]])/2 - 
   SB[W[4], W[11], W[3], W[28]]/2 - SB[W[4], W[11], W[3], W[30]]/2 + 
   SB[W[4], W[11], W[4], W[1]]/2 + 2*SB[W[4], W[11], W[4], W[2]] - 
   SB[W[4], W[11], W[4], W[3]] + SB[W[4], W[11], W[4], W[4]] - 
   (3*SB[W[4], W[11], W[4], W[5]])/2 - 4*SB[W[4], W[11], W[4], W[9]] + 
   4*SB[W[4], W[11], W[4], W[13]] + SB[W[4], W[11], W[4], W[16]]/2 + 
   (3*SB[W[4], W[11], W[4], W[17]])/2 - (7*SB[W[4], W[11], W[4], W[18]])/2 + 
   SB[W[4], W[11], W[4], W[19]]/2 + SB[W[4], W[11], W[4], W[26]]/2 + 
   (3*SB[W[4], W[11], W[4], W[27]])/2 + SB[W[4], W[11], W[4], W[28]]/2 + 
   SB[W[4], W[11], W[4], W[30]]/2 + SB[W[4], W[11], W[5], W[1]] - 
   SB[W[4], W[11], W[5], W[2]] - SB[W[4], W[11], W[5], W[3]] - 
   SB[W[4], W[11], W[5], W[4]] + SB[W[4], W[11], W[5], W[16]] + 
   SB[W[4], W[11], W[5], W[18]] - SB[W[4], W[11], W[5], W[27]] + 
   SB[W[4], W[11], W[5], W[30]] + SB[W[4], W[11], W[11], W[1]] - 
   SB[W[4], W[11], W[11], W[2]] - SB[W[4], W[11], W[11], W[3]] - 
   SB[W[4], W[11], W[11], W[4]] + SB[W[4], W[11], W[11], W[16]] + 
   SB[W[4], W[11], W[11], W[18]] - SB[W[4], W[11], W[11], W[27]] + 
   SB[W[4], W[11], W[11], W[30]] - (3*SB[W[4], W[11], W[16], W[1]])/2 - 
   SB[W[4], W[11], W[16], W[2]] - SB[W[4], W[11], W[16], W[3]] - 
   2*SB[W[4], W[11], W[16], W[4]] + SB[W[4], W[11], W[16], W[5]]/2 + 
   4*SB[W[4], W[11], W[16], W[9]] + SB[W[4], W[11], W[16], W[16]]/2 - 
   (3*SB[W[4], W[11], W[16], W[17]])/2 + (3*SB[W[4], W[11], W[16], W[18]])/
    2 + SB[W[4], W[11], W[16], W[19]]/2 - SB[W[4], W[11], W[16], W[26]]/2 + 
   SB[W[4], W[11], W[16], W[27]]/2 + SB[W[4], W[11], W[16], W[28]]/2 + 
   SB[W[4], W[11], W[16], W[30]]/2 + SB[W[4], W[11], W[18], W[1]]/2 - 
   2*SB[W[4], W[11], W[18], W[2]] + (3*SB[W[4], W[11], W[18], W[5]])/2 - 
   4*SB[W[4], W[11], W[18], W[13]] - SB[W[4], W[11], W[18], W[16]]/2 + 
   (3*SB[W[4], W[11], W[18], W[17]])/2 + (5*SB[W[4], W[11], W[18], W[18]])/
    2 + SB[W[4], W[11], W[18], W[19]]/2 + SB[W[4], W[11], W[18], W[26]]/2 - 
   SB[W[4], W[11], W[18], W[27]]/2 + SB[W[4], W[11], W[18], W[28]]/2 - 
   SB[W[4], W[11], W[18], W[30]]/2 + SB[W[4], W[11], W[27], W[1]]/2 + 
   SB[W[4], W[11], W[27], W[3]] + SB[W[4], W[11], W[27], W[5]]/2 - 
   SB[W[4], W[11], W[27], W[16]]/2 - SB[W[4], W[11], W[27], W[17]]/2 - 
   SB[W[4], W[11], W[27], W[18]]/2 - SB[W[4], W[11], W[27], W[19]]/2 - 
   (3*SB[W[4], W[11], W[27], W[26]])/2 - (3*SB[W[4], W[11], W[27], W[27]])/
    2 - SB[W[4], W[11], W[27], W[28]]/2 - SB[W[4], W[11], W[27], W[30]]/2 - 
   SB[W[4], W[11], W[30], W[1]]/2 - SB[W[4], W[11], W[30], W[3]] - 
   SB[W[4], W[11], W[30], W[5]]/2 + SB[W[4], W[11], W[30], W[16]]/2 + 
   SB[W[4], W[11], W[30], W[17]]/2 + SB[W[4], W[11], W[30], W[18]]/2 + 
   SB[W[4], W[11], W[30], W[19]]/2 + (3*SB[W[4], W[11], W[30], W[26]])/2 + 
   (3*SB[W[4], W[11], W[30], W[27]])/2 + SB[W[4], W[11], W[30], W[28]]/2 + 
   SB[W[4], W[11], W[30], W[30]]/2 + (3*SB[W[4], W[14], W[1], W[1]])/2 + 
   SB[W[4], W[14], W[1], W[2]] + SB[W[4], W[14], W[1], W[3]] + 
   2*SB[W[4], W[14], W[1], W[4]] - SB[W[4], W[14], W[1], W[5]]/2 - 
   4*SB[W[4], W[14], W[1], W[9]] - SB[W[4], W[14], W[1], W[16]]/2 + 
   (3*SB[W[4], W[14], W[1], W[17]])/2 - (3*SB[W[4], W[14], W[1], W[18]])/2 - 
   SB[W[4], W[14], W[1], W[19]]/2 + SB[W[4], W[14], W[1], W[26]]/2 - 
   SB[W[4], W[14], W[1], W[27]]/2 - SB[W[4], W[14], W[1], W[28]]/2 - 
   SB[W[4], W[14], W[1], W[30]]/2 - (3*SB[W[4], W[14], W[2], W[1]])/2 - 
   SB[W[4], W[14], W[2], W[2]] + SB[W[4], W[14], W[2], W[3]] - 
   SB[W[4], W[14], W[2], W[4]] - (3*SB[W[4], W[14], W[2], W[5]])/2 + 
   4*SB[W[4], W[14], W[2], W[7]] + 4*SB[W[4], W[14], W[2], W[9]] - 
   SB[W[4], W[14], W[2], W[16]]/2 - (3*SB[W[4], W[14], W[2], W[17]])/2 - 
   (3*SB[W[4], W[14], W[2], W[18]])/2 - SB[W[4], W[14], W[2], W[19]]/2 - 
   SB[W[4], W[14], W[2], W[26]]/2 - SB[W[4], W[14], W[2], W[27]]/2 - 
   SB[W[4], W[14], W[2], W[28]]/2 - SB[W[4], W[14], W[2], W[30]]/2 + 
   (3*SB[W[4], W[14], W[4], W[1]])/2 + SB[W[4], W[14], W[4], W[2]] - 
   SB[W[4], W[14], W[4], W[3]] + SB[W[4], W[14], W[4], W[4]] + 
   (3*SB[W[4], W[14], W[4], W[5]])/2 - 4*SB[W[4], W[14], W[4], W[7]] - 
   4*SB[W[4], W[14], W[4], W[9]] + SB[W[4], W[14], W[4], W[16]]/2 + 
   (3*SB[W[4], W[14], W[4], W[17]])/2 + (3*SB[W[4], W[14], W[4], W[18]])/2 + 
   SB[W[4], W[14], W[4], W[19]]/2 + SB[W[4], W[14], W[4], W[26]]/2 + 
   SB[W[4], W[14], W[4], W[27]]/2 + SB[W[4], W[14], W[4], W[28]]/2 + 
   SB[W[4], W[14], W[4], W[30]]/2 + SB[W[4], W[14], W[5], W[1]]/2 - 
   2*SB[W[4], W[14], W[5], W[2]] - SB[W[4], W[14], W[5], W[3]] - 
   SB[W[4], W[14], W[5], W[4]] - (3*SB[W[4], W[14], W[5], W[5]])/2 + 
   4*SB[W[4], W[14], W[5], W[7]] + SB[W[4], W[14], W[5], W[16]]/2 + 
   (3*SB[W[4], W[14], W[5], W[17]])/2 - (3*SB[W[4], W[14], W[5], W[18]])/2 + 
   SB[W[4], W[14], W[5], W[19]]/2 + SB[W[4], W[14], W[5], W[26]]/2 - 
   SB[W[4], W[14], W[5], W[27]]/2 + SB[W[4], W[14], W[5], W[28]]/2 + 
   SB[W[4], W[14], W[5], W[30]]/2 - (3*SB[W[4], W[14], W[16], W[1]])/2 - 
   SB[W[4], W[14], W[16], W[2]] - SB[W[4], W[14], W[16], W[3]] - 
   2*SB[W[4], W[14], W[16], W[4]] + SB[W[4], W[14], W[16], W[5]]/2 + 
   4*SB[W[4], W[14], W[16], W[9]] + SB[W[4], W[14], W[16], W[16]]/2 - 
   (3*SB[W[4], W[14], W[16], W[17]])/2 + (3*SB[W[4], W[14], W[16], W[18]])/
    2 + SB[W[4], W[14], W[16], W[19]]/2 - SB[W[4], W[14], W[16], W[26]]/2 + 
   SB[W[4], W[14], W[16], W[27]]/2 + SB[W[4], W[14], W[16], W[28]]/2 + 
   SB[W[4], W[14], W[16], W[30]]/2 - SB[W[4], W[14], W[19], W[1]]/2 + 
   2*SB[W[4], W[14], W[19], W[2]] + SB[W[4], W[14], W[19], W[3]] + 
   SB[W[4], W[14], W[19], W[4]] + (3*SB[W[4], W[14], W[19], W[5]])/2 - 
   4*SB[W[4], W[14], W[19], W[7]] - SB[W[4], W[14], W[19], W[16]]/2 - 
   (3*SB[W[4], W[14], W[19], W[17]])/2 + (3*SB[W[4], W[14], W[19], W[18]])/
    2 - SB[W[4], W[14], W[19], W[19]]/2 - SB[W[4], W[14], W[19], W[26]]/2 + 
   SB[W[4], W[14], W[19], W[27]]/2 - SB[W[4], W[14], W[19], W[28]]/2 - 
   SB[W[4], W[14], W[19], W[30]]/2 + SB[W[4], W[14], W[28], W[1]]/2 + 
   SB[W[4], W[14], W[28], W[3]] + SB[W[4], W[14], W[28], W[5]]/2 - 
   SB[W[4], W[14], W[28], W[16]]/2 - SB[W[4], W[14], W[28], W[17]]/2 - 
   SB[W[4], W[14], W[28], W[18]]/2 - SB[W[4], W[14], W[28], W[19]]/2 - 
   (3*SB[W[4], W[14], W[28], W[26]])/2 - (3*SB[W[4], W[14], W[28], W[27]])/
    2 - SB[W[4], W[14], W[28], W[28]]/2 - SB[W[4], W[14], W[28], W[30]]/2 - 
   SB[W[4], W[14], W[30], W[1]]/2 - SB[W[4], W[14], W[30], W[3]] - 
   SB[W[4], W[14], W[30], W[5]]/2 + SB[W[4], W[14], W[30], W[16]]/2 + 
   SB[W[4], W[14], W[30], W[17]]/2 + SB[W[4], W[14], W[30], W[18]]/2 + 
   SB[W[4], W[14], W[30], W[19]]/2 + (3*SB[W[4], W[14], W[30], W[26]])/2 + 
   (3*SB[W[4], W[14], W[30], W[27]])/2 + SB[W[4], W[14], W[30], W[28]]/2 + 
   SB[W[4], W[14], W[30], W[30]]/2 + 3*SB[W[5], W[1], W[1], W[2]] - 
   3*SB[W[5], W[1], W[1], W[3]] - 3*SB[W[5], W[1], W[1], W[4]] + 
   2*SB[W[5], W[1], W[1], W[5]] + SB[W[5], W[1], W[1], W[20]] - 
   SB[W[5], W[1], W[1], W[29]] + (7*SB[W[5], W[1], W[2], W[1]])/2 - 
   SB[W[5], W[1], W[2], W[2]] - SB[W[5], W[1], W[2], W[4]] - 
   (5*SB[W[5], W[1], W[2], W[5]])/2 + 2*SB[W[5], W[1], W[2], W[13]] - 
   2*SB[W[5], W[1], W[2], W[15]] + SB[W[5], W[1], W[2], W[16]]/2 + 
   (5*SB[W[5], W[1], W[2], W[17]])/2 - (3*SB[W[5], W[1], W[2], W[18]])/2 + 
   SB[W[5], W[1], W[2], W[19]]/2 - SB[W[5], W[1], W[2], W[20]] - 
   SB[W[5], W[1], W[2], W[26]]/2 - SB[W[5], W[1], W[2], W[27]]/2 + 
   SB[W[5], W[1], W[2], W[28]]/2 + SB[W[5], W[1], W[2], W[29]] + 
   SB[W[5], W[1], W[2], W[30]]/2 - (5*SB[W[5], W[1], W[3], W[1]])/2 - 
   2*SB[W[5], W[1], W[3], W[2]] - SB[W[5], W[1], W[3], W[3]] - 
   2*SB[W[5], W[1], W[3], W[4]] - (5*SB[W[5], W[1], W[3], W[5]])/2 + 
   2*SB[W[5], W[1], W[3], W[13]] + 2*SB[W[5], W[1], W[3], W[15]] + 
   SB[W[5], W[1], W[3], W[16]]/2 + (5*SB[W[5], W[1], W[3], W[17]])/2 + 
   (5*SB[W[5], W[1], W[3], W[18]])/2 + SB[W[5], W[1], W[3], W[19]]/2 - 
   SB[W[5], W[1], W[3], W[26]]/2 - SB[W[5], W[1], W[3], W[27]]/2 + 
   SB[W[5], W[1], W[3], W[28]]/2 + SB[W[5], W[1], W[3], W[30]]/2 - 
   (5*SB[W[5], W[1], W[4], W[1]])/2 - SB[W[5], W[1], W[4], W[2]] - 
   SB[W[5], W[1], W[4], W[4]] + (7*SB[W[5], W[1], W[4], W[5]])/2 - 
   2*SB[W[5], W[1], W[4], W[13]] + 2*SB[W[5], W[1], W[4], W[15]] + 
   SB[W[5], W[1], W[4], W[16]]/2 - (3*SB[W[5], W[1], W[4], W[17]])/2 + 
   (5*SB[W[5], W[1], W[4], W[18]])/2 + SB[W[5], W[1], W[4], W[19]]/2 - 
   SB[W[5], W[1], W[4], W[20]] - SB[W[5], W[1], W[4], W[26]]/2 - 
   SB[W[5], W[1], W[4], W[27]]/2 + SB[W[5], W[1], W[4], W[28]]/2 + 
   SB[W[5], W[1], W[4], W[29]] + SB[W[5], W[1], W[4], W[30]]/2 + 
   2*SB[W[5], W[1], W[5], W[1]] - 3*SB[W[5], W[1], W[5], W[2]] - 
   3*SB[W[5], W[1], W[5], W[3]] + 3*SB[W[5], W[1], W[5], W[4]] + 
   SB[W[5], W[1], W[5], W[20]] - SB[W[5], W[1], W[5], W[29]] - 
   SB[W[5], W[1], W[11], W[1]] + SB[W[5], W[1], W[11], W[2]] + 
   SB[W[5], W[1], W[11], W[3]] + SB[W[5], W[1], W[11], W[4]] - 
   SB[W[5], W[1], W[11], W[16]] - SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[11], W[27]] - SB[W[5], W[1], W[11], W[30]] + 
   SB[W[5], W[1], W[12], W[2]] + SB[W[5], W[1], W[12], W[3]] + 
   SB[W[5], W[1], W[12], W[4]] - SB[W[5], W[1], W[12], W[5]] - 
   SB[W[5], W[1], W[12], W[17]] - SB[W[5], W[1], W[12], W[19]] + 
   SB[W[5], W[1], W[12], W[26]] - SB[W[5], W[1], W[12], W[28]] + 
   2*SB[W[5], W[1], W[13], W[2]] + 2*SB[W[5], W[1], W[13], W[3]] + 
   2*SB[W[5], W[1], W[13], W[4]] - 2*SB[W[5], W[1], W[13], W[15]] - 
   4*SB[W[5], W[1], W[13], W[18]] + 2*SB[W[5], W[1], W[15], W[2]] + 
   2*SB[W[5], W[1], W[15], W[3]] + 2*SB[W[5], W[1], W[15], W[4]] - 
   2*SB[W[5], W[1], W[15], W[13]] - 4*SB[W[5], W[1], W[15], W[17]] + 
   SB[W[5], W[1], W[20], W[1]]/2 - 2*SB[W[5], W[1], W[20], W[2]] + 
   SB[W[5], W[1], W[20], W[3]] - 2*SB[W[5], W[1], W[20], W[4]] + 
   SB[W[5], W[1], W[20], W[5]]/2 - SB[W[5], W[1], W[20], W[16]]/2 + 
   (3*SB[W[5], W[1], W[20], W[17]])/2 + (3*SB[W[5], W[1], W[20], W[18]])/2 - 
   SB[W[5], W[1], W[20], W[19]]/2 + SB[W[5], W[1], W[20], W[26]]/2 + 
   SB[W[5], W[1], W[20], W[27]]/2 - SB[W[5], W[1], W[20], W[28]]/2 - 
   SB[W[5], W[1], W[20], W[30]]/2 - SB[W[5], W[1], W[29], W[1]]/2 - 
   SB[W[5], W[1], W[29], W[3]] - SB[W[5], W[1], W[29], W[5]]/2 + 
   SB[W[5], W[1], W[29], W[16]]/2 + SB[W[5], W[1], W[29], W[17]]/2 + 
   SB[W[5], W[1], W[29], W[18]]/2 + SB[W[5], W[1], W[29], W[19]]/2 + 
   (3*SB[W[5], W[1], W[29], W[26]])/2 + (3*SB[W[5], W[1], W[29], W[27]])/2 + 
   SB[W[5], W[1], W[29], W[28]]/2 + SB[W[5], W[1], W[29], W[30]]/2 + 
   (7*SB[W[5], W[2], W[1], W[1]])/2 - SB[W[5], W[2], W[1], W[2]] - 
   SB[W[5], W[2], W[1], W[4]] - (5*SB[W[5], W[2], W[1], W[5]])/2 + 
   2*SB[W[5], W[2], W[1], W[13]] - 2*SB[W[5], W[2], W[1], W[15]] + 
   SB[W[5], W[2], W[1], W[16]]/2 + (5*SB[W[5], W[2], W[1], W[17]])/2 - 
   (3*SB[W[5], W[2], W[1], W[18]])/2 + SB[W[5], W[2], W[1], W[19]]/2 - 
   SB[W[5], W[2], W[1], W[20]] - SB[W[5], W[2], W[1], W[26]]/2 - 
   SB[W[5], W[2], W[1], W[27]]/2 + SB[W[5], W[2], W[1], W[28]]/2 + 
   SB[W[5], W[2], W[1], W[29]] + SB[W[5], W[2], W[1], W[30]]/2 + 
   SB[W[5], W[2], W[3], W[1]] + SB[W[5], W[2], W[3], W[4]] + 
   SB[W[5], W[2], W[3], W[5]] - 2*SB[W[5], W[2], W[3], W[13]] - 
   SB[W[5], W[2], W[3], W[17]] + SB[W[5], W[2], W[3], W[26]] - 
   (3*SB[W[5], W[2], W[4], W[1]])/2 + SB[W[5], W[2], W[4], W[2]] + 
   SB[W[5], W[2], W[4], W[4]] + (3*SB[W[5], W[2], W[4], W[5]])/2 - 
   4*SB[W[5], W[2], W[4], W[7]] + 2*SB[W[5], W[2], W[4], W[15]] - 
   SB[W[5], W[2], W[4], W[16]]/2 - (3*SB[W[5], W[2], W[4], W[17]])/2 + 
   (3*SB[W[5], W[2], W[4], W[18]])/2 + SB[W[5], W[2], W[4], W[19]]/2 - 
   SB[W[5], W[2], W[4], W[26]]/2 + SB[W[5], W[2], W[4], W[27]]/2 + 
   SB[W[5], W[2], W[4], W[28]]/2 - SB[W[5], W[2], W[4], W[30]]/2 - 
   (3*SB[W[5], W[2], W[5], W[1]])/2 - SB[W[5], W[2], W[5], W[2]] + 
   SB[W[5], W[2], W[5], W[3]] - SB[W[5], W[2], W[5], W[4]] - 
   (3*SB[W[5], W[2], W[5], W[5]])/2 + 4*SB[W[5], W[2], W[5], W[7]] - 
   SB[W[5], W[2], W[5], W[16]]/2 + (5*SB[W[5], W[2], W[5], W[17]])/2 - 
   (3*SB[W[5], W[2], W[5], W[18]])/2 - SB[W[5], W[2], W[5], W[19]]/2 - 
   SB[W[5], W[2], W[5], W[26]]/2 - SB[W[5], W[2], W[5], W[27]]/2 - 
   SB[W[5], W[2], W[5], W[28]]/2 - SB[W[5], W[2], W[5], W[30]]/2 - 
   3*SB[W[5], W[2], W[15], W[1]] + SB[W[5], W[2], W[15], W[2]] - 
   SB[W[5], W[2], W[15], W[3]] + 2*SB[W[5], W[2], W[15], W[4]] + 
   SB[W[5], W[2], W[15], W[5]] + 4*SB[W[5], W[2], W[15], W[15]] - 
   5*SB[W[5], W[2], W[15], W[17]] + SB[W[5], W[2], W[15], W[20]] + 
   SB[W[5], W[2], W[15], W[26]] - SB[W[5], W[2], W[15], W[29]] + 
   (3*SB[W[5], W[2], W[17], W[1]])/2 - 2*SB[W[5], W[2], W[17], W[4]] + 
   SB[W[5], W[2], W[17], W[5]]/2 - 4*SB[W[5], W[2], W[17], W[15]] + 
   SB[W[5], W[2], W[17], W[16]]/2 + (5*SB[W[5], W[2], W[17], W[17]])/2 + 
   (3*SB[W[5], W[2], W[17], W[18]])/2 - SB[W[5], W[2], W[17], W[19]]/2 - 
   SB[W[5], W[2], W[17], W[26]]/2 + SB[W[5], W[2], W[17], W[27]]/2 - 
   SB[W[5], W[2], W[17], W[28]]/2 + SB[W[5], W[2], W[17], W[30]]/2 + 
   SB[W[5], W[2], W[26], W[1]]/2 + SB[W[5], W[2], W[26], W[3]] + 
   SB[W[5], W[2], W[26], W[5]]/2 - SB[W[5], W[2], W[26], W[16]]/2 - 
   SB[W[5], W[2], W[26], W[17]]/2 - SB[W[5], W[2], W[26], W[18]]/2 - 
   SB[W[5], W[2], W[26], W[19]]/2 - (3*SB[W[5], W[2], W[26], W[26]])/2 - 
   (3*SB[W[5], W[2], W[26], W[27]])/2 - SB[W[5], W[2], W[26], W[28]]/2 - 
   SB[W[5], W[2], W[26], W[30]]/2 - (5*SB[W[5], W[3], W[1], W[1]])/2 + 
   SB[W[5], W[3], W[1], W[3]] - (5*SB[W[5], W[3], W[1], W[5]])/2 + 
   2*SB[W[5], W[3], W[1], W[13]] + SB[W[5], W[3], W[1], W[16]]/2 + 
   (5*SB[W[5], W[3], W[1], W[17]])/2 - (3*SB[W[5], W[3], W[1], W[18]])/2 + 
   SB[W[5], W[3], W[1], W[19]]/2 - SB[W[5], W[3], W[1], W[26]]/2 - 
   SB[W[5], W[3], W[1], W[27]]/2 + SB[W[5], W[3], W[1], W[28]]/2 + 
   SB[W[5], W[3], W[1], W[30]]/2 + SB[W[5], W[3], W[2], W[1]] + 
   SB[W[5], W[3], W[2], W[4]] + SB[W[5], W[3], W[2], W[5]] - 
   2*SB[W[5], W[3], W[2], W[13]] - SB[W[5], W[3], W[2], W[17]] + 
   SB[W[5], W[3], W[2], W[26]] + 2*SB[W[5], W[3], W[3], W[1]] + 
   2*SB[W[5], W[3], W[3], W[4]] + 2*SB[W[5], W[3], W[3], W[5]] - 
   4*SB[W[5], W[3], W[3], W[13]] - 2*SB[W[5], W[3], W[3], W[17]] + 
   2*SB[W[5], W[3], W[3], W[26]] - SB[W[5], W[3], W[4], W[1]]/2 + 
   2*SB[W[5], W[3], W[4], W[2]] + SB[W[5], W[3], W[4], W[3]] + 
   SB[W[5], W[3], W[4], W[4]] - SB[W[5], W[3], W[4], W[5]]/2 + 
   2*SB[W[5], W[3], W[4], W[13]] - SB[W[5], W[3], W[4], W[16]]/2 - 
   (3*SB[W[5], W[3], W[4], W[17]])/2 - (5*SB[W[5], W[3], W[4], W[18]])/2 - 
   SB[W[5], W[3], W[4], W[19]]/2 - SB[W[5], W[3], W[4], W[26]]/2 + 
   SB[W[5], W[3], W[4], W[27]]/2 - SB[W[5], W[3], W[4], W[28]]/2 - 
   SB[W[5], W[3], W[4], W[30]]/2 - (3*SB[W[5], W[3], W[5], W[1]])/2 + 
   SB[W[5], W[3], W[5], W[2]] + 3*SB[W[5], W[3], W[5], W[3]] + 
   SB[W[5], W[3], W[5], W[4]] - (3*SB[W[5], W[3], W[5], W[5]])/2 - 
   2*SB[W[5], W[3], W[5], W[15]] - SB[W[5], W[3], W[5], W[16]]/2 + 
   (5*SB[W[5], W[3], W[5], W[17]])/2 - (3*SB[W[5], W[3], W[5], W[18]])/2 - 
   SB[W[5], W[3], W[5], W[19]]/2 - SB[W[5], W[3], W[5], W[26]]/2 - 
   SB[W[5], W[3], W[5], W[27]]/2 - SB[W[5], W[3], W[5], W[28]]/2 - 
   SB[W[5], W[3], W[5], W[30]]/2 - SB[W[5], W[3], W[12], W[2]] - 
   SB[W[5], W[3], W[12], W[3]] - SB[W[5], W[3], W[12], W[4]] + 
   SB[W[5], W[3], W[12], W[5]] + SB[W[5], W[3], W[12], W[17]] + 
   SB[W[5], W[3], W[12], W[19]] - SB[W[5], W[3], W[12], W[26]] + 
   SB[W[5], W[3], W[12], W[28]] - 2*SB[W[5], W[3], W[13], W[2]] - 
   2*SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[4]] + 
   2*SB[W[5], W[3], W[13], W[15]] + 4*SB[W[5], W[3], W[13], W[18]] - 
   2*SB[W[5], W[3], W[15], W[3]] + 2*SB[W[5], W[3], W[15], W[13]] + 
   4*SB[W[5], W[3], W[15], W[15]] - 4*SB[W[5], W[3], W[15], W[17]] + 
   (3*SB[W[5], W[3], W[17], W[1]])/2 - 2*SB[W[5], W[3], W[17], W[4]] + 
   SB[W[5], W[3], W[17], W[5]]/2 - 4*SB[W[5], W[3], W[17], W[15]] + 
   SB[W[5], W[3], W[17], W[16]]/2 + (5*SB[W[5], W[3], W[17], W[17]])/2 + 
   (3*SB[W[5], W[3], W[17], W[18]])/2 - SB[W[5], W[3], W[17], W[19]]/2 - 
   SB[W[5], W[3], W[17], W[26]]/2 + SB[W[5], W[3], W[17], W[27]]/2 - 
   SB[W[5], W[3], W[17], W[28]]/2 + SB[W[5], W[3], W[17], W[30]]/2 + 
   SB[W[5], W[3], W[26], W[1]]/2 + SB[W[5], W[3], W[26], W[3]] + 
   SB[W[5], W[3], W[26], W[5]]/2 - SB[W[5], W[3], W[26], W[16]]/2 - 
   SB[W[5], W[3], W[26], W[17]]/2 - SB[W[5], W[3], W[26], W[18]]/2 - 
   SB[W[5], W[3], W[26], W[19]]/2 - (3*SB[W[5], W[3], W[26], W[26]])/2 - 
   (3*SB[W[5], W[3], W[26], W[27]])/2 - SB[W[5], W[3], W[26], W[28]]/2 - 
   SB[W[5], W[3], W[26], W[30]]/2 - (7*SB[W[5], W[4], W[1], W[1]])/2 + 
   SB[W[5], W[4], W[1], W[3]] + (7*SB[W[5], W[4], W[1], W[5]])/2 - 
   2*SB[W[5], W[4], W[1], W[13]] + 2*SB[W[5], W[4], W[1], W[15]] - 
   SB[W[5], W[4], W[1], W[16]]/2 - (3*SB[W[5], W[4], W[1], W[17]])/2 + 
   (3*SB[W[5], W[4], W[1], W[18]])/2 + SB[W[5], W[4], W[1], W[19]]/2 - 
   SB[W[5], W[4], W[1], W[20]] - SB[W[5], W[4], W[1], W[26]]/2 + 
   SB[W[5], W[4], W[1], W[27]]/2 + SB[W[5], W[4], W[1], W[28]]/2 + 
   SB[W[5], W[4], W[1], W[29]] - SB[W[5], W[4], W[1], W[30]]/2 - 
   (3*SB[W[5], W[4], W[2], W[1]])/2 + SB[W[5], W[4], W[2], W[2]] + 
   SB[W[5], W[4], W[2], W[4]] + (3*SB[W[5], W[4], W[2], W[5]])/2 - 
   4*SB[W[5], W[4], W[2], W[7]] + 2*SB[W[5], W[4], W[2], W[15]] - 
   SB[W[5], W[4], W[2], W[16]]/2 - (3*SB[W[5], W[4], W[2], W[17]])/2 + 
   (3*SB[W[5], W[4], W[2], W[18]])/2 + SB[W[5], W[4], W[2], W[19]]/2 - 
   SB[W[5], W[4], W[2], W[26]]/2 + SB[W[5], W[4], W[2], W[27]]/2 + 
   SB[W[5], W[4], W[2], W[28]]/2 - SB[W[5], W[4], W[2], W[30]]/2 - 
   SB[W[5], W[4], W[3], W[1]]/2 + 2*SB[W[5], W[4], W[3], W[2]] + 
   SB[W[5], W[4], W[3], W[3]] + SB[W[5], W[4], W[3], W[4]] - 
   SB[W[5], W[4], W[3], W[5]]/2 + 2*SB[W[5], W[4], W[3], W[13]] - 
   SB[W[5], W[4], W[3], W[16]]/2 - (3*SB[W[5], W[4], W[3], W[17]])/2 - 
   (5*SB[W[5], W[4], W[3], W[18]])/2 - SB[W[5], W[4], W[3], W[19]]/2 - 
   SB[W[5], W[4], W[3], W[26]]/2 + SB[W[5], W[4], W[3], W[27]]/2 - 
   SB[W[5], W[4], W[3], W[28]]/2 - SB[W[5], W[4], W[3], W[30]]/2 + 
   3*SB[W[5], W[4], W[5], W[1]] + SB[W[5], W[4], W[5], W[2]] + 
   SB[W[5], W[4], W[5], W[3]] - 4*SB[W[5], W[4], W[5], W[15]] - 
   SB[W[5], W[4], W[5], W[19]] - SB[W[5], W[4], W[5], W[28]] + 
   SB[W[5], W[4], W[11], W[1]] - SB[W[5], W[4], W[11], W[2]] - 
   SB[W[5], W[4], W[11], W[3]] - SB[W[5], W[4], W[11], W[4]] + 
   SB[W[5], W[4], W[11], W[16]] + SB[W[5], W[4], W[11], W[18]] - 
   SB[W[5], W[4], W[11], W[27]] + SB[W[5], W[4], W[11], W[30]] + 
   SB[W[5], W[4], W[15], W[1]] - SB[W[5], W[4], W[15], W[2]] - 
   SB[W[5], W[4], W[15], W[3]] - 3*SB[W[5], W[4], W[15], W[5]] + 
   3*SB[W[5], W[4], W[15], W[17]] + SB[W[5], W[4], W[15], W[20]] + 
   SB[W[5], W[4], W[15], W[26]] - SB[W[5], W[4], W[15], W[29]] + 
   SB[W[5], W[4], W[19], W[1]]/2 - 2*SB[W[5], W[4], W[19], W[2]] - 
   SB[W[5], W[4], W[19], W[3]] - SB[W[5], W[4], W[19], W[4]] - 
   (3*SB[W[5], W[4], W[19], W[5]])/2 + 4*SB[W[5], W[4], W[19], W[7]] + 
   SB[W[5], W[4], W[19], W[16]]/2 + (3*SB[W[5], W[4], W[19], W[17]])/2 - 
   (3*SB[W[5], W[4], W[19], W[18]])/2 + SB[W[5], W[4], W[19], W[19]]/2 + 
   SB[W[5], W[4], W[19], W[26]]/2 - SB[W[5], W[4], W[19], W[27]]/2 + 
   SB[W[5], W[4], W[19], W[28]]/2 + SB[W[5], W[4], W[19], W[30]]/2 - 
   SB[W[5], W[4], W[28], W[1]]/2 - SB[W[5], W[4], W[28], W[3]] - 
   SB[W[5], W[4], W[28], W[5]]/2 + SB[W[5], W[4], W[28], W[16]]/2 + 
   SB[W[5], W[4], W[28], W[17]]/2 + SB[W[5], W[4], W[28], W[18]]/2 + 
   SB[W[5], W[4], W[28], W[19]]/2 + (3*SB[W[5], W[4], W[28], W[26]])/2 + 
   (3*SB[W[5], W[4], W[28], W[27]])/2 + SB[W[5], W[4], W[28], W[28]]/2 + 
   SB[W[5], W[4], W[28], W[30]]/2 + 2*SB[W[5], W[5], W[1], W[1]] - 
   3*SB[W[5], W[5], W[1], W[2]] - 3*SB[W[5], W[5], W[1], W[3]] + 
   3*SB[W[5], W[5], W[1], W[4]] + SB[W[5], W[5], W[1], W[20]] - 
   SB[W[5], W[5], W[1], W[29]] - 3*SB[W[5], W[5], W[2], W[1]] + 
   SB[W[5], W[5], W[2], W[4]] - SB[W[5], W[5], W[2], W[5]] + 
   4*SB[W[5], W[5], W[2], W[15]] - SB[W[5], W[5], W[2], W[17]] + 
   SB[W[5], W[5], W[2], W[26]] - 3*SB[W[5], W[5], W[3], W[1]] + 
   SB[W[5], W[5], W[3], W[4]] - SB[W[5], W[5], W[3], W[5]] + 
   4*SB[W[5], W[5], W[3], W[15]] - SB[W[5], W[5], W[3], W[17]] + 
   SB[W[5], W[5], W[3], W[26]] + 3*SB[W[5], W[5], W[4], W[1]] + 
   SB[W[5], W[5], W[4], W[2]] + SB[W[5], W[5], W[4], W[3]] - 
   4*SB[W[5], W[5], W[4], W[15]] - SB[W[5], W[5], W[4], W[19]] - 
   SB[W[5], W[5], W[4], W[28]] - SB[W[5], W[5], W[12], W[2]] - 
   SB[W[5], W[5], W[12], W[3]] - SB[W[5], W[5], W[12], W[4]] + 
   SB[W[5], W[5], W[12], W[5]] + SB[W[5], W[5], W[12], W[17]] + 
   SB[W[5], W[5], W[12], W[19]] - SB[W[5], W[5], W[12], W[26]] + 
   SB[W[5], W[5], W[12], W[28]] + SB[W[5], W[5], W[15], W[1]] + 
   3*SB[W[5], W[5], W[15], W[2]] + 3*SB[W[5], W[5], W[15], W[3]] - 
   4*SB[W[5], W[5], W[15], W[4]] + SB[W[5], W[5], W[15], W[5]] - 
   4*SB[W[5], W[5], W[15], W[15]] + SB[W[5], W[5], W[15], W[17]] - 
   SB[W[5], W[5], W[15], W[20]] - SB[W[5], W[5], W[15], W[26]] + 
   SB[W[5], W[5], W[15], W[29]] + SB[W[5], W[12], W[1], W[2]] + 
   SB[W[5], W[12], W[1], W[3]] + SB[W[5], W[12], W[1], W[4]] - 
   SB[W[5], W[12], W[1], W[5]] - SB[W[5], W[12], W[1], W[17]] - 
   SB[W[5], W[12], W[1], W[19]] + SB[W[5], W[12], W[1], W[26]] - 
   SB[W[5], W[12], W[1], W[28]] + (3*SB[W[5], W[12], W[2], W[1]])/2 - 
   SB[W[5], W[12], W[2], W[2]] + SB[W[5], W[12], W[2], W[3]] - 
   2*SB[W[5], W[12], W[2], W[4]] - SB[W[5], W[12], W[2], W[5]]/2 + 
   4*SB[W[5], W[12], W[2], W[7]] - 4*SB[W[5], W[12], W[2], W[15]] - 
   SB[W[5], W[12], W[2], W[16]]/2 + (7*SB[W[5], W[12], W[2], W[17]])/2 - 
   (3*SB[W[5], W[12], W[2], W[18]])/2 - SB[W[5], W[12], W[2], W[19]]/2 - 
   (3*SB[W[5], W[12], W[2], W[26]])/2 - SB[W[5], W[12], W[2], W[27]]/2 - 
   SB[W[5], W[12], W[2], W[28]]/2 - SB[W[5], W[12], W[2], W[30]]/2 + 
   (3*SB[W[5], W[12], W[3], W[1]])/2 - SB[W[5], W[12], W[3], W[2]] - 
   SB[W[5], W[12], W[3], W[3]] - 3*SB[W[5], W[12], W[3], W[4]] + 
   (3*SB[W[5], W[12], W[3], W[5]])/2 - 4*SB[W[5], W[12], W[3], W[15]] + 
   SB[W[5], W[12], W[3], W[16]]/2 + (7*SB[W[5], W[12], W[3], W[17]])/2 + 
   (3*SB[W[5], W[12], W[3], W[18]])/2 + SB[W[5], W[12], W[3], W[19]]/2 - 
   (3*SB[W[5], W[12], W[3], W[26]])/2 + SB[W[5], W[12], W[3], W[27]]/2 + 
   SB[W[5], W[12], W[3], W[28]]/2 + SB[W[5], W[12], W[3], W[30]]/2 + 
   SB[W[5], W[12], W[4], W[1]]/2 - 2*SB[W[5], W[12], W[4], W[2]] - 
   SB[W[5], W[12], W[4], W[3]] - SB[W[5], W[12], W[4], W[4]] - 
   (3*SB[W[5], W[12], W[4], W[5]])/2 + 4*SB[W[5], W[12], W[4], W[7]] + 
   SB[W[5], W[12], W[4], W[16]]/2 + (3*SB[W[5], W[12], W[4], W[17]])/2 - 
   (3*SB[W[5], W[12], W[4], W[18]])/2 + SB[W[5], W[12], W[4], W[19]]/2 + 
   SB[W[5], W[12], W[4], W[26]]/2 - SB[W[5], W[12], W[4], W[27]]/2 + 
   SB[W[5], W[12], W[4], W[28]]/2 + SB[W[5], W[12], W[4], W[30]]/2 - 
   (3*SB[W[5], W[12], W[5], W[1]])/2 - 2*SB[W[5], W[12], W[5], W[3]] + 
   SB[W[5], W[12], W[5], W[4]] + (3*SB[W[5], W[12], W[5], W[5]])/2 - 
   4*SB[W[5], W[12], W[5], W[7]] + 4*SB[W[5], W[12], W[5], W[15]] + 
   SB[W[5], W[12], W[5], W[16]]/2 - (5*SB[W[5], W[12], W[5], W[17]])/2 + 
   (3*SB[W[5], W[12], W[5], W[18]])/2 + (3*SB[W[5], W[12], W[5], W[19]])/2 + 
   SB[W[5], W[12], W[5], W[26]]/2 + SB[W[5], W[12], W[5], W[27]]/2 + 
   (3*SB[W[5], W[12], W[5], W[28]])/2 + SB[W[5], W[12], W[5], W[30]]/2 + 
   SB[W[5], W[12], W[12], W[2]] + SB[W[5], W[12], W[12], W[3]] + 
   SB[W[5], W[12], W[12], W[4]] - SB[W[5], W[12], W[12], W[5]] - 
   SB[W[5], W[12], W[12], W[17]] - SB[W[5], W[12], W[12], W[19]] + 
   SB[W[5], W[12], W[12], W[26]] - SB[W[5], W[12], W[12], W[28]] - 
   (3*SB[W[5], W[12], W[17], W[1]])/2 + 2*SB[W[5], W[12], W[17], W[4]] - 
   SB[W[5], W[12], W[17], W[5]]/2 + 4*SB[W[5], W[12], W[17], W[15]] - 
   SB[W[5], W[12], W[17], W[16]]/2 - (5*SB[W[5], W[12], W[17], W[17]])/2 - 
   (3*SB[W[5], W[12], W[17], W[18]])/2 + SB[W[5], W[12], W[17], W[19]]/2 + 
   SB[W[5], W[12], W[17], W[26]]/2 - SB[W[5], W[12], W[17], W[27]]/2 + 
   SB[W[5], W[12], W[17], W[28]]/2 - SB[W[5], W[12], W[17], W[30]]/2 - 
   SB[W[5], W[12], W[19], W[1]]/2 + 2*SB[W[5], W[12], W[19], W[2]] + 
   SB[W[5], W[12], W[19], W[3]] + SB[W[5], W[12], W[19], W[4]] + 
   (3*SB[W[5], W[12], W[19], W[5]])/2 - 4*SB[W[5], W[12], W[19], W[7]] - 
   SB[W[5], W[12], W[19], W[16]]/2 - (3*SB[W[5], W[12], W[19], W[17]])/2 + 
   (3*SB[W[5], W[12], W[19], W[18]])/2 - SB[W[5], W[12], W[19], W[19]]/2 - 
   SB[W[5], W[12], W[19], W[26]]/2 + SB[W[5], W[12], W[19], W[27]]/2 - 
   SB[W[5], W[12], W[19], W[28]]/2 - SB[W[5], W[12], W[19], W[30]]/2 - 
   SB[W[5], W[12], W[26], W[1]]/2 - SB[W[5], W[12], W[26], W[3]] - 
   SB[W[5], W[12], W[26], W[5]]/2 + SB[W[5], W[12], W[26], W[16]]/2 + 
   SB[W[5], W[12], W[26], W[17]]/2 + SB[W[5], W[12], W[26], W[18]]/2 + 
   SB[W[5], W[12], W[26], W[19]]/2 + (3*SB[W[5], W[12], W[26], W[26]])/2 + 
   (3*SB[W[5], W[12], W[26], W[27]])/2 + SB[W[5], W[12], W[26], W[28]]/2 + 
   SB[W[5], W[12], W[26], W[30]]/2 + SB[W[5], W[12], W[28], W[1]]/2 + 
   SB[W[5], W[12], W[28], W[3]] + SB[W[5], W[12], W[28], W[5]]/2 - 
   SB[W[5], W[12], W[28], W[16]]/2 - SB[W[5], W[12], W[28], W[17]]/2 - 
   SB[W[5], W[12], W[28], W[18]]/2 - SB[W[5], W[12], W[28], W[19]]/2 - 
   (3*SB[W[5], W[12], W[28], W[26]])/2 - (3*SB[W[5], W[12], W[28], W[27]])/
    2 - SB[W[5], W[12], W[28], W[28]]/2 - SB[W[5], W[12], W[28], W[30]]/2 + 
   SB[W[5], W[15], W[1], W[1]]/2 + 3*SB[W[5], W[15], W[1], W[3]] + 
   SB[W[5], W[15], W[1], W[5]]/2 - 2*SB[W[5], W[15], W[1], W[13]] - 
   SB[W[5], W[15], W[1], W[16]]/2 - (5*SB[W[5], W[15], W[1], W[17]])/2 + 
   (3*SB[W[5], W[15], W[1], W[18]])/2 - SB[W[5], W[15], W[1], W[19]]/2 + 
   SB[W[5], W[15], W[1], W[26]]/2 + SB[W[5], W[15], W[1], W[27]]/2 - 
   SB[W[5], W[15], W[1], W[28]]/2 - SB[W[5], W[15], W[1], W[30]]/2 - 
   (3*SB[W[5], W[15], W[2], W[1]])/2 + SB[W[5], W[15], W[2], W[2]] - 
   SB[W[5], W[15], W[2], W[3]] + (3*SB[W[5], W[15], W[2], W[5]])/2 + 
   SB[W[5], W[15], W[2], W[16]]/2 - (5*SB[W[5], W[15], W[2], W[17]])/2 + 
   (3*SB[W[5], W[15], W[2], W[18]])/2 - SB[W[5], W[15], W[2], W[19]]/2 + 
   SB[W[5], W[15], W[2], W[20]] + SB[W[5], W[15], W[2], W[26]]/2 + 
   SB[W[5], W[15], W[2], W[27]]/2 - SB[W[5], W[15], W[2], W[28]]/2 - 
   SB[W[5], W[15], W[2], W[29]] + SB[W[5], W[15], W[2], W[30]]/2 + 
   (3*SB[W[5], W[15], W[3], W[1]])/2 + SB[W[5], W[15], W[3], W[2]] + 
   SB[W[5], W[15], W[3], W[3]] - SB[W[5], W[15], W[3], W[5]]/2 + 
   2*SB[W[5], W[15], W[3], W[13]] - 2*SB[W[5], W[15], W[3], W[15]] - 
   SB[W[5], W[15], W[3], W[16]]/2 - SB[W[5], W[15], W[3], W[17]]/2 - 
   (3*SB[W[5], W[15], W[3], W[18]])/2 - SB[W[5], W[15], W[3], W[19]]/2 - 
   (3*SB[W[5], W[15], W[3], W[26]])/2 - SB[W[5], W[15], W[3], W[27]]/2 - 
   SB[W[5], W[15], W[3], W[28]]/2 - SB[W[5], W[15], W[3], W[30]]/2 + 
   SB[W[5], W[15], W[4], W[1]] - SB[W[5], W[15], W[4], W[2]] - 
   SB[W[5], W[15], W[4], W[3]] - 3*SB[W[5], W[15], W[4], W[5]] + 
   3*SB[W[5], W[15], W[4], W[17]] + SB[W[5], W[15], W[4], W[20]] + 
   SB[W[5], W[15], W[4], W[26]] - SB[W[5], W[15], W[4], W[29]] - 
   SB[W[5], W[15], W[5], W[1]]/2 + 2*SB[W[5], W[15], W[5], W[2]] - 
   4*SB[W[5], W[15], W[5], W[4]] + (3*SB[W[5], W[15], W[5], W[5]])/2 + 
   2*SB[W[5], W[15], W[5], W[15]] + SB[W[5], W[15], W[5], W[16]]/2 - 
   (5*SB[W[5], W[15], W[5], W[17]])/2 + (3*SB[W[5], W[15], W[5], W[18]])/2 + 
   SB[W[5], W[15], W[5], W[19]]/2 - SB[W[5], W[15], W[5], W[20]] + 
   SB[W[5], W[15], W[5], W[26]]/2 + SB[W[5], W[15], W[5], W[27]]/2 + 
   SB[W[5], W[15], W[5], W[28]]/2 + SB[W[5], W[15], W[5], W[29]] + 
   SB[W[5], W[15], W[5], W[30]]/2 + SB[W[5], W[15], W[15], W[1]] - 
   5*SB[W[5], W[15], W[15], W[2]] - SB[W[5], W[15], W[15], W[3]] + 
   SB[W[5], W[15], W[15], W[5]] - 4*SB[W[5], W[15], W[15], W[15]] + 
   9*SB[W[5], W[15], W[15], W[17]] - SB[W[5], W[15], W[15], W[20]] - 
   SB[W[5], W[15], W[15], W[26]] + SB[W[5], W[15], W[15], W[29]] - 
   (3*SB[W[5], W[15], W[17], W[1]])/2 + 2*SB[W[5], W[15], W[17], W[4]] - 
   SB[W[5], W[15], W[17], W[5]]/2 + 4*SB[W[5], W[15], W[17], W[15]] - 
   SB[W[5], W[15], W[17], W[16]]/2 - (5*SB[W[5], W[15], W[17], W[17]])/2 - 
   (3*SB[W[5], W[15], W[17], W[18]])/2 + SB[W[5], W[15], W[17], W[19]]/2 + 
   SB[W[5], W[15], W[17], W[26]]/2 - SB[W[5], W[15], W[17], W[27]]/2 + 
   SB[W[5], W[15], W[17], W[28]]/2 - SB[W[5], W[15], W[17], W[30]]/2 - 
   SB[W[5], W[15], W[20], W[1]]/2 + 2*SB[W[5], W[15], W[20], W[2]] - 
   SB[W[5], W[15], W[20], W[3]] + 2*SB[W[5], W[15], W[20], W[4]] - 
   SB[W[5], W[15], W[20], W[5]]/2 + SB[W[5], W[15], W[20], W[16]]/2 - 
   (3*SB[W[5], W[15], W[20], W[17]])/2 - (3*SB[W[5], W[15], W[20], W[18]])/
    2 + SB[W[5], W[15], W[20], W[19]]/2 - SB[W[5], W[15], W[20], W[26]]/2 - 
   SB[W[5], W[15], W[20], W[27]]/2 + SB[W[5], W[15], W[20], W[28]]/2 + 
   SB[W[5], W[15], W[20], W[30]]/2 - SB[W[5], W[15], W[26], W[1]]/2 - 
   SB[W[5], W[15], W[26], W[3]] - SB[W[5], W[15], W[26], W[5]]/2 + 
   SB[W[5], W[15], W[26], W[16]]/2 + SB[W[5], W[15], W[26], W[17]]/2 + 
   SB[W[5], W[15], W[26], W[18]]/2 + SB[W[5], W[15], W[26], W[19]]/2 + 
   (3*SB[W[5], W[15], W[26], W[26]])/2 + (3*SB[W[5], W[15], W[26], W[27]])/
    2 + SB[W[5], W[15], W[26], W[28]]/2 + SB[W[5], W[15], W[26], W[30]]/2 + 
   SB[W[5], W[15], W[29], W[1]]/2 + SB[W[5], W[15], W[29], W[3]] + 
   SB[W[5], W[15], W[29], W[5]]/2 - SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[17]]/2 - SB[W[5], W[15], W[29], W[18]]/2 - 
   SB[W[5], W[15], W[29], W[19]]/2 - (3*SB[W[5], W[15], W[29], W[26]])/2 - 
   (3*SB[W[5], W[15], W[29], W[27]])/2 - SB[W[5], W[15], W[29], W[28]]/2 - 
   SB[W[5], W[15], W[29], W[30]]/2 + (21*SB[W[1]]*Zeta[3])/2 + 
   10*SB[W[2]]*Zeta[3] - 9*SB[W[3]]*Zeta[3] + 10*SB[W[4]]*Zeta[3] + 
   (21*SB[W[5]]*Zeta[3])/2 - 28*SB[W[7]]*Zeta[3] - 28*SB[W[9]]*Zeta[3] + 
   (7*SB[W[16]]*Zeta[3])/2 + (19*SB[W[17]]*Zeta[3])/2 + 
   (19*SB[W[18]]*Zeta[3])/2 + (7*SB[W[19]]*Zeta[3])/2 - 2*SB[W[20]]*Zeta[3] + 
   (9*SB[W[26]]*Zeta[3])/2 + (9*SB[W[27]]*Zeta[3])/2 + 
   (7*SB[W[28]]*Zeta[3])/2 + 2*SB[W[29]]*Zeta[3] + (7*SB[W[30]]*Zeta[3])/2) + 
 r[3]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 + (d[37, 3]*SB[W[2]])/2 + 
   (d[37, 3]*SB[W[3]])/2 + d[37, 3]*SB[W[5]] - (d[37, 3]*SB[W[16]])/2 - 
   (d[37, 3]*SB[W[18]])/2 - (d[37, 3]*SB[W[19]])/2 - (d[37, 3]*SB[W[20]])/2 - 
   (d[37, 3]*SB[W[27]])/2 - (3*d[37, 3]*SB[W[28]])/2 - 
   (3*d[37, 3]*SB[W[29]])/2 - (d[37, 3]*SB[W[30]])/2 + 
   (Pi^2*SB[W[1], W[1]])/6 - (3*Pi^2*SB[W[1], W[2]])/4 - 
   (Pi^2*SB[W[1], W[3]])/12 + (Pi^2*SB[W[1], W[4]])/6 + 
   (2*Pi^2*SB[W[1], W[6]])/3 + (2*Pi^2*SB[W[1], W[15]])/3 + 
   (Pi^2*SB[W[1], W[16]])/12 + (Pi^2*SB[W[1], W[17]])/6 - 
   (Pi^2*SB[W[1], W[18]])/4 - (Pi^2*SB[W[1], W[19]])/4 - 
   (7*Pi^2*SB[W[1], W[20]])/12 - (Pi^2*SB[W[1], W[26]])/6 - 
   (Pi^2*SB[W[1], W[27]])/4 - (Pi^2*SB[W[1], W[28]])/12 + 
   (Pi^2*SB[W[1], W[29]])/4 + (Pi^2*SB[W[1], W[30]])/12 - 
   (5*Pi^2*SB[W[2], W[1]])/6 + (Pi^2*SB[W[2], W[2]])/4 - 
   (5*Pi^2*SB[W[2], W[3]])/12 + (2*Pi^2*SB[W[2], W[12]])/3 + 
   (Pi^2*SB[W[2], W[16]])/4 - (Pi^2*SB[W[2], W[17]])/6 - 
   (Pi^2*SB[W[2], W[18]])/12 - (Pi^2*SB[W[2], W[19]])/12 + 
   (5*Pi^2*SB[W[2], W[20]])/12 + (Pi^2*SB[W[2], W[26]])/6 - 
   (Pi^2*SB[W[2], W[27]])/12 - (Pi^2*SB[W[2], W[28]])/4 - 
   (Pi^2*SB[W[2], W[29]])/12 + (Pi^2*SB[W[2], W[30]])/4 - 
   (5*Pi^2*SB[W[3], W[2]])/12 + (Pi^2*SB[W[3], W[3]])/4 - 
   (5*Pi^2*SB[W[3], W[4]])/6 + (2*Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[3], W[16]])/12 - (Pi^2*SB[W[3], W[17]])/6 + 
   (Pi^2*SB[W[3], W[18]])/4 + (5*Pi^2*SB[W[3], W[19]])/12 - 
   (Pi^2*SB[W[3], W[20]])/12 + (Pi^2*SB[W[3], W[26]])/6 + 
   (Pi^2*SB[W[3], W[27]])/4 - (Pi^2*SB[W[3], W[28]])/12 - 
   (Pi^2*SB[W[3], W[29]])/4 - (Pi^2*SB[W[3], W[30]])/12 + 
   (Pi^2*SB[W[4], W[1]])/6 - (Pi^2*SB[W[4], W[2]])/12 - 
   (3*Pi^2*SB[W[4], W[3]])/4 + (Pi^2*SB[W[4], W[4]])/6 + 
   (2*Pi^2*SB[W[4], W[9]])/3 + (2*Pi^2*SB[W[4], W[12]])/3 - 
   (Pi^2*SB[W[4], W[16]])/4 + (Pi^2*SB[W[4], W[17]])/6 + 
   (Pi^2*SB[W[4], W[18]])/12 - (7*Pi^2*SB[W[4], W[19]])/12 - 
   (Pi^2*SB[W[4], W[20]])/4 - (Pi^2*SB[W[4], W[26]])/6 + 
   (Pi^2*SB[W[4], W[27]])/12 + (Pi^2*SB[W[4], W[28]])/4 - 
   (Pi^2*SB[W[4], W[29]])/12 - (Pi^2*SB[W[4], W[30]])/4 + 
   (7*Pi^2*SB[W[5], W[2]])/12 + (7*Pi^2*SB[W[5], W[3]])/12 - 
   (Pi^2*SB[W[5], W[5]])/6 - (2*Pi^2*SB[W[5], W[12]])/3 - 
   (2*Pi^2*SB[W[5], W[15]])/3 + (Pi^2*SB[W[5], W[16]])/12 + 
   (Pi^2*SB[W[5], W[18]])/12 + (Pi^2*SB[W[5], W[19]])/12 + 
   (Pi^2*SB[W[5], W[20]])/12 + (Pi^2*SB[W[5], W[27]])/12 + 
   (Pi^2*SB[W[5], W[28]])/4 + (Pi^2*SB[W[5], W[29]])/4 + 
   (Pi^2*SB[W[5], W[30]])/12 + (Pi^2*SB[W[16], W[1]])/6 + 
   (Pi^2*SB[W[16], W[2]])/4 - (Pi^2*SB[W[16], W[3]])/12 + 
   (Pi^2*SB[W[16], W[4]])/3 + (Pi^2*SB[W[16], W[5]])/6 - 
   (2*Pi^2*SB[W[16], W[9]])/3 - (Pi^2*SB[W[16], W[16]])/12 - 
   (Pi^2*SB[W[16], W[18]])/12 - (Pi^2*SB[W[16], W[19]])/4 + 
   (Pi^2*SB[W[16], W[20]])/4 - (Pi^2*SB[W[16], W[27]])/12 - 
   (Pi^2*SB[W[16], W[28]])/12 + (Pi^2*SB[W[16], W[29]])/12 - 
   (Pi^2*SB[W[16], W[30]])/12 + (Pi^2*SB[W[17], W[1]])/3 - 
   (Pi^2*SB[W[17], W[2]])/12 - (Pi^2*SB[W[17], W[3]])/12 + 
   (Pi^2*SB[W[17], W[4]])/3 - (Pi^2*SB[W[17], W[5]])/6 + 
   (Pi^2*SB[W[17], W[16]])/12 + (Pi^2*SB[W[17], W[18]])/12 - 
   (Pi^2*SB[W[17], W[19]])/4 - (Pi^2*SB[W[17], W[20]])/4 + 
   (Pi^2*SB[W[17], W[27]])/12 - (Pi^2*SB[W[17], W[28]])/12 - 
   (Pi^2*SB[W[17], W[29]])/12 + (Pi^2*SB[W[17], W[30]])/12 + 
   (Pi^2*SB[W[18], W[1]])/3 - (Pi^2*SB[W[18], W[2]])/12 + 
   (Pi^2*SB[W[18], W[3]])/4 + (Pi^2*SB[W[18], W[4]])/6 + 
   (Pi^2*SB[W[18], W[5]])/6 - (2*Pi^2*SB[W[18], W[6]])/3 - 
   (Pi^2*SB[W[18], W[16]])/12 - (Pi^2*SB[W[18], W[18]])/12 + 
   (Pi^2*SB[W[18], W[19]])/4 - (Pi^2*SB[W[18], W[20]])/4 - 
   (Pi^2*SB[W[18], W[27]])/12 + (Pi^2*SB[W[18], W[28]])/12 - 
   (Pi^2*SB[W[18], W[29]])/12 - (Pi^2*SB[W[18], W[30]])/12 - 
   (Pi^2*SB[W[19], W[1]])/3 + (Pi^2*SB[W[19], W[2]])/12 + 
   (Pi^2*SB[W[19], W[3]])/4 - (2*Pi^2*SB[W[19], W[12]])/3 - 
   (Pi^2*SB[W[19], W[16]])/12 + (Pi^2*SB[W[19], W[18]])/12 + 
   (5*Pi^2*SB[W[19], W[19]])/12 + (Pi^2*SB[W[19], W[20]])/4 + 
   (Pi^2*SB[W[19], W[27]])/12 - (Pi^2*SB[W[19], W[28]])/12 + 
   (Pi^2*SB[W[19], W[29]])/12 - (Pi^2*SB[W[19], W[30]])/12 + 
   (Pi^2*SB[W[20], W[2]])/4 + (Pi^2*SB[W[20], W[3]])/12 - 
   (Pi^2*SB[W[20], W[4]])/3 - (2*Pi^2*SB[W[20], W[15]])/3 + 
   (Pi^2*SB[W[20], W[16]])/12 - (Pi^2*SB[W[20], W[18]])/12 + 
   (Pi^2*SB[W[20], W[19]])/4 + (5*Pi^2*SB[W[20], W[20]])/12 - 
   (Pi^2*SB[W[20], W[27]])/12 + (Pi^2*SB[W[20], W[28]])/12 - 
   (Pi^2*SB[W[20], W[29]])/12 + (Pi^2*SB[W[20], W[30]])/12 + 
   (Pi^2*SB[W[26], W[2]])/12 + (Pi^2*SB[W[26], W[3]])/12 + 
   (Pi^2*SB[W[26], W[5]])/6 - (Pi^2*SB[W[26], W[16]])/12 - 
   (Pi^2*SB[W[26], W[18]])/12 - (Pi^2*SB[W[26], W[19]])/12 - 
   (Pi^2*SB[W[26], W[20]])/12 - (Pi^2*SB[W[26], W[27]])/12 - 
   (Pi^2*SB[W[26], W[28]])/4 - (Pi^2*SB[W[26], W[29]])/4 - 
   (Pi^2*SB[W[26], W[30]])/12 + (Pi^2*SB[W[27], W[2]])/12 + 
   (Pi^2*SB[W[27], W[3]])/12 + (Pi^2*SB[W[27], W[5]])/6 - 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[18]])/12 - 
   (Pi^2*SB[W[27], W[19]])/12 - (Pi^2*SB[W[27], W[20]])/12 - 
   (Pi^2*SB[W[27], W[27]])/12 - (Pi^2*SB[W[27], W[28]])/4 - 
   (Pi^2*SB[W[27], W[29]])/4 - (Pi^2*SB[W[27], W[30]])/12 + 
   (Pi^2*SB[W[28], W[2]])/12 + (Pi^2*SB[W[28], W[3]])/12 + 
   (Pi^2*SB[W[28], W[5]])/6 - (Pi^2*SB[W[28], W[16]])/12 - 
   (Pi^2*SB[W[28], W[18]])/12 - (Pi^2*SB[W[28], W[19]])/12 - 
   (Pi^2*SB[W[28], W[20]])/12 - (Pi^2*SB[W[28], W[27]])/12 - 
   (Pi^2*SB[W[28], W[28]])/4 - (Pi^2*SB[W[28], W[29]])/4 - 
   (Pi^2*SB[W[28], W[30]])/12 + (Pi^2*SB[W[29], W[2]])/12 + 
   (Pi^2*SB[W[29], W[3]])/12 + (Pi^2*SB[W[29], W[5]])/6 - 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[18]])/12 - 
   (Pi^2*SB[W[29], W[19]])/12 - (Pi^2*SB[W[29], W[20]])/12 - 
   (Pi^2*SB[W[29], W[27]])/12 - (Pi^2*SB[W[29], W[28]])/4 - 
   (Pi^2*SB[W[29], W[29]])/4 - (Pi^2*SB[W[29], W[30]])/12 + 
   (Pi^2*SB[W[30], W[2]])/12 + (Pi^2*SB[W[30], W[3]])/12 + 
   (Pi^2*SB[W[30], W[5]])/6 - (Pi^2*SB[W[30], W[16]])/12 - 
   (Pi^2*SB[W[30], W[18]])/12 - (Pi^2*SB[W[30], W[19]])/12 - 
   (Pi^2*SB[W[30], W[20]])/12 - (Pi^2*SB[W[30], W[27]])/12 - 
   (Pi^2*SB[W[30], W[28]])/4 - (Pi^2*SB[W[30], W[29]])/4 - 
   (Pi^2*SB[W[30], W[30]])/12 + 3*SB[W[1], W[2], W[2], W[3]] + 
   SB[W[1], W[2], W[2], W[4]] + SB[W[1], W[2], W[2], W[5]] - 
   4*SB[W[1], W[2], W[2], W[12]] - SB[W[1], W[2], W[2], W[16]] - 
   SB[W[1], W[2], W[2], W[30]] + (7*SB[W[1], W[2], W[3], W[2]])/2 - 
   (7*SB[W[1], W[2], W[3], W[3]])/2 + SB[W[1], W[2], W[3], W[5]] + 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[15]] + 
   SB[W[1], W[2], W[3], W[16]]/2 - SB[W[1], W[2], W[3], W[17]] - 
   SB[W[1], W[2], W[3], W[18]]/2 - (3*SB[W[1], W[2], W[3], W[19]])/2 + 
   (3*SB[W[1], W[2], W[3], W[20]])/2 + SB[W[1], W[2], W[3], W[26]] - 
   SB[W[1], W[2], W[3], W[27]]/2 - SB[W[1], W[2], W[3], W[28]]/2 + 
   SB[W[1], W[2], W[3], W[29]]/2 + SB[W[1], W[2], W[3], W[30]]/2 + 
   SB[W[1], W[2], W[4], W[1]] + (3*SB[W[1], W[2], W[4], W[2]])/2 - 
   (3*SB[W[1], W[2], W[4], W[3]])/2 + SB[W[1], W[2], W[4], W[4]] - 
   4*SB[W[1], W[2], W[4], W[9]] + 2*SB[W[1], W[2], W[4], W[12]] + 
   SB[W[1], W[2], W[4], W[16]]/2 - SB[W[1], W[2], W[4], W[18]]/2 - 
   (3*SB[W[1], W[2], W[4], W[19]])/2 + (3*SB[W[1], W[2], W[4], W[20]])/2 - 
   SB[W[1], W[2], W[4], W[27]]/2 - SB[W[1], W[2], W[4], W[28]]/2 + 
   SB[W[1], W[2], W[4], W[29]]/2 + SB[W[1], W[2], W[4], W[30]]/2 + 
   SB[W[1], W[2], W[5], W[1]] - SB[W[1], W[2], W[5], W[2]]/2 - 
   SB[W[1], W[2], W[5], W[3]]/2 + 2*SB[W[1], W[2], W[5], W[4]] + 
   SB[W[1], W[2], W[5], W[5]] + 2*SB[W[1], W[2], W[5], W[15]] - 
   SB[W[1], W[2], W[5], W[16]]/2 - SB[W[1], W[2], W[5], W[18]]/2 - 
   (3*SB[W[1], W[2], W[5], W[19]])/2 - (5*SB[W[1], W[2], W[5], W[20]])/2 - 
   SB[W[1], W[2], W[5], W[27]]/2 - SB[W[1], W[2], W[5], W[28]]/2 + 
   SB[W[1], W[2], W[5], W[29]]/2 - SB[W[1], W[2], W[5], W[30]]/2 - 
   3*SB[W[1], W[2], W[12], W[2]] + SB[W[1], W[2], W[12], W[3]] - 
   SB[W[1], W[2], W[12], W[4]] - SB[W[1], W[2], W[12], W[5]] + 
   SB[W[1], W[2], W[12], W[17]] + 3*SB[W[1], W[2], W[12], W[19]] - 
   SB[W[1], W[2], W[12], W[26]] + SB[W[1], W[2], W[12], W[28]] - 
   SB[W[1], W[2], W[13], W[1]] + SB[W[1], W[2], W[13], W[3]] - 
   SB[W[1], W[2], W[13], W[4]] - SB[W[1], W[2], W[13], W[5]] + 
   SB[W[1], W[2], W[13], W[18]] + SB[W[1], W[2], W[13], W[20]] + 
   SB[W[1], W[2], W[13], W[27]] - SB[W[1], W[2], W[13], W[29]] - 
   SB[W[1], W[2], W[16], W[1]] - (3*SB[W[1], W[2], W[16], W[2]])/2 + 
   SB[W[1], W[2], W[16], W[3]]/2 - 2*SB[W[1], W[2], W[16], W[4]] - 
   SB[W[1], W[2], W[16], W[5]] + 4*SB[W[1], W[2], W[16], W[9]] + 
   SB[W[1], W[2], W[16], W[16]]/2 + SB[W[1], W[2], W[16], W[18]]/2 + 
   (3*SB[W[1], W[2], W[16], W[19]])/2 - (3*SB[W[1], W[2], W[16], W[20]])/2 + 
   SB[W[1], W[2], W[16], W[27]]/2 + SB[W[1], W[2], W[16], W[28]]/2 - 
   SB[W[1], W[2], W[16], W[29]]/2 + SB[W[1], W[2], W[16], W[30]]/2 - 
   SB[W[1], W[2], W[30], W[2]]/2 - SB[W[1], W[2], W[30], W[3]]/2 - 
   SB[W[1], W[2], W[30], W[5]] + SB[W[1], W[2], W[30], W[16]]/2 + 
   SB[W[1], W[2], W[30], W[18]]/2 + SB[W[1], W[2], W[30], W[19]]/2 + 
   SB[W[1], W[2], W[30], W[20]]/2 + SB[W[1], W[2], W[30], W[27]]/2 + 
   (3*SB[W[1], W[2], W[30], W[28]])/2 + (3*SB[W[1], W[2], W[30], W[29]])/2 + 
   SB[W[1], W[2], W[30], W[30]]/2 - SB[W[1], W[3], W[1], W[1]] + 
   (3*SB[W[1], W[3], W[1], W[2]])/2 - SB[W[1], W[3], W[1], W[3]]/2 - 
   2*SB[W[1], W[3], W[1], W[4]] + SB[W[1], W[3], W[1], W[5]] + 
   4*SB[W[1], W[3], W[1], W[6]] - 4*SB[W[1], W[3], W[1], W[15]] - 
   SB[W[1], W[3], W[1], W[16]]/2 - SB[W[1], W[3], W[1], W[18]]/2 - 
   (3*SB[W[1], W[3], W[1], W[19]])/2 + (7*SB[W[1], W[3], W[1], W[20]])/2 - 
   SB[W[1], W[3], W[1], W[27]]/2 - SB[W[1], W[3], W[1], W[28]]/2 - 
   (3*SB[W[1], W[3], W[1], W[29]])/2 - SB[W[1], W[3], W[1], W[30]]/2 + 
   (7*SB[W[1], W[3], W[2], W[2]])/2 - (7*SB[W[1], W[3], W[2], W[3]])/2 + 
   SB[W[1], W[3], W[2], W[5]] + 2*SB[W[1], W[3], W[2], W[12]] - 
   2*SB[W[1], W[3], W[2], W[15]] + SB[W[1], W[3], W[2], W[16]]/2 - 
   SB[W[1], W[3], W[2], W[17]] - SB[W[1], W[3], W[2], W[18]]/2 - 
   (3*SB[W[1], W[3], W[2], W[19]])/2 + (3*SB[W[1], W[3], W[2], W[20]])/2 + 
   SB[W[1], W[3], W[2], W[26]] - SB[W[1], W[3], W[2], W[27]]/2 - 
   SB[W[1], W[3], W[2], W[28]]/2 + SB[W[1], W[3], W[2], W[29]]/2 + 
   SB[W[1], W[3], W[2], W[30]]/2 - SB[W[1], W[3], W[3], W[1]] - 
   3*SB[W[1], W[3], W[3], W[2]] - SB[W[1], W[3], W[3], W[5]] + 
   4*SB[W[1], W[3], W[3], W[15]] + SB[W[1], W[3], W[3], W[18]] + 
   SB[W[1], W[3], W[3], W[27]] - SB[W[1], W[3], W[4], W[1]] - 
   SB[W[1], W[3], W[4], W[2]] - SB[W[1], W[3], W[4], W[5]] + 
   2*SB[W[1], W[3], W[4], W[15]] + SB[W[1], W[3], W[4], W[18]] + 
   SB[W[1], W[3], W[4], W[27]] - SB[W[1], W[3], W[5], W[1]] + 
   (5*SB[W[1], W[3], W[5], W[2]])/2 + (5*SB[W[1], W[3], W[5], W[3]])/2 - 
   2*SB[W[1], W[3], W[5], W[4]] - SB[W[1], W[3], W[5], W[5]] - 
   2*SB[W[1], W[3], W[5], W[12]] - 4*SB[W[1], W[3], W[5], W[15]] + 
   SB[W[1], W[3], W[5], W[16]]/2 + SB[W[1], W[3], W[5], W[18]]/2 + 
   (3*SB[W[1], W[3], W[5], W[19]])/2 + (5*SB[W[1], W[3], W[5], W[20]])/2 + 
   SB[W[1], W[3], W[5], W[27]]/2 + SB[W[1], W[3], W[5], W[28]]/2 - 
   SB[W[1], W[3], W[5], W[29]]/2 + SB[W[1], W[3], W[5], W[30]]/2 + 
   SB[W[1], W[3], W[13], W[1]] - SB[W[1], W[3], W[13], W[3]] + 
   SB[W[1], W[3], W[13], W[4]] + SB[W[1], W[3], W[13], W[5]] - 
   SB[W[1], W[3], W[13], W[18]] - SB[W[1], W[3], W[13], W[20]] - 
   SB[W[1], W[3], W[13], W[27]] + SB[W[1], W[3], W[13], W[29]] + 
   SB[W[1], W[3], W[15], W[1]] - 3*SB[W[1], W[3], W[15], W[2]] + 
   SB[W[1], W[3], W[15], W[3]] + 2*SB[W[1], W[3], W[15], W[4]] - 
   SB[W[1], W[3], W[15], W[5]] + 4*SB[W[1], W[3], W[15], W[15]] + 
   SB[W[1], W[3], W[15], W[17]] - 5*SB[W[1], W[3], W[15], W[20]] - 
   SB[W[1], W[3], W[15], W[26]] + SB[W[1], W[3], W[15], W[29]] + 
   2*SB[W[1], W[3], W[18], W[1]] - SB[W[1], W[3], W[18], W[2]]/2 + 
   (3*SB[W[1], W[3], W[18], W[3]])/2 + SB[W[1], W[3], W[18], W[4]] + 
   SB[W[1], W[3], W[18], W[5]] - 4*SB[W[1], W[3], W[18], W[6]] - 
   SB[W[1], W[3], W[18], W[16]]/2 - SB[W[1], W[3], W[18], W[18]]/2 + 
   (3*SB[W[1], W[3], W[18], W[19]])/2 - (3*SB[W[1], W[3], W[18], W[20]])/2 - 
   SB[W[1], W[3], W[18], W[27]]/2 + SB[W[1], W[3], W[18], W[28]]/2 - 
   SB[W[1], W[3], W[18], W[29]]/2 - SB[W[1], W[3], W[18], W[30]]/2 + 
   SB[W[1], W[3], W[27], W[2]]/2 + SB[W[1], W[3], W[27], W[3]]/2 + 
   SB[W[1], W[3], W[27], W[5]] - SB[W[1], W[3], W[27], W[16]]/2 - 
   SB[W[1], W[3], W[27], W[18]]/2 - SB[W[1], W[3], W[27], W[19]]/2 - 
   SB[W[1], W[3], W[27], W[20]]/2 - SB[W[1], W[3], W[27], W[27]]/2 - 
   (3*SB[W[1], W[3], W[27], W[28]])/2 - (3*SB[W[1], W[3], W[27], W[29]])/2 - 
   SB[W[1], W[3], W[27], W[30]]/2 - SB[W[1], W[4], W[1], W[1]] - 
   (3*SB[W[1], W[4], W[1], W[2]])/2 - (3*SB[W[1], W[4], W[1], W[3]])/2 - 
   SB[W[1], W[4], W[1], W[4]] + SB[W[1], W[4], W[1], W[5]] + 
   4*SB[W[1], W[4], W[1], W[6]] + 4*SB[W[1], W[4], W[1], W[9]] - 
   SB[W[1], W[4], W[1], W[16]]/2 - SB[W[1], W[4], W[1], W[18]]/2 - 
   (3*SB[W[1], W[4], W[1], W[19]])/2 - (3*SB[W[1], W[4], W[1], W[20]])/2 - 
   SB[W[1], W[4], W[1], W[27]]/2 - SB[W[1], W[4], W[1], W[28]]/2 - 
   SB[W[1], W[4], W[1], W[29]]/2 - SB[W[1], W[4], W[1], W[30]]/2 + 
   SB[W[1], W[4], W[2], W[1]] + (3*SB[W[1], W[4], W[2], W[2]])/2 - 
   (3*SB[W[1], W[4], W[2], W[3]])/2 + SB[W[1], W[4], W[2], W[4]] - 
   4*SB[W[1], W[4], W[2], W[9]] + 2*SB[W[1], W[4], W[2], W[12]] + 
   SB[W[1], W[4], W[2], W[16]]/2 - SB[W[1], W[4], W[2], W[18]]/2 - 
   (3*SB[W[1], W[4], W[2], W[19]])/2 + (3*SB[W[1], W[4], W[2], W[20]])/2 - 
   SB[W[1], W[4], W[2], W[27]]/2 - SB[W[1], W[4], W[2], W[28]]/2 + 
   SB[W[1], W[4], W[2], W[29]]/2 + SB[W[1], W[4], W[2], W[30]]/2 - 
   SB[W[1], W[4], W[3], W[1]] - SB[W[1], W[4], W[3], W[2]] - 
   SB[W[1], W[4], W[3], W[5]] + 2*SB[W[1], W[4], W[3], W[15]] + 
   SB[W[1], W[4], W[3], W[18]] + SB[W[1], W[4], W[3], W[27]] - 
   SB[W[1], W[4], W[5], W[1]] + (3*SB[W[1], W[4], W[5], W[2]])/2 + 
   (3*SB[W[1], W[4], W[5], W[3]])/2 - SB[W[1], W[4], W[5], W[4]] - 
   SB[W[1], W[4], W[5], W[5]] - 2*SB[W[1], W[4], W[5], W[12]] - 
   2*SB[W[1], W[4], W[5], W[15]] + SB[W[1], W[4], W[5], W[16]]/2 + 
   SB[W[1], W[4], W[5], W[18]]/2 + (3*SB[W[1], W[4], W[5], W[19]])/2 + 
   (3*SB[W[1], W[4], W[5], W[20]])/2 + SB[W[1], W[4], W[5], W[27]]/2 + 
   SB[W[1], W[4], W[5], W[28]]/2 + SB[W[1], W[4], W[5], W[29]]/2 + 
   SB[W[1], W[4], W[5], W[30]]/2 + 2*SB[W[1], W[4], W[18], W[1]] - 
   SB[W[1], W[4], W[18], W[2]]/2 + (3*SB[W[1], W[4], W[18], W[3]])/2 + 
   SB[W[1], W[4], W[18], W[4]] + SB[W[1], W[4], W[18], W[5]] - 
   4*SB[W[1], W[4], W[18], W[6]] - SB[W[1], W[4], W[18], W[16]]/2 - 
   SB[W[1], W[4], W[18], W[18]]/2 + (3*SB[W[1], W[4], W[18], W[19]])/2 - 
   (3*SB[W[1], W[4], W[18], W[20]])/2 - SB[W[1], W[4], W[18], W[27]]/2 + 
   SB[W[1], W[4], W[18], W[28]]/2 - SB[W[1], W[4], W[18], W[29]]/2 - 
   SB[W[1], W[4], W[18], W[30]]/2 + SB[W[1], W[4], W[27], W[2]]/2 + 
   SB[W[1], W[4], W[27], W[3]]/2 + SB[W[1], W[4], W[27], W[5]] - 
   SB[W[1], W[4], W[27], W[16]]/2 - SB[W[1], W[4], W[27], W[18]]/2 - 
   SB[W[1], W[4], W[27], W[19]]/2 - SB[W[1], W[4], W[27], W[20]]/2 - 
   SB[W[1], W[4], W[27], W[27]]/2 - (3*SB[W[1], W[4], W[27], W[28]])/2 - 
   (3*SB[W[1], W[4], W[27], W[29]])/2 - SB[W[1], W[4], W[27], W[30]]/2 + 
   SB[W[1], W[5], W[2], W[1]] - (7*SB[W[1], W[5], W[2], W[2]])/2 + 
   SB[W[1], W[5], W[2], W[3]]/2 + SB[W[1], W[5], W[2], W[4]] + 
   2*SB[W[1], W[5], W[2], W[15]] - SB[W[1], W[5], W[2], W[16]]/2 + 
   SB[W[1], W[5], W[2], W[17]] - SB[W[1], W[5], W[2], W[18]]/2 + 
   (3*SB[W[1], W[5], W[2], W[19]])/2 - (5*SB[W[1], W[5], W[2], W[20]])/2 - 
   SB[W[1], W[5], W[2], W[26]] - SB[W[1], W[5], W[2], W[27]]/2 + 
   SB[W[1], W[5], W[2], W[28]]/2 + SB[W[1], W[5], W[2], W[29]]/2 - 
   SB[W[1], W[5], W[2], W[30]]/2 - SB[W[1], W[5], W[3], W[2]]/2 + 
   (7*SB[W[1], W[5], W[3], W[3]])/2 - 2*SB[W[1], W[5], W[3], W[5]] - 
   2*SB[W[1], W[5], W[3], W[12]] + SB[W[1], W[5], W[3], W[16]]/2 + 
   SB[W[1], W[5], W[3], W[17]] + SB[W[1], W[5], W[3], W[18]]/2 + 
   (3*SB[W[1], W[5], W[3], W[19]])/2 - (5*SB[W[1], W[5], W[3], W[20]])/2 - 
   SB[W[1], W[5], W[3], W[26]] + SB[W[1], W[5], W[3], W[27]]/2 + 
   SB[W[1], W[5], W[3], W[28]]/2 + SB[W[1], W[5], W[3], W[29]]/2 + 
   SB[W[1], W[5], W[3], W[30]]/2 - SB[W[1], W[5], W[4], W[1]] + 
   (3*SB[W[1], W[5], W[4], W[2]])/2 + (3*SB[W[1], W[5], W[4], W[3]])/2 - 
   SB[W[1], W[5], W[4], W[4]] - SB[W[1], W[5], W[4], W[5]] - 
   2*SB[W[1], W[5], W[4], W[12]] - 2*SB[W[1], W[5], W[4], W[15]] + 
   SB[W[1], W[5], W[4], W[16]]/2 + SB[W[1], W[5], W[4], W[18]]/2 + 
   (3*SB[W[1], W[5], W[4], W[19]])/2 + (3*SB[W[1], W[5], W[4], W[20]])/2 + 
   SB[W[1], W[5], W[4], W[27]]/2 + SB[W[1], W[5], W[4], W[28]]/2 + 
   SB[W[1], W[5], W[4], W[29]]/2 + SB[W[1], W[5], W[4], W[30]]/2 - 
   2*SB[W[1], W[5], W[5], W[2]] - 2*SB[W[1], W[5], W[5], W[3]] - 
   2*SB[W[1], W[5], W[5], W[4]] + 4*SB[W[1], W[5], W[5], W[12]] + 
   2*SB[W[1], W[5], W[5], W[20]] - 2*SB[W[1], W[5], W[5], W[29]] + 
   3*SB[W[1], W[5], W[12], W[2]] - SB[W[1], W[5], W[12], W[3]] + 
   SB[W[1], W[5], W[12], W[4]] + SB[W[1], W[5], W[12], W[5]] - 
   SB[W[1], W[5], W[12], W[17]] - 3*SB[W[1], W[5], W[12], W[19]] + 
   SB[W[1], W[5], W[12], W[26]] - SB[W[1], W[5], W[12], W[28]] + 
   SB[W[1], W[5], W[13], W[1]] - SB[W[1], W[5], W[13], W[3]] + 
   SB[W[1], W[5], W[13], W[4]] + SB[W[1], W[5], W[13], W[5]] - 
   SB[W[1], W[5], W[13], W[18]] - SB[W[1], W[5], W[13], W[20]] - 
   SB[W[1], W[5], W[13], W[27]] + SB[W[1], W[5], W[13], W[29]] - 
   SB[W[1], W[5], W[15], W[1]] + 3*SB[W[1], W[5], W[15], W[2]] - 
   SB[W[1], W[5], W[15], W[3]] - 2*SB[W[1], W[5], W[15], W[4]] + 
   SB[W[1], W[5], W[15], W[5]] - 4*SB[W[1], W[5], W[15], W[15]] - 
   SB[W[1], W[5], W[15], W[17]] + 5*SB[W[1], W[5], W[15], W[20]] + 
   SB[W[1], W[5], W[15], W[26]] - SB[W[1], W[5], W[15], W[29]] - 
   (3*SB[W[1], W[5], W[20], W[2]])/2 - SB[W[1], W[5], W[20], W[3]]/2 + 
   2*SB[W[1], W[5], W[20], W[4]] + 4*SB[W[1], W[5], W[20], W[15]] - 
   SB[W[1], W[5], W[20], W[16]]/2 + SB[W[1], W[5], W[20], W[18]]/2 - 
   (3*SB[W[1], W[5], W[20], W[19]])/2 - (5*SB[W[1], W[5], W[20], W[20]])/2 + 
   SB[W[1], W[5], W[20], W[27]]/2 - SB[W[1], W[5], W[20], W[28]]/2 + 
   SB[W[1], W[5], W[20], W[29]]/2 - SB[W[1], W[5], W[20], W[30]]/2 - 
   SB[W[1], W[5], W[29], W[2]]/2 - SB[W[1], W[5], W[29], W[3]]/2 - 
   SB[W[1], W[5], W[29], W[5]] + SB[W[1], W[5], W[29], W[16]]/2 + 
   SB[W[1], W[5], W[29], W[18]]/2 + SB[W[1], W[5], W[29], W[19]]/2 + 
   SB[W[1], W[5], W[29], W[20]]/2 + SB[W[1], W[5], W[29], W[27]]/2 + 
   (3*SB[W[1], W[5], W[29], W[28]])/2 + (3*SB[W[1], W[5], W[29], W[29]])/2 + 
   SB[W[1], W[5], W[29], W[30]]/2 + SB[W[1], W[11], W[1], W[1]] + 
   (3*SB[W[1], W[11], W[1], W[2]])/2 + (3*SB[W[1], W[11], W[1], W[3]])/2 + 
   SB[W[1], W[11], W[1], W[4]] - SB[W[1], W[11], W[1], W[5]] - 
   4*SB[W[1], W[11], W[1], W[6]] - 4*SB[W[1], W[11], W[1], W[9]] + 
   SB[W[1], W[11], W[1], W[16]]/2 + SB[W[1], W[11], W[1], W[18]]/2 + 
   (3*SB[W[1], W[11], W[1], W[19]])/2 + (3*SB[W[1], W[11], W[1], W[20]])/2 + 
   SB[W[1], W[11], W[1], W[27]]/2 + SB[W[1], W[11], W[1], W[28]]/2 + 
   SB[W[1], W[11], W[1], W[29]]/2 + SB[W[1], W[11], W[1], W[30]]/2 - 
   SB[W[1], W[11], W[2], W[1]] - (3*SB[W[1], W[11], W[2], W[2]])/2 + 
   SB[W[1], W[11], W[2], W[3]]/2 - 2*SB[W[1], W[11], W[2], W[4]] - 
   SB[W[1], W[11], W[2], W[5]] + 4*SB[W[1], W[11], W[2], W[9]] + 
   SB[W[1], W[11], W[2], W[16]]/2 + SB[W[1], W[11], W[2], W[18]]/2 + 
   (3*SB[W[1], W[11], W[2], W[19]])/2 - (3*SB[W[1], W[11], W[2], W[20]])/2 + 
   SB[W[1], W[11], W[2], W[27]]/2 + SB[W[1], W[11], W[2], W[28]]/2 - 
   SB[W[1], W[11], W[2], W[29]]/2 + SB[W[1], W[11], W[2], W[30]]/2 + 
   2*SB[W[1], W[11], W[3], W[1]] - SB[W[1], W[11], W[3], W[2]]/2 + 
   (3*SB[W[1], W[11], W[3], W[3]])/2 + SB[W[1], W[11], W[3], W[4]] + 
   SB[W[1], W[11], W[3], W[5]] - 4*SB[W[1], W[11], W[3], W[6]] - 
   SB[W[1], W[11], W[3], W[16]]/2 - SB[W[1], W[11], W[3], W[18]]/2 + 
   (3*SB[W[1], W[11], W[3], W[19]])/2 - (3*SB[W[1], W[11], W[3], W[20]])/2 - 
   SB[W[1], W[11], W[3], W[27]]/2 + SB[W[1], W[11], W[3], W[28]]/2 - 
   SB[W[1], W[11], W[3], W[29]]/2 - SB[W[1], W[11], W[3], W[30]]/2 - 
   SB[W[1], W[11], W[4], W[1]] - (3*SB[W[1], W[11], W[4], W[2]])/2 - 
   (3*SB[W[1], W[11], W[4], W[3]])/2 - SB[W[1], W[11], W[4], W[4]] + 
   SB[W[1], W[11], W[4], W[5]] + 4*SB[W[1], W[11], W[4], W[6]] + 
   4*SB[W[1], W[11], W[4], W[9]] - SB[W[1], W[11], W[4], W[16]]/2 - 
   SB[W[1], W[11], W[4], W[18]]/2 - (3*SB[W[1], W[11], W[4], W[19]])/2 - 
   (3*SB[W[1], W[11], W[4], W[20]])/2 - SB[W[1], W[11], W[4], W[27]]/2 - 
   SB[W[1], W[11], W[4], W[28]]/2 - SB[W[1], W[11], W[4], W[29]]/2 - 
   SB[W[1], W[11], W[4], W[30]]/2 + SB[W[1], W[11], W[16], W[1]] + 
   (3*SB[W[1], W[11], W[16], W[2]])/2 - SB[W[1], W[11], W[16], W[3]]/2 + 
   2*SB[W[1], W[11], W[16], W[4]] + SB[W[1], W[11], W[16], W[5]] - 
   4*SB[W[1], W[11], W[16], W[9]] - SB[W[1], W[11], W[16], W[16]]/2 - 
   SB[W[1], W[11], W[16], W[18]]/2 - (3*SB[W[1], W[11], W[16], W[19]])/2 + 
   (3*SB[W[1], W[11], W[16], W[20]])/2 - SB[W[1], W[11], W[16], W[27]]/2 - 
   SB[W[1], W[11], W[16], W[28]]/2 + SB[W[1], W[11], W[16], W[29]]/2 - 
   SB[W[1], W[11], W[16], W[30]]/2 - 2*SB[W[1], W[11], W[18], W[1]] + 
   SB[W[1], W[11], W[18], W[2]]/2 - (3*SB[W[1], W[11], W[18], W[3]])/2 - 
   SB[W[1], W[11], W[18], W[4]] - SB[W[1], W[11], W[18], W[5]] + 
   4*SB[W[1], W[11], W[18], W[6]] + SB[W[1], W[11], W[18], W[16]]/2 + 
   SB[W[1], W[11], W[18], W[18]]/2 - (3*SB[W[1], W[11], W[18], W[19]])/2 + 
   (3*SB[W[1], W[11], W[18], W[20]])/2 + SB[W[1], W[11], W[18], W[27]]/2 - 
   SB[W[1], W[11], W[18], W[28]]/2 + SB[W[1], W[11], W[18], W[29]]/2 + 
   SB[W[1], W[11], W[18], W[30]]/2 - SB[W[1], W[11], W[27], W[2]]/2 - 
   SB[W[1], W[11], W[27], W[3]]/2 - SB[W[1], W[11], W[27], W[5]] + 
   SB[W[1], W[11], W[27], W[16]]/2 + SB[W[1], W[11], W[27], W[18]]/2 + 
   SB[W[1], W[11], W[27], W[19]]/2 + SB[W[1], W[11], W[27], W[20]]/2 + 
   SB[W[1], W[11], W[27], W[27]]/2 + (3*SB[W[1], W[11], W[27], W[28]])/2 + 
   (3*SB[W[1], W[11], W[27], W[29]])/2 + SB[W[1], W[11], W[27], W[30]]/2 + 
   SB[W[1], W[11], W[30], W[2]]/2 + SB[W[1], W[11], W[30], W[3]]/2 + 
   SB[W[1], W[11], W[30], W[5]] - SB[W[1], W[11], W[30], W[16]]/2 - 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[19]]/2 - 
   SB[W[1], W[11], W[30], W[20]]/2 - SB[W[1], W[11], W[30], W[27]]/2 - 
   (3*SB[W[1], W[11], W[30], W[28]])/2 - (3*SB[W[1], W[11], W[30], W[29]])/
    2 - SB[W[1], W[11], W[30], W[30]]/2 + SB[W[1], W[13], W[1], W[1]] - 
   (3*SB[W[1], W[13], W[1], W[2]])/2 + SB[W[1], W[13], W[1], W[3]]/2 + 
   2*SB[W[1], W[13], W[1], W[4]] - SB[W[1], W[13], W[1], W[5]] - 
   4*SB[W[1], W[13], W[1], W[6]] + 4*SB[W[1], W[13], W[1], W[15]] + 
   SB[W[1], W[13], W[1], W[16]]/2 + SB[W[1], W[13], W[1], W[18]]/2 + 
   (3*SB[W[1], W[13], W[1], W[19]])/2 - (7*SB[W[1], W[13], W[1], W[20]])/2 + 
   SB[W[1], W[13], W[1], W[27]]/2 + SB[W[1], W[13], W[1], W[28]]/2 + 
   (3*SB[W[1], W[13], W[1], W[29]])/2 + SB[W[1], W[13], W[1], W[30]]/2 - 
   SB[W[1], W[13], W[2], W[1]] + SB[W[1], W[13], W[2], W[3]] - 
   SB[W[1], W[13], W[2], W[4]] - SB[W[1], W[13], W[2], W[5]] + 
   SB[W[1], W[13], W[2], W[18]] + SB[W[1], W[13], W[2], W[20]] + 
   SB[W[1], W[13], W[2], W[27]] - SB[W[1], W[13], W[2], W[29]] + 
   (3*SB[W[1], W[13], W[3], W[2]])/2 - (3*SB[W[1], W[13], W[3], W[3]])/2 - 
   SB[W[1], W[13], W[3], W[4]] + 2*SB[W[1], W[13], W[3], W[5]] + 
   4*SB[W[1], W[13], W[3], W[6]] - 4*SB[W[1], W[13], W[3], W[15]] - 
   SB[W[1], W[13], W[3], W[16]]/2 - (3*SB[W[1], W[13], W[3], W[18]])/2 - 
   (3*SB[W[1], W[13], W[3], W[19]])/2 + (5*SB[W[1], W[13], W[3], W[20]])/2 - 
   (3*SB[W[1], W[13], W[3], W[27]])/2 - SB[W[1], W[13], W[3], W[28]]/2 - 
   SB[W[1], W[13], W[3], W[29]]/2 - SB[W[1], W[13], W[3], W[30]]/2 + 
   2*SB[W[1], W[13], W[4], W[1]] - SB[W[1], W[13], W[4], W[2]]/2 + 
   (3*SB[W[1], W[13], W[4], W[3]])/2 + SB[W[1], W[13], W[4], W[4]] + 
   SB[W[1], W[13], W[4], W[5]] - 4*SB[W[1], W[13], W[4], W[6]] - 
   SB[W[1], W[13], W[4], W[16]]/2 - SB[W[1], W[13], W[4], W[18]]/2 + 
   (3*SB[W[1], W[13], W[4], W[19]])/2 - (3*SB[W[1], W[13], W[4], W[20]])/2 - 
   SB[W[1], W[13], W[4], W[27]]/2 + SB[W[1], W[13], W[4], W[28]]/2 - 
   SB[W[1], W[13], W[4], W[29]]/2 - SB[W[1], W[13], W[4], W[30]]/2 + 
   SB[W[1], W[13], W[5], W[1]] - (3*SB[W[1], W[13], W[5], W[2]])/2 - 
   (3*SB[W[1], W[13], W[5], W[3]])/2 + 3*SB[W[1], W[13], W[5], W[4]] + 
   SB[W[1], W[13], W[5], W[5]] + 4*SB[W[1], W[13], W[5], W[15]] - 
   SB[W[1], W[13], W[5], W[16]]/2 - SB[W[1], W[13], W[5], W[18]]/2 - 
   (3*SB[W[1], W[13], W[5], W[19]])/2 - (7*SB[W[1], W[13], W[5], W[20]])/2 - 
   SB[W[1], W[13], W[5], W[27]]/2 - SB[W[1], W[13], W[5], W[28]]/2 + 
   (3*SB[W[1], W[13], W[5], W[29]])/2 - SB[W[1], W[13], W[5], W[30]]/2 - 
   SB[W[1], W[13], W[13], W[1]] + SB[W[1], W[13], W[13], W[3]] - 
   SB[W[1], W[13], W[13], W[4]] - SB[W[1], W[13], W[13], W[5]] + 
   SB[W[1], W[13], W[13], W[18]] + SB[W[1], W[13], W[13], W[20]] + 
   SB[W[1], W[13], W[13], W[27]] - SB[W[1], W[13], W[13], W[29]] - 
   2*SB[W[1], W[13], W[18], W[1]] + SB[W[1], W[13], W[18], W[2]]/2 - 
   (3*SB[W[1], W[13], W[18], W[3]])/2 - SB[W[1], W[13], W[18], W[4]] - 
   SB[W[1], W[13], W[18], W[5]] + 4*SB[W[1], W[13], W[18], W[6]] + 
   SB[W[1], W[13], W[18], W[16]]/2 + SB[W[1], W[13], W[18], W[18]]/2 - 
   (3*SB[W[1], W[13], W[18], W[19]])/2 + (3*SB[W[1], W[13], W[18], W[20]])/
    2 + SB[W[1], W[13], W[18], W[27]]/2 - SB[W[1], W[13], W[18], W[28]]/2 + 
   SB[W[1], W[13], W[18], W[29]]/2 + SB[W[1], W[13], W[18], W[30]]/2 + 
   (3*SB[W[1], W[13], W[20], W[2]])/2 + SB[W[1], W[13], W[20], W[3]]/2 - 
   2*SB[W[1], W[13], W[20], W[4]] - 4*SB[W[1], W[13], W[20], W[15]] + 
   SB[W[1], W[13], W[20], W[16]]/2 - SB[W[1], W[13], W[20], W[18]]/2 + 
   (3*SB[W[1], W[13], W[20], W[19]])/2 + (5*SB[W[1], W[13], W[20], W[20]])/
    2 - SB[W[1], W[13], W[20], W[27]]/2 + SB[W[1], W[13], W[20], W[28]]/2 - 
   SB[W[1], W[13], W[20], W[29]]/2 + SB[W[1], W[13], W[20], W[30]]/2 - 
   SB[W[1], W[13], W[27], W[2]]/2 - SB[W[1], W[13], W[27], W[3]]/2 - 
   SB[W[1], W[13], W[27], W[5]] + SB[W[1], W[13], W[27], W[16]]/2 + 
   SB[W[1], W[13], W[27], W[18]]/2 + SB[W[1], W[13], W[27], W[19]]/2 + 
   SB[W[1], W[13], W[27], W[20]]/2 + SB[W[1], W[13], W[27], W[27]]/2 + 
   (3*SB[W[1], W[13], W[27], W[28]])/2 + (3*SB[W[1], W[13], W[27], W[29]])/
    2 + SB[W[1], W[13], W[27], W[30]]/2 + SB[W[1], W[13], W[29], W[2]]/2 + 
   SB[W[1], W[13], W[29], W[3]]/2 + SB[W[1], W[13], W[29], W[5]] - 
   SB[W[1], W[13], W[29], W[16]]/2 - SB[W[1], W[13], W[29], W[18]]/2 - 
   SB[W[1], W[13], W[29], W[19]]/2 - SB[W[1], W[13], W[29], W[20]]/2 - 
   SB[W[1], W[13], W[29], W[27]]/2 - (3*SB[W[1], W[13], W[29], W[28]])/2 - 
   (3*SB[W[1], W[13], W[29], W[29]])/2 - SB[W[1], W[13], W[29], W[30]]/2 + 
   3*SB[W[2], W[1], W[2], W[3]] + SB[W[2], W[1], W[2], W[4]] + 
   SB[W[2], W[1], W[2], W[5]] - 4*SB[W[2], W[1], W[2], W[12]] - 
   SB[W[2], W[1], W[2], W[16]] - SB[W[2], W[1], W[2], W[30]] + 
   (7*SB[W[2], W[1], W[3], W[2]])/2 - (7*SB[W[2], W[1], W[3], W[3]])/2 + 
   SB[W[2], W[1], W[3], W[5]] + 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[15]] + SB[W[2], W[1], W[3], W[16]]/2 - 
   SB[W[2], W[1], W[3], W[17]] - SB[W[2], W[1], W[3], W[18]]/2 - 
   (3*SB[W[2], W[1], W[3], W[19]])/2 + (3*SB[W[2], W[1], W[3], W[20]])/2 + 
   SB[W[2], W[1], W[3], W[26]] - SB[W[2], W[1], W[3], W[27]]/2 - 
   SB[W[2], W[1], W[3], W[28]]/2 + SB[W[2], W[1], W[3], W[29]]/2 + 
   SB[W[2], W[1], W[3], W[30]]/2 + SB[W[2], W[1], W[4], W[1]] + 
   (3*SB[W[2], W[1], W[4], W[2]])/2 - (3*SB[W[2], W[1], W[4], W[3]])/2 + 
   SB[W[2], W[1], W[4], W[4]] - 4*SB[W[2], W[1], W[4], W[9]] + 
   2*SB[W[2], W[1], W[4], W[12]] + SB[W[2], W[1], W[4], W[16]]/2 - 
   SB[W[2], W[1], W[4], W[18]]/2 - (3*SB[W[2], W[1], W[4], W[19]])/2 + 
   (3*SB[W[2], W[1], W[4], W[20]])/2 - SB[W[2], W[1], W[4], W[27]]/2 - 
   SB[W[2], W[1], W[4], W[28]]/2 + SB[W[2], W[1], W[4], W[29]]/2 + 
   SB[W[2], W[1], W[4], W[30]]/2 + SB[W[2], W[1], W[5], W[1]] - 
   SB[W[2], W[1], W[5], W[2]]/2 - SB[W[2], W[1], W[5], W[3]]/2 + 
   2*SB[W[2], W[1], W[5], W[4]] + SB[W[2], W[1], W[5], W[5]] + 
   2*SB[W[2], W[1], W[5], W[15]] - SB[W[2], W[1], W[5], W[16]]/2 - 
   SB[W[2], W[1], W[5], W[18]]/2 - (3*SB[W[2], W[1], W[5], W[19]])/2 - 
   (5*SB[W[2], W[1], W[5], W[20]])/2 - SB[W[2], W[1], W[5], W[27]]/2 - 
   SB[W[2], W[1], W[5], W[28]]/2 + SB[W[2], W[1], W[5], W[29]]/2 - 
   SB[W[2], W[1], W[5], W[30]]/2 - 3*SB[W[2], W[1], W[12], W[2]] + 
   SB[W[2], W[1], W[12], W[3]] - SB[W[2], W[1], W[12], W[4]] - 
   SB[W[2], W[1], W[12], W[5]] + SB[W[2], W[1], W[12], W[17]] + 
   3*SB[W[2], W[1], W[12], W[19]] - SB[W[2], W[1], W[12], W[26]] + 
   SB[W[2], W[1], W[12], W[28]] - SB[W[2], W[1], W[13], W[1]] + 
   SB[W[2], W[1], W[13], W[3]] - SB[W[2], W[1], W[13], W[4]] - 
   SB[W[2], W[1], W[13], W[5]] + SB[W[2], W[1], W[13], W[18]] + 
   SB[W[2], W[1], W[13], W[20]] + SB[W[2], W[1], W[13], W[27]] - 
   SB[W[2], W[1], W[13], W[29]] - SB[W[2], W[1], W[16], W[1]] - 
   (3*SB[W[2], W[1], W[16], W[2]])/2 + SB[W[2], W[1], W[16], W[3]]/2 - 
   2*SB[W[2], W[1], W[16], W[4]] - SB[W[2], W[1], W[16], W[5]] + 
   4*SB[W[2], W[1], W[16], W[9]] + SB[W[2], W[1], W[16], W[16]]/2 + 
   SB[W[2], W[1], W[16], W[18]]/2 + (3*SB[W[2], W[1], W[16], W[19]])/2 - 
   (3*SB[W[2], W[1], W[16], W[20]])/2 + SB[W[2], W[1], W[16], W[27]]/2 + 
   SB[W[2], W[1], W[16], W[28]]/2 - SB[W[2], W[1], W[16], W[29]]/2 + 
   SB[W[2], W[1], W[16], W[30]]/2 - SB[W[2], W[1], W[30], W[2]]/2 - 
   SB[W[2], W[1], W[30], W[3]]/2 - SB[W[2], W[1], W[30], W[5]] + 
   SB[W[2], W[1], W[30], W[16]]/2 + SB[W[2], W[1], W[30], W[18]]/2 + 
   SB[W[2], W[1], W[30], W[19]]/2 + SB[W[2], W[1], W[30], W[20]]/2 + 
   SB[W[2], W[1], W[30], W[27]]/2 + (3*SB[W[2], W[1], W[30], W[28]])/2 + 
   (3*SB[W[2], W[1], W[30], W[29]])/2 + SB[W[2], W[1], W[30], W[30]]/2 + 
   3*SB[W[2], W[2], W[1], W[3]] + SB[W[2], W[2], W[1], W[4]] + 
   SB[W[2], W[2], W[1], W[5]] - 4*SB[W[2], W[2], W[1], W[12]] - 
   SB[W[2], W[2], W[1], W[16]] - SB[W[2], W[2], W[1], W[30]] + 
   3*SB[W[2], W[2], W[3], W[1]] + 2*SB[W[2], W[2], W[3], W[3]] - 
   3*SB[W[2], W[2], W[3], W[4]] - 3*SB[W[2], W[2], W[3], W[5]] + 
   SB[W[2], W[2], W[3], W[17]] - SB[W[2], W[2], W[3], W[26]] + 
   SB[W[2], W[2], W[4], W[1]] - SB[W[2], W[2], W[4], W[2]] - 
   3*SB[W[2], W[2], W[4], W[3]] + 4*SB[W[2], W[2], W[4], W[12]] - 
   SB[W[2], W[2], W[4], W[19]] + SB[W[2], W[2], W[4], W[28]] + 
   SB[W[2], W[2], W[5], W[1]] - SB[W[2], W[2], W[5], W[2]] - 
   3*SB[W[2], W[2], W[5], W[3]] + 4*SB[W[2], W[2], W[5], W[12]] - 
   SB[W[2], W[2], W[5], W[19]] + SB[W[2], W[2], W[5], W[28]] - 
   4*SB[W[2], W[2], W[12], W[1]] + SB[W[2], W[2], W[12], W[2]] + 
   SB[W[2], W[2], W[12], W[3]] + 3*SB[W[2], W[2], W[12], W[4]] + 
   3*SB[W[2], W[2], W[12], W[5]] - 4*SB[W[2], W[2], W[12], W[12]] - 
   SB[W[2], W[2], W[12], W[17]] + SB[W[2], W[2], W[12], W[19]] + 
   SB[W[2], W[2], W[12], W[26]] - SB[W[2], W[2], W[12], W[28]] - 
   SB[W[2], W[2], W[14], W[1]] + SB[W[2], W[2], W[14], W[2]] - 
   SB[W[2], W[2], W[14], W[4]] - SB[W[2], W[2], W[14], W[5]] + 
   SB[W[2], W[2], W[14], W[16]] + SB[W[2], W[2], W[14], W[19]] - 
   SB[W[2], W[2], W[14], W[28]] + SB[W[2], W[2], W[14], W[30]] - 
   SB[W[2], W[3], W[1], W[1]] + (7*SB[W[2], W[3], W[1], W[2]])/2 - 
   (5*SB[W[2], W[3], W[1], W[3]])/2 - SB[W[2], W[3], W[1], W[4]] + 
   2*SB[W[2], W[3], W[1], W[12]] - 2*SB[W[2], W[3], W[1], W[15]] + 
   SB[W[2], W[3], W[1], W[16]]/2 - SB[W[2], W[3], W[1], W[17]] + 
   SB[W[2], W[3], W[1], W[18]]/2 - (3*SB[W[2], W[3], W[1], W[19]])/2 + 
   (5*SB[W[2], W[3], W[1], W[20]])/2 + SB[W[2], W[3], W[1], W[26]] + 
   SB[W[2], W[3], W[1], W[27]]/2 - SB[W[2], W[3], W[1], W[28]]/2 - 
   SB[W[2], W[3], W[1], W[29]]/2 + SB[W[2], W[3], W[1], W[30]]/2 + 
   3*SB[W[2], W[3], W[2], W[1]] + 2*SB[W[2], W[3], W[2], W[3]] - 
   3*SB[W[2], W[3], W[2], W[4]] - 3*SB[W[2], W[3], W[2], W[5]] + 
   SB[W[2], W[3], W[2], W[17]] - SB[W[2], W[3], W[2], W[26]] - 
   3*SB[W[2], W[3], W[3], W[1]] + 2*SB[W[2], W[3], W[3], W[2]] + 
   3*SB[W[2], W[3], W[3], W[4]] - 3*SB[W[2], W[3], W[3], W[5]] + 
   SB[W[2], W[3], W[3], W[17]] - SB[W[2], W[3], W[3], W[26]] - 
   SB[W[2], W[3], W[4], W[1]] - (5*SB[W[2], W[3], W[4], W[2]])/2 + 
   (7*SB[W[2], W[3], W[4], W[3]])/2 - SB[W[2], W[3], W[4], W[4]] - 
   2*SB[W[2], W[3], W[4], W[12]] + 2*SB[W[2], W[3], W[4], W[15]] + 
   SB[W[2], W[3], W[4], W[16]]/2 - SB[W[2], W[3], W[4], W[17]] + 
   SB[W[2], W[3], W[4], W[18]]/2 + (5*SB[W[2], W[3], W[4], W[19]])/2 - 
   (3*SB[W[2], W[3], W[4], W[20]])/2 + SB[W[2], W[3], W[4], W[26]] + 
   SB[W[2], W[3], W[4], W[27]]/2 - SB[W[2], W[3], W[4], W[28]]/2 - 
   SB[W[2], W[3], W[4], W[29]]/2 + SB[W[2], W[3], W[4], W[30]]/2 - 
   2*SB[W[2], W[3], W[5], W[1]] - (5*SB[W[2], W[3], W[5], W[2]])/2 - 
   (5*SB[W[2], W[3], W[5], W[3]])/2 - 2*SB[W[2], W[3], W[5], W[4]] - 
   SB[W[2], W[3], W[5], W[5]] + 2*SB[W[2], W[3], W[5], W[12]] + 
   2*SB[W[2], W[3], W[5], W[15]] + SB[W[2], W[3], W[5], W[16]]/2 + 
   SB[W[2], W[3], W[5], W[18]]/2 + (5*SB[W[2], W[3], W[5], W[19]])/2 + 
   (5*SB[W[2], W[3], W[5], W[20]])/2 + SB[W[2], W[3], W[5], W[27]]/2 - 
   SB[W[2], W[3], W[5], W[28]]/2 - SB[W[2], W[3], W[5], W[29]]/2 + 
   SB[W[2], W[3], W[5], W[30]]/2 + 2*SB[W[2], W[3], W[12], W[1]] + 
   2*SB[W[2], W[3], W[12], W[4]] + 2*SB[W[2], W[3], W[12], W[5]] - 
   2*SB[W[2], W[3], W[12], W[15]] - 4*SB[W[2], W[3], W[12], W[19]] + 
   SB[W[2], W[3], W[13], W[1]] - SB[W[2], W[3], W[13], W[3]] + 
   SB[W[2], W[3], W[13], W[4]] + SB[W[2], W[3], W[13], W[5]] - 
   SB[W[2], W[3], W[13], W[18]] - SB[W[2], W[3], W[13], W[20]] - 
   SB[W[2], W[3], W[13], W[27]] + SB[W[2], W[3], W[13], W[29]] + 
   SB[W[2], W[3], W[14], W[1]] - SB[W[2], W[3], W[14], W[2]] + 
   SB[W[2], W[3], W[14], W[4]] + SB[W[2], W[3], W[14], W[5]] - 
   SB[W[2], W[3], W[14], W[16]] - SB[W[2], W[3], W[14], W[19]] + 
   SB[W[2], W[3], W[14], W[28]] - SB[W[2], W[3], W[14], W[30]] + 
   2*SB[W[2], W[3], W[15], W[1]] + 2*SB[W[2], W[3], W[15], W[4]] + 
   2*SB[W[2], W[3], W[15], W[5]] - 2*SB[W[2], W[3], W[15], W[12]] - 
   4*SB[W[2], W[3], W[15], W[20]] - 2*SB[W[2], W[3], W[17], W[1]] + 
   SB[W[2], W[3], W[17], W[2]]/2 + SB[W[2], W[3], W[17], W[3]]/2 - 
   2*SB[W[2], W[3], W[17], W[4]] + SB[W[2], W[3], W[17], W[5]] - 
   SB[W[2], W[3], W[17], W[16]]/2 - SB[W[2], W[3], W[17], W[18]]/2 + 
   (3*SB[W[2], W[3], W[17], W[19]])/2 + (3*SB[W[2], W[3], W[17], W[20]])/2 - 
   SB[W[2], W[3], W[17], W[27]]/2 + SB[W[2], W[3], W[17], W[28]]/2 + 
   SB[W[2], W[3], W[17], W[29]]/2 - SB[W[2], W[3], W[17], W[30]]/2 - 
   SB[W[2], W[3], W[26], W[2]]/2 - SB[W[2], W[3], W[26], W[3]]/2 - 
   SB[W[2], W[3], W[26], W[5]] + SB[W[2], W[3], W[26], W[16]]/2 + 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[19]]/2 + 
   SB[W[2], W[3], W[26], W[20]]/2 + SB[W[2], W[3], W[26], W[27]]/2 + 
   (3*SB[W[2], W[3], W[26], W[28]])/2 + (3*SB[W[2], W[3], W[26], W[29]])/2 + 
   SB[W[2], W[3], W[26], W[30]]/2 + SB[W[2], W[4], W[1], W[1]] + 
   (3*SB[W[2], W[4], W[1], W[2]])/2 - (3*SB[W[2], W[4], W[1], W[3]])/2 + 
   SB[W[2], W[4], W[1], W[4]] - 4*SB[W[2], W[4], W[1], W[9]] + 
   2*SB[W[2], W[4], W[1], W[12]] + SB[W[2], W[4], W[1], W[16]]/2 - 
   SB[W[2], W[4], W[1], W[18]]/2 - (3*SB[W[2], W[4], W[1], W[19]])/2 + 
   (3*SB[W[2], W[4], W[1], W[20]])/2 - SB[W[2], W[4], W[1], W[27]]/2 - 
   SB[W[2], W[4], W[1], W[28]]/2 + SB[W[2], W[4], W[1], W[29]]/2 + 
   SB[W[2], W[4], W[1], W[30]]/2 - SB[W[2], W[4], W[2], W[1]] - 
   (3*SB[W[2], W[4], W[2], W[2]])/2 - (3*SB[W[2], W[4], W[2], W[3]])/2 - 
   SB[W[2], W[4], W[2], W[4]] + SB[W[2], W[4], W[2], W[5]] + 
   4*SB[W[2], W[4], W[2], W[9]] - SB[W[2], W[4], W[2], W[16]]/2 - 
   SB[W[2], W[4], W[2], W[18]]/2 + (5*SB[W[2], W[4], W[2], W[19]])/2 - 
   (3*SB[W[2], W[4], W[2], W[20]])/2 - SB[W[2], W[4], W[2], W[27]]/2 - 
   SB[W[2], W[4], W[2], W[28]]/2 - SB[W[2], W[4], W[2], W[29]]/2 - 
   SB[W[2], W[4], W[2], W[30]]/2 - SB[W[2], W[4], W[3], W[1]] - 
   (5*SB[W[2], W[4], W[3], W[2]])/2 + (7*SB[W[2], W[4], W[3], W[3]])/2 - 
   SB[W[2], W[4], W[3], W[4]] - 2*SB[W[2], W[4], W[3], W[12]] + 
   2*SB[W[2], W[4], W[3], W[15]] + SB[W[2], W[4], W[3], W[16]]/2 - 
   SB[W[2], W[4], W[3], W[17]] + SB[W[2], W[4], W[3], W[18]]/2 + 
   (5*SB[W[2], W[4], W[3], W[19]])/2 - (3*SB[W[2], W[4], W[3], W[20]])/2 + 
   SB[W[2], W[4], W[3], W[26]] + SB[W[2], W[4], W[3], W[27]]/2 - 
   SB[W[2], W[4], W[3], W[28]]/2 - SB[W[2], W[4], W[3], W[29]]/2 + 
   SB[W[2], W[4], W[3], W[30]]/2 + SB[W[2], W[4], W[5], W[1]] + 
   SB[W[2], W[4], W[5], W[2]] + SB[W[2], W[4], W[5], W[3]] - 
   2*SB[W[2], W[4], W[5], W[15]] - SB[W[2], W[4], W[5], W[19]] + 
   SB[W[2], W[4], W[5], W[28]] + 2*SB[W[2], W[4], W[12], W[1]] + 
   SB[W[2], W[4], W[12], W[2]] - 3*SB[W[2], W[4], W[12], W[3]] + 
   SB[W[2], W[4], W[12], W[4]] - SB[W[2], W[4], W[12], W[5]] + 
   4*SB[W[2], W[4], W[12], W[12]] + SB[W[2], W[4], W[12], W[17]] - 
   5*SB[W[2], W[4], W[12], W[19]] - SB[W[2], W[4], W[12], W[26]] + 
   SB[W[2], W[4], W[12], W[28]] - 2*SB[W[2], W[4], W[19], W[1]] + 
   SB[W[2], W[4], W[19], W[2]]/2 + (3*SB[W[2], W[4], W[19], W[3]])/2 - 
   4*SB[W[2], W[4], W[19], W[12]] - SB[W[2], W[4], W[19], W[16]]/2 + 
   SB[W[2], W[4], W[19], W[18]]/2 + (5*SB[W[2], W[4], W[19], W[19]])/2 + 
   (3*SB[W[2], W[4], W[19], W[20]])/2 + SB[W[2], W[4], W[19], W[27]]/2 - 
   SB[W[2], W[4], W[19], W[28]]/2 + SB[W[2], W[4], W[19], W[29]]/2 - 
   SB[W[2], W[4], W[19], W[30]]/2 + SB[W[2], W[4], W[28], W[2]]/2 + 
   SB[W[2], W[4], W[28], W[3]]/2 + SB[W[2], W[4], W[28], W[5]] - 
   SB[W[2], W[4], W[28], W[16]]/2 - SB[W[2], W[4], W[28], W[18]]/2 - 
   SB[W[2], W[4], W[28], W[19]]/2 - SB[W[2], W[4], W[28], W[20]]/2 - 
   SB[W[2], W[4], W[28], W[27]]/2 - (3*SB[W[2], W[4], W[28], W[28]])/2 - 
   (3*SB[W[2], W[4], W[28], W[29]])/2 - SB[W[2], W[4], W[28], W[30]]/2 + 
   SB[W[2], W[5], W[1], W[1]] - SB[W[2], W[5], W[1], W[2]]/2 - 
   SB[W[2], W[5], W[1], W[3]]/2 + 2*SB[W[2], W[5], W[1], W[4]] + 
   SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[15]] - 
   SB[W[2], W[5], W[1], W[16]]/2 - SB[W[2], W[5], W[1], W[18]]/2 - 
   (3*SB[W[2], W[5], W[1], W[19]])/2 - (5*SB[W[2], W[5], W[1], W[20]])/2 - 
   SB[W[2], W[5], W[1], W[27]]/2 - SB[W[2], W[5], W[1], W[28]]/2 + 
   SB[W[2], W[5], W[1], W[29]]/2 - SB[W[2], W[5], W[1], W[30]]/2 + 
   SB[W[2], W[5], W[2], W[1]] - (3*SB[W[2], W[5], W[2], W[2]])/2 - 
   (3*SB[W[2], W[5], W[2], W[3]])/2 + SB[W[2], W[5], W[2], W[4]] + 
   3*SB[W[2], W[5], W[2], W[5]] - 2*SB[W[2], W[5], W[2], W[12]] - 
   SB[W[2], W[5], W[2], W[16]]/2 - SB[W[2], W[5], W[2], W[18]]/2 + 
   (5*SB[W[2], W[5], W[2], W[19]])/2 - (3*SB[W[2], W[5], W[2], W[20]])/2 - 
   SB[W[2], W[5], W[2], W[27]]/2 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[2], W[29]]/2 - SB[W[2], W[5], W[2], W[30]]/2 - 
   (5*SB[W[2], W[5], W[3], W[2]])/2 - (5*SB[W[2], W[5], W[3], W[3]])/2 + 
   SB[W[2], W[5], W[3], W[5]] + 2*SB[W[2], W[5], W[3], W[15]] + 
   SB[W[2], W[5], W[3], W[16]]/2 + SB[W[2], W[5], W[3], W[18]]/2 + 
   (5*SB[W[2], W[5], W[3], W[19]])/2 - (3*SB[W[2], W[5], W[3], W[20]])/2 + 
   SB[W[2], W[5], W[3], W[27]]/2 - SB[W[2], W[5], W[3], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[29]]/2 + SB[W[2], W[5], W[3], W[30]]/2 + 
   SB[W[2], W[5], W[4], W[1]] + SB[W[2], W[5], W[4], W[2]] + 
   SB[W[2], W[5], W[4], W[3]] - 2*SB[W[2], W[5], W[4], W[15]] - 
   SB[W[2], W[5], W[4], W[19]] + SB[W[2], W[5], W[4], W[28]] + 
   2*SB[W[2], W[5], W[5], W[1]] + 2*SB[W[2], W[5], W[5], W[2]] + 
   2*SB[W[2], W[5], W[5], W[3]] - 4*SB[W[2], W[5], W[5], W[15]] - 
   2*SB[W[2], W[5], W[5], W[19]] + 2*SB[W[2], W[5], W[5], W[28]] - 
   2*SB[W[2], W[5], W[12], W[5]] + 4*SB[W[2], W[5], W[12], W[12]] + 
   2*SB[W[2], W[5], W[12], W[15]] - 4*SB[W[2], W[5], W[12], W[19]] - 
   SB[W[2], W[5], W[14], W[1]] + SB[W[2], W[5], W[14], W[2]] - 
   SB[W[2], W[5], W[14], W[4]] - SB[W[2], W[5], W[14], W[5]] + 
   SB[W[2], W[5], W[14], W[16]] + SB[W[2], W[5], W[14], W[19]] - 
   SB[W[2], W[5], W[14], W[28]] + SB[W[2], W[5], W[14], W[30]] - 
   2*SB[W[2], W[5], W[15], W[1]] - 2*SB[W[2], W[5], W[15], W[4]] - 
   2*SB[W[2], W[5], W[15], W[5]] + 2*SB[W[2], W[5], W[15], W[12]] + 
   4*SB[W[2], W[5], W[15], W[20]] - 2*SB[W[2], W[5], W[19], W[1]] + 
   SB[W[2], W[5], W[19], W[2]]/2 + (3*SB[W[2], W[5], W[19], W[3]])/2 - 
   4*SB[W[2], W[5], W[19], W[12]] - SB[W[2], W[5], W[19], W[16]]/2 + 
   SB[W[2], W[5], W[19], W[18]]/2 + (5*SB[W[2], W[5], W[19], W[19]])/2 + 
   (3*SB[W[2], W[5], W[19], W[20]])/2 + SB[W[2], W[5], W[19], W[27]]/2 - 
   SB[W[2], W[5], W[19], W[28]]/2 + SB[W[2], W[5], W[19], W[29]]/2 - 
   SB[W[2], W[5], W[19], W[30]]/2 + SB[W[2], W[5], W[28], W[2]]/2 + 
   SB[W[2], W[5], W[28], W[3]]/2 + SB[W[2], W[5], W[28], W[5]] - 
   SB[W[2], W[5], W[28], W[16]]/2 - SB[W[2], W[5], W[28], W[18]]/2 - 
   SB[W[2], W[5], W[28], W[19]]/2 - SB[W[2], W[5], W[28], W[20]]/2 - 
   SB[W[2], W[5], W[28], W[27]]/2 - (3*SB[W[2], W[5], W[28], W[28]])/2 - 
   (3*SB[W[2], W[5], W[28], W[29]])/2 - SB[W[2], W[5], W[28], W[30]]/2 - 
   3*SB[W[2], W[12], W[1], W[2]] + SB[W[2], W[12], W[1], W[3]] - 
   SB[W[2], W[12], W[1], W[4]] - SB[W[2], W[12], W[1], W[5]] + 
   SB[W[2], W[12], W[1], W[17]] + 3*SB[W[2], W[12], W[1], W[19]] - 
   SB[W[2], W[12], W[1], W[26]] + SB[W[2], W[12], W[1], W[28]] - 
   4*SB[W[2], W[12], W[2], W[1]] + (3*SB[W[2], W[12], W[2], W[2]])/2 - 
   SB[W[2], W[12], W[2], W[3]]/2 + 2*SB[W[2], W[12], W[2], W[4]] + 
   2*SB[W[2], W[12], W[2], W[12]] + SB[W[2], W[12], W[2], W[16]]/2 - 
   SB[W[2], W[12], W[2], W[17]] + SB[W[2], W[12], W[2], W[18]]/2 - 
   (5*SB[W[2], W[12], W[2], W[19]])/2 + (3*SB[W[2], W[12], W[2], W[20]])/2 + 
   SB[W[2], W[12], W[2], W[26]] + SB[W[2], W[12], W[2], W[27]]/2 + 
   SB[W[2], W[12], W[2], W[28]]/2 + SB[W[2], W[12], W[2], W[29]]/2 + 
   SB[W[2], W[12], W[2], W[30]]/2 + SB[W[2], W[12], W[3], W[2]]/2 + 
   SB[W[2], W[12], W[3], W[3]]/2 + 3*SB[W[2], W[12], W[3], W[5]] - 
   2*SB[W[2], W[12], W[3], W[15]] - SB[W[2], W[12], W[3], W[16]]/2 - 
   SB[W[2], W[12], W[3], W[18]]/2 - (5*SB[W[2], W[12], W[3], W[19]])/2 + 
   (3*SB[W[2], W[12], W[3], W[20]])/2 - SB[W[2], W[12], W[3], W[27]]/2 + 
   SB[W[2], W[12], W[3], W[28]]/2 + SB[W[2], W[12], W[3], W[29]]/2 - 
   SB[W[2], W[12], W[3], W[30]]/2 + (3*SB[W[2], W[12], W[4], W[2]])/2 - 
   (3*SB[W[2], W[12], W[4], W[3]])/2 + SB[W[2], W[12], W[4], W[4]] - 
   SB[W[2], W[12], W[4], W[5]] - SB[W[2], W[12], W[4], W[16]]/2 + 
   SB[W[2], W[12], W[4], W[17]] + SB[W[2], W[12], W[4], W[18]]/2 - 
   (5*SB[W[2], W[12], W[4], W[19]])/2 + (3*SB[W[2], W[12], W[4], W[20]])/2 - 
   SB[W[2], W[12], W[4], W[26]] + SB[W[2], W[12], W[4], W[27]]/2 + 
   SB[W[2], W[12], W[4], W[28]]/2 + SB[W[2], W[12], W[4], W[29]]/2 - 
   SB[W[2], W[12], W[4], W[30]]/2 - SB[W[2], W[12], W[5], W[2]]/2 + 
   (3*SB[W[2], W[12], W[5], W[3]])/2 + SB[W[2], W[12], W[5], W[4]] + 
   SB[W[2], W[12], W[5], W[5]] - 2*SB[W[2], W[12], W[5], W[12]] + 
   2*SB[W[2], W[12], W[5], W[15]] - SB[W[2], W[12], W[5], W[16]]/2 - 
   SB[W[2], W[12], W[5], W[18]]/2 - SB[W[2], W[12], W[5], W[19]]/2 - 
   (3*SB[W[2], W[12], W[5], W[20]])/2 - SB[W[2], W[12], W[5], W[27]]/2 - 
   (3*SB[W[2], W[12], W[5], W[28]])/2 - SB[W[2], W[12], W[5], W[29]]/2 - 
   SB[W[2], W[12], W[5], W[30]]/2 + SB[W[2], W[12], W[12], W[2]] + 
   SB[W[2], W[12], W[12], W[3]] - 5*SB[W[2], W[12], W[12], W[4]] - 
   SB[W[2], W[12], W[12], W[5]] - 4*SB[W[2], W[12], W[12], W[12]] - 
   SB[W[2], W[12], W[12], W[17]] + 9*SB[W[2], W[12], W[12], W[19]] + 
   SB[W[2], W[12], W[12], W[26]] - SB[W[2], W[12], W[12], W[28]] + 
   2*SB[W[2], W[12], W[17], W[1]] - SB[W[2], W[12], W[17], W[2]]/2 - 
   SB[W[2], W[12], W[17], W[3]]/2 + 2*SB[W[2], W[12], W[17], W[4]] - 
   SB[W[2], W[12], W[17], W[5]] + SB[W[2], W[12], W[17], W[16]]/2 + 
   SB[W[2], W[12], W[17], W[18]]/2 - (3*SB[W[2], W[12], W[17], W[19]])/2 - 
   (3*SB[W[2], W[12], W[17], W[20]])/2 + SB[W[2], W[12], W[17], W[27]]/2 - 
   SB[W[2], W[12], W[17], W[28]]/2 - SB[W[2], W[12], W[17], W[29]]/2 + 
   SB[W[2], W[12], W[17], W[30]]/2 + 2*SB[W[2], W[12], W[19], W[1]] - 
   SB[W[2], W[12], W[19], W[2]]/2 - (3*SB[W[2], W[12], W[19], W[3]])/2 + 
   4*SB[W[2], W[12], W[19], W[12]] + SB[W[2], W[12], W[19], W[16]]/2 - 
   SB[W[2], W[12], W[19], W[18]]/2 - (5*SB[W[2], W[12], W[19], W[19]])/2 - 
   (3*SB[W[2], W[12], W[19], W[20]])/2 - SB[W[2], W[12], W[19], W[27]]/2 + 
   SB[W[2], W[12], W[19], W[28]]/2 - SB[W[2], W[12], W[19], W[29]]/2 + 
   SB[W[2], W[12], W[19], W[30]]/2 + SB[W[2], W[12], W[26], W[2]]/2 + 
   SB[W[2], W[12], W[26], W[3]]/2 + SB[W[2], W[12], W[26], W[5]] - 
   SB[W[2], W[12], W[26], W[16]]/2 - SB[W[2], W[12], W[26], W[18]]/2 - 
   SB[W[2], W[12], W[26], W[19]]/2 - SB[W[2], W[12], W[26], W[20]]/2 - 
   SB[W[2], W[12], W[26], W[27]]/2 - (3*SB[W[2], W[12], W[26], W[28]])/2 - 
   (3*SB[W[2], W[12], W[26], W[29]])/2 - SB[W[2], W[12], W[26], W[30]]/2 - 
   SB[W[2], W[12], W[28], W[2]]/2 - SB[W[2], W[12], W[28], W[3]]/2 - 
   SB[W[2], W[12], W[28], W[5]] + SB[W[2], W[12], W[28], W[16]]/2 + 
   SB[W[2], W[12], W[28], W[18]]/2 + SB[W[2], W[12], W[28], W[19]]/2 + 
   SB[W[2], W[12], W[28], W[20]]/2 + SB[W[2], W[12], W[28], W[27]]/2 + 
   (3*SB[W[2], W[12], W[28], W[28]])/2 + (3*SB[W[2], W[12], W[28], W[29]])/
    2 + SB[W[2], W[12], W[28], W[30]]/2 - SB[W[2], W[14], W[1], W[1]] - 
   (3*SB[W[2], W[14], W[1], W[2]])/2 + SB[W[2], W[14], W[1], W[3]]/2 - 
   2*SB[W[2], W[14], W[1], W[4]] - SB[W[2], W[14], W[1], W[5]] + 
   4*SB[W[2], W[14], W[1], W[9]] + SB[W[2], W[14], W[1], W[16]]/2 + 
   SB[W[2], W[14], W[1], W[18]]/2 + (3*SB[W[2], W[14], W[1], W[19]])/2 - 
   (3*SB[W[2], W[14], W[1], W[20]])/2 + SB[W[2], W[14], W[1], W[27]]/2 + 
   SB[W[2], W[14], W[1], W[28]]/2 - SB[W[2], W[14], W[1], W[29]]/2 + 
   SB[W[2], W[14], W[1], W[30]]/2 + SB[W[2], W[14], W[2], W[1]] + 
   (3*SB[W[2], W[14], W[2], W[2]])/2 - (3*SB[W[2], W[14], W[2], W[3]])/2 - 
   2*SB[W[2], W[14], W[2], W[5]] - 4*SB[W[2], W[14], W[2], W[9]] + 
   4*SB[W[2], W[14], W[2], W[12]] + (3*SB[W[2], W[14], W[2], W[16]])/2 + 
   SB[W[2], W[14], W[2], W[18]]/2 - (5*SB[W[2], W[14], W[2], W[19]])/2 + 
   (3*SB[W[2], W[14], W[2], W[20]])/2 + SB[W[2], W[14], W[2], W[27]]/2 + 
   SB[W[2], W[14], W[2], W[28]]/2 + SB[W[2], W[14], W[2], W[29]]/2 + 
   (3*SB[W[2], W[14], W[2], W[30]])/2 + SB[W[2], W[14], W[3], W[1]] - 
   SB[W[2], W[14], W[3], W[2]] + SB[W[2], W[14], W[3], W[4]] + 
   SB[W[2], W[14], W[3], W[5]] - SB[W[2], W[14], W[3], W[16]] - 
   SB[W[2], W[14], W[3], W[19]] + SB[W[2], W[14], W[3], W[28]] - 
   SB[W[2], W[14], W[3], W[30]] - 2*SB[W[2], W[14], W[4], W[1]] - 
   SB[W[2], W[14], W[4], W[2]]/2 + (3*SB[W[2], W[14], W[4], W[3]])/2 - 
   SB[W[2], W[14], W[4], W[4]] + SB[W[2], W[14], W[4], W[5]] + 
   4*SB[W[2], W[14], W[4], W[9]] - 4*SB[W[2], W[14], W[4], W[12]] - 
   SB[W[2], W[14], W[4], W[16]]/2 - SB[W[2], W[14], W[4], W[18]]/2 + 
   (7*SB[W[2], W[14], W[4], W[19]])/2 - (3*SB[W[2], W[14], W[4], W[20]])/2 - 
   SB[W[2], W[14], W[4], W[27]]/2 - (3*SB[W[2], W[14], W[4], W[28]])/2 - 
   SB[W[2], W[14], W[4], W[29]]/2 - SB[W[2], W[14], W[4], W[30]]/2 - 
   3*SB[W[2], W[14], W[5], W[1]] + (3*SB[W[2], W[14], W[5], W[2]])/2 + 
   (3*SB[W[2], W[14], W[5], W[3]])/2 - SB[W[2], W[14], W[5], W[4]] - 
   SB[W[2], W[14], W[5], W[5]] - 4*SB[W[2], W[14], W[5], W[12]] + 
   SB[W[2], W[14], W[5], W[16]]/2 + SB[W[2], W[14], W[5], W[18]]/2 + 
   (7*SB[W[2], W[14], W[5], W[19]])/2 + (3*SB[W[2], W[14], W[5], W[20]])/2 + 
   SB[W[2], W[14], W[5], W[27]]/2 - (3*SB[W[2], W[14], W[5], W[28]])/2 + 
   SB[W[2], W[14], W[5], W[29]]/2 + SB[W[2], W[14], W[5], W[30]]/2 + 
   SB[W[2], W[14], W[14], W[1]] - SB[W[2], W[14], W[14], W[2]] + 
   SB[W[2], W[14], W[14], W[4]] + SB[W[2], W[14], W[14], W[5]] - 
   SB[W[2], W[14], W[14], W[16]] - SB[W[2], W[14], W[14], W[19]] + 
   SB[W[2], W[14], W[14], W[28]] - SB[W[2], W[14], W[14], W[30]] + 
   SB[W[2], W[14], W[16], W[1]] + (3*SB[W[2], W[14], W[16], W[2]])/2 - 
   SB[W[2], W[14], W[16], W[3]]/2 + 2*SB[W[2], W[14], W[16], W[4]] + 
   SB[W[2], W[14], W[16], W[5]] - 4*SB[W[2], W[14], W[16], W[9]] - 
   SB[W[2], W[14], W[16], W[16]]/2 - SB[W[2], W[14], W[16], W[18]]/2 - 
   (3*SB[W[2], W[14], W[16], W[19]])/2 + (3*SB[W[2], W[14], W[16], W[20]])/
    2 - SB[W[2], W[14], W[16], W[27]]/2 - SB[W[2], W[14], W[16], W[28]]/2 + 
   SB[W[2], W[14], W[16], W[29]]/2 - SB[W[2], W[14], W[16], W[30]]/2 + 
   2*SB[W[2], W[14], W[19], W[1]] - SB[W[2], W[14], W[19], W[2]]/2 - 
   (3*SB[W[2], W[14], W[19], W[3]])/2 + 4*SB[W[2], W[14], W[19], W[12]] + 
   SB[W[2], W[14], W[19], W[16]]/2 - SB[W[2], W[14], W[19], W[18]]/2 - 
   (5*SB[W[2], W[14], W[19], W[19]])/2 - (3*SB[W[2], W[14], W[19], W[20]])/
    2 - SB[W[2], W[14], W[19], W[27]]/2 + SB[W[2], W[14], W[19], W[28]]/2 - 
   SB[W[2], W[14], W[19], W[29]]/2 + SB[W[2], W[14], W[19], W[30]]/2 - 
   SB[W[2], W[14], W[28], W[2]]/2 - SB[W[2], W[14], W[28], W[3]]/2 - 
   SB[W[2], W[14], W[28], W[5]] + SB[W[2], W[14], W[28], W[16]]/2 + 
   SB[W[2], W[14], W[28], W[18]]/2 + SB[W[2], W[14], W[28], W[19]]/2 + 
   SB[W[2], W[14], W[28], W[20]]/2 + SB[W[2], W[14], W[28], W[27]]/2 + 
   (3*SB[W[2], W[14], W[28], W[28]])/2 + (3*SB[W[2], W[14], W[28], W[29]])/
    2 + SB[W[2], W[14], W[28], W[30]]/2 + SB[W[2], W[14], W[30], W[2]]/2 + 
   SB[W[2], W[14], W[30], W[3]]/2 + SB[W[2], W[14], W[30], W[5]] - 
   SB[W[2], W[14], W[30], W[16]]/2 - SB[W[2], W[14], W[30], W[18]]/2 - 
   SB[W[2], W[14], W[30], W[19]]/2 - SB[W[2], W[14], W[30], W[20]]/2 - 
   SB[W[2], W[14], W[30], W[27]]/2 - (3*SB[W[2], W[14], W[30], W[28]])/2 - 
   (3*SB[W[2], W[14], W[30], W[29]])/2 - SB[W[2], W[14], W[30], W[30]]/2 - 
   SB[W[3], W[1], W[2], W[1]] + (7*SB[W[3], W[1], W[2], W[2]])/2 - 
   (5*SB[W[3], W[1], W[2], W[3]])/2 - SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[12]] - 2*SB[W[3], W[1], W[2], W[15]] + 
   SB[W[3], W[1], W[2], W[16]]/2 - SB[W[3], W[1], W[2], W[17]] + 
   SB[W[3], W[1], W[2], W[18]]/2 - (3*SB[W[3], W[1], W[2], W[19]])/2 + 
   (5*SB[W[3], W[1], W[2], W[20]])/2 + SB[W[3], W[1], W[2], W[26]] + 
   SB[W[3], W[1], W[2], W[27]]/2 - SB[W[3], W[1], W[2], W[28]]/2 - 
   SB[W[3], W[1], W[2], W[29]]/2 + SB[W[3], W[1], W[2], W[30]]/2 - 
   SB[W[3], W[1], W[3], W[1]] - (3*SB[W[3], W[1], W[3], W[2]])/2 - 
   (3*SB[W[3], W[1], W[3], W[3]])/2 - SB[W[3], W[1], W[3], W[4]] + 
   SB[W[3], W[1], W[3], W[5]] + 4*SB[W[3], W[1], W[3], W[6]] - 
   SB[W[3], W[1], W[3], W[16]]/2 - SB[W[3], W[1], W[3], W[18]]/2 - 
   (3*SB[W[3], W[1], W[3], W[19]])/2 + (5*SB[W[3], W[1], W[3], W[20]])/2 - 
   SB[W[3], W[1], W[3], W[27]]/2 - SB[W[3], W[1], W[3], W[28]]/2 - 
   SB[W[3], W[1], W[3], W[29]]/2 - SB[W[3], W[1], W[3], W[30]]/2 + 
   SB[W[3], W[1], W[4], W[1]] - (3*SB[W[3], W[1], W[4], W[2]])/2 + 
   (3*SB[W[3], W[1], W[4], W[3]])/2 + SB[W[3], W[1], W[4], W[4]] - 
   4*SB[W[3], W[1], W[4], W[6]] + 2*SB[W[3], W[1], W[4], W[15]] - 
   SB[W[3], W[1], W[4], W[16]]/2 + SB[W[3], W[1], W[4], W[18]]/2 + 
   (3*SB[W[3], W[1], W[4], W[19]])/2 - (3*SB[W[3], W[1], W[4], W[20]])/2 + 
   SB[W[3], W[1], W[4], W[27]]/2 + SB[W[3], W[1], W[4], W[28]]/2 - 
   SB[W[3], W[1], W[4], W[29]]/2 - SB[W[3], W[1], W[4], W[30]]/2 + 
   SB[W[3], W[1], W[5], W[2]] + SB[W[3], W[1], W[5], W[3]] + 
   SB[W[3], W[1], W[5], W[4]] - 2*SB[W[3], W[1], W[5], W[12]] - 
   SB[W[3], W[1], W[5], W[20]] + SB[W[3], W[1], W[5], W[29]] + 
   SB[W[3], W[1], W[15], W[1]] - 3*SB[W[3], W[1], W[15], W[2]] + 
   SB[W[3], W[1], W[15], W[3]] + 2*SB[W[3], W[1], W[15], W[4]] - 
   SB[W[3], W[1], W[15], W[5]] + 4*SB[W[3], W[1], W[15], W[15]] + 
   SB[W[3], W[1], W[15], W[17]] - 5*SB[W[3], W[1], W[15], W[20]] - 
   SB[W[3], W[1], W[15], W[26]] + SB[W[3], W[1], W[15], W[29]] + 
   (3*SB[W[3], W[1], W[20], W[2]])/2 + SB[W[3], W[1], W[20], W[3]]/2 - 
   2*SB[W[3], W[1], W[20], W[4]] - 4*SB[W[3], W[1], W[20], W[15]] + 
   SB[W[3], W[1], W[20], W[16]]/2 - SB[W[3], W[1], W[20], W[18]]/2 + 
   (3*SB[W[3], W[1], W[20], W[19]])/2 + (5*SB[W[3], W[1], W[20], W[20]])/2 - 
   SB[W[3], W[1], W[20], W[27]]/2 + SB[W[3], W[1], W[20], W[28]]/2 - 
   SB[W[3], W[1], W[20], W[29]]/2 + SB[W[3], W[1], W[20], W[30]]/2 + 
   SB[W[3], W[1], W[29], W[2]]/2 + SB[W[3], W[1], W[29], W[3]]/2 + 
   SB[W[3], W[1], W[29], W[5]] - SB[W[3], W[1], W[29], W[16]]/2 - 
   SB[W[3], W[1], W[29], W[18]]/2 - SB[W[3], W[1], W[29], W[19]]/2 - 
   SB[W[3], W[1], W[29], W[20]]/2 - SB[W[3], W[1], W[29], W[27]]/2 - 
   (3*SB[W[3], W[1], W[29], W[28]])/2 - (3*SB[W[3], W[1], W[29], W[29]])/2 - 
   SB[W[3], W[1], W[29], W[30]]/2 - SB[W[3], W[2], W[1], W[1]] + 
   (7*SB[W[3], W[2], W[1], W[2]])/2 - (5*SB[W[3], W[2], W[1], W[3]])/2 - 
   SB[W[3], W[2], W[1], W[4]] + 2*SB[W[3], W[2], W[1], W[12]] - 
   2*SB[W[3], W[2], W[1], W[15]] + SB[W[3], W[2], W[1], W[16]]/2 - 
   SB[W[3], W[2], W[1], W[17]] + SB[W[3], W[2], W[1], W[18]]/2 - 
   (3*SB[W[3], W[2], W[1], W[19]])/2 + (5*SB[W[3], W[2], W[1], W[20]])/2 + 
   SB[W[3], W[2], W[1], W[26]] + SB[W[3], W[2], W[1], W[27]]/2 - 
   SB[W[3], W[2], W[1], W[28]]/2 - SB[W[3], W[2], W[1], W[29]]/2 + 
   SB[W[3], W[2], W[1], W[30]]/2 + 3*SB[W[3], W[2], W[2], W[1]] + 
   2*SB[W[3], W[2], W[2], W[3]] - 3*SB[W[3], W[2], W[2], W[4]] - 
   3*SB[W[3], W[2], W[2], W[5]] + SB[W[3], W[2], W[2], W[17]] - 
   SB[W[3], W[2], W[2], W[26]] - 3*SB[W[3], W[2], W[3], W[1]] + 
   2*SB[W[3], W[2], W[3], W[2]] + 3*SB[W[3], W[2], W[3], W[4]] - 
   3*SB[W[3], W[2], W[3], W[5]] + SB[W[3], W[2], W[3], W[17]] - 
   SB[W[3], W[2], W[3], W[26]] - SB[W[3], W[2], W[4], W[1]] - 
   (5*SB[W[3], W[2], W[4], W[2]])/2 + (7*SB[W[3], W[2], W[4], W[3]])/2 - 
   SB[W[3], W[2], W[4], W[4]] - 2*SB[W[3], W[2], W[4], W[12]] + 
   2*SB[W[3], W[2], W[4], W[15]] + SB[W[3], W[2], W[4], W[16]]/2 - 
   SB[W[3], W[2], W[4], W[17]] + SB[W[3], W[2], W[4], W[18]]/2 + 
   (5*SB[W[3], W[2], W[4], W[19]])/2 - (3*SB[W[3], W[2], W[4], W[20]])/2 + 
   SB[W[3], W[2], W[4], W[26]] + SB[W[3], W[2], W[4], W[27]]/2 - 
   SB[W[3], W[2], W[4], W[28]]/2 - SB[W[3], W[2], W[4], W[29]]/2 + 
   SB[W[3], W[2], W[4], W[30]]/2 - 2*SB[W[3], W[2], W[5], W[1]] - 
   (5*SB[W[3], W[2], W[5], W[2]])/2 - (5*SB[W[3], W[2], W[5], W[3]])/2 - 
   2*SB[W[3], W[2], W[5], W[4]] - SB[W[3], W[2], W[5], W[5]] + 
   2*SB[W[3], W[2], W[5], W[12]] + 2*SB[W[3], W[2], W[5], W[15]] + 
   SB[W[3], W[2], W[5], W[16]]/2 + SB[W[3], W[2], W[5], W[18]]/2 + 
   (5*SB[W[3], W[2], W[5], W[19]])/2 + (5*SB[W[3], W[2], W[5], W[20]])/2 + 
   SB[W[3], W[2], W[5], W[27]]/2 - SB[W[3], W[2], W[5], W[28]]/2 - 
   SB[W[3], W[2], W[5], W[29]]/2 + SB[W[3], W[2], W[5], W[30]]/2 + 
   2*SB[W[3], W[2], W[12], W[1]] + 2*SB[W[3], W[2], W[12], W[4]] + 
   2*SB[W[3], W[2], W[12], W[5]] - 2*SB[W[3], W[2], W[12], W[15]] - 
   4*SB[W[3], W[2], W[12], W[19]] + SB[W[3], W[2], W[13], W[1]] - 
   SB[W[3], W[2], W[13], W[3]] + SB[W[3], W[2], W[13], W[4]] + 
   SB[W[3], W[2], W[13], W[5]] - SB[W[3], W[2], W[13], W[18]] - 
   SB[W[3], W[2], W[13], W[20]] - SB[W[3], W[2], W[13], W[27]] + 
   SB[W[3], W[2], W[13], W[29]] + SB[W[3], W[2], W[14], W[1]] - 
   SB[W[3], W[2], W[14], W[2]] + SB[W[3], W[2], W[14], W[4]] + 
   SB[W[3], W[2], W[14], W[5]] - SB[W[3], W[2], W[14], W[16]] - 
   SB[W[3], W[2], W[14], W[19]] + SB[W[3], W[2], W[14], W[28]] - 
   SB[W[3], W[2], W[14], W[30]] + 2*SB[W[3], W[2], W[15], W[1]] + 
   2*SB[W[3], W[2], W[15], W[4]] + 2*SB[W[3], W[2], W[15], W[5]] - 
   2*SB[W[3], W[2], W[15], W[12]] - 4*SB[W[3], W[2], W[15], W[20]] - 
   2*SB[W[3], W[2], W[17], W[1]] + SB[W[3], W[2], W[17], W[2]]/2 + 
   SB[W[3], W[2], W[17], W[3]]/2 - 2*SB[W[3], W[2], W[17], W[4]] + 
   SB[W[3], W[2], W[17], W[5]] - SB[W[3], W[2], W[17], W[16]]/2 - 
   SB[W[3], W[2], W[17], W[18]]/2 + (3*SB[W[3], W[2], W[17], W[19]])/2 + 
   (3*SB[W[3], W[2], W[17], W[20]])/2 - SB[W[3], W[2], W[17], W[27]]/2 + 
   SB[W[3], W[2], W[17], W[28]]/2 + SB[W[3], W[2], W[17], W[29]]/2 - 
   SB[W[3], W[2], W[17], W[30]]/2 - SB[W[3], W[2], W[26], W[2]]/2 - 
   SB[W[3], W[2], W[26], W[3]]/2 - SB[W[3], W[2], W[26], W[5]] + 
   SB[W[3], W[2], W[26], W[16]]/2 + SB[W[3], W[2], W[26], W[18]]/2 + 
   SB[W[3], W[2], W[26], W[19]]/2 + SB[W[3], W[2], W[26], W[20]]/2 + 
   SB[W[3], W[2], W[26], W[27]]/2 + (3*SB[W[3], W[2], W[26], W[28]])/2 + 
   (3*SB[W[3], W[2], W[26], W[29]])/2 + SB[W[3], W[2], W[26], W[30]]/2 - 
   3*SB[W[3], W[3], W[1], W[2]] - SB[W[3], W[3], W[1], W[3]] + 
   SB[W[3], W[3], W[1], W[4]] + 4*SB[W[3], W[3], W[1], W[15]] - 
   SB[W[3], W[3], W[1], W[20]] + SB[W[3], W[3], W[1], W[29]] - 
   3*SB[W[3], W[3], W[2], W[1]] + 2*SB[W[3], W[3], W[2], W[2]] + 
   3*SB[W[3], W[3], W[2], W[4]] - 3*SB[W[3], W[3], W[2], W[5]] + 
   SB[W[3], W[3], W[2], W[17]] - SB[W[3], W[3], W[2], W[26]] + 
   SB[W[3], W[3], W[4], W[1]] + 3*SB[W[3], W[3], W[4], W[2]] + 
   SB[W[3], W[3], W[4], W[5]] - 4*SB[W[3], W[3], W[4], W[15]] - 
   SB[W[3], W[3], W[4], W[18]] - SB[W[3], W[3], W[4], W[27]] - 
   3*SB[W[3], W[3], W[5], W[2]] - SB[W[3], W[3], W[5], W[3]] + 
   SB[W[3], W[3], W[5], W[4]] + 4*SB[W[3], W[3], W[5], W[15]] - 
   SB[W[3], W[3], W[5], W[20]] + SB[W[3], W[3], W[5], W[29]] - 
   SB[W[3], W[3], W[13], W[1]] + SB[W[3], W[3], W[13], W[3]] - 
   SB[W[3], W[3], W[13], W[4]] - SB[W[3], W[3], W[13], W[5]] + 
   SB[W[3], W[3], W[13], W[18]] + SB[W[3], W[3], W[13], W[20]] + 
   SB[W[3], W[3], W[13], W[27]] - SB[W[3], W[3], W[13], W[29]] + 
   3*SB[W[3], W[3], W[15], W[1]] + SB[W[3], W[3], W[15], W[2]] + 
   SB[W[3], W[3], W[15], W[3]] - 4*SB[W[3], W[3], W[15], W[4]] + 
   3*SB[W[3], W[3], W[15], W[5]] - 4*SB[W[3], W[3], W[15], W[15]] - 
   SB[W[3], W[3], W[15], W[17]] + SB[W[3], W[3], W[15], W[20]] + 
   SB[W[3], W[3], W[15], W[26]] - SB[W[3], W[3], W[15], W[29]] + 
   SB[W[3], W[4], W[1], W[1]] - (3*SB[W[3], W[4], W[1], W[2]])/2 + 
   (3*SB[W[3], W[4], W[1], W[3]])/2 + SB[W[3], W[4], W[1], W[4]] - 
   4*SB[W[3], W[4], W[1], W[6]] + 2*SB[W[3], W[4], W[1], W[15]] - 
   SB[W[3], W[4], W[1], W[16]]/2 + SB[W[3], W[4], W[1], W[18]]/2 + 
   (3*SB[W[3], W[4], W[1], W[19]])/2 - (3*SB[W[3], W[4], W[1], W[20]])/2 + 
   SB[W[3], W[4], W[1], W[27]]/2 + SB[W[3], W[4], W[1], W[28]]/2 - 
   SB[W[3], W[4], W[1], W[29]]/2 - SB[W[3], W[4], W[1], W[30]]/2 - 
   (7*SB[W[3], W[4], W[2], W[2]])/2 + (7*SB[W[3], W[4], W[2], W[3]])/2 + 
   SB[W[3], W[4], W[2], W[5]] - 2*SB[W[3], W[4], W[2], W[12]] + 
   2*SB[W[3], W[4], W[2], W[15]] - SB[W[3], W[4], W[2], W[16]]/2 - 
   SB[W[3], W[4], W[2], W[17]] + SB[W[3], W[4], W[2], W[18]]/2 + 
   (3*SB[W[3], W[4], W[2], W[19]])/2 - (3*SB[W[3], W[4], W[2], W[20]])/2 + 
   SB[W[3], W[4], W[2], W[26]] + SB[W[3], W[4], W[2], W[27]]/2 + 
   SB[W[3], W[4], W[2], W[28]]/2 - SB[W[3], W[4], W[2], W[29]]/2 - 
   SB[W[3], W[4], W[2], W[30]]/2 + SB[W[3], W[4], W[3], W[1]] + 
   3*SB[W[3], W[4], W[3], W[2]] + SB[W[3], W[4], W[3], W[5]] - 
   4*SB[W[3], W[4], W[3], W[15]] - SB[W[3], W[4], W[3], W[18]] - 
   SB[W[3], W[4], W[3], W[27]] + 2*SB[W[3], W[4], W[5], W[1]] - 
   SB[W[3], W[4], W[5], W[2]]/2 - SB[W[3], W[4], W[5], W[3]]/2 + 
   SB[W[3], W[4], W[5], W[4]] + SB[W[3], W[4], W[5], W[5]] + 
   2*SB[W[3], W[4], W[5], W[12]] - SB[W[3], W[4], W[5], W[16]]/2 - 
   SB[W[3], W[4], W[5], W[18]]/2 - (5*SB[W[3], W[4], W[5], W[19]])/2 - 
   (3*SB[W[3], W[4], W[5], W[20]])/2 - SB[W[3], W[4], W[5], W[27]]/2 + 
   SB[W[3], W[4], W[5], W[28]]/2 - SB[W[3], W[4], W[5], W[29]]/2 - 
   SB[W[3], W[4], W[5], W[30]]/2 - SB[W[3], W[4], W[14], W[1]] + 
   SB[W[3], W[4], W[14], W[2]] - SB[W[3], W[4], W[14], W[4]] - 
   SB[W[3], W[4], W[14], W[5]] + SB[W[3], W[4], W[14], W[16]] + 
   SB[W[3], W[4], W[14], W[19]] - SB[W[3], W[4], W[14], W[28]] + 
   SB[W[3], W[4], W[14], W[30]] - SB[W[3], W[4], W[15], W[1]] + 
   SB[W[3], W[4], W[15], W[2]] - 3*SB[W[3], W[4], W[15], W[3]] - 
   SB[W[3], W[4], W[15], W[5]] + SB[W[3], W[4], W[15], W[17]] + 
   3*SB[W[3], W[4], W[15], W[20]] - SB[W[3], W[4], W[15], W[26]] + 
   SB[W[3], W[4], W[15], W[29]] - 2*SB[W[3], W[4], W[18], W[1]] + 
   SB[W[3], W[4], W[18], W[2]]/2 - (3*SB[W[3], W[4], W[18], W[3]])/2 - 
   SB[W[3], W[4], W[18], W[4]] - SB[W[3], W[4], W[18], W[5]] + 
   4*SB[W[3], W[4], W[18], W[6]] + SB[W[3], W[4], W[18], W[16]]/2 + 
   SB[W[3], W[4], W[18], W[18]]/2 - (3*SB[W[3], W[4], W[18], W[19]])/2 + 
   (3*SB[W[3], W[4], W[18], W[20]])/2 + SB[W[3], W[4], W[18], W[27]]/2 - 
   SB[W[3], W[4], W[18], W[28]]/2 + SB[W[3], W[4], W[18], W[29]]/2 + 
   SB[W[3], W[4], W[18], W[30]]/2 - SB[W[3], W[4], W[27], W[2]]/2 - 
   SB[W[3], W[4], W[27], W[3]]/2 - SB[W[3], W[4], W[27], W[5]] + 
   SB[W[3], W[4], W[27], W[16]]/2 + SB[W[3], W[4], W[27], W[18]]/2 + 
   SB[W[3], W[4], W[27], W[19]]/2 + SB[W[3], W[4], W[27], W[20]]/2 + 
   SB[W[3], W[4], W[27], W[27]]/2 + (3*SB[W[3], W[4], W[27], W[28]])/2 + 
   (3*SB[W[3], W[4], W[27], W[29]])/2 + SB[W[3], W[4], W[27], W[30]]/2 + 
   SB[W[3], W[5], W[1], W[2]] + SB[W[3], W[5], W[1], W[3]] + 
   SB[W[3], W[5], W[1], W[4]] - 2*SB[W[3], W[5], W[1], W[12]] - 
   SB[W[3], W[5], W[1], W[20]] + SB[W[3], W[5], W[1], W[29]] - 
   (5*SB[W[3], W[5], W[2], W[2]])/2 - (5*SB[W[3], W[5], W[2], W[3]])/2 + 
   SB[W[3], W[5], W[2], W[5]] + 2*SB[W[3], W[5], W[2], W[12]] + 
   SB[W[3], W[5], W[2], W[16]]/2 + SB[W[3], W[5], W[2], W[18]]/2 - 
   (3*SB[W[3], W[5], W[2], W[19]])/2 + (5*SB[W[3], W[5], W[2], W[20]])/2 + 
   SB[W[3], W[5], W[2], W[27]]/2 - SB[W[3], W[5], W[2], W[28]]/2 - 
   SB[W[3], W[5], W[2], W[29]]/2 + SB[W[3], W[5], W[2], W[30]]/2 + 
   SB[W[3], W[5], W[3], W[1]] - (3*SB[W[3], W[5], W[3], W[2]])/2 - 
   (3*SB[W[3], W[5], W[3], W[3]])/2 + SB[W[3], W[5], W[3], W[4]] + 
   3*SB[W[3], W[5], W[3], W[5]] - 2*SB[W[3], W[5], W[3], W[15]] - 
   SB[W[3], W[5], W[3], W[16]]/2 - SB[W[3], W[5], W[3], W[18]]/2 - 
   (3*SB[W[3], W[5], W[3], W[19]])/2 + (5*SB[W[3], W[5], W[3], W[20]])/2 - 
   SB[W[3], W[5], W[3], W[27]]/2 - SB[W[3], W[5], W[3], W[28]]/2 - 
   SB[W[3], W[5], W[3], W[29]]/2 - SB[W[3], W[5], W[3], W[30]]/2 + 
   2*SB[W[3], W[5], W[4], W[1]] - SB[W[3], W[5], W[4], W[2]]/2 - 
   SB[W[3], W[5], W[4], W[3]]/2 + SB[W[3], W[5], W[4], W[4]] + 
   SB[W[3], W[5], W[4], W[5]] + 2*SB[W[3], W[5], W[4], W[12]] - 
   SB[W[3], W[5], W[4], W[16]]/2 - SB[W[3], W[5], W[4], W[18]]/2 - 
   (5*SB[W[3], W[5], W[4], W[19]])/2 - (3*SB[W[3], W[5], W[4], W[20]])/2 - 
   SB[W[3], W[5], W[4], W[27]]/2 + SB[W[3], W[5], W[4], W[28]]/2 - 
   SB[W[3], W[5], W[4], W[29]]/2 - SB[W[3], W[5], W[4], W[30]]/2 + 
   2*SB[W[3], W[5], W[5], W[2]] + 2*SB[W[3], W[5], W[5], W[3]] + 
   2*SB[W[3], W[5], W[5], W[4]] - 4*SB[W[3], W[5], W[5], W[12]] - 
   2*SB[W[3], W[5], W[5], W[20]] + 2*SB[W[3], W[5], W[5], W[29]] - 
   2*SB[W[3], W[5], W[12], W[1]] - 2*SB[W[3], W[5], W[12], W[4]] - 
   2*SB[W[3], W[5], W[12], W[5]] + 2*SB[W[3], W[5], W[12], W[15]] + 
   4*SB[W[3], W[5], W[12], W[19]] - SB[W[3], W[5], W[13], W[1]] + 
   SB[W[3], W[5], W[13], W[3]] - SB[W[3], W[5], W[13], W[4]] - 
   SB[W[3], W[5], W[13], W[5]] + SB[W[3], W[5], W[13], W[18]] + 
   SB[W[3], W[5], W[13], W[20]] + SB[W[3], W[5], W[13], W[27]] - 
   SB[W[3], W[5], W[13], W[29]] - 2*SB[W[3], W[5], W[15], W[5]] + 
   2*SB[W[3], W[5], W[15], W[12]] + 4*SB[W[3], W[5], W[15], W[15]] - 
   4*SB[W[3], W[5], W[15], W[20]] + (3*SB[W[3], W[5], W[20], W[2]])/2 + 
   SB[W[3], W[5], W[20], W[3]]/2 - 2*SB[W[3], W[5], W[20], W[4]] - 
   4*SB[W[3], W[5], W[20], W[15]] + SB[W[3], W[5], W[20], W[16]]/2 - 
   SB[W[3], W[5], W[20], W[18]]/2 + (3*SB[W[3], W[5], W[20], W[19]])/2 + 
   (5*SB[W[3], W[5], W[20], W[20]])/2 - SB[W[3], W[5], W[20], W[27]]/2 + 
   SB[W[3], W[5], W[20], W[28]]/2 - SB[W[3], W[5], W[20], W[29]]/2 + 
   SB[W[3], W[5], W[20], W[30]]/2 + SB[W[3], W[5], W[29], W[2]]/2 + 
   SB[W[3], W[5], W[29], W[3]]/2 + SB[W[3], W[5], W[29], W[5]] - 
   SB[W[3], W[5], W[29], W[16]]/2 - SB[W[3], W[5], W[29], W[18]]/2 - 
   SB[W[3], W[5], W[29], W[19]]/2 - SB[W[3], W[5], W[29], W[20]]/2 - 
   SB[W[3], W[5], W[29], W[27]]/2 - (3*SB[W[3], W[5], W[29], W[28]])/2 - 
   (3*SB[W[3], W[5], W[29], W[29]])/2 - SB[W[3], W[5], W[29], W[30]]/2 - 
   SB[W[3], W[13], W[1], W[1]] + (3*SB[W[3], W[13], W[1], W[2]])/2 - 
   SB[W[3], W[13], W[1], W[3]]/2 - 2*SB[W[3], W[13], W[1], W[4]] + 
   SB[W[3], W[13], W[1], W[5]] + 4*SB[W[3], W[13], W[1], W[6]] - 
   4*SB[W[3], W[13], W[1], W[15]] - SB[W[3], W[13], W[1], W[16]]/2 - 
   SB[W[3], W[13], W[1], W[18]]/2 - (3*SB[W[3], W[13], W[1], W[19]])/2 + 
   (7*SB[W[3], W[13], W[1], W[20]])/2 - SB[W[3], W[13], W[1], W[27]]/2 - 
   SB[W[3], W[13], W[1], W[28]]/2 - (3*SB[W[3], W[13], W[1], W[29]])/2 - 
   SB[W[3], W[13], W[1], W[30]]/2 + SB[W[3], W[13], W[2], W[1]] - 
   SB[W[3], W[13], W[2], W[3]] + SB[W[3], W[13], W[2], W[4]] + 
   SB[W[3], W[13], W[2], W[5]] - SB[W[3], W[13], W[2], W[18]] - 
   SB[W[3], W[13], W[2], W[20]] - SB[W[3], W[13], W[2], W[27]] + 
   SB[W[3], W[13], W[2], W[29]] - (3*SB[W[3], W[13], W[3], W[2]])/2 + 
   (3*SB[W[3], W[13], W[3], W[3]])/2 + SB[W[3], W[13], W[3], W[4]] - 
   2*SB[W[3], W[13], W[3], W[5]] - 4*SB[W[3], W[13], W[3], W[6]] + 
   4*SB[W[3], W[13], W[3], W[15]] + SB[W[3], W[13], W[3], W[16]]/2 + 
   (3*SB[W[3], W[13], W[3], W[18]])/2 + (3*SB[W[3], W[13], W[3], W[19]])/2 - 
   (5*SB[W[3], W[13], W[3], W[20]])/2 + (3*SB[W[3], W[13], W[3], W[27]])/2 + 
   SB[W[3], W[13], W[3], W[28]]/2 + SB[W[3], W[13], W[3], W[29]]/2 + 
   SB[W[3], W[13], W[3], W[30]]/2 - 2*SB[W[3], W[13], W[4], W[1]] + 
   SB[W[3], W[13], W[4], W[2]]/2 - (3*SB[W[3], W[13], W[4], W[3]])/2 - 
   SB[W[3], W[13], W[4], W[4]] - SB[W[3], W[13], W[4], W[5]] + 
   4*SB[W[3], W[13], W[4], W[6]] + SB[W[3], W[13], W[4], W[16]]/2 + 
   SB[W[3], W[13], W[4], W[18]]/2 - (3*SB[W[3], W[13], W[4], W[19]])/2 + 
   (3*SB[W[3], W[13], W[4], W[20]])/2 + SB[W[3], W[13], W[4], W[27]]/2 - 
   SB[W[3], W[13], W[4], W[28]]/2 + SB[W[3], W[13], W[4], W[29]]/2 + 
   SB[W[3], W[13], W[4], W[30]]/2 - SB[W[3], W[13], W[5], W[1]] + 
   (3*SB[W[3], W[13], W[5], W[2]])/2 + (3*SB[W[3], W[13], W[5], W[3]])/2 - 
   3*SB[W[3], W[13], W[5], W[4]] - SB[W[3], W[13], W[5], W[5]] - 
   4*SB[W[3], W[13], W[5], W[15]] + SB[W[3], W[13], W[5], W[16]]/2 + 
   SB[W[3], W[13], W[5], W[18]]/2 + (3*SB[W[3], W[13], W[5], W[19]])/2 + 
   (7*SB[W[3], W[13], W[5], W[20]])/2 + SB[W[3], W[13], W[5], W[27]]/2 + 
   SB[W[3], W[13], W[5], W[28]]/2 - (3*SB[W[3], W[13], W[5], W[29]])/2 + 
   SB[W[3], W[13], W[5], W[30]]/2 + SB[W[3], W[13], W[13], W[1]] - 
   SB[W[3], W[13], W[13], W[3]] + SB[W[3], W[13], W[13], W[4]] + 
   SB[W[3], W[13], W[13], W[5]] - SB[W[3], W[13], W[13], W[18]] - 
   SB[W[3], W[13], W[13], W[20]] - SB[W[3], W[13], W[13], W[27]] + 
   SB[W[3], W[13], W[13], W[29]] + 2*SB[W[3], W[13], W[18], W[1]] - 
   SB[W[3], W[13], W[18], W[2]]/2 + (3*SB[W[3], W[13], W[18], W[3]])/2 + 
   SB[W[3], W[13], W[18], W[4]] + SB[W[3], W[13], W[18], W[5]] - 
   4*SB[W[3], W[13], W[18], W[6]] - SB[W[3], W[13], W[18], W[16]]/2 - 
   SB[W[3], W[13], W[18], W[18]]/2 + (3*SB[W[3], W[13], W[18], W[19]])/2 - 
   (3*SB[W[3], W[13], W[18], W[20]])/2 - SB[W[3], W[13], W[18], W[27]]/2 + 
   SB[W[3], W[13], W[18], W[28]]/2 - SB[W[3], W[13], W[18], W[29]]/2 - 
   SB[W[3], W[13], W[18], W[30]]/2 - (3*SB[W[3], W[13], W[20], W[2]])/2 - 
   SB[W[3], W[13], W[20], W[3]]/2 + 2*SB[W[3], W[13], W[20], W[4]] + 
   4*SB[W[3], W[13], W[20], W[15]] - SB[W[3], W[13], W[20], W[16]]/2 + 
   SB[W[3], W[13], W[20], W[18]]/2 - (3*SB[W[3], W[13], W[20], W[19]])/2 - 
   (5*SB[W[3], W[13], W[20], W[20]])/2 + SB[W[3], W[13], W[20], W[27]]/2 - 
   SB[W[3], W[13], W[20], W[28]]/2 + SB[W[3], W[13], W[20], W[29]]/2 - 
   SB[W[3], W[13], W[20], W[30]]/2 + SB[W[3], W[13], W[27], W[2]]/2 + 
   SB[W[3], W[13], W[27], W[3]]/2 + SB[W[3], W[13], W[27], W[5]] - 
   SB[W[3], W[13], W[27], W[16]]/2 - SB[W[3], W[13], W[27], W[18]]/2 - 
   SB[W[3], W[13], W[27], W[19]]/2 - SB[W[3], W[13], W[27], W[20]]/2 - 
   SB[W[3], W[13], W[27], W[27]]/2 - (3*SB[W[3], W[13], W[27], W[28]])/2 - 
   (3*SB[W[3], W[13], W[27], W[29]])/2 - SB[W[3], W[13], W[27], W[30]]/2 - 
   SB[W[3], W[13], W[29], W[2]]/2 - SB[W[3], W[13], W[29], W[3]]/2 - 
   SB[W[3], W[13], W[29], W[5]] + SB[W[3], W[13], W[29], W[16]]/2 + 
   SB[W[3], W[13], W[29], W[18]]/2 + SB[W[3], W[13], W[29], W[19]]/2 + 
   SB[W[3], W[13], W[29], W[20]]/2 + SB[W[3], W[13], W[29], W[27]]/2 + 
   (3*SB[W[3], W[13], W[29], W[28]])/2 + (3*SB[W[3], W[13], W[29], W[29]])/
    2 + SB[W[3], W[13], W[29], W[30]]/2 + SB[W[3], W[15], W[1], W[1]] - 
   (3*SB[W[3], W[15], W[1], W[2]])/2 + (3*SB[W[3], W[15], W[1], W[3]])/2 - 
   SB[W[3], W[15], W[1], W[5]] + SB[W[3], W[15], W[1], W[16]]/2 + 
   SB[W[3], W[15], W[1], W[17]] - SB[W[3], W[15], W[1], W[18]]/2 + 
   (3*SB[W[3], W[15], W[1], W[19]])/2 - (5*SB[W[3], W[15], W[1], W[20]])/2 - 
   SB[W[3], W[15], W[1], W[26]] - SB[W[3], W[15], W[1], W[27]]/2 + 
   SB[W[3], W[15], W[1], W[28]]/2 + SB[W[3], W[15], W[1], W[29]]/2 + 
   SB[W[3], W[15], W[1], W[30]]/2 + SB[W[3], W[15], W[2], W[2]]/2 + 
   SB[W[3], W[15], W[2], W[3]]/2 + 3*SB[W[3], W[15], W[2], W[5]] - 
   2*SB[W[3], W[15], W[2], W[12]] - SB[W[3], W[15], W[2], W[16]]/2 - 
   SB[W[3], W[15], W[2], W[18]]/2 + (3*SB[W[3], W[15], W[2], W[19]])/2 - 
   (5*SB[W[3], W[15], W[2], W[20]])/2 - SB[W[3], W[15], W[2], W[27]]/2 + 
   SB[W[3], W[15], W[2], W[28]]/2 + SB[W[3], W[15], W[2], W[29]]/2 - 
   SB[W[3], W[15], W[2], W[30]]/2 + 2*SB[W[3], W[15], W[3], W[1]] - 
   SB[W[3], W[15], W[3], W[2]]/2 + (3*SB[W[3], W[15], W[3], W[3]])/2 - 
   4*SB[W[3], W[15], W[3], W[4]] + 2*SB[W[3], W[15], W[3], W[15]] + 
   SB[W[3], W[15], W[3], W[16]]/2 - SB[W[3], W[15], W[3], W[17]] + 
   SB[W[3], W[15], W[3], W[18]]/2 + (3*SB[W[3], W[15], W[3], W[19]])/2 - 
   (5*SB[W[3], W[15], W[3], W[20]])/2 + SB[W[3], W[15], W[3], W[26]] + 
   SB[W[3], W[15], W[3], W[27]]/2 + SB[W[3], W[15], W[3], W[28]]/2 + 
   SB[W[3], W[15], W[3], W[29]]/2 + SB[W[3], W[15], W[3], W[30]]/2 - 
   SB[W[3], W[15], W[4], W[1]] + SB[W[3], W[15], W[4], W[2]] - 
   3*SB[W[3], W[15], W[4], W[3]] - SB[W[3], W[15], W[4], W[5]] + 
   SB[W[3], W[15], W[4], W[17]] + 3*SB[W[3], W[15], W[4], W[20]] - 
   SB[W[3], W[15], W[4], W[26]] + SB[W[3], W[15], W[4], W[29]] + 
   SB[W[3], W[15], W[5], W[1]] + (3*SB[W[3], W[15], W[5], W[2]])/2 - 
   SB[W[3], W[15], W[5], W[3]]/2 + SB[W[3], W[15], W[5], W[5]] + 
   2*SB[W[3], W[15], W[5], W[12]] - 2*SB[W[3], W[15], W[5], W[15]] - 
   SB[W[3], W[15], W[5], W[16]]/2 - SB[W[3], W[15], W[5], W[18]]/2 - 
   (3*SB[W[3], W[15], W[5], W[19]])/2 - SB[W[3], W[15], W[5], W[20]]/2 - 
   SB[W[3], W[15], W[5], W[27]]/2 - SB[W[3], W[15], W[5], W[28]]/2 - 
   (3*SB[W[3], W[15], W[5], W[29]])/2 - SB[W[3], W[15], W[5], W[30]]/2 - 
   5*SB[W[3], W[15], W[15], W[1]] + SB[W[3], W[15], W[15], W[2]] + 
   SB[W[3], W[15], W[15], W[3]] - SB[W[3], W[15], W[15], W[5]] - 
   4*SB[W[3], W[15], W[15], W[15]] - SB[W[3], W[15], W[15], W[17]] + 
   9*SB[W[3], W[15], W[15], W[20]] + SB[W[3], W[15], W[15], W[26]] - 
   SB[W[3], W[15], W[15], W[29]] + 2*SB[W[3], W[15], W[17], W[1]] - 
   SB[W[3], W[15], W[17], W[2]]/2 - SB[W[3], W[15], W[17], W[3]]/2 + 
   2*SB[W[3], W[15], W[17], W[4]] - SB[W[3], W[15], W[17], W[5]] + 
   SB[W[3], W[15], W[17], W[16]]/2 + SB[W[3], W[15], W[17], W[18]]/2 - 
   (3*SB[W[3], W[15], W[17], W[19]])/2 - (3*SB[W[3], W[15], W[17], W[20]])/
    2 + SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[17], W[28]]/2 - 
   SB[W[3], W[15], W[17], W[29]]/2 + SB[W[3], W[15], W[17], W[30]]/2 - 
   (3*SB[W[3], W[15], W[20], W[2]])/2 - SB[W[3], W[15], W[20], W[3]]/2 + 
   2*SB[W[3], W[15], W[20], W[4]] + 4*SB[W[3], W[15], W[20], W[15]] - 
   SB[W[3], W[15], W[20], W[16]]/2 + SB[W[3], W[15], W[20], W[18]]/2 - 
   (3*SB[W[3], W[15], W[20], W[19]])/2 - (5*SB[W[3], W[15], W[20], W[20]])/
    2 + SB[W[3], W[15], W[20], W[27]]/2 - SB[W[3], W[15], W[20], W[28]]/2 + 
   SB[W[3], W[15], W[20], W[29]]/2 - SB[W[3], W[15], W[20], W[30]]/2 + 
   SB[W[3], W[15], W[26], W[2]]/2 + SB[W[3], W[15], W[26], W[3]]/2 + 
   SB[W[3], W[15], W[26], W[5]] - SB[W[3], W[15], W[26], W[16]]/2 - 
   SB[W[3], W[15], W[26], W[18]]/2 - SB[W[3], W[15], W[26], W[19]]/2 - 
   SB[W[3], W[15], W[26], W[20]]/2 - SB[W[3], W[15], W[26], W[27]]/2 - 
   (3*SB[W[3], W[15], W[26], W[28]])/2 - (3*SB[W[3], W[15], W[26], W[29]])/
    2 - SB[W[3], W[15], W[26], W[30]]/2 - SB[W[3], W[15], W[29], W[2]]/2 - 
   SB[W[3], W[15], W[29], W[3]]/2 - SB[W[3], W[15], W[29], W[5]] + 
   SB[W[3], W[15], W[29], W[16]]/2 + SB[W[3], W[15], W[29], W[18]]/2 + 
   SB[W[3], W[15], W[29], W[19]]/2 + SB[W[3], W[15], W[29], W[20]]/2 + 
   SB[W[3], W[15], W[29], W[27]]/2 + (3*SB[W[3], W[15], W[29], W[28]])/2 + 
   (3*SB[W[3], W[15], W[29], W[29]])/2 + SB[W[3], W[15], W[29], W[30]]/2 - 
   SB[W[4], W[1], W[2], W[3]] - SB[W[4], W[1], W[2], W[4]] - 
   SB[W[4], W[1], W[2], W[5]] + 2*SB[W[4], W[1], W[2], W[12]] + 
   SB[W[4], W[1], W[2], W[16]] + SB[W[4], W[1], W[2], W[30]] + 
   SB[W[4], W[1], W[3], W[1]] - (3*SB[W[4], W[1], W[3], W[2]])/2 + 
   (3*SB[W[4], W[1], W[3], W[3]])/2 + SB[W[4], W[1], W[3], W[4]] - 
   4*SB[W[4], W[1], W[3], W[6]] + 2*SB[W[4], W[1], W[3], W[15]] - 
   SB[W[4], W[1], W[3], W[16]]/2 + SB[W[4], W[1], W[3], W[18]]/2 + 
   (3*SB[W[4], W[1], W[3], W[19]])/2 - (3*SB[W[4], W[1], W[3], W[20]])/2 + 
   SB[W[4], W[1], W[3], W[27]]/2 + SB[W[4], W[1], W[3], W[28]]/2 - 
   SB[W[4], W[1], W[3], W[29]]/2 - SB[W[4], W[1], W[3], W[30]]/2 - 
   SB[W[4], W[1], W[4], W[1]] - (3*SB[W[4], W[1], W[4], W[2]])/2 - 
   (3*SB[W[4], W[1], W[4], W[3]])/2 - SB[W[4], W[1], W[4], W[4]] + 
   SB[W[4], W[1], W[4], W[5]] + 4*SB[W[4], W[1], W[4], W[6]] + 
   4*SB[W[4], W[1], W[4], W[9]] - SB[W[4], W[1], W[4], W[16]]/2 - 
   SB[W[4], W[1], W[4], W[18]]/2 - (3*SB[W[4], W[1], W[4], W[19]])/2 - 
   (3*SB[W[4], W[1], W[4], W[20]])/2 - SB[W[4], W[1], W[4], W[27]]/2 - 
   SB[W[4], W[1], W[4], W[28]]/2 - SB[W[4], W[1], W[4], W[29]]/2 - 
   SB[W[4], W[1], W[4], W[30]]/2 - SB[W[4], W[1], W[5], W[1]] + 
   (3*SB[W[4], W[1], W[5], W[2]])/2 + (3*SB[W[4], W[1], W[5], W[3]])/2 - 
   SB[W[4], W[1], W[5], W[4]] - SB[W[4], W[1], W[5], W[5]] - 
   2*SB[W[4], W[1], W[5], W[12]] - 2*SB[W[4], W[1], W[5], W[15]] + 
   SB[W[4], W[1], W[5], W[16]]/2 + SB[W[4], W[1], W[5], W[18]]/2 + 
   (3*SB[W[4], W[1], W[5], W[19]])/2 + (3*SB[W[4], W[1], W[5], W[20]])/2 + 
   SB[W[4], W[1], W[5], W[27]]/2 + SB[W[4], W[1], W[5], W[28]]/2 + 
   SB[W[4], W[1], W[5], W[29]]/2 + SB[W[4], W[1], W[5], W[30]]/2 + 
   SB[W[4], W[1], W[16], W[1]] + (3*SB[W[4], W[1], W[16], W[2]])/2 - 
   SB[W[4], W[1], W[16], W[3]]/2 + 2*SB[W[4], W[1], W[16], W[4]] + 
   SB[W[4], W[1], W[16], W[5]] - 4*SB[W[4], W[1], W[16], W[9]] - 
   SB[W[4], W[1], W[16], W[16]]/2 - SB[W[4], W[1], W[16], W[18]]/2 - 
   (3*SB[W[4], W[1], W[16], W[19]])/2 + (3*SB[W[4], W[1], W[16], W[20]])/2 - 
   SB[W[4], W[1], W[16], W[27]]/2 - SB[W[4], W[1], W[16], W[28]]/2 + 
   SB[W[4], W[1], W[16], W[29]]/2 - SB[W[4], W[1], W[16], W[30]]/2 + 
   SB[W[4], W[1], W[30], W[2]]/2 + SB[W[4], W[1], W[30], W[3]]/2 + 
   SB[W[4], W[1], W[30], W[5]] - SB[W[4], W[1], W[30], W[16]]/2 - 
   SB[W[4], W[1], W[30], W[18]]/2 - SB[W[4], W[1], W[30], W[19]]/2 - 
   SB[W[4], W[1], W[30], W[20]]/2 - SB[W[4], W[1], W[30], W[27]]/2 - 
   (3*SB[W[4], W[1], W[30], W[28]])/2 - (3*SB[W[4], W[1], W[30], W[29]])/2 - 
   SB[W[4], W[1], W[30], W[30]]/2 - SB[W[4], W[2], W[1], W[3]] - 
   SB[W[4], W[2], W[1], W[4]] - SB[W[4], W[2], W[1], W[5]] + 
   2*SB[W[4], W[2], W[1], W[12]] + SB[W[4], W[2], W[1], W[16]] + 
   SB[W[4], W[2], W[1], W[30]] - 3*SB[W[4], W[2], W[2], W[3]] - 
   SB[W[4], W[2], W[2], W[4]] - SB[W[4], W[2], W[2], W[5]] + 
   4*SB[W[4], W[2], W[2], W[12]] + SB[W[4], W[2], W[2], W[16]] + 
   SB[W[4], W[2], W[2], W[30]] - (7*SB[W[4], W[2], W[3], W[2]])/2 + 
   (7*SB[W[4], W[2], W[3], W[3]])/2 + SB[W[4], W[2], W[3], W[5]] - 
   2*SB[W[4], W[2], W[3], W[12]] + 2*SB[W[4], W[2], W[3], W[15]] - 
   SB[W[4], W[2], W[3], W[16]]/2 - SB[W[4], W[2], W[3], W[17]] + 
   SB[W[4], W[2], W[3], W[18]]/2 + (3*SB[W[4], W[2], W[3], W[19]])/2 - 
   (3*SB[W[4], W[2], W[3], W[20]])/2 + SB[W[4], W[2], W[3], W[26]] + 
   SB[W[4], W[2], W[3], W[27]]/2 + SB[W[4], W[2], W[3], W[28]]/2 - 
   SB[W[4], W[2], W[3], W[29]]/2 - SB[W[4], W[2], W[3], W[30]]/2 - 
   2*SB[W[4], W[2], W[4], W[1]] - SB[W[4], W[2], W[4], W[2]]/2 + 
   (3*SB[W[4], W[2], W[4], W[3]])/2 - SB[W[4], W[2], W[4], W[4]] + 
   SB[W[4], W[2], W[4], W[5]] + 4*SB[W[4], W[2], W[4], W[9]] - 
   4*SB[W[4], W[2], W[4], W[12]] - SB[W[4], W[2], W[4], W[16]]/2 - 
   SB[W[4], W[2], W[4], W[18]]/2 + (7*SB[W[4], W[2], W[4], W[19]])/2 - 
   (3*SB[W[4], W[2], W[4], W[20]])/2 - SB[W[4], W[2], W[4], W[27]]/2 - 
   (3*SB[W[4], W[2], W[4], W[28]])/2 - SB[W[4], W[2], W[4], W[29]]/2 - 
   SB[W[4], W[2], W[4], W[30]]/2 - 2*SB[W[4], W[2], W[5], W[1]] + 
   (5*SB[W[4], W[2], W[5], W[2]])/2 + (5*SB[W[4], W[2], W[5], W[3]])/2 - 
   SB[W[4], W[2], W[5], W[4]] - SB[W[4], W[2], W[5], W[5]] - 
   4*SB[W[4], W[2], W[5], W[12]] - 2*SB[W[4], W[2], W[5], W[15]] + 
   SB[W[4], W[2], W[5], W[16]]/2 + SB[W[4], W[2], W[5], W[18]]/2 + 
   (5*SB[W[4], W[2], W[5], W[19]])/2 + (3*SB[W[4], W[2], W[5], W[20]])/2 + 
   SB[W[4], W[2], W[5], W[27]]/2 - SB[W[4], W[2], W[5], W[28]]/2 + 
   SB[W[4], W[2], W[5], W[29]]/2 + SB[W[4], W[2], W[5], W[30]]/2 + 
   2*SB[W[4], W[2], W[12], W[1]] + SB[W[4], W[2], W[12], W[2]] - 
   3*SB[W[4], W[2], W[12], W[3]] + SB[W[4], W[2], W[12], W[4]] - 
   SB[W[4], W[2], W[12], W[5]] + 4*SB[W[4], W[2], W[12], W[12]] + 
   SB[W[4], W[2], W[12], W[17]] - 5*SB[W[4], W[2], W[12], W[19]] - 
   SB[W[4], W[2], W[12], W[26]] + SB[W[4], W[2], W[12], W[28]] + 
   SB[W[4], W[2], W[14], W[1]] - SB[W[4], W[2], W[14], W[2]] + 
   SB[W[4], W[2], W[14], W[4]] + SB[W[4], W[2], W[14], W[5]] - 
   SB[W[4], W[2], W[14], W[16]] - SB[W[4], W[2], W[14], W[19]] + 
   SB[W[4], W[2], W[14], W[28]] - SB[W[4], W[2], W[14], W[30]] + 
   SB[W[4], W[2], W[16], W[1]] + (3*SB[W[4], W[2], W[16], W[2]])/2 - 
   SB[W[4], W[2], W[16], W[3]]/2 + 2*SB[W[4], W[2], W[16], W[4]] + 
   SB[W[4], W[2], W[16], W[5]] - 4*SB[W[4], W[2], W[16], W[9]] - 
   SB[W[4], W[2], W[16], W[16]]/2 - SB[W[4], W[2], W[16], W[18]]/2 - 
   (3*SB[W[4], W[2], W[16], W[19]])/2 + (3*SB[W[4], W[2], W[16], W[20]])/2 - 
   SB[W[4], W[2], W[16], W[27]]/2 - SB[W[4], W[2], W[16], W[28]]/2 + 
   SB[W[4], W[2], W[16], W[29]]/2 - SB[W[4], W[2], W[16], W[30]]/2 + 
   SB[W[4], W[2], W[30], W[2]]/2 + SB[W[4], W[2], W[30], W[3]]/2 + 
   SB[W[4], W[2], W[30], W[5]] - SB[W[4], W[2], W[30], W[16]]/2 - 
   SB[W[4], W[2], W[30], W[18]]/2 - SB[W[4], W[2], W[30], W[19]]/2 - 
   SB[W[4], W[2], W[30], W[20]]/2 - SB[W[4], W[2], W[30], W[27]]/2 - 
   (3*SB[W[4], W[2], W[30], W[28]])/2 - (3*SB[W[4], W[2], W[30], W[29]])/2 - 
   SB[W[4], W[2], W[30], W[30]]/2 + SB[W[4], W[3], W[1], W[1]] - 
   (3*SB[W[4], W[3], W[1], W[2]])/2 + (3*SB[W[4], W[3], W[1], W[3]])/2 + 
   SB[W[4], W[3], W[1], W[4]] - 4*SB[W[4], W[3], W[1], W[6]] + 
   2*SB[W[4], W[3], W[1], W[15]] - SB[W[4], W[3], W[1], W[16]]/2 + 
   SB[W[4], W[3], W[1], W[18]]/2 + (3*SB[W[4], W[3], W[1], W[19]])/2 - 
   (3*SB[W[4], W[3], W[1], W[20]])/2 + SB[W[4], W[3], W[1], W[27]]/2 + 
   SB[W[4], W[3], W[1], W[28]]/2 - SB[W[4], W[3], W[1], W[29]]/2 - 
   SB[W[4], W[3], W[1], W[30]]/2 - (7*SB[W[4], W[3], W[2], W[2]])/2 + 
   (7*SB[W[4], W[3], W[2], W[3]])/2 + SB[W[4], W[3], W[2], W[5]] - 
   2*SB[W[4], W[3], W[2], W[12]] + 2*SB[W[4], W[3], W[2], W[15]] - 
   SB[W[4], W[3], W[2], W[16]]/2 - SB[W[4], W[3], W[2], W[17]] + 
   SB[W[4], W[3], W[2], W[18]]/2 + (3*SB[W[4], W[3], W[2], W[19]])/2 - 
   (3*SB[W[4], W[3], W[2], W[20]])/2 + SB[W[4], W[3], W[2], W[26]] + 
   SB[W[4], W[3], W[2], W[27]]/2 + SB[W[4], W[3], W[2], W[28]]/2 - 
   SB[W[4], W[3], W[2], W[29]]/2 - SB[W[4], W[3], W[2], W[30]]/2 + 
   SB[W[4], W[3], W[3], W[1]] + 3*SB[W[4], W[3], W[3], W[2]] + 
   SB[W[4], W[3], W[3], W[5]] - 4*SB[W[4], W[3], W[3], W[15]] - 
   SB[W[4], W[3], W[3], W[18]] - SB[W[4], W[3], W[3], W[27]] + 
   2*SB[W[4], W[3], W[5], W[1]] - SB[W[4], W[3], W[5], W[2]]/2 - 
   SB[W[4], W[3], W[5], W[3]]/2 + SB[W[4], W[3], W[5], W[4]] + 
   SB[W[4], W[3], W[5], W[5]] + 2*SB[W[4], W[3], W[5], W[12]] - 
   SB[W[4], W[3], W[5], W[16]]/2 - SB[W[4], W[3], W[5], W[18]]/2 - 
   (5*SB[W[4], W[3], W[5], W[19]])/2 - (3*SB[W[4], W[3], W[5], W[20]])/2 - 
   SB[W[4], W[3], W[5], W[27]]/2 + SB[W[4], W[3], W[5], W[28]]/2 - 
   SB[W[4], W[3], W[5], W[29]]/2 - SB[W[4], W[3], W[5], W[30]]/2 - 
   SB[W[4], W[3], W[14], W[1]] + SB[W[4], W[3], W[14], W[2]] - 
   SB[W[4], W[3], W[14], W[4]] - SB[W[4], W[3], W[14], W[5]] + 
   SB[W[4], W[3], W[14], W[16]] + SB[W[4], W[3], W[14], W[19]] - 
   SB[W[4], W[3], W[14], W[28]] + SB[W[4], W[3], W[14], W[30]] - 
   SB[W[4], W[3], W[15], W[1]] + SB[W[4], W[3], W[15], W[2]] - 
   3*SB[W[4], W[3], W[15], W[3]] - SB[W[4], W[3], W[15], W[5]] + 
   SB[W[4], W[3], W[15], W[17]] + 3*SB[W[4], W[3], W[15], W[20]] - 
   SB[W[4], W[3], W[15], W[26]] + SB[W[4], W[3], W[15], W[29]] - 
   2*SB[W[4], W[3], W[18], W[1]] + SB[W[4], W[3], W[18], W[2]]/2 - 
   (3*SB[W[4], W[3], W[18], W[3]])/2 - SB[W[4], W[3], W[18], W[4]] - 
   SB[W[4], W[3], W[18], W[5]] + 4*SB[W[4], W[3], W[18], W[6]] + 
   SB[W[4], W[3], W[18], W[16]]/2 + SB[W[4], W[3], W[18], W[18]]/2 - 
   (3*SB[W[4], W[3], W[18], W[19]])/2 + (3*SB[W[4], W[3], W[18], W[20]])/2 + 
   SB[W[4], W[3], W[18], W[27]]/2 - SB[W[4], W[3], W[18], W[28]]/2 + 
   SB[W[4], W[3], W[18], W[29]]/2 + SB[W[4], W[3], W[18], W[30]]/2 - 
   SB[W[4], W[3], W[27], W[2]]/2 - SB[W[4], W[3], W[27], W[3]]/2 - 
   SB[W[4], W[3], W[27], W[5]] + SB[W[4], W[3], W[27], W[16]]/2 + 
   SB[W[4], W[3], W[27], W[18]]/2 + SB[W[4], W[3], W[27], W[19]]/2 + 
   SB[W[4], W[3], W[27], W[20]]/2 + SB[W[4], W[3], W[27], W[27]]/2 + 
   (3*SB[W[4], W[3], W[27], W[28]])/2 + (3*SB[W[4], W[3], W[27], W[29]])/2 + 
   SB[W[4], W[3], W[27], W[30]]/2 - SB[W[4], W[5], W[1], W[1]] + 
   (3*SB[W[4], W[5], W[1], W[2]])/2 + (3*SB[W[4], W[5], W[1], W[3]])/2 - 
   SB[W[4], W[5], W[1], W[4]] - SB[W[4], W[5], W[1], W[5]] - 
   2*SB[W[4], W[5], W[1], W[12]] - 2*SB[W[4], W[5], W[1], W[15]] + 
   SB[W[4], W[5], W[1], W[16]]/2 + SB[W[4], W[5], W[1], W[18]]/2 + 
   (3*SB[W[4], W[5], W[1], W[19]])/2 + (3*SB[W[4], W[5], W[1], W[20]])/2 + 
   SB[W[4], W[5], W[1], W[27]]/2 + SB[W[4], W[5], W[1], W[28]]/2 + 
   SB[W[4], W[5], W[1], W[29]]/2 + SB[W[4], W[5], W[1], W[30]]/2 + 
   (7*SB[W[4], W[5], W[2], W[2]])/2 - SB[W[4], W[5], W[2], W[3]]/2 - 
   2*SB[W[4], W[5], W[2], W[5]] - 2*SB[W[4], W[5], W[2], W[15]] + 
   SB[W[4], W[5], W[2], W[16]]/2 + SB[W[4], W[5], W[2], W[17]] + 
   SB[W[4], W[5], W[2], W[18]]/2 - (5*SB[W[4], W[5], W[2], W[19]])/2 + 
   (3*SB[W[4], W[5], W[2], W[20]])/2 - SB[W[4], W[5], W[2], W[26]] + 
   SB[W[4], W[5], W[2], W[27]]/2 + SB[W[4], W[5], W[2], W[28]]/2 + 
   SB[W[4], W[5], W[2], W[29]]/2 + SB[W[4], W[5], W[2], W[30]]/2 + 
   SB[W[4], W[5], W[3], W[1]] + SB[W[4], W[5], W[3], W[2]]/2 - 
   (7*SB[W[4], W[5], W[3], W[3]])/2 + SB[W[4], W[5], W[3], W[4]] + 
   2*SB[W[4], W[5], W[3], W[12]] - SB[W[4], W[5], W[3], W[16]]/2 + 
   SB[W[4], W[5], W[3], W[17]] - SB[W[4], W[5], W[3], W[18]]/2 - 
   (5*SB[W[4], W[5], W[3], W[19]])/2 + (3*SB[W[4], W[5], W[3], W[20]])/2 - 
   SB[W[4], W[5], W[3], W[26]] - SB[W[4], W[5], W[3], W[27]]/2 + 
   SB[W[4], W[5], W[3], W[28]]/2 + SB[W[4], W[5], W[3], W[29]]/2 - 
   SB[W[4], W[5], W[3], W[30]]/2 - 2*SB[W[4], W[5], W[5], W[1]] - 
   2*SB[W[4], W[5], W[5], W[2]] - 2*SB[W[4], W[5], W[5], W[3]] + 
   4*SB[W[4], W[5], W[5], W[15]] + 2*SB[W[4], W[5], W[5], W[19]] - 
   2*SB[W[4], W[5], W[5], W[28]] - 2*SB[W[4], W[5], W[12], W[1]] - 
   SB[W[4], W[5], W[12], W[2]] + 3*SB[W[4], W[5], W[12], W[3]] - 
   SB[W[4], W[5], W[12], W[4]] + SB[W[4], W[5], W[12], W[5]] - 
   4*SB[W[4], W[5], W[12], W[12]] - SB[W[4], W[5], W[12], W[17]] + 
   5*SB[W[4], W[5], W[12], W[19]] + SB[W[4], W[5], W[12], W[26]] - 
   SB[W[4], W[5], W[12], W[28]] + SB[W[4], W[5], W[14], W[1]] - 
   SB[W[4], W[5], W[14], W[2]] + SB[W[4], W[5], W[14], W[4]] + 
   SB[W[4], W[5], W[14], W[5]] - SB[W[4], W[5], W[14], W[16]] - 
   SB[W[4], W[5], W[14], W[19]] + SB[W[4], W[5], W[14], W[28]] - 
   SB[W[4], W[5], W[14], W[30]] + SB[W[4], W[5], W[15], W[1]] - 
   SB[W[4], W[5], W[15], W[2]] + 3*SB[W[4], W[5], W[15], W[3]] + 
   SB[W[4], W[5], W[15], W[5]] - SB[W[4], W[5], W[15], W[17]] - 
   3*SB[W[4], W[5], W[15], W[20]] + SB[W[4], W[5], W[15], W[26]] - 
   SB[W[4], W[5], W[15], W[29]] + 2*SB[W[4], W[5], W[19], W[1]] - 
   SB[W[4], W[5], W[19], W[2]]/2 - (3*SB[W[4], W[5], W[19], W[3]])/2 + 
   4*SB[W[4], W[5], W[19], W[12]] + SB[W[4], W[5], W[19], W[16]]/2 - 
   SB[W[4], W[5], W[19], W[18]]/2 - (5*SB[W[4], W[5], W[19], W[19]])/2 - 
   (3*SB[W[4], W[5], W[19], W[20]])/2 - SB[W[4], W[5], W[19], W[27]]/2 + 
   SB[W[4], W[5], W[19], W[28]]/2 - SB[W[4], W[5], W[19], W[29]]/2 + 
   SB[W[4], W[5], W[19], W[30]]/2 - SB[W[4], W[5], W[28], W[2]]/2 - 
   SB[W[4], W[5], W[28], W[3]]/2 - SB[W[4], W[5], W[28], W[5]] + 
   SB[W[4], W[5], W[28], W[16]]/2 + SB[W[4], W[5], W[28], W[18]]/2 + 
   SB[W[4], W[5], W[28], W[19]]/2 + SB[W[4], W[5], W[28], W[20]]/2 + 
   SB[W[4], W[5], W[28], W[27]]/2 + (3*SB[W[4], W[5], W[28], W[28]])/2 + 
   (3*SB[W[4], W[5], W[28], W[29]])/2 + SB[W[4], W[5], W[28], W[30]]/2 - 
   SB[W[4], W[11], W[1], W[1]] - (3*SB[W[4], W[11], W[1], W[2]])/2 - 
   (3*SB[W[4], W[11], W[1], W[3]])/2 - SB[W[4], W[11], W[1], W[4]] + 
   SB[W[4], W[11], W[1], W[5]] + 4*SB[W[4], W[11], W[1], W[6]] + 
   4*SB[W[4], W[11], W[1], W[9]] - SB[W[4], W[11], W[1], W[16]]/2 - 
   SB[W[4], W[11], W[1], W[18]]/2 - (3*SB[W[4], W[11], W[1], W[19]])/2 - 
   (3*SB[W[4], W[11], W[1], W[20]])/2 - SB[W[4], W[11], W[1], W[27]]/2 - 
   SB[W[4], W[11], W[1], W[28]]/2 - SB[W[4], W[11], W[1], W[29]]/2 - 
   SB[W[4], W[11], W[1], W[30]]/2 + SB[W[4], W[11], W[2], W[1]] + 
   (3*SB[W[4], W[11], W[2], W[2]])/2 - SB[W[4], W[11], W[2], W[3]]/2 + 
   2*SB[W[4], W[11], W[2], W[4]] + SB[W[4], W[11], W[2], W[5]] - 
   4*SB[W[4], W[11], W[2], W[9]] - SB[W[4], W[11], W[2], W[16]]/2 - 
   SB[W[4], W[11], W[2], W[18]]/2 - (3*SB[W[4], W[11], W[2], W[19]])/2 + 
   (3*SB[W[4], W[11], W[2], W[20]])/2 - SB[W[4], W[11], W[2], W[27]]/2 - 
   SB[W[4], W[11], W[2], W[28]]/2 + SB[W[4], W[11], W[2], W[29]]/2 - 
   SB[W[4], W[11], W[2], W[30]]/2 - 2*SB[W[4], W[11], W[3], W[1]] + 
   SB[W[4], W[11], W[3], W[2]]/2 - (3*SB[W[4], W[11], W[3], W[3]])/2 - 
   SB[W[4], W[11], W[3], W[4]] - SB[W[4], W[11], W[3], W[5]] + 
   4*SB[W[4], W[11], W[3], W[6]] + SB[W[4], W[11], W[3], W[16]]/2 + 
   SB[W[4], W[11], W[3], W[18]]/2 - (3*SB[W[4], W[11], W[3], W[19]])/2 + 
   (3*SB[W[4], W[11], W[3], W[20]])/2 + SB[W[4], W[11], W[3], W[27]]/2 - 
   SB[W[4], W[11], W[3], W[28]]/2 + SB[W[4], W[11], W[3], W[29]]/2 + 
   SB[W[4], W[11], W[3], W[30]]/2 + SB[W[4], W[11], W[4], W[1]] + 
   (3*SB[W[4], W[11], W[4], W[2]])/2 + (3*SB[W[4], W[11], W[4], W[3]])/2 + 
   SB[W[4], W[11], W[4], W[4]] - SB[W[4], W[11], W[4], W[5]] - 
   4*SB[W[4], W[11], W[4], W[6]] - 4*SB[W[4], W[11], W[4], W[9]] + 
   SB[W[4], W[11], W[4], W[16]]/2 + SB[W[4], W[11], W[4], W[18]]/2 + 
   (3*SB[W[4], W[11], W[4], W[19]])/2 + (3*SB[W[4], W[11], W[4], W[20]])/2 + 
   SB[W[4], W[11], W[4], W[27]]/2 + SB[W[4], W[11], W[4], W[28]]/2 + 
   SB[W[4], W[11], W[4], W[29]]/2 + SB[W[4], W[11], W[4], W[30]]/2 - 
   SB[W[4], W[11], W[16], W[1]] - (3*SB[W[4], W[11], W[16], W[2]])/2 + 
   SB[W[4], W[11], W[16], W[3]]/2 - 2*SB[W[4], W[11], W[16], W[4]] - 
   SB[W[4], W[11], W[16], W[5]] + 4*SB[W[4], W[11], W[16], W[9]] + 
   SB[W[4], W[11], W[16], W[16]]/2 + SB[W[4], W[11], W[16], W[18]]/2 + 
   (3*SB[W[4], W[11], W[16], W[19]])/2 - (3*SB[W[4], W[11], W[16], W[20]])/
    2 + SB[W[4], W[11], W[16], W[27]]/2 + SB[W[4], W[11], W[16], W[28]]/2 - 
   SB[W[4], W[11], W[16], W[29]]/2 + SB[W[4], W[11], W[16], W[30]]/2 + 
   2*SB[W[4], W[11], W[18], W[1]] - SB[W[4], W[11], W[18], W[2]]/2 + 
   (3*SB[W[4], W[11], W[18], W[3]])/2 + SB[W[4], W[11], W[18], W[4]] + 
   SB[W[4], W[11], W[18], W[5]] - 4*SB[W[4], W[11], W[18], W[6]] - 
   SB[W[4], W[11], W[18], W[16]]/2 - SB[W[4], W[11], W[18], W[18]]/2 + 
   (3*SB[W[4], W[11], W[18], W[19]])/2 - (3*SB[W[4], W[11], W[18], W[20]])/
    2 - SB[W[4], W[11], W[18], W[27]]/2 + SB[W[4], W[11], W[18], W[28]]/2 - 
   SB[W[4], W[11], W[18], W[29]]/2 - SB[W[4], W[11], W[18], W[30]]/2 + 
   SB[W[4], W[11], W[27], W[2]]/2 + SB[W[4], W[11], W[27], W[3]]/2 + 
   SB[W[4], W[11], W[27], W[5]] - SB[W[4], W[11], W[27], W[16]]/2 - 
   SB[W[4], W[11], W[27], W[18]]/2 - SB[W[4], W[11], W[27], W[19]]/2 - 
   SB[W[4], W[11], W[27], W[20]]/2 - SB[W[4], W[11], W[27], W[27]]/2 - 
   (3*SB[W[4], W[11], W[27], W[28]])/2 - (3*SB[W[4], W[11], W[27], W[29]])/
    2 - SB[W[4], W[11], W[27], W[30]]/2 - SB[W[4], W[11], W[30], W[2]]/2 - 
   SB[W[4], W[11], W[30], W[3]]/2 - SB[W[4], W[11], W[30], W[5]] + 
   SB[W[4], W[11], W[30], W[16]]/2 + SB[W[4], W[11], W[30], W[18]]/2 + 
   SB[W[4], W[11], W[30], W[19]]/2 + SB[W[4], W[11], W[30], W[20]]/2 + 
   SB[W[4], W[11], W[30], W[27]]/2 + (3*SB[W[4], W[11], W[30], W[28]])/2 + 
   (3*SB[W[4], W[11], W[30], W[29]])/2 + SB[W[4], W[11], W[30], W[30]]/2 + 
   SB[W[4], W[14], W[1], W[1]] + (3*SB[W[4], W[14], W[1], W[2]])/2 - 
   SB[W[4], W[14], W[1], W[3]]/2 + 2*SB[W[4], W[14], W[1], W[4]] + 
   SB[W[4], W[14], W[1], W[5]] - 4*SB[W[4], W[14], W[1], W[9]] - 
   SB[W[4], W[14], W[1], W[16]]/2 - SB[W[4], W[14], W[1], W[18]]/2 - 
   (3*SB[W[4], W[14], W[1], W[19]])/2 + (3*SB[W[4], W[14], W[1], W[20]])/2 - 
   SB[W[4], W[14], W[1], W[27]]/2 - SB[W[4], W[14], W[1], W[28]]/2 + 
   SB[W[4], W[14], W[1], W[29]]/2 - SB[W[4], W[14], W[1], W[30]]/2 - 
   SB[W[4], W[14], W[2], W[1]] - (3*SB[W[4], W[14], W[2], W[2]])/2 + 
   (3*SB[W[4], W[14], W[2], W[3]])/2 + 2*SB[W[4], W[14], W[2], W[5]] + 
   4*SB[W[4], W[14], W[2], W[9]] - 4*SB[W[4], W[14], W[2], W[12]] - 
   (3*SB[W[4], W[14], W[2], W[16]])/2 - SB[W[4], W[14], W[2], W[18]]/2 + 
   (5*SB[W[4], W[14], W[2], W[19]])/2 - (3*SB[W[4], W[14], W[2], W[20]])/2 - 
   SB[W[4], W[14], W[2], W[27]]/2 - SB[W[4], W[14], W[2], W[28]]/2 - 
   SB[W[4], W[14], W[2], W[29]]/2 - (3*SB[W[4], W[14], W[2], W[30]])/2 - 
   SB[W[4], W[14], W[3], W[1]] + SB[W[4], W[14], W[3], W[2]] - 
   SB[W[4], W[14], W[3], W[4]] - SB[W[4], W[14], W[3], W[5]] + 
   SB[W[4], W[14], W[3], W[16]] + SB[W[4], W[14], W[3], W[19]] - 
   SB[W[4], W[14], W[3], W[28]] + SB[W[4], W[14], W[3], W[30]] + 
   2*SB[W[4], W[14], W[4], W[1]] + SB[W[4], W[14], W[4], W[2]]/2 - 
   (3*SB[W[4], W[14], W[4], W[3]])/2 + SB[W[4], W[14], W[4], W[4]] - 
   SB[W[4], W[14], W[4], W[5]] - 4*SB[W[4], W[14], W[4], W[9]] + 
   4*SB[W[4], W[14], W[4], W[12]] + SB[W[4], W[14], W[4], W[16]]/2 + 
   SB[W[4], W[14], W[4], W[18]]/2 - (7*SB[W[4], W[14], W[4], W[19]])/2 + 
   (3*SB[W[4], W[14], W[4], W[20]])/2 + SB[W[4], W[14], W[4], W[27]]/2 + 
   (3*SB[W[4], W[14], W[4], W[28]])/2 + SB[W[4], W[14], W[4], W[29]]/2 + 
   SB[W[4], W[14], W[4], W[30]]/2 + 3*SB[W[4], W[14], W[5], W[1]] - 
   (3*SB[W[4], W[14], W[5], W[2]])/2 - (3*SB[W[4], W[14], W[5], W[3]])/2 + 
   SB[W[4], W[14], W[5], W[4]] + SB[W[4], W[14], W[5], W[5]] + 
   4*SB[W[4], W[14], W[5], W[12]] - SB[W[4], W[14], W[5], W[16]]/2 - 
   SB[W[4], W[14], W[5], W[18]]/2 - (7*SB[W[4], W[14], W[5], W[19]])/2 - 
   (3*SB[W[4], W[14], W[5], W[20]])/2 - SB[W[4], W[14], W[5], W[27]]/2 + 
   (3*SB[W[4], W[14], W[5], W[28]])/2 - SB[W[4], W[14], W[5], W[29]]/2 - 
   SB[W[4], W[14], W[5], W[30]]/2 - SB[W[4], W[14], W[14], W[1]] + 
   SB[W[4], W[14], W[14], W[2]] - SB[W[4], W[14], W[14], W[4]] - 
   SB[W[4], W[14], W[14], W[5]] + SB[W[4], W[14], W[14], W[16]] + 
   SB[W[4], W[14], W[14], W[19]] - SB[W[4], W[14], W[14], W[28]] + 
   SB[W[4], W[14], W[14], W[30]] - SB[W[4], W[14], W[16], W[1]] - 
   (3*SB[W[4], W[14], W[16], W[2]])/2 + SB[W[4], W[14], W[16], W[3]]/2 - 
   2*SB[W[4], W[14], W[16], W[4]] - SB[W[4], W[14], W[16], W[5]] + 
   4*SB[W[4], W[14], W[16], W[9]] + SB[W[4], W[14], W[16], W[16]]/2 + 
   SB[W[4], W[14], W[16], W[18]]/2 + (3*SB[W[4], W[14], W[16], W[19]])/2 - 
   (3*SB[W[4], W[14], W[16], W[20]])/2 + SB[W[4], W[14], W[16], W[27]]/2 + 
   SB[W[4], W[14], W[16], W[28]]/2 - SB[W[4], W[14], W[16], W[29]]/2 + 
   SB[W[4], W[14], W[16], W[30]]/2 - 2*SB[W[4], W[14], W[19], W[1]] + 
   SB[W[4], W[14], W[19], W[2]]/2 + (3*SB[W[4], W[14], W[19], W[3]])/2 - 
   4*SB[W[4], W[14], W[19], W[12]] - SB[W[4], W[14], W[19], W[16]]/2 + 
   SB[W[4], W[14], W[19], W[18]]/2 + (5*SB[W[4], W[14], W[19], W[19]])/2 + 
   (3*SB[W[4], W[14], W[19], W[20]])/2 + SB[W[4], W[14], W[19], W[27]]/2 - 
   SB[W[4], W[14], W[19], W[28]]/2 + SB[W[4], W[14], W[19], W[29]]/2 - 
   SB[W[4], W[14], W[19], W[30]]/2 + SB[W[4], W[14], W[28], W[2]]/2 + 
   SB[W[4], W[14], W[28], W[3]]/2 + SB[W[4], W[14], W[28], W[5]] - 
   SB[W[4], W[14], W[28], W[16]]/2 - SB[W[4], W[14], W[28], W[18]]/2 - 
   SB[W[4], W[14], W[28], W[19]]/2 - SB[W[4], W[14], W[28], W[20]]/2 - 
   SB[W[4], W[14], W[28], W[27]]/2 - (3*SB[W[4], W[14], W[28], W[28]])/2 - 
   (3*SB[W[4], W[14], W[28], W[29]])/2 - SB[W[4], W[14], W[28], W[30]]/2 - 
   SB[W[4], W[14], W[30], W[2]]/2 - SB[W[4], W[14], W[30], W[3]]/2 - 
   SB[W[4], W[14], W[30], W[5]] + SB[W[4], W[14], W[30], W[16]]/2 + 
   SB[W[4], W[14], W[30], W[18]]/2 + SB[W[4], W[14], W[30], W[19]]/2 + 
   SB[W[4], W[14], W[30], W[20]]/2 + SB[W[4], W[14], W[30], W[27]]/2 + 
   (3*SB[W[4], W[14], W[30], W[28]])/2 + (3*SB[W[4], W[14], W[30], W[29]])/
    2 + SB[W[4], W[14], W[30], W[30]]/2 + SB[W[5], W[1], W[2], W[1]] - 
   (7*SB[W[5], W[1], W[2], W[2]])/2 + SB[W[5], W[1], W[2], W[3]]/2 + 
   SB[W[5], W[1], W[2], W[4]] + 2*SB[W[5], W[1], W[2], W[15]] - 
   SB[W[5], W[1], W[2], W[16]]/2 + SB[W[5], W[1], W[2], W[17]] - 
   SB[W[5], W[1], W[2], W[18]]/2 + (3*SB[W[5], W[1], W[2], W[19]])/2 - 
   (5*SB[W[5], W[1], W[2], W[20]])/2 - SB[W[5], W[1], W[2], W[26]] - 
   SB[W[5], W[1], W[2], W[27]]/2 + SB[W[5], W[1], W[2], W[28]]/2 + 
   SB[W[5], W[1], W[2], W[29]]/2 - SB[W[5], W[1], W[2], W[30]]/2 - 
   SB[W[5], W[1], W[3], W[2]]/2 + (7*SB[W[5], W[1], W[3], W[3]])/2 - 
   2*SB[W[5], W[1], W[3], W[5]] - 2*SB[W[5], W[1], W[3], W[12]] + 
   SB[W[5], W[1], W[3], W[16]]/2 + SB[W[5], W[1], W[3], W[17]] + 
   SB[W[5], W[1], W[3], W[18]]/2 + (3*SB[W[5], W[1], W[3], W[19]])/2 - 
   (5*SB[W[5], W[1], W[3], W[20]])/2 - SB[W[5], W[1], W[3], W[26]] + 
   SB[W[5], W[1], W[3], W[27]]/2 + SB[W[5], W[1], W[3], W[28]]/2 + 
   SB[W[5], W[1], W[3], W[29]]/2 + SB[W[5], W[1], W[3], W[30]]/2 - 
   SB[W[5], W[1], W[4], W[1]] + (3*SB[W[5], W[1], W[4], W[2]])/2 + 
   (3*SB[W[5], W[1], W[4], W[3]])/2 - SB[W[5], W[1], W[4], W[4]] - 
   SB[W[5], W[1], W[4], W[5]] - 2*SB[W[5], W[1], W[4], W[12]] - 
   2*SB[W[5], W[1], W[4], W[15]] + SB[W[5], W[1], W[4], W[16]]/2 + 
   SB[W[5], W[1], W[4], W[18]]/2 + (3*SB[W[5], W[1], W[4], W[19]])/2 + 
   (3*SB[W[5], W[1], W[4], W[20]])/2 + SB[W[5], W[1], W[4], W[27]]/2 + 
   SB[W[5], W[1], W[4], W[28]]/2 + SB[W[5], W[1], W[4], W[29]]/2 + 
   SB[W[5], W[1], W[4], W[30]]/2 - 2*SB[W[5], W[1], W[5], W[2]] - 
   2*SB[W[5], W[1], W[5], W[3]] - 2*SB[W[5], W[1], W[5], W[4]] + 
   4*SB[W[5], W[1], W[5], W[12]] + 2*SB[W[5], W[1], W[5], W[20]] - 
   2*SB[W[5], W[1], W[5], W[29]] + 3*SB[W[5], W[1], W[12], W[2]] - 
   SB[W[5], W[1], W[12], W[3]] + SB[W[5], W[1], W[12], W[4]] + 
   SB[W[5], W[1], W[12], W[5]] - SB[W[5], W[1], W[12], W[17]] - 
   3*SB[W[5], W[1], W[12], W[19]] + SB[W[5], W[1], W[12], W[26]] - 
   SB[W[5], W[1], W[12], W[28]] + SB[W[5], W[1], W[13], W[1]] - 
   SB[W[5], W[1], W[13], W[3]] + SB[W[5], W[1], W[13], W[4]] + 
   SB[W[5], W[1], W[13], W[5]] - SB[W[5], W[1], W[13], W[18]] - 
   SB[W[5], W[1], W[13], W[20]] - SB[W[5], W[1], W[13], W[27]] + 
   SB[W[5], W[1], W[13], W[29]] - SB[W[5], W[1], W[15], W[1]] + 
   3*SB[W[5], W[1], W[15], W[2]] - SB[W[5], W[1], W[15], W[3]] - 
   2*SB[W[5], W[1], W[15], W[4]] + SB[W[5], W[1], W[15], W[5]] - 
   4*SB[W[5], W[1], W[15], W[15]] - SB[W[5], W[1], W[15], W[17]] + 
   5*SB[W[5], W[1], W[15], W[20]] + SB[W[5], W[1], W[15], W[26]] - 
   SB[W[5], W[1], W[15], W[29]] - (3*SB[W[5], W[1], W[20], W[2]])/2 - 
   SB[W[5], W[1], W[20], W[3]]/2 + 2*SB[W[5], W[1], W[20], W[4]] + 
   4*SB[W[5], W[1], W[20], W[15]] - SB[W[5], W[1], W[20], W[16]]/2 + 
   SB[W[5], W[1], W[20], W[18]]/2 - (3*SB[W[5], W[1], W[20], W[19]])/2 - 
   (5*SB[W[5], W[1], W[20], W[20]])/2 + SB[W[5], W[1], W[20], W[27]]/2 - 
   SB[W[5], W[1], W[20], W[28]]/2 + SB[W[5], W[1], W[20], W[29]]/2 - 
   SB[W[5], W[1], W[20], W[30]]/2 - SB[W[5], W[1], W[29], W[2]]/2 - 
   SB[W[5], W[1], W[29], W[3]]/2 - SB[W[5], W[1], W[29], W[5]] + 
   SB[W[5], W[1], W[29], W[16]]/2 + SB[W[5], W[1], W[29], W[18]]/2 + 
   SB[W[5], W[1], W[29], W[19]]/2 + SB[W[5], W[1], W[29], W[20]]/2 + 
   SB[W[5], W[1], W[29], W[27]]/2 + (3*SB[W[5], W[1], W[29], W[28]])/2 + 
   (3*SB[W[5], W[1], W[29], W[29]])/2 + SB[W[5], W[1], W[29], W[30]]/2 + 
   SB[W[5], W[2], W[1], W[1]] - (7*SB[W[5], W[2], W[1], W[2]])/2 + 
   SB[W[5], W[2], W[1], W[3]]/2 + SB[W[5], W[2], W[1], W[4]] + 
   2*SB[W[5], W[2], W[1], W[15]] - SB[W[5], W[2], W[1], W[16]]/2 + 
   SB[W[5], W[2], W[1], W[17]] - SB[W[5], W[2], W[1], W[18]]/2 + 
   (3*SB[W[5], W[2], W[1], W[19]])/2 - (5*SB[W[5], W[2], W[1], W[20]])/2 - 
   SB[W[5], W[2], W[1], W[26]] - SB[W[5], W[2], W[1], W[27]]/2 + 
   SB[W[5], W[2], W[1], W[28]]/2 + SB[W[5], W[2], W[1], W[29]]/2 - 
   SB[W[5], W[2], W[1], W[30]]/2 - 3*SB[W[5], W[2], W[2], W[1]] - 
   2*SB[W[5], W[2], W[2], W[3]] + 3*SB[W[5], W[2], W[2], W[4]] + 
   3*SB[W[5], W[2], W[2], W[5]] - SB[W[5], W[2], W[2], W[17]] + 
   SB[W[5], W[2], W[2], W[26]] - 2*SB[W[5], W[2], W[3], W[2]] - 
   2*SB[W[5], W[2], W[3], W[3]] + 4*SB[W[5], W[2], W[3], W[5]] + 
   SB[W[5], W[2], W[4], W[1]] + (5*SB[W[5], W[2], W[4], W[2]])/2 - 
   SB[W[5], W[2], W[4], W[3]]/2 + SB[W[5], W[2], W[4], W[4]] - 
   SB[W[5], W[2], W[4], W[5]] - 2*SB[W[5], W[2], W[4], W[15]] - 
   SB[W[5], W[2], W[4], W[16]]/2 + SB[W[5], W[2], W[4], W[17]] + 
   SB[W[5], W[2], W[4], W[18]]/2 - (7*SB[W[5], W[2], W[4], W[19]])/2 + 
   (3*SB[W[5], W[2], W[4], W[20]])/2 - SB[W[5], W[2], W[4], W[26]] + 
   SB[W[5], W[2], W[4], W[27]]/2 + (3*SB[W[5], W[2], W[4], W[28]])/2 + 
   SB[W[5], W[2], W[4], W[29]]/2 - SB[W[5], W[2], W[4], W[30]]/2 + 
   2*SB[W[5], W[2], W[5], W[1]] + (3*SB[W[5], W[2], W[5], W[2]])/2 + 
   (7*SB[W[5], W[2], W[5], W[3]])/2 + SB[W[5], W[2], W[5], W[4]] + 
   SB[W[5], W[2], W[5], W[5]] - 2*SB[W[5], W[2], W[5], W[12]] - 
   2*SB[W[5], W[2], W[5], W[15]] - SB[W[5], W[2], W[5], W[16]]/2 - 
   SB[W[5], W[2], W[5], W[18]]/2 - (5*SB[W[5], W[2], W[5], W[19]])/2 - 
   (3*SB[W[5], W[2], W[5], W[20]])/2 - SB[W[5], W[2], W[5], W[27]]/2 + 
   SB[W[5], W[2], W[5], W[28]]/2 - SB[W[5], W[2], W[5], W[29]]/2 - 
   SB[W[5], W[2], W[5], W[30]]/2 + SB[W[5], W[2], W[12], W[2]] + 
   SB[W[5], W[2], W[12], W[3]] - 5*SB[W[5], W[2], W[12], W[4]] - 
   3*SB[W[5], W[2], W[12], W[5]] + 2*SB[W[5], W[2], W[12], W[15]] - 
   SB[W[5], W[2], W[12], W[17]] + 5*SB[W[5], W[2], W[12], W[19]] + 
   SB[W[5], W[2], W[12], W[26]] - SB[W[5], W[2], W[12], W[28]] - 
   SB[W[5], W[2], W[14], W[1]] + SB[W[5], W[2], W[14], W[2]] - 
   SB[W[5], W[2], W[14], W[4]] - SB[W[5], W[2], W[14], W[5]] + 
   SB[W[5], W[2], W[14], W[16]] + SB[W[5], W[2], W[14], W[19]] - 
   SB[W[5], W[2], W[14], W[28]] + SB[W[5], W[2], W[14], W[30]] - 
   2*SB[W[5], W[2], W[15], W[1]] - 2*SB[W[5], W[2], W[15], W[4]] - 
   2*SB[W[5], W[2], W[15], W[5]] + 2*SB[W[5], W[2], W[15], W[12]] + 
   4*SB[W[5], W[2], W[15], W[20]] + 2*SB[W[5], W[2], W[17], W[1]] - 
   SB[W[5], W[2], W[17], W[2]]/2 - SB[W[5], W[2], W[17], W[3]]/2 + 
   2*SB[W[5], W[2], W[17], W[4]] - SB[W[5], W[2], W[17], W[5]] + 
   SB[W[5], W[2], W[17], W[16]]/2 + SB[W[5], W[2], W[17], W[18]]/2 - 
   (3*SB[W[5], W[2], W[17], W[19]])/2 - (3*SB[W[5], W[2], W[17], W[20]])/2 + 
   SB[W[5], W[2], W[17], W[27]]/2 - SB[W[5], W[2], W[17], W[28]]/2 - 
   SB[W[5], W[2], W[17], W[29]]/2 + SB[W[5], W[2], W[17], W[30]]/2 + 
   SB[W[5], W[2], W[26], W[2]]/2 + SB[W[5], W[2], W[26], W[3]]/2 + 
   SB[W[5], W[2], W[26], W[5]] - SB[W[5], W[2], W[26], W[16]]/2 - 
   SB[W[5], W[2], W[26], W[18]]/2 - SB[W[5], W[2], W[26], W[19]]/2 - 
   SB[W[5], W[2], W[26], W[20]]/2 - SB[W[5], W[2], W[26], W[27]]/2 - 
   (3*SB[W[5], W[2], W[26], W[28]])/2 - (3*SB[W[5], W[2], W[26], W[29]])/2 - 
   SB[W[5], W[2], W[26], W[30]]/2 + SB[W[5], W[3], W[1], W[1]] - 
   SB[W[5], W[3], W[1], W[2]]/2 + (5*SB[W[5], W[3], W[1], W[3]])/2 + 
   SB[W[5], W[3], W[1], W[4]] - SB[W[5], W[3], W[1], W[5]] - 
   2*SB[W[5], W[3], W[1], W[12]] + SB[W[5], W[3], W[1], W[16]]/2 + 
   SB[W[5], W[3], W[1], W[17]] - SB[W[5], W[3], W[1], W[18]]/2 + 
   (3*SB[W[5], W[3], W[1], W[19]])/2 - (7*SB[W[5], W[3], W[1], W[20]])/2 - 
   SB[W[5], W[3], W[1], W[26]] - SB[W[5], W[3], W[1], W[27]]/2 + 
   SB[W[5], W[3], W[1], W[28]]/2 + (3*SB[W[5], W[3], W[1], W[29]])/2 + 
   SB[W[5], W[3], W[1], W[30]]/2 - 2*SB[W[5], W[3], W[2], W[2]] - 
   2*SB[W[5], W[3], W[2], W[3]] + 4*SB[W[5], W[3], W[2], W[5]] + 
   3*SB[W[5], W[3], W[3], W[1]] - 2*SB[W[5], W[3], W[3], W[2]] - 
   3*SB[W[5], W[3], W[3], W[4]] + 3*SB[W[5], W[3], W[3], W[5]] - 
   SB[W[5], W[3], W[3], W[17]] + SB[W[5], W[3], W[3], W[26]] + 
   SB[W[5], W[3], W[4], W[1]] + SB[W[5], W[3], W[4], W[2]]/2 - 
   (7*SB[W[5], W[3], W[4], W[3]])/2 + SB[W[5], W[3], W[4], W[4]] + 
   2*SB[W[5], W[3], W[4], W[12]] - SB[W[5], W[3], W[4], W[16]]/2 + 
   SB[W[5], W[3], W[4], W[17]] - SB[W[5], W[3], W[4], W[18]]/2 - 
   (5*SB[W[5], W[3], W[4], W[19]])/2 + (3*SB[W[5], W[3], W[4], W[20]])/2 - 
   SB[W[5], W[3], W[4], W[26]] - SB[W[5], W[3], W[4], W[27]]/2 + 
   SB[W[5], W[3], W[4], W[28]]/2 + SB[W[5], W[3], W[4], W[29]]/2 - 
   SB[W[5], W[3], W[4], W[30]]/2 + SB[W[5], W[3], W[5], W[1]] + 
   (7*SB[W[5], W[3], W[5], W[2]])/2 + (3*SB[W[5], W[3], W[5], W[3]])/2 + 
   2*SB[W[5], W[3], W[5], W[4]] + SB[W[5], W[3], W[5], W[5]] - 
   2*SB[W[5], W[3], W[5], W[12]] - 2*SB[W[5], W[3], W[5], W[15]] - 
   SB[W[5], W[3], W[5], W[16]]/2 - SB[W[5], W[3], W[5], W[18]]/2 - 
   (3*SB[W[5], W[3], W[5], W[19]])/2 - (5*SB[W[5], W[3], W[5], W[20]])/2 - 
   SB[W[5], W[3], W[5], W[27]]/2 - SB[W[5], W[3], W[5], W[28]]/2 + 
   SB[W[5], W[3], W[5], W[29]]/2 - SB[W[5], W[3], W[5], W[30]]/2 - 
   2*SB[W[5], W[3], W[12], W[1]] - 2*SB[W[5], W[3], W[12], W[4]] - 
   2*SB[W[5], W[3], W[12], W[5]] + 2*SB[W[5], W[3], W[12], W[15]] + 
   4*SB[W[5], W[3], W[12], W[19]] - SB[W[5], W[3], W[13], W[1]] + 
   SB[W[5], W[3], W[13], W[3]] - SB[W[5], W[3], W[13], W[4]] - 
   SB[W[5], W[3], W[13], W[5]] + SB[W[5], W[3], W[13], W[18]] + 
   SB[W[5], W[3], W[13], W[20]] + SB[W[5], W[3], W[13], W[27]] - 
   SB[W[5], W[3], W[13], W[29]] - 5*SB[W[5], W[3], W[15], W[1]] + 
   SB[W[5], W[3], W[15], W[2]] + SB[W[5], W[3], W[15], W[3]] - 
   3*SB[W[5], W[3], W[15], W[5]] + 2*SB[W[5], W[3], W[15], W[12]] - 
   SB[W[5], W[3], W[15], W[17]] + 5*SB[W[5], W[3], W[15], W[20]] + 
   SB[W[5], W[3], W[15], W[26]] - SB[W[5], W[3], W[15], W[29]] + 
   2*SB[W[5], W[3], W[17], W[1]] - SB[W[5], W[3], W[17], W[2]]/2 - 
   SB[W[5], W[3], W[17], W[3]]/2 + 2*SB[W[5], W[3], W[17], W[4]] - 
   SB[W[5], W[3], W[17], W[5]] + SB[W[5], W[3], W[17], W[16]]/2 + 
   SB[W[5], W[3], W[17], W[18]]/2 - (3*SB[W[5], W[3], W[17], W[19]])/2 - 
   (3*SB[W[5], W[3], W[17], W[20]])/2 + SB[W[5], W[3], W[17], W[27]]/2 - 
   SB[W[5], W[3], W[17], W[28]]/2 - SB[W[5], W[3], W[17], W[29]]/2 + 
   SB[W[5], W[3], W[17], W[30]]/2 + SB[W[5], W[3], W[26], W[2]]/2 + 
   SB[W[5], W[3], W[26], W[3]]/2 + SB[W[5], W[3], W[26], W[5]] - 
   SB[W[5], W[3], W[26], W[16]]/2 - SB[W[5], W[3], W[26], W[18]]/2 - 
   SB[W[5], W[3], W[26], W[19]]/2 - SB[W[5], W[3], W[26], W[20]]/2 - 
   SB[W[5], W[3], W[26], W[27]]/2 - (3*SB[W[5], W[3], W[26], W[28]])/2 - 
   (3*SB[W[5], W[3], W[26], W[29]])/2 - SB[W[5], W[3], W[26], W[30]]/2 - 
   SB[W[5], W[4], W[1], W[1]] + (3*SB[W[5], W[4], W[1], W[2]])/2 + 
   (3*SB[W[5], W[4], W[1], W[3]])/2 - SB[W[5], W[4], W[1], W[4]] - 
   SB[W[5], W[4], W[1], W[5]] - 2*SB[W[5], W[4], W[1], W[12]] - 
   2*SB[W[5], W[4], W[1], W[15]] + SB[W[5], W[4], W[1], W[16]]/2 + 
   SB[W[5], W[4], W[1], W[18]]/2 + (3*SB[W[5], W[4], W[1], W[19]])/2 + 
   (3*SB[W[5], W[4], W[1], W[20]])/2 + SB[W[5], W[4], W[1], W[27]]/2 + 
   SB[W[5], W[4], W[1], W[28]]/2 + SB[W[5], W[4], W[1], W[29]]/2 + 
   SB[W[5], W[4], W[1], W[30]]/2 + (7*SB[W[5], W[4], W[2], W[2]])/2 - 
   SB[W[5], W[4], W[2], W[3]]/2 - 2*SB[W[5], W[4], W[2], W[5]] - 
   2*SB[W[5], W[4], W[2], W[15]] + SB[W[5], W[4], W[2], W[16]]/2 + 
   SB[W[5], W[4], W[2], W[17]] + SB[W[5], W[4], W[2], W[18]]/2 - 
   (5*SB[W[5], W[4], W[2], W[19]])/2 + (3*SB[W[5], W[4], W[2], W[20]])/2 - 
   SB[W[5], W[4], W[2], W[26]] + SB[W[5], W[4], W[2], W[27]]/2 + 
   SB[W[5], W[4], W[2], W[28]]/2 + SB[W[5], W[4], W[2], W[29]]/2 + 
   SB[W[5], W[4], W[2], W[30]]/2 + SB[W[5], W[4], W[3], W[1]] + 
   SB[W[5], W[4], W[3], W[2]]/2 - (7*SB[W[5], W[4], W[3], W[3]])/2 + 
   SB[W[5], W[4], W[3], W[4]] + 2*SB[W[5], W[4], W[3], W[12]] - 
   SB[W[5], W[4], W[3], W[16]]/2 + SB[W[5], W[4], W[3], W[17]] - 
   SB[W[5], W[4], W[3], W[18]]/2 - (5*SB[W[5], W[4], W[3], W[19]])/2 + 
   (3*SB[W[5], W[4], W[3], W[20]])/2 - SB[W[5], W[4], W[3], W[26]] - 
   SB[W[5], W[4], W[3], W[27]]/2 + SB[W[5], W[4], W[3], W[28]]/2 + 
   SB[W[5], W[4], W[3], W[29]]/2 - SB[W[5], W[4], W[3], W[30]]/2 - 
   2*SB[W[5], W[4], W[5], W[1]] - 2*SB[W[5], W[4], W[5], W[2]] - 
   2*SB[W[5], W[4], W[5], W[3]] + 4*SB[W[5], W[4], W[5], W[15]] + 
   2*SB[W[5], W[4], W[5], W[19]] - 2*SB[W[5], W[4], W[5], W[28]] - 
   2*SB[W[5], W[4], W[12], W[1]] - SB[W[5], W[4], W[12], W[2]] + 
   3*SB[W[5], W[4], W[12], W[3]] - SB[W[5], W[4], W[12], W[4]] + 
   SB[W[5], W[4], W[12], W[5]] - 4*SB[W[5], W[4], W[12], W[12]] - 
   SB[W[5], W[4], W[12], W[17]] + 5*SB[W[5], W[4], W[12], W[19]] + 
   SB[W[5], W[4], W[12], W[26]] - SB[W[5], W[4], W[12], W[28]] + 
   SB[W[5], W[4], W[14], W[1]] - SB[W[5], W[4], W[14], W[2]] + 
   SB[W[5], W[4], W[14], W[4]] + SB[W[5], W[4], W[14], W[5]] - 
   SB[W[5], W[4], W[14], W[16]] - SB[W[5], W[4], W[14], W[19]] + 
   SB[W[5], W[4], W[14], W[28]] - SB[W[5], W[4], W[14], W[30]] + 
   SB[W[5], W[4], W[15], W[1]] - SB[W[5], W[4], W[15], W[2]] + 
   3*SB[W[5], W[4], W[15], W[3]] + SB[W[5], W[4], W[15], W[5]] - 
   SB[W[5], W[4], W[15], W[17]] - 3*SB[W[5], W[4], W[15], W[20]] + 
   SB[W[5], W[4], W[15], W[26]] - SB[W[5], W[4], W[15], W[29]] + 
   2*SB[W[5], W[4], W[19], W[1]] - SB[W[5], W[4], W[19], W[2]]/2 - 
   (3*SB[W[5], W[4], W[19], W[3]])/2 + 4*SB[W[5], W[4], W[19], W[12]] + 
   SB[W[5], W[4], W[19], W[16]]/2 - SB[W[5], W[4], W[19], W[18]]/2 - 
   (5*SB[W[5], W[4], W[19], W[19]])/2 - (3*SB[W[5], W[4], W[19], W[20]])/2 - 
   SB[W[5], W[4], W[19], W[27]]/2 + SB[W[5], W[4], W[19], W[28]]/2 - 
   SB[W[5], W[4], W[19], W[29]]/2 + SB[W[5], W[4], W[19], W[30]]/2 - 
   SB[W[5], W[4], W[28], W[2]]/2 - SB[W[5], W[4], W[28], W[3]]/2 - 
   SB[W[5], W[4], W[28], W[5]] + SB[W[5], W[4], W[28], W[16]]/2 + 
   SB[W[5], W[4], W[28], W[18]]/2 + SB[W[5], W[4], W[28], W[19]]/2 + 
   SB[W[5], W[4], W[28], W[20]]/2 + SB[W[5], W[4], W[28], W[27]]/2 + 
   (3*SB[W[5], W[4], W[28], W[28]])/2 + (3*SB[W[5], W[4], W[28], W[29]])/2 + 
   SB[W[5], W[4], W[28], W[30]]/2 - 2*SB[W[5], W[5], W[1], W[2]] - 
   2*SB[W[5], W[5], W[1], W[3]] - 2*SB[W[5], W[5], W[1], W[4]] + 
   4*SB[W[5], W[5], W[1], W[12]] + 2*SB[W[5], W[5], W[1], W[20]] - 
   2*SB[W[5], W[5], W[1], W[29]] - 2*SB[W[5], W[5], W[2], W[1]] + 
   4*SB[W[5], W[5], W[2], W[2]] + 4*SB[W[5], W[5], W[2], W[3]] - 
   2*SB[W[5], W[5], W[2], W[4]] - 2*SB[W[5], W[5], W[2], W[5]] - 
   2*SB[W[5], W[5], W[2], W[17]] + 2*SB[W[5], W[5], W[2], W[26]] - 
   2*SB[W[5], W[5], W[3], W[1]] + 4*SB[W[5], W[5], W[3], W[2]] + 
   4*SB[W[5], W[5], W[3], W[3]] - 2*SB[W[5], W[5], W[3], W[4]] - 
   2*SB[W[5], W[5], W[3], W[5]] - 2*SB[W[5], W[5], W[3], W[17]] + 
   2*SB[W[5], W[5], W[3], W[26]] - 2*SB[W[5], W[5], W[4], W[1]] - 
   2*SB[W[5], W[5], W[4], W[2]] - 2*SB[W[5], W[5], W[4], W[3]] + 
   4*SB[W[5], W[5], W[4], W[15]] + 2*SB[W[5], W[5], W[4], W[19]] - 
   2*SB[W[5], W[5], W[4], W[28]] + 4*SB[W[5], W[5], W[12], W[1]] - 
   2*SB[W[5], W[5], W[12], W[2]] - 2*SB[W[5], W[5], W[12], W[3]] + 
   2*SB[W[5], W[5], W[12], W[4]] + 2*SB[W[5], W[5], W[12], W[5]] - 
   4*SB[W[5], W[5], W[12], W[15]] + 2*SB[W[5], W[5], W[12], W[17]] - 
   2*SB[W[5], W[5], W[12], W[19]] - 2*SB[W[5], W[5], W[12], W[26]] + 
   2*SB[W[5], W[5], W[12], W[28]] + 2*SB[W[5], W[5], W[15], W[1]] - 
   2*SB[W[5], W[5], W[15], W[2]] - 2*SB[W[5], W[5], W[15], W[3]] + 
   4*SB[W[5], W[5], W[15], W[4]] + 2*SB[W[5], W[5], W[15], W[5]] - 
   4*SB[W[5], W[5], W[15], W[12]] + 2*SB[W[5], W[5], W[15], W[17]] - 
   2*SB[W[5], W[5], W[15], W[20]] - 2*SB[W[5], W[5], W[15], W[26]] + 
   2*SB[W[5], W[5], W[15], W[29]] + 3*SB[W[5], W[12], W[1], W[2]] - 
   SB[W[5], W[12], W[1], W[3]] + SB[W[5], W[12], W[1], W[4]] + 
   SB[W[5], W[12], W[1], W[5]] - SB[W[5], W[12], W[1], W[17]] - 
   3*SB[W[5], W[12], W[1], W[19]] + SB[W[5], W[12], W[1], W[26]] - 
   SB[W[5], W[12], W[1], W[28]] + 4*SB[W[5], W[12], W[2], W[1]] - 
   (3*SB[W[5], W[12], W[2], W[2]])/2 + SB[W[5], W[12], W[2], W[3]]/2 - 
   2*SB[W[5], W[12], W[2], W[4]] - 2*SB[W[5], W[12], W[2], W[12]] - 
   SB[W[5], W[12], W[2], W[16]]/2 + SB[W[5], W[12], W[2], W[17]] - 
   SB[W[5], W[12], W[2], W[18]]/2 + (5*SB[W[5], W[12], W[2], W[19]])/2 - 
   (3*SB[W[5], W[12], W[2], W[20]])/2 - SB[W[5], W[12], W[2], W[26]] - 
   SB[W[5], W[12], W[2], W[27]]/2 - SB[W[5], W[12], W[2], W[28]]/2 - 
   SB[W[5], W[12], W[2], W[29]]/2 - SB[W[5], W[12], W[2], W[30]]/2 - 
   SB[W[5], W[12], W[3], W[2]]/2 - SB[W[5], W[12], W[3], W[3]]/2 - 
   3*SB[W[5], W[12], W[3], W[5]] + 2*SB[W[5], W[12], W[3], W[15]] + 
   SB[W[5], W[12], W[3], W[16]]/2 + SB[W[5], W[12], W[3], W[18]]/2 + 
   (5*SB[W[5], W[12], W[3], W[19]])/2 - (3*SB[W[5], W[12], W[3], W[20]])/2 + 
   SB[W[5], W[12], W[3], W[27]]/2 - SB[W[5], W[12], W[3], W[28]]/2 - 
   SB[W[5], W[12], W[3], W[29]]/2 + SB[W[5], W[12], W[3], W[30]]/2 - 
   (3*SB[W[5], W[12], W[4], W[2]])/2 + (3*SB[W[5], W[12], W[4], W[3]])/2 - 
   SB[W[5], W[12], W[4], W[4]] + SB[W[5], W[12], W[4], W[5]] + 
   SB[W[5], W[12], W[4], W[16]]/2 - SB[W[5], W[12], W[4], W[17]] - 
   SB[W[5], W[12], W[4], W[18]]/2 + (5*SB[W[5], W[12], W[4], W[19]])/2 - 
   (3*SB[W[5], W[12], W[4], W[20]])/2 + SB[W[5], W[12], W[4], W[26]] - 
   SB[W[5], W[12], W[4], W[27]]/2 - SB[W[5], W[12], W[4], W[28]]/2 - 
   SB[W[5], W[12], W[4], W[29]]/2 + SB[W[5], W[12], W[4], W[30]]/2 + 
   SB[W[5], W[12], W[5], W[2]]/2 - (3*SB[W[5], W[12], W[5], W[3]])/2 - 
   SB[W[5], W[12], W[5], W[4]] - SB[W[5], W[12], W[5], W[5]] + 
   2*SB[W[5], W[12], W[5], W[12]] - 2*SB[W[5], W[12], W[5], W[15]] + 
   SB[W[5], W[12], W[5], W[16]]/2 + SB[W[5], W[12], W[5], W[18]]/2 + 
   SB[W[5], W[12], W[5], W[19]]/2 + (3*SB[W[5], W[12], W[5], W[20]])/2 + 
   SB[W[5], W[12], W[5], W[27]]/2 + (3*SB[W[5], W[12], W[5], W[28]])/2 + 
   SB[W[5], W[12], W[5], W[29]]/2 + SB[W[5], W[12], W[5], W[30]]/2 - 
   SB[W[5], W[12], W[12], W[2]] - SB[W[5], W[12], W[12], W[3]] + 
   5*SB[W[5], W[12], W[12], W[4]] + SB[W[5], W[12], W[12], W[5]] + 
   4*SB[W[5], W[12], W[12], W[12]] + SB[W[5], W[12], W[12], W[17]] - 
   9*SB[W[5], W[12], W[12], W[19]] - SB[W[5], W[12], W[12], W[26]] + 
   SB[W[5], W[12], W[12], W[28]] - 2*SB[W[5], W[12], W[17], W[1]] + 
   SB[W[5], W[12], W[17], W[2]]/2 + SB[W[5], W[12], W[17], W[3]]/2 - 
   2*SB[W[5], W[12], W[17], W[4]] + SB[W[5], W[12], W[17], W[5]] - 
   SB[W[5], W[12], W[17], W[16]]/2 - SB[W[5], W[12], W[17], W[18]]/2 + 
   (3*SB[W[5], W[12], W[17], W[19]])/2 + (3*SB[W[5], W[12], W[17], W[20]])/
    2 - SB[W[5], W[12], W[17], W[27]]/2 + SB[W[5], W[12], W[17], W[28]]/2 + 
   SB[W[5], W[12], W[17], W[29]]/2 - SB[W[5], W[12], W[17], W[30]]/2 - 
   2*SB[W[5], W[12], W[19], W[1]] + SB[W[5], W[12], W[19], W[2]]/2 + 
   (3*SB[W[5], W[12], W[19], W[3]])/2 - 4*SB[W[5], W[12], W[19], W[12]] - 
   SB[W[5], W[12], W[19], W[16]]/2 + SB[W[5], W[12], W[19], W[18]]/2 + 
   (5*SB[W[5], W[12], W[19], W[19]])/2 + (3*SB[W[5], W[12], W[19], W[20]])/
    2 + SB[W[5], W[12], W[19], W[27]]/2 - SB[W[5], W[12], W[19], W[28]]/2 + 
   SB[W[5], W[12], W[19], W[29]]/2 - SB[W[5], W[12], W[19], W[30]]/2 - 
   SB[W[5], W[12], W[26], W[2]]/2 - SB[W[5], W[12], W[26], W[3]]/2 - 
   SB[W[5], W[12], W[26], W[5]] + SB[W[5], W[12], W[26], W[16]]/2 + 
   SB[W[5], W[12], W[26], W[18]]/2 + SB[W[5], W[12], W[26], W[19]]/2 + 
   SB[W[5], W[12], W[26], W[20]]/2 + SB[W[5], W[12], W[26], W[27]]/2 + 
   (3*SB[W[5], W[12], W[26], W[28]])/2 + (3*SB[W[5], W[12], W[26], W[29]])/
    2 + SB[W[5], W[12], W[26], W[30]]/2 + SB[W[5], W[12], W[28], W[2]]/2 + 
   SB[W[5], W[12], W[28], W[3]]/2 + SB[W[5], W[12], W[28], W[5]] - 
   SB[W[5], W[12], W[28], W[16]]/2 - SB[W[5], W[12], W[28], W[18]]/2 - 
   SB[W[5], W[12], W[28], W[19]]/2 - SB[W[5], W[12], W[28], W[20]]/2 - 
   SB[W[5], W[12], W[28], W[27]]/2 - (3*SB[W[5], W[12], W[28], W[28]])/2 - 
   (3*SB[W[5], W[12], W[28], W[29]])/2 - SB[W[5], W[12], W[28], W[30]]/2 - 
   SB[W[5], W[15], W[1], W[1]] + (3*SB[W[5], W[15], W[1], W[2]])/2 - 
   (3*SB[W[5], W[15], W[1], W[3]])/2 + SB[W[5], W[15], W[1], W[5]] - 
   SB[W[5], W[15], W[1], W[16]]/2 - SB[W[5], W[15], W[1], W[17]] + 
   SB[W[5], W[15], W[1], W[18]]/2 - (3*SB[W[5], W[15], W[1], W[19]])/2 + 
   (5*SB[W[5], W[15], W[1], W[20]])/2 + SB[W[5], W[15], W[1], W[26]] + 
   SB[W[5], W[15], W[1], W[27]]/2 - SB[W[5], W[15], W[1], W[28]]/2 - 
   SB[W[5], W[15], W[1], W[29]]/2 - SB[W[5], W[15], W[1], W[30]]/2 - 
   SB[W[5], W[15], W[2], W[2]]/2 - SB[W[5], W[15], W[2], W[3]]/2 - 
   3*SB[W[5], W[15], W[2], W[5]] + 2*SB[W[5], W[15], W[2], W[12]] + 
   SB[W[5], W[15], W[2], W[16]]/2 + SB[W[5], W[15], W[2], W[18]]/2 - 
   (3*SB[W[5], W[15], W[2], W[19]])/2 + (5*SB[W[5], W[15], W[2], W[20]])/2 + 
   SB[W[5], W[15], W[2], W[27]]/2 - SB[W[5], W[15], W[2], W[28]]/2 - 
   SB[W[5], W[15], W[2], W[29]]/2 + SB[W[5], W[15], W[2], W[30]]/2 - 
   2*SB[W[5], W[15], W[3], W[1]] + SB[W[5], W[15], W[3], W[2]]/2 - 
   (3*SB[W[5], W[15], W[3], W[3]])/2 + 4*SB[W[5], W[15], W[3], W[4]] - 
   2*SB[W[5], W[15], W[3], W[15]] - SB[W[5], W[15], W[3], W[16]]/2 + 
   SB[W[5], W[15], W[3], W[17]] - SB[W[5], W[15], W[3], W[18]]/2 - 
   (3*SB[W[5], W[15], W[3], W[19]])/2 + (5*SB[W[5], W[15], W[3], W[20]])/2 - 
   SB[W[5], W[15], W[3], W[26]] - SB[W[5], W[15], W[3], W[27]]/2 - 
   SB[W[5], W[15], W[3], W[28]]/2 - SB[W[5], W[15], W[3], W[29]]/2 - 
   SB[W[5], W[15], W[3], W[30]]/2 + SB[W[5], W[15], W[4], W[1]] - 
   SB[W[5], W[15], W[4], W[2]] + 3*SB[W[5], W[15], W[4], W[3]] + 
   SB[W[5], W[15], W[4], W[5]] - SB[W[5], W[15], W[4], W[17]] - 
   3*SB[W[5], W[15], W[4], W[20]] + SB[W[5], W[15], W[4], W[26]] - 
   SB[W[5], W[15], W[4], W[29]] - SB[W[5], W[15], W[5], W[1]] - 
   (3*SB[W[5], W[15], W[5], W[2]])/2 + SB[W[5], W[15], W[5], W[3]]/2 - 
   SB[W[5], W[15], W[5], W[5]] - 2*SB[W[5], W[15], W[5], W[12]] + 
   2*SB[W[5], W[15], W[5], W[15]] + SB[W[5], W[15], W[5], W[16]]/2 + 
   SB[W[5], W[15], W[5], W[18]]/2 + (3*SB[W[5], W[15], W[5], W[19]])/2 + 
   SB[W[5], W[15], W[5], W[20]]/2 + SB[W[5], W[15], W[5], W[27]]/2 + 
   SB[W[5], W[15], W[5], W[28]]/2 + (3*SB[W[5], W[15], W[5], W[29]])/2 + 
   SB[W[5], W[15], W[5], W[30]]/2 + 5*SB[W[5], W[15], W[15], W[1]] - 
   SB[W[5], W[15], W[15], W[2]] - SB[W[5], W[15], W[15], W[3]] + 
   SB[W[5], W[15], W[15], W[5]] + 4*SB[W[5], W[15], W[15], W[15]] + 
   SB[W[5], W[15], W[15], W[17]] - 9*SB[W[5], W[15], W[15], W[20]] - 
   SB[W[5], W[15], W[15], W[26]] + SB[W[5], W[15], W[15], W[29]] - 
   2*SB[W[5], W[15], W[17], W[1]] + SB[W[5], W[15], W[17], W[2]]/2 + 
   SB[W[5], W[15], W[17], W[3]]/2 - 2*SB[W[5], W[15], W[17], W[4]] + 
   SB[W[5], W[15], W[17], W[5]] - SB[W[5], W[15], W[17], W[16]]/2 - 
   SB[W[5], W[15], W[17], W[18]]/2 + (3*SB[W[5], W[15], W[17], W[19]])/2 + 
   (3*SB[W[5], W[15], W[17], W[20]])/2 - SB[W[5], W[15], W[17], W[27]]/2 + 
   SB[W[5], W[15], W[17], W[28]]/2 + SB[W[5], W[15], W[17], W[29]]/2 - 
   SB[W[5], W[15], W[17], W[30]]/2 + (3*SB[W[5], W[15], W[20], W[2]])/2 + 
   SB[W[5], W[15], W[20], W[3]]/2 - 2*SB[W[5], W[15], W[20], W[4]] - 
   4*SB[W[5], W[15], W[20], W[15]] + SB[W[5], W[15], W[20], W[16]]/2 - 
   SB[W[5], W[15], W[20], W[18]]/2 + (3*SB[W[5], W[15], W[20], W[19]])/2 + 
   (5*SB[W[5], W[15], W[20], W[20]])/2 - SB[W[5], W[15], W[20], W[27]]/2 + 
   SB[W[5], W[15], W[20], W[28]]/2 - SB[W[5], W[15], W[20], W[29]]/2 + 
   SB[W[5], W[15], W[20], W[30]]/2 - SB[W[5], W[15], W[26], W[2]]/2 - 
   SB[W[5], W[15], W[26], W[3]]/2 - SB[W[5], W[15], W[26], W[5]] + 
   SB[W[5], W[15], W[26], W[16]]/2 + SB[W[5], W[15], W[26], W[18]]/2 + 
   SB[W[5], W[15], W[26], W[19]]/2 + SB[W[5], W[15], W[26], W[20]]/2 + 
   SB[W[5], W[15], W[26], W[27]]/2 + (3*SB[W[5], W[15], W[26], W[28]])/2 + 
   (3*SB[W[5], W[15], W[26], W[29]])/2 + SB[W[5], W[15], W[26], W[30]]/2 + 
   SB[W[5], W[15], W[29], W[2]]/2 + SB[W[5], W[15], W[29], W[3]]/2 + 
   SB[W[5], W[15], W[29], W[5]] - SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[18]]/2 - SB[W[5], W[15], W[29], W[19]]/2 - 
   SB[W[5], W[15], W[29], W[20]]/2 - SB[W[5], W[15], W[29], W[27]]/2 - 
   (3*SB[W[5], W[15], W[29], W[28]])/2 - (3*SB[W[5], W[15], W[29], W[29]])/
    2 - SB[W[5], W[15], W[29], W[30]]/2 + 10*SB[W[1]]*Zeta[3] + 
   (21*SB[W[2]]*Zeta[3])/2 + (21*SB[W[3]]*Zeta[3])/2 + 10*SB[W[4]]*Zeta[3] - 
   9*SB[W[5]]*Zeta[3] - 28*SB[W[6]]*Zeta[3] - 28*SB[W[9]]*Zeta[3] + 
   (7*SB[W[16]]*Zeta[3])/2 - 2*SB[W[17]]*Zeta[3] + (7*SB[W[18]]*Zeta[3])/2 + 
   (19*SB[W[19]]*Zeta[3])/2 + (19*SB[W[20]]*Zeta[3])/2 + 
   2*SB[W[26]]*Zeta[3] + (7*SB[W[27]]*Zeta[3])/2 + (9*SB[W[28]]*Zeta[3])/2 + 
   (9*SB[W[29]]*Zeta[3])/2 + (7*SB[W[30]]*Zeta[3])/2) + 
 r[5]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 + d[37, 3]*SB[W[2]] + 
   (d[37, 3]*SB[W[4]])/2 + (d[37, 3]*SB[W[5]])/2 - (d[37, 3]*SB[W[16]])/2 - 
   (d[37, 3]*SB[W[17]])/2 - (d[37, 3]*SB[W[18]])/2 - (d[37, 3]*SB[W[20]])/2 - 
   (3*d[37, 3]*SB[W[26]])/2 - (d[37, 3]*SB[W[27]])/2 - 
   (d[37, 3]*SB[W[29]])/2 - (3*d[37, 3]*SB[W[30]])/2 + 
   (Pi^2*SB[W[1], W[1]])/6 + (Pi^2*SB[W[1], W[3]])/6 - 
   (Pi^2*SB[W[1], W[4]])/12 - (3*Pi^2*SB[W[1], W[5]])/4 + 
   (2*Pi^2*SB[W[1], W[6]])/3 + (2*Pi^2*SB[W[1], W[14]])/3 - 
   (7*Pi^2*SB[W[1], W[16]])/12 - (Pi^2*SB[W[1], W[17]])/4 - 
   (Pi^2*SB[W[1], W[18]])/4 + (Pi^2*SB[W[1], W[19]])/6 + 
   (Pi^2*SB[W[1], W[20]])/12 - (Pi^2*SB[W[1], W[26]])/12 - 
   (Pi^2*SB[W[1], W[27]])/4 - (Pi^2*SB[W[1], W[28]])/6 + 
   (Pi^2*SB[W[1], W[29]])/12 + (Pi^2*SB[W[1], W[30]])/4 - 
   (Pi^2*SB[W[2], W[2]])/6 + (7*Pi^2*SB[W[2], W[4]])/12 + 
   (7*Pi^2*SB[W[2], W[5]])/12 - (2*Pi^2*SB[W[2], W[12]])/3 - 
   (2*Pi^2*SB[W[2], W[14]])/3 + (Pi^2*SB[W[2], W[16]])/12 + 
   (Pi^2*SB[W[2], W[17]])/12 + (Pi^2*SB[W[2], W[18]])/12 + 
   (Pi^2*SB[W[2], W[20]])/12 + (Pi^2*SB[W[2], W[26]])/4 + 
   (Pi^2*SB[W[2], W[27]])/12 + (Pi^2*SB[W[2], W[29]])/12 + 
   (Pi^2*SB[W[2], W[30]])/4 + (Pi^2*SB[W[3], W[1]])/6 + 
   (Pi^2*SB[W[3], W[3]])/6 - (3*Pi^2*SB[W[3], W[4]])/4 - 
   (Pi^2*SB[W[3], W[5]])/12 + (2*Pi^2*SB[W[3], W[8]])/3 + 
   (2*Pi^2*SB[W[3], W[12]])/3 - (Pi^2*SB[W[3], W[16]])/4 - 
   (7*Pi^2*SB[W[3], W[17]])/12 + (Pi^2*SB[W[3], W[18]])/12 + 
   (Pi^2*SB[W[3], W[19]])/6 - (Pi^2*SB[W[3], W[20]])/4 + 
   (Pi^2*SB[W[3], W[26]])/4 + (Pi^2*SB[W[3], W[27]])/12 - 
   (Pi^2*SB[W[3], W[28]])/6 - (Pi^2*SB[W[3], W[29]])/4 - 
   (Pi^2*SB[W[3], W[30]])/12 - (5*Pi^2*SB[W[4], W[3]])/6 + 
   (Pi^2*SB[W[4], W[4]])/4 - (5*Pi^2*SB[W[4], W[5]])/12 + 
   (2*Pi^2*SB[W[4], W[14]])/3 - (Pi^2*SB[W[4], W[16]])/12 + 
   (5*Pi^2*SB[W[4], W[17]])/12 + (Pi^2*SB[W[4], W[18]])/4 - 
   (Pi^2*SB[W[4], W[19]])/6 - (Pi^2*SB[W[4], W[20]])/12 - 
   (Pi^2*SB[W[4], W[26]])/12 + (Pi^2*SB[W[4], W[27]])/4 + 
   (Pi^2*SB[W[4], W[28]])/6 - (Pi^2*SB[W[4], W[29]])/12 - 
   (Pi^2*SB[W[4], W[30]])/4 - (5*Pi^2*SB[W[5], W[1]])/6 - 
   (5*Pi^2*SB[W[5], W[4]])/12 + (Pi^2*SB[W[5], W[5]])/4 + 
   (2*Pi^2*SB[W[5], W[12]])/3 + (5*Pi^2*SB[W[5], W[16]])/12 - 
   (Pi^2*SB[W[5], W[17]])/12 - (Pi^2*SB[W[5], W[18]])/12 - 
   (Pi^2*SB[W[5], W[19]])/6 + (Pi^2*SB[W[5], W[20]])/4 - 
   (Pi^2*SB[W[5], W[26]])/4 - (Pi^2*SB[W[5], W[27]])/12 + 
   (Pi^2*SB[W[5], W[28]])/6 + (Pi^2*SB[W[5], W[29]])/4 - 
   (Pi^2*SB[W[5], W[30]])/12 - (Pi^2*SB[W[16], W[3]])/3 + 
   (Pi^2*SB[W[16], W[4]])/12 + (Pi^2*SB[W[16], W[5]])/4 - 
   (2*Pi^2*SB[W[16], W[14]])/3 + (5*Pi^2*SB[W[16], W[16]])/12 + 
   (Pi^2*SB[W[16], W[17]])/4 - (Pi^2*SB[W[16], W[18]])/12 + 
   (Pi^2*SB[W[16], W[20]])/12 + (Pi^2*SB[W[16], W[26]])/12 - 
   (Pi^2*SB[W[16], W[27]])/12 + (Pi^2*SB[W[16], W[29]])/12 - 
   (Pi^2*SB[W[16], W[30]])/12 - (Pi^2*SB[W[17], W[1]])/3 + 
   (Pi^2*SB[W[17], W[4]])/4 + (Pi^2*SB[W[17], W[5]])/12 - 
   (2*Pi^2*SB[W[17], W[12]])/3 + (Pi^2*SB[W[17], W[16]])/4 + 
   (5*Pi^2*SB[W[17], W[17]])/12 + (Pi^2*SB[W[17], W[18]])/12 - 
   (Pi^2*SB[W[17], W[20]])/12 - (Pi^2*SB[W[17], W[26]])/12 + 
   (Pi^2*SB[W[17], W[27]])/12 - (Pi^2*SB[W[17], W[29]])/12 + 
   (Pi^2*SB[W[17], W[30]])/12 + (Pi^2*SB[W[18], W[1]])/3 + 
   (Pi^2*SB[W[18], W[2]])/6 + (Pi^2*SB[W[18], W[3]])/6 + 
   (Pi^2*SB[W[18], W[4]])/4 - (Pi^2*SB[W[18], W[5]])/12 - 
   (2*Pi^2*SB[W[18], W[6]])/3 - (Pi^2*SB[W[18], W[16]])/4 + 
   (Pi^2*SB[W[18], W[17]])/4 - (Pi^2*SB[W[18], W[18]])/12 - 
   (Pi^2*SB[W[18], W[20]])/12 + (Pi^2*SB[W[18], W[26]])/12 - 
   (Pi^2*SB[W[18], W[27]])/12 - (Pi^2*SB[W[18], W[29]])/12 - 
   (Pi^2*SB[W[18], W[30]])/12 + (Pi^2*SB[W[19], W[1]])/3 - 
   (Pi^2*SB[W[19], W[2]])/6 + (Pi^2*SB[W[19], W[3]])/3 - 
   (Pi^2*SB[W[19], W[4]])/12 - (Pi^2*SB[W[19], W[5]])/12 - 
   (Pi^2*SB[W[19], W[16]])/4 - (Pi^2*SB[W[19], W[17]])/4 + 
   (Pi^2*SB[W[19], W[18]])/12 + (Pi^2*SB[W[19], W[20]])/12 - 
   (Pi^2*SB[W[19], W[26]])/12 + (Pi^2*SB[W[19], W[27]])/12 + 
   (Pi^2*SB[W[19], W[29]])/12 - (Pi^2*SB[W[19], W[30]])/12 + 
   (Pi^2*SB[W[20], W[1]])/6 + (Pi^2*SB[W[20], W[2]])/6 + 
   (Pi^2*SB[W[20], W[3]])/3 - (Pi^2*SB[W[20], W[4]])/12 + 
   (Pi^2*SB[W[20], W[5]])/4 - (2*Pi^2*SB[W[20], W[8]])/3 + 
   (Pi^2*SB[W[20], W[16]])/4 - (Pi^2*SB[W[20], W[17]])/4 - 
   (Pi^2*SB[W[20], W[18]])/12 - (Pi^2*SB[W[20], W[20]])/12 - 
   (Pi^2*SB[W[20], W[26]])/12 - (Pi^2*SB[W[20], W[27]])/12 - 
   (Pi^2*SB[W[20], W[29]])/12 + (Pi^2*SB[W[20], W[30]])/12 + 
   (Pi^2*SB[W[26], W[2]])/6 + (Pi^2*SB[W[26], W[4]])/12 + 
   (Pi^2*SB[W[26], W[5]])/12 - (Pi^2*SB[W[26], W[16]])/12 - 
   (Pi^2*SB[W[26], W[17]])/12 - (Pi^2*SB[W[26], W[18]])/12 - 
   (Pi^2*SB[W[26], W[20]])/12 - (Pi^2*SB[W[26], W[26]])/4 - 
   (Pi^2*SB[W[26], W[27]])/12 - (Pi^2*SB[W[26], W[29]])/12 - 
   (Pi^2*SB[W[26], W[30]])/4 + (Pi^2*SB[W[27], W[2]])/6 + 
   (Pi^2*SB[W[27], W[4]])/12 + (Pi^2*SB[W[27], W[5]])/12 - 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[17]])/12 - 
   (Pi^2*SB[W[27], W[18]])/12 - (Pi^2*SB[W[27], W[20]])/12 - 
   (Pi^2*SB[W[27], W[26]])/4 - (Pi^2*SB[W[27], W[27]])/12 - 
   (Pi^2*SB[W[27], W[29]])/12 - (Pi^2*SB[W[27], W[30]])/4 + 
   (Pi^2*SB[W[28], W[2]])/6 + (Pi^2*SB[W[28], W[4]])/12 + 
   (Pi^2*SB[W[28], W[5]])/12 - (Pi^2*SB[W[28], W[16]])/12 - 
   (Pi^2*SB[W[28], W[17]])/12 - (Pi^2*SB[W[28], W[18]])/12 - 
   (Pi^2*SB[W[28], W[20]])/12 - (Pi^2*SB[W[28], W[26]])/4 - 
   (Pi^2*SB[W[28], W[27]])/12 - (Pi^2*SB[W[28], W[29]])/12 - 
   (Pi^2*SB[W[28], W[30]])/4 + (Pi^2*SB[W[29], W[2]])/6 + 
   (Pi^2*SB[W[29], W[4]])/12 + (Pi^2*SB[W[29], W[5]])/12 - 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[17]])/12 - 
   (Pi^2*SB[W[29], W[18]])/12 - (Pi^2*SB[W[29], W[20]])/12 - 
   (Pi^2*SB[W[29], W[26]])/4 - (Pi^2*SB[W[29], W[27]])/12 - 
   (Pi^2*SB[W[29], W[29]])/12 - (Pi^2*SB[W[29], W[30]])/4 + 
   (Pi^2*SB[W[30], W[2]])/6 + (Pi^2*SB[W[30], W[4]])/12 + 
   (Pi^2*SB[W[30], W[5]])/12 - (Pi^2*SB[W[30], W[16]])/12 - 
   (Pi^2*SB[W[30], W[17]])/12 - (Pi^2*SB[W[30], W[18]])/12 - 
   (Pi^2*SB[W[30], W[20]])/12 - (Pi^2*SB[W[30], W[26]])/4 - 
   (Pi^2*SB[W[30], W[27]])/12 - (Pi^2*SB[W[30], W[29]])/12 - 
   (Pi^2*SB[W[30], W[30]])/4 - 2*SB[W[1], W[2], W[2], W[3]] - 
   2*SB[W[1], W[2], W[2], W[4]] - 2*SB[W[1], W[2], W[2], W[5]] + 
   4*SB[W[1], W[2], W[2], W[12]] + 2*SB[W[1], W[2], W[2], W[16]] - 
   2*SB[W[1], W[2], W[2], W[30]] - SB[W[1], W[2], W[3], W[1]] - 
   SB[W[1], W[2], W[3], W[2]] - SB[W[1], W[2], W[3], W[3]] + 
   (3*SB[W[1], W[2], W[3], W[4]])/2 + (3*SB[W[1], W[2], W[3], W[5]])/2 - 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[14]] + 
   (3*SB[W[1], W[2], W[3], W[16]])/2 + (3*SB[W[1], W[2], W[3], W[17]])/2 + 
   SB[W[1], W[2], W[3], W[18]]/2 + SB[W[1], W[2], W[3], W[20]]/2 + 
   SB[W[1], W[2], W[3], W[26]]/2 + SB[W[1], W[2], W[3], W[27]]/2 + 
   SB[W[1], W[2], W[3], W[29]]/2 + SB[W[1], W[2], W[3], W[30]]/2 - 
   2*SB[W[1], W[2], W[4], W[2]] + (7*SB[W[1], W[2], W[4], W[4]])/2 - 
   SB[W[1], W[2], W[4], W[5]]/2 - 2*SB[W[1], W[2], W[4], W[12]] - 
   (5*SB[W[1], W[2], W[4], W[16]])/2 + (3*SB[W[1], W[2], W[4], W[17]])/2 + 
   SB[W[1], W[2], W[4], W[18]]/2 + SB[W[1], W[2], W[4], W[19]] + 
   SB[W[1], W[2], W[4], W[20]]/2 + SB[W[1], W[2], W[4], W[26]]/2 + 
   SB[W[1], W[2], W[4], W[27]]/2 - SB[W[1], W[2], W[4], W[28]] + 
   SB[W[1], W[2], W[4], W[29]]/2 + SB[W[1], W[2], W[4], W[30]]/2 + 
   SB[W[1], W[2], W[5], W[1]] + SB[W[1], W[2], W[5], W[3]] + 
   SB[W[1], W[2], W[5], W[4]]/2 - (7*SB[W[1], W[2], W[5], W[5]])/2 + 
   2*SB[W[1], W[2], W[5], W[14]] - (5*SB[W[1], W[2], W[5], W[16]])/2 + 
   (3*SB[W[1], W[2], W[5], W[17]])/2 - SB[W[1], W[2], W[5], W[18]]/2 + 
   SB[W[1], W[2], W[5], W[19]] - SB[W[1], W[2], W[5], W[20]]/2 + 
   SB[W[1], W[2], W[5], W[26]]/2 - SB[W[1], W[2], W[5], W[27]]/2 - 
   SB[W[1], W[2], W[5], W[28]] - SB[W[1], W[2], W[5], W[29]]/2 + 
   SB[W[1], W[2], W[5], W[30]]/2 + SB[W[1], W[2], W[11], W[1]] + 
   SB[W[1], W[2], W[11], W[2]] + SB[W[1], W[2], W[11], W[3]] - 
   SB[W[1], W[2], W[11], W[4]] - SB[W[1], W[2], W[11], W[16]] - 
   SB[W[1], W[2], W[11], W[18]] - SB[W[1], W[2], W[11], W[27]] + 
   SB[W[1], W[2], W[11], W[30]] + SB[W[1], W[2], W[12], W[2]] + 
   SB[W[1], W[2], W[12], W[3]] - SB[W[1], W[2], W[12], W[4]] + 
   3*SB[W[1], W[2], W[12], W[5]] - 3*SB[W[1], W[2], W[12], W[17]] - 
   SB[W[1], W[2], W[12], W[19]] - SB[W[1], W[2], W[12], W[26]] + 
   SB[W[1], W[2], W[12], W[28]] - SB[W[1], W[2], W[14], W[1]] + 
   SB[W[1], W[2], W[14], W[2]] - 2*SB[W[1], W[2], W[14], W[3]] - 
   SB[W[1], W[2], W[14], W[4]] + 3*SB[W[1], W[2], W[14], W[5]] - 
   4*SB[W[1], W[2], W[14], W[14]] + 5*SB[W[1], W[2], W[14], W[16]] - 
   SB[W[1], W[2], W[14], W[19]] + SB[W[1], W[2], W[14], W[28]] - 
   SB[W[1], W[2], W[14], W[30]] + 2*SB[W[1], W[2], W[16], W[3]] - 
   SB[W[1], W[2], W[16], W[4]]/2 - (3*SB[W[1], W[2], W[16], W[5]])/2 + 
   4*SB[W[1], W[2], W[16], W[14]] - (5*SB[W[1], W[2], W[16], W[16]])/2 - 
   (3*SB[W[1], W[2], W[16], W[17]])/2 + SB[W[1], W[2], W[16], W[18]]/2 - 
   SB[W[1], W[2], W[16], W[20]]/2 - SB[W[1], W[2], W[16], W[26]]/2 + 
   SB[W[1], W[2], W[16], W[27]]/2 - SB[W[1], W[2], W[16], W[29]]/2 + 
   SB[W[1], W[2], W[16], W[30]]/2 - SB[W[1], W[2], W[30], W[2]] - 
   SB[W[1], W[2], W[30], W[4]]/2 - SB[W[1], W[2], W[30], W[5]]/2 + 
   SB[W[1], W[2], W[30], W[16]]/2 + SB[W[1], W[2], W[30], W[17]]/2 + 
   SB[W[1], W[2], W[30], W[18]]/2 + SB[W[1], W[2], W[30], W[20]]/2 + 
   (3*SB[W[1], W[2], W[30], W[26]])/2 + SB[W[1], W[2], W[30], W[27]]/2 + 
   SB[W[1], W[2], W[30], W[29]]/2 + (3*SB[W[1], W[2], W[30], W[30]])/2 - 
   SB[W[1], W[3], W[1], W[1]] + SB[W[1], W[3], W[1], W[2]] - 
   SB[W[1], W[3], W[1], W[3]] - (3*SB[W[1], W[3], W[1], W[4]])/2 - 
   (3*SB[W[1], W[3], W[1], W[5]])/2 + 4*SB[W[1], W[3], W[1], W[6]] + 
   4*SB[W[1], W[3], W[1], W[8]] - (3*SB[W[1], W[3], W[1], W[16]])/2 - 
   (3*SB[W[1], W[3], W[1], W[17]])/2 - SB[W[1], W[3], W[1], W[18]]/2 - 
   SB[W[1], W[3], W[1], W[20]]/2 - SB[W[1], W[3], W[1], W[26]]/2 - 
   SB[W[1], W[3], W[1], W[27]]/2 - SB[W[1], W[3], W[1], W[29]]/2 - 
   SB[W[1], W[3], W[1], W[30]]/2 - SB[W[1], W[3], W[2], W[1]] - 
   SB[W[1], W[3], W[2], W[2]] - SB[W[1], W[3], W[2], W[3]] + 
   (3*SB[W[1], W[3], W[2], W[4]])/2 + (3*SB[W[1], W[3], W[2], W[5]])/2 - 
   2*SB[W[1], W[3], W[2], W[12]] - 2*SB[W[1], W[3], W[2], W[14]] + 
   (3*SB[W[1], W[3], W[2], W[16]])/2 + (3*SB[W[1], W[3], W[2], W[17]])/2 + 
   SB[W[1], W[3], W[2], W[18]]/2 + SB[W[1], W[3], W[2], W[20]]/2 + 
   SB[W[1], W[3], W[2], W[26]]/2 + SB[W[1], W[3], W[2], W[27]]/2 + 
   SB[W[1], W[3], W[2], W[29]]/2 + SB[W[1], W[3], W[2], W[30]]/2 - 
   SB[W[1], W[3], W[4], W[1]] - SB[W[1], W[3], W[4], W[2]] - 
   SB[W[1], W[3], W[4], W[5]] + 2*SB[W[1], W[3], W[4], W[14]] + 
   SB[W[1], W[3], W[4], W[18]] + SB[W[1], W[3], W[4], W[27]] + 
   SB[W[1], W[3], W[5], W[1]] + SB[W[1], W[3], W[5], W[3]] - 
   (3*SB[W[1], W[3], W[5], W[4]])/2 + (3*SB[W[1], W[3], W[5], W[5]])/2 - 
   4*SB[W[1], W[3], W[5], W[8]] + 2*SB[W[1], W[3], W[5], W[12]] + 
   (3*SB[W[1], W[3], W[5], W[16]])/2 - (3*SB[W[1], W[3], W[5], W[17]])/2 - 
   SB[W[1], W[3], W[5], W[18]]/2 + SB[W[1], W[3], W[5], W[20]]/2 - 
   SB[W[1], W[3], W[5], W[26]]/2 - SB[W[1], W[3], W[5], W[27]]/2 + 
   SB[W[1], W[3], W[5], W[29]]/2 + SB[W[1], W[3], W[5], W[30]]/2 + 
   2*SB[W[1], W[3], W[18], W[1]] + SB[W[1], W[3], W[18], W[2]] + 
   SB[W[1], W[3], W[18], W[3]] + (3*SB[W[1], W[3], W[18], W[4]])/2 - 
   SB[W[1], W[3], W[18], W[5]]/2 - 4*SB[W[1], W[3], W[18], W[6]] - 
   (3*SB[W[1], W[3], W[18], W[16]])/2 + (3*SB[W[1], W[3], W[18], W[17]])/2 - 
   SB[W[1], W[3], W[18], W[18]]/2 - SB[W[1], W[3], W[18], W[20]]/2 + 
   SB[W[1], W[3], W[18], W[26]]/2 - SB[W[1], W[3], W[18], W[27]]/2 - 
   SB[W[1], W[3], W[18], W[29]]/2 - SB[W[1], W[3], W[18], W[30]]/2 + 
   SB[W[1], W[3], W[27], W[2]] + SB[W[1], W[3], W[27], W[4]]/2 + 
   SB[W[1], W[3], W[27], W[5]]/2 - SB[W[1], W[3], W[27], W[16]]/2 - 
   SB[W[1], W[3], W[27], W[17]]/2 - SB[W[1], W[3], W[27], W[18]]/2 - 
   SB[W[1], W[3], W[27], W[20]]/2 - (3*SB[W[1], W[3], W[27], W[26]])/2 - 
   SB[W[1], W[3], W[27], W[27]]/2 - SB[W[1], W[3], W[27], W[29]]/2 - 
   (3*SB[W[1], W[3], W[27], W[30]])/2 - SB[W[1], W[4], W[1], W[1]] + 
   SB[W[1], W[4], W[1], W[2]] - 2*SB[W[1], W[4], W[1], W[3]] - 
   SB[W[1], W[4], W[1], W[4]]/2 + (3*SB[W[1], W[4], W[1], W[5]])/2 + 
   4*SB[W[1], W[4], W[1], W[6]] - 4*SB[W[1], W[4], W[1], W[14]] + 
   (7*SB[W[1], W[4], W[1], W[16]])/2 - (3*SB[W[1], W[4], W[1], W[17]])/2 - 
   SB[W[1], W[4], W[1], W[18]]/2 - SB[W[1], W[4], W[1], W[20]]/2 - 
   SB[W[1], W[4], W[1], W[26]]/2 - SB[W[1], W[4], W[1], W[27]]/2 - 
   SB[W[1], W[4], W[1], W[29]]/2 - (3*SB[W[1], W[4], W[1], W[30]])/2 - 
   SB[W[1], W[4], W[2], W[1]] - SB[W[1], W[4], W[2], W[2]] - 
   2*SB[W[1], W[4], W[2], W[3]] + (5*SB[W[1], W[4], W[2], W[4]])/2 + 
   (5*SB[W[1], W[4], W[2], W[5]])/2 - 2*SB[W[1], W[4], W[2], W[12]] - 
   4*SB[W[1], W[4], W[2], W[14]] + (5*SB[W[1], W[4], W[2], W[16]])/2 + 
   (3*SB[W[1], W[4], W[2], W[17]])/2 + SB[W[1], W[4], W[2], W[18]]/2 + 
   SB[W[1], W[4], W[2], W[20]]/2 + SB[W[1], W[4], W[2], W[26]]/2 + 
   SB[W[1], W[4], W[2], W[27]]/2 + SB[W[1], W[4], W[2], W[29]]/2 - 
   SB[W[1], W[4], W[2], W[30]]/2 - SB[W[1], W[4], W[3], W[1]] - 
   SB[W[1], W[4], W[3], W[2]] - SB[W[1], W[4], W[3], W[5]] + 
   2*SB[W[1], W[4], W[3], W[14]] + SB[W[1], W[4], W[3], W[18]] + 
   SB[W[1], W[4], W[3], W[27]] - SB[W[1], W[4], W[4], W[1]] - 
   SB[W[1], W[4], W[4], W[2]] - 3*SB[W[1], W[4], W[4], W[5]] + 
   4*SB[W[1], W[4], W[4], W[14]] + SB[W[1], W[4], W[4], W[18]] + 
   SB[W[1], W[4], W[4], W[27]] + SB[W[1], W[4], W[5], W[2]] - 
   (7*SB[W[1], W[4], W[5], W[4]])/2 + (7*SB[W[1], W[4], W[5], W[5]])/2 + 
   2*SB[W[1], W[4], W[5], W[12]] - 2*SB[W[1], W[4], W[5], W[14]] + 
   (3*SB[W[1], W[4], W[5], W[16]])/2 - (3*SB[W[1], W[4], W[5], W[17]])/2 - 
   SB[W[1], W[4], W[5], W[18]]/2 - SB[W[1], W[4], W[5], W[19]] + 
   SB[W[1], W[4], W[5], W[20]]/2 - SB[W[1], W[4], W[5], W[26]]/2 - 
   SB[W[1], W[4], W[5], W[27]]/2 + SB[W[1], W[4], W[5], W[28]] + 
   SB[W[1], W[4], W[5], W[29]]/2 + SB[W[1], W[4], W[5], W[30]]/2 + 
   SB[W[1], W[4], W[11], W[1]] + SB[W[1], W[4], W[11], W[2]] + 
   SB[W[1], W[4], W[11], W[3]] - SB[W[1], W[4], W[11], W[4]] - 
   SB[W[1], W[4], W[11], W[16]] - SB[W[1], W[4], W[11], W[18]] - 
   SB[W[1], W[4], W[11], W[27]] + SB[W[1], W[4], W[11], W[30]] + 
   SB[W[1], W[4], W[14], W[1]] - SB[W[1], W[4], W[14], W[2]] + 
   2*SB[W[1], W[4], W[14], W[3]] + SB[W[1], W[4], W[14], W[4]] - 
   3*SB[W[1], W[4], W[14], W[5]] + 4*SB[W[1], W[4], W[14], W[14]] - 
   5*SB[W[1], W[4], W[14], W[16]] + SB[W[1], W[4], W[14], W[19]] - 
   SB[W[1], W[4], W[14], W[28]] + SB[W[1], W[4], W[14], W[30]] + 
   2*SB[W[1], W[4], W[18], W[1]] + SB[W[1], W[4], W[18], W[2]] + 
   SB[W[1], W[4], W[18], W[3]] + (3*SB[W[1], W[4], W[18], W[4]])/2 - 
   SB[W[1], W[4], W[18], W[5]]/2 - 4*SB[W[1], W[4], W[18], W[6]] - 
   (3*SB[W[1], W[4], W[18], W[16]])/2 + (3*SB[W[1], W[4], W[18], W[17]])/2 - 
   SB[W[1], W[4], W[18], W[18]]/2 - SB[W[1], W[4], W[18], W[20]]/2 + 
   SB[W[1], W[4], W[18], W[26]]/2 - SB[W[1], W[4], W[18], W[27]]/2 - 
   SB[W[1], W[4], W[18], W[29]]/2 - SB[W[1], W[4], W[18], W[30]]/2 + 
   SB[W[1], W[4], W[27], W[2]] + SB[W[1], W[4], W[27], W[4]]/2 + 
   SB[W[1], W[4], W[27], W[5]]/2 - SB[W[1], W[4], W[27], W[16]]/2 - 
   SB[W[1], W[4], W[27], W[17]]/2 - SB[W[1], W[4], W[27], W[18]]/2 - 
   SB[W[1], W[4], W[27], W[20]]/2 - (3*SB[W[1], W[4], W[27], W[26]])/2 - 
   SB[W[1], W[4], W[27], W[27]]/2 - SB[W[1], W[4], W[27], W[29]]/2 - 
   (3*SB[W[1], W[4], W[27], W[30]])/2 + SB[W[1], W[5], W[2], W[1]] + 
   SB[W[1], W[5], W[2], W[2]] + 2*SB[W[1], W[5], W[2], W[3]] - 
   SB[W[1], W[5], W[2], W[4]]/2 - SB[W[1], W[5], W[2], W[5]]/2 + 
   2*SB[W[1], W[5], W[2], W[14]] - (5*SB[W[1], W[5], W[2], W[16]])/2 - 
   (3*SB[W[1], W[5], W[2], W[17]])/2 - SB[W[1], W[5], W[2], W[18]]/2 - 
   SB[W[1], W[5], W[2], W[20]]/2 - SB[W[1], W[5], W[2], W[26]]/2 - 
   SB[W[1], W[5], W[2], W[27]]/2 - SB[W[1], W[5], W[2], W[29]]/2 + 
   SB[W[1], W[5], W[2], W[30]]/2 + SB[W[1], W[5], W[3], W[1]] + 
   SB[W[1], W[5], W[3], W[3]] - (3*SB[W[1], W[5], W[3], W[4]])/2 + 
   (3*SB[W[1], W[5], W[3], W[5]])/2 - 4*SB[W[1], W[5], W[3], W[8]] + 
   2*SB[W[1], W[5], W[3], W[12]] + (3*SB[W[1], W[5], W[3], W[16]])/2 - 
   (3*SB[W[1], W[5], W[3], W[17]])/2 - SB[W[1], W[5], W[3], W[18]]/2 + 
   SB[W[1], W[5], W[3], W[20]]/2 - SB[W[1], W[5], W[3], W[26]]/2 - 
   SB[W[1], W[5], W[3], W[27]]/2 + SB[W[1], W[5], W[3], W[29]]/2 + 
   SB[W[1], W[5], W[3], W[30]]/2 + SB[W[1], W[5], W[4], W[2]] - 
   (7*SB[W[1], W[5], W[4], W[4]])/2 + (7*SB[W[1], W[5], W[4], W[5]])/2 + 
   2*SB[W[1], W[5], W[4], W[12]] - 2*SB[W[1], W[5], W[4], W[14]] + 
   (3*SB[W[1], W[5], W[4], W[16]])/2 - (3*SB[W[1], W[5], W[4], W[17]])/2 - 
   SB[W[1], W[5], W[4], W[18]]/2 - SB[W[1], W[5], W[4], W[19]] + 
   SB[W[1], W[5], W[4], W[20]]/2 - SB[W[1], W[5], W[4], W[26]]/2 - 
   SB[W[1], W[5], W[4], W[27]]/2 + SB[W[1], W[5], W[4], W[28]] + 
   SB[W[1], W[5], W[4], W[29]]/2 + SB[W[1], W[5], W[4], W[30]]/2 + 
   SB[W[1], W[5], W[5], W[2]] + SB[W[1], W[5], W[5], W[3]] + 
   3*SB[W[1], W[5], W[5], W[4]] - 4*SB[W[1], W[5], W[5], W[12]] - 
   SB[W[1], W[5], W[5], W[20]] - SB[W[1], W[5], W[5], W[29]] - 
   SB[W[1], W[5], W[11], W[1]] - SB[W[1], W[5], W[11], W[2]] - 
   SB[W[1], W[5], W[11], W[3]] + SB[W[1], W[5], W[11], W[4]] + 
   SB[W[1], W[5], W[11], W[16]] + SB[W[1], W[5], W[11], W[18]] + 
   SB[W[1], W[5], W[11], W[27]] - SB[W[1], W[5], W[11], W[30]] - 
   SB[W[1], W[5], W[12], W[2]] - SB[W[1], W[5], W[12], W[3]] + 
   SB[W[1], W[5], W[12], W[4]] - 3*SB[W[1], W[5], W[12], W[5]] + 
   3*SB[W[1], W[5], W[12], W[17]] + SB[W[1], W[5], W[12], W[19]] + 
   SB[W[1], W[5], W[12], W[26]] - SB[W[1], W[5], W[12], W[28]] - 
   SB[W[1], W[5], W[20], W[1]] - SB[W[1], W[5], W[20], W[2]] - 
   2*SB[W[1], W[5], W[20], W[3]] + SB[W[1], W[5], W[20], W[4]]/2 - 
   (3*SB[W[1], W[5], W[20], W[5]])/2 + 4*SB[W[1], W[5], W[20], W[8]] - 
   (3*SB[W[1], W[5], W[20], W[16]])/2 + (3*SB[W[1], W[5], W[20], W[17]])/2 + 
   SB[W[1], W[5], W[20], W[18]]/2 + SB[W[1], W[5], W[20], W[20]]/2 + 
   SB[W[1], W[5], W[20], W[26]]/2 + SB[W[1], W[5], W[20], W[27]]/2 + 
   SB[W[1], W[5], W[20], W[29]]/2 - SB[W[1], W[5], W[20], W[30]]/2 - 
   SB[W[1], W[5], W[29], W[2]] - SB[W[1], W[5], W[29], W[4]]/2 - 
   SB[W[1], W[5], W[29], W[5]]/2 + SB[W[1], W[5], W[29], W[16]]/2 + 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[18]]/2 + 
   SB[W[1], W[5], W[29], W[20]]/2 + (3*SB[W[1], W[5], W[29], W[26]])/2 + 
   SB[W[1], W[5], W[29], W[27]]/2 + SB[W[1], W[5], W[29], W[29]]/2 + 
   (3*SB[W[1], W[5], W[29], W[30]])/2 + SB[W[1], W[11], W[1], W[1]] - 
   SB[W[1], W[11], W[1], W[2]] + 2*SB[W[1], W[11], W[1], W[3]] + 
   SB[W[1], W[11], W[1], W[4]]/2 - (3*SB[W[1], W[11], W[1], W[5]])/2 - 
   4*SB[W[1], W[11], W[1], W[6]] + 4*SB[W[1], W[11], W[1], W[14]] - 
   (7*SB[W[1], W[11], W[1], W[16]])/2 + (3*SB[W[1], W[11], W[1], W[17]])/2 + 
   SB[W[1], W[11], W[1], W[18]]/2 + SB[W[1], W[11], W[1], W[20]]/2 + 
   SB[W[1], W[11], W[1], W[26]]/2 + SB[W[1], W[11], W[1], W[27]]/2 + 
   SB[W[1], W[11], W[1], W[29]]/2 + (3*SB[W[1], W[11], W[1], W[30]])/2 + 
   SB[W[1], W[11], W[2], W[1]] + SB[W[1], W[11], W[2], W[2]] + 
   3*SB[W[1], W[11], W[2], W[3]] - (3*SB[W[1], W[11], W[2], W[4]])/2 - 
   (3*SB[W[1], W[11], W[2], W[5]])/2 + 4*SB[W[1], W[11], W[2], W[14]] - 
   (7*SB[W[1], W[11], W[2], W[16]])/2 - (3*SB[W[1], W[11], W[2], W[17]])/2 - 
   SB[W[1], W[11], W[2], W[18]]/2 - SB[W[1], W[11], W[2], W[20]]/2 - 
   SB[W[1], W[11], W[2], W[26]]/2 - SB[W[1], W[11], W[2], W[27]]/2 - 
   SB[W[1], W[11], W[2], W[29]]/2 + (3*SB[W[1], W[11], W[2], W[30]])/2 + 
   2*SB[W[1], W[11], W[3], W[1]] + SB[W[1], W[11], W[3], W[2]] + 
   SB[W[1], W[11], W[3], W[3]] + (3*SB[W[1], W[11], W[3], W[4]])/2 - 
   SB[W[1], W[11], W[3], W[5]]/2 - 4*SB[W[1], W[11], W[3], W[6]] - 
   (3*SB[W[1], W[11], W[3], W[16]])/2 + (3*SB[W[1], W[11], W[3], W[17]])/2 - 
   SB[W[1], W[11], W[3], W[18]]/2 - SB[W[1], W[11], W[3], W[20]]/2 + 
   SB[W[1], W[11], W[3], W[26]]/2 - SB[W[1], W[11], W[3], W[27]]/2 - 
   SB[W[1], W[11], W[3], W[29]]/2 - SB[W[1], W[11], W[3], W[30]]/2 + 
   2*SB[W[1], W[11], W[4], W[2]] - SB[W[1], W[11], W[4], W[3]] - 
   (3*SB[W[1], W[11], W[4], W[4]])/2 + (3*SB[W[1], W[11], W[4], W[5]])/2 + 
   4*SB[W[1], W[11], W[4], W[6]] - 4*SB[W[1], W[11], W[4], W[14]] + 
   (5*SB[W[1], W[11], W[4], W[16]])/2 - (3*SB[W[1], W[11], W[4], W[17]])/2 - 
   (3*SB[W[1], W[11], W[4], W[18]])/2 - SB[W[1], W[11], W[4], W[20]]/2 - 
   SB[W[1], W[11], W[4], W[26]]/2 - (3*SB[W[1], W[11], W[4], W[27]])/2 - 
   SB[W[1], W[11], W[4], W[29]]/2 - SB[W[1], W[11], W[4], W[30]]/2 - 
   SB[W[1], W[11], W[5], W[1]] - SB[W[1], W[11], W[5], W[2]] - 
   SB[W[1], W[11], W[5], W[3]] + SB[W[1], W[11], W[5], W[4]] + 
   SB[W[1], W[11], W[5], W[16]] + SB[W[1], W[11], W[5], W[18]] + 
   SB[W[1], W[11], W[5], W[27]] - SB[W[1], W[11], W[5], W[30]] - 
   SB[W[1], W[11], W[11], W[1]] - SB[W[1], W[11], W[11], W[2]] - 
   SB[W[1], W[11], W[11], W[3]] + SB[W[1], W[11], W[11], W[4]] + 
   SB[W[1], W[11], W[11], W[16]] + SB[W[1], W[11], W[11], W[18]] + 
   SB[W[1], W[11], W[11], W[27]] - SB[W[1], W[11], W[11], W[30]] - 
   2*SB[W[1], W[11], W[16], W[3]] + SB[W[1], W[11], W[16], W[4]]/2 + 
   (3*SB[W[1], W[11], W[16], W[5]])/2 - 4*SB[W[1], W[11], W[16], W[14]] + 
   (5*SB[W[1], W[11], W[16], W[16]])/2 + (3*SB[W[1], W[11], W[16], W[17]])/
    2 - SB[W[1], W[11], W[16], W[18]]/2 + SB[W[1], W[11], W[16], W[20]]/2 + 
   SB[W[1], W[11], W[16], W[26]]/2 - SB[W[1], W[11], W[16], W[27]]/2 + 
   SB[W[1], W[11], W[16], W[29]]/2 - SB[W[1], W[11], W[16], W[30]]/2 - 
   2*SB[W[1], W[11], W[18], W[1]] - SB[W[1], W[11], W[18], W[2]] - 
   SB[W[1], W[11], W[18], W[3]] - (3*SB[W[1], W[11], W[18], W[4]])/2 + 
   SB[W[1], W[11], W[18], W[5]]/2 + 4*SB[W[1], W[11], W[18], W[6]] + 
   (3*SB[W[1], W[11], W[18], W[16]])/2 - (3*SB[W[1], W[11], W[18], W[17]])/
    2 + SB[W[1], W[11], W[18], W[18]]/2 + SB[W[1], W[11], W[18], W[20]]/2 - 
   SB[W[1], W[11], W[18], W[26]]/2 + SB[W[1], W[11], W[18], W[27]]/2 + 
   SB[W[1], W[11], W[18], W[29]]/2 + SB[W[1], W[11], W[18], W[30]]/2 - 
   SB[W[1], W[11], W[27], W[2]] - SB[W[1], W[11], W[27], W[4]]/2 - 
   SB[W[1], W[11], W[27], W[5]]/2 + SB[W[1], W[11], W[27], W[16]]/2 + 
   SB[W[1], W[11], W[27], W[17]]/2 + SB[W[1], W[11], W[27], W[18]]/2 + 
   SB[W[1], W[11], W[27], W[20]]/2 + (3*SB[W[1], W[11], W[27], W[26]])/2 + 
   SB[W[1], W[11], W[27], W[27]]/2 + SB[W[1], W[11], W[27], W[29]]/2 + 
   (3*SB[W[1], W[11], W[27], W[30]])/2 + SB[W[1], W[11], W[30], W[2]] + 
   SB[W[1], W[11], W[30], W[4]]/2 + SB[W[1], W[11], W[30], W[5]]/2 - 
   SB[W[1], W[11], W[30], W[16]]/2 - SB[W[1], W[11], W[30], W[17]]/2 - 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[20]]/2 - 
   (3*SB[W[1], W[11], W[30], W[26]])/2 - SB[W[1], W[11], W[30], W[27]]/2 - 
   SB[W[1], W[11], W[30], W[29]]/2 - (3*SB[W[1], W[11], W[30], W[30]])/2 + 
   SB[W[1], W[13], W[1], W[1]] - SB[W[1], W[13], W[1], W[2]] + 
   SB[W[1], W[13], W[1], W[3]] + (3*SB[W[1], W[13], W[1], W[4]])/2 + 
   (3*SB[W[1], W[13], W[1], W[5]])/2 - 4*SB[W[1], W[13], W[1], W[6]] - 
   4*SB[W[1], W[13], W[1], W[8]] + (3*SB[W[1], W[13], W[1], W[16]])/2 + 
   (3*SB[W[1], W[13], W[1], W[17]])/2 + SB[W[1], W[13], W[1], W[18]]/2 + 
   SB[W[1], W[13], W[1], W[20]]/2 + SB[W[1], W[13], W[1], W[26]]/2 + 
   SB[W[1], W[13], W[1], W[27]]/2 + SB[W[1], W[13], W[1], W[29]]/2 + 
   SB[W[1], W[13], W[1], W[30]]/2 - SB[W[1], W[13], W[3], W[1]] + 
   SB[W[1], W[13], W[3], W[2]] - SB[W[1], W[13], W[3], W[3]] - 
   (3*SB[W[1], W[13], W[3], W[4]])/2 - (3*SB[W[1], W[13], W[3], W[5]])/2 + 
   4*SB[W[1], W[13], W[3], W[6]] + 4*SB[W[1], W[13], W[3], W[8]] - 
   (3*SB[W[1], W[13], W[3], W[16]])/2 - (3*SB[W[1], W[13], W[3], W[17]])/2 - 
   SB[W[1], W[13], W[3], W[18]]/2 - SB[W[1], W[13], W[3], W[20]]/2 - 
   SB[W[1], W[13], W[3], W[26]]/2 - SB[W[1], W[13], W[3], W[27]]/2 - 
   SB[W[1], W[13], W[3], W[29]]/2 - SB[W[1], W[13], W[3], W[30]]/2 + 
   2*SB[W[1], W[13], W[4], W[1]] + SB[W[1], W[13], W[4], W[2]] + 
   SB[W[1], W[13], W[4], W[3]] + (3*SB[W[1], W[13], W[4], W[4]])/2 - 
   SB[W[1], W[13], W[4], W[5]]/2 - 4*SB[W[1], W[13], W[4], W[6]] - 
   (3*SB[W[1], W[13], W[4], W[16]])/2 + (3*SB[W[1], W[13], W[4], W[17]])/2 - 
   SB[W[1], W[13], W[4], W[18]]/2 - SB[W[1], W[13], W[4], W[20]]/2 + 
   SB[W[1], W[13], W[4], W[26]]/2 - SB[W[1], W[13], W[4], W[27]]/2 - 
   SB[W[1], W[13], W[4], W[29]]/2 - SB[W[1], W[13], W[4], W[30]]/2 - 
   SB[W[1], W[13], W[5], W[1]] - SB[W[1], W[13], W[5], W[2]] - 
   2*SB[W[1], W[13], W[5], W[3]] + SB[W[1], W[13], W[5], W[4]]/2 - 
   (3*SB[W[1], W[13], W[5], W[5]])/2 + 4*SB[W[1], W[13], W[5], W[8]] - 
   (3*SB[W[1], W[13], W[5], W[16]])/2 + (3*SB[W[1], W[13], W[5], W[17]])/2 + 
   SB[W[1], W[13], W[5], W[18]]/2 + SB[W[1], W[13], W[5], W[20]]/2 + 
   SB[W[1], W[13], W[5], W[26]]/2 + SB[W[1], W[13], W[5], W[27]]/2 + 
   SB[W[1], W[13], W[5], W[29]]/2 - SB[W[1], W[13], W[5], W[30]]/2 - 
   2*SB[W[1], W[13], W[18], W[1]] - SB[W[1], W[13], W[18], W[2]] - 
   SB[W[1], W[13], W[18], W[3]] - (3*SB[W[1], W[13], W[18], W[4]])/2 + 
   SB[W[1], W[13], W[18], W[5]]/2 + 4*SB[W[1], W[13], W[18], W[6]] + 
   (3*SB[W[1], W[13], W[18], W[16]])/2 - (3*SB[W[1], W[13], W[18], W[17]])/
    2 + SB[W[1], W[13], W[18], W[18]]/2 + SB[W[1], W[13], W[18], W[20]]/2 - 
   SB[W[1], W[13], W[18], W[26]]/2 + SB[W[1], W[13], W[18], W[27]]/2 + 
   SB[W[1], W[13], W[18], W[29]]/2 + SB[W[1], W[13], W[18], W[30]]/2 + 
   SB[W[1], W[13], W[20], W[1]] + SB[W[1], W[13], W[20], W[2]] + 
   2*SB[W[1], W[13], W[20], W[3]] - SB[W[1], W[13], W[20], W[4]]/2 + 
   (3*SB[W[1], W[13], W[20], W[5]])/2 - 4*SB[W[1], W[13], W[20], W[8]] + 
   (3*SB[W[1], W[13], W[20], W[16]])/2 - (3*SB[W[1], W[13], W[20], W[17]])/
    2 - SB[W[1], W[13], W[20], W[18]]/2 - SB[W[1], W[13], W[20], W[20]]/2 - 
   SB[W[1], W[13], W[20], W[26]]/2 - SB[W[1], W[13], W[20], W[27]]/2 - 
   SB[W[1], W[13], W[20], W[29]]/2 + SB[W[1], W[13], W[20], W[30]]/2 - 
   SB[W[1], W[13], W[27], W[2]] - SB[W[1], W[13], W[27], W[4]]/2 - 
   SB[W[1], W[13], W[27], W[5]]/2 + SB[W[1], W[13], W[27], W[16]]/2 + 
   SB[W[1], W[13], W[27], W[17]]/2 + SB[W[1], W[13], W[27], W[18]]/2 + 
   SB[W[1], W[13], W[27], W[20]]/2 + (3*SB[W[1], W[13], W[27], W[26]])/2 + 
   SB[W[1], W[13], W[27], W[27]]/2 + SB[W[1], W[13], W[27], W[29]]/2 + 
   (3*SB[W[1], W[13], W[27], W[30]])/2 + SB[W[1], W[13], W[29], W[2]] + 
   SB[W[1], W[13], W[29], W[4]]/2 + SB[W[1], W[13], W[29], W[5]]/2 - 
   SB[W[1], W[13], W[29], W[16]]/2 - SB[W[1], W[13], W[29], W[17]]/2 - 
   SB[W[1], W[13], W[29], W[18]]/2 - SB[W[1], W[13], W[29], W[20]]/2 - 
   (3*SB[W[1], W[13], W[29], W[26]])/2 - SB[W[1], W[13], W[29], W[27]]/2 - 
   SB[W[1], W[13], W[29], W[29]]/2 - (3*SB[W[1], W[13], W[29], W[30]])/2 - 
   2*SB[W[2], W[1], W[2], W[3]] - 2*SB[W[2], W[1], W[2], W[4]] - 
   2*SB[W[2], W[1], W[2], W[5]] + 4*SB[W[2], W[1], W[2], W[12]] + 
   2*SB[W[2], W[1], W[2], W[16]] - 2*SB[W[2], W[1], W[2], W[30]] - 
   SB[W[2], W[1], W[3], W[1]] - SB[W[2], W[1], W[3], W[2]] - 
   SB[W[2], W[1], W[3], W[3]] + (3*SB[W[2], W[1], W[3], W[4]])/2 + 
   (3*SB[W[2], W[1], W[3], W[5]])/2 - 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[14]] + (3*SB[W[2], W[1], W[3], W[16]])/2 + 
   (3*SB[W[2], W[1], W[3], W[17]])/2 + SB[W[2], W[1], W[3], W[18]]/2 + 
   SB[W[2], W[1], W[3], W[20]]/2 + SB[W[2], W[1], W[3], W[26]]/2 + 
   SB[W[2], W[1], W[3], W[27]]/2 + SB[W[2], W[1], W[3], W[29]]/2 + 
   SB[W[2], W[1], W[3], W[30]]/2 - 2*SB[W[2], W[1], W[4], W[2]] + 
   (7*SB[W[2], W[1], W[4], W[4]])/2 - SB[W[2], W[1], W[4], W[5]]/2 - 
   2*SB[W[2], W[1], W[4], W[12]] - (5*SB[W[2], W[1], W[4], W[16]])/2 + 
   (3*SB[W[2], W[1], W[4], W[17]])/2 + SB[W[2], W[1], W[4], W[18]]/2 + 
   SB[W[2], W[1], W[4], W[19]] + SB[W[2], W[1], W[4], W[20]]/2 + 
   SB[W[2], W[1], W[4], W[26]]/2 + SB[W[2], W[1], W[4], W[27]]/2 - 
   SB[W[2], W[1], W[4], W[28]] + SB[W[2], W[1], W[4], W[29]]/2 + 
   SB[W[2], W[1], W[4], W[30]]/2 + SB[W[2], W[1], W[5], W[1]] + 
   SB[W[2], W[1], W[5], W[3]] + SB[W[2], W[1], W[5], W[4]]/2 - 
   (7*SB[W[2], W[1], W[5], W[5]])/2 + 2*SB[W[2], W[1], W[5], W[14]] - 
   (5*SB[W[2], W[1], W[5], W[16]])/2 + (3*SB[W[2], W[1], W[5], W[17]])/2 - 
   SB[W[2], W[1], W[5], W[18]]/2 + SB[W[2], W[1], W[5], W[19]] - 
   SB[W[2], W[1], W[5], W[20]]/2 + SB[W[2], W[1], W[5], W[26]]/2 - 
   SB[W[2], W[1], W[5], W[27]]/2 - SB[W[2], W[1], W[5], W[28]] - 
   SB[W[2], W[1], W[5], W[29]]/2 + SB[W[2], W[1], W[5], W[30]]/2 + 
   SB[W[2], W[1], W[11], W[1]] + SB[W[2], W[1], W[11], W[2]] + 
   SB[W[2], W[1], W[11], W[3]] - SB[W[2], W[1], W[11], W[4]] - 
   SB[W[2], W[1], W[11], W[16]] - SB[W[2], W[1], W[11], W[18]] - 
   SB[W[2], W[1], W[11], W[27]] + SB[W[2], W[1], W[11], W[30]] + 
   SB[W[2], W[1], W[12], W[2]] + SB[W[2], W[1], W[12], W[3]] - 
   SB[W[2], W[1], W[12], W[4]] + 3*SB[W[2], W[1], W[12], W[5]] - 
   3*SB[W[2], W[1], W[12], W[17]] - SB[W[2], W[1], W[12], W[19]] - 
   SB[W[2], W[1], W[12], W[26]] + SB[W[2], W[1], W[12], W[28]] - 
   SB[W[2], W[1], W[14], W[1]] + SB[W[2], W[1], W[14], W[2]] - 
   2*SB[W[2], W[1], W[14], W[3]] - SB[W[2], W[1], W[14], W[4]] + 
   3*SB[W[2], W[1], W[14], W[5]] - 4*SB[W[2], W[1], W[14], W[14]] + 
   5*SB[W[2], W[1], W[14], W[16]] - SB[W[2], W[1], W[14], W[19]] + 
   SB[W[2], W[1], W[14], W[28]] - SB[W[2], W[1], W[14], W[30]] + 
   2*SB[W[2], W[1], W[16], W[3]] - SB[W[2], W[1], W[16], W[4]]/2 - 
   (3*SB[W[2], W[1], W[16], W[5]])/2 + 4*SB[W[2], W[1], W[16], W[14]] - 
   (5*SB[W[2], W[1], W[16], W[16]])/2 - (3*SB[W[2], W[1], W[16], W[17]])/2 + 
   SB[W[2], W[1], W[16], W[18]]/2 - SB[W[2], W[1], W[16], W[20]]/2 - 
   SB[W[2], W[1], W[16], W[26]]/2 + SB[W[2], W[1], W[16], W[27]]/2 - 
   SB[W[2], W[1], W[16], W[29]]/2 + SB[W[2], W[1], W[16], W[30]]/2 - 
   SB[W[2], W[1], W[30], W[2]] - SB[W[2], W[1], W[30], W[4]]/2 - 
   SB[W[2], W[1], W[30], W[5]]/2 + SB[W[2], W[1], W[30], W[16]]/2 + 
   SB[W[2], W[1], W[30], W[17]]/2 + SB[W[2], W[1], W[30], W[18]]/2 + 
   SB[W[2], W[1], W[30], W[20]]/2 + (3*SB[W[2], W[1], W[30], W[26]])/2 + 
   SB[W[2], W[1], W[30], W[27]]/2 + SB[W[2], W[1], W[30], W[29]]/2 + 
   (3*SB[W[2], W[1], W[30], W[30]])/2 - 2*SB[W[2], W[2], W[1], W[3]] - 
   2*SB[W[2], W[2], W[1], W[4]] - 2*SB[W[2], W[2], W[1], W[5]] + 
   4*SB[W[2], W[2], W[1], W[12]] + 2*SB[W[2], W[2], W[1], W[16]] - 
   2*SB[W[2], W[2], W[1], W[30]] - 2*SB[W[2], W[2], W[3], W[1]] - 
   2*SB[W[2], W[2], W[3], W[4]] - 2*SB[W[2], W[2], W[3], W[5]] + 
   4*SB[W[2], W[2], W[3], W[14]] + 2*SB[W[2], W[2], W[3], W[17]] - 
   2*SB[W[2], W[2], W[3], W[26]] - 2*SB[W[2], W[2], W[4], W[1]] - 
   2*SB[W[2], W[2], W[4], W[2]] - 2*SB[W[2], W[2], W[4], W[3]] + 
   4*SB[W[2], W[2], W[4], W[4]] + 4*SB[W[2], W[2], W[4], W[5]] - 
   2*SB[W[2], W[2], W[4], W[19]] + 2*SB[W[2], W[2], W[4], W[28]] - 
   2*SB[W[2], W[2], W[5], W[1]] - 2*SB[W[2], W[2], W[5], W[2]] - 
   2*SB[W[2], W[2], W[5], W[3]] + 4*SB[W[2], W[2], W[5], W[4]] + 
   4*SB[W[2], W[2], W[5], W[5]] - 2*SB[W[2], W[2], W[5], W[19]] + 
   2*SB[W[2], W[2], W[5], W[28]] + 4*SB[W[2], W[2], W[12], W[1]] + 
   2*SB[W[2], W[2], W[12], W[2]] + 2*SB[W[2], W[2], W[12], W[3]] - 
   2*SB[W[2], W[2], W[12], W[4]] - 2*SB[W[2], W[2], W[12], W[5]] - 
   4*SB[W[2], W[2], W[12], W[14]] - 2*SB[W[2], W[2], W[12], W[17]] + 
   2*SB[W[2], W[2], W[12], W[19]] + 2*SB[W[2], W[2], W[12], W[26]] - 
   2*SB[W[2], W[2], W[12], W[28]] + 2*SB[W[2], W[2], W[14], W[1]] + 
   2*SB[W[2], W[2], W[14], W[2]] + 4*SB[W[2], W[2], W[14], W[3]] - 
   2*SB[W[2], W[2], W[14], W[4]] - 2*SB[W[2], W[2], W[14], W[5]] - 
   4*SB[W[2], W[2], W[14], W[12]] - 2*SB[W[2], W[2], W[14], W[16]] + 
   2*SB[W[2], W[2], W[14], W[19]] - 2*SB[W[2], W[2], W[14], W[28]] + 
   2*SB[W[2], W[2], W[14], W[30]] - SB[W[2], W[3], W[1], W[1]] - 
   SB[W[2], W[3], W[1], W[2]] - SB[W[2], W[3], W[1], W[3]] + 
   (3*SB[W[2], W[3], W[1], W[4]])/2 + (3*SB[W[2], W[3], W[1], W[5]])/2 - 
   2*SB[W[2], W[3], W[1], W[12]] - 2*SB[W[2], W[3], W[1], W[14]] + 
   (3*SB[W[2], W[3], W[1], W[16]])/2 + (3*SB[W[2], W[3], W[1], W[17]])/2 + 
   SB[W[2], W[3], W[1], W[18]]/2 + SB[W[2], W[3], W[1], W[20]]/2 + 
   SB[W[2], W[3], W[1], W[26]]/2 + SB[W[2], W[3], W[1], W[27]]/2 + 
   SB[W[2], W[3], W[1], W[29]]/2 + SB[W[2], W[3], W[1], W[30]]/2 - 
   2*SB[W[2], W[3], W[2], W[1]] - 2*SB[W[2], W[3], W[2], W[4]] - 
   2*SB[W[2], W[3], W[2], W[5]] + 4*SB[W[2], W[3], W[2], W[14]] + 
   2*SB[W[2], W[3], W[2], W[17]] - 2*SB[W[2], W[3], W[2], W[26]] + 
   SB[W[2], W[3], W[4], W[1]] + SB[W[2], W[3], W[4], W[3]] - 
   (7*SB[W[2], W[3], W[4], W[4]])/2 + SB[W[2], W[3], W[4], W[5]]/2 + 
   2*SB[W[2], W[3], W[4], W[12]] + (3*SB[W[2], W[3], W[4], W[16]])/2 - 
   (5*SB[W[2], W[3], W[4], W[17]])/2 - SB[W[2], W[3], W[4], W[18]]/2 + 
   SB[W[2], W[3], W[4], W[19]] - SB[W[2], W[3], W[4], W[20]]/2 + 
   SB[W[2], W[3], W[4], W[26]]/2 - SB[W[2], W[3], W[4], W[27]]/2 - 
   SB[W[2], W[3], W[4], W[28]] - SB[W[2], W[3], W[4], W[29]]/2 + 
   SB[W[2], W[3], W[4], W[30]]/2 - 2*SB[W[2], W[3], W[5], W[2]] - 
   SB[W[2], W[3], W[5], W[4]]/2 + (7*SB[W[2], W[3], W[5], W[5]])/2 - 
   2*SB[W[2], W[3], W[5], W[14]] + (3*SB[W[2], W[3], W[5], W[16]])/2 - 
   (5*SB[W[2], W[3], W[5], W[17]])/2 + SB[W[2], W[3], W[5], W[18]]/2 + 
   SB[W[2], W[3], W[5], W[19]] + SB[W[2], W[3], W[5], W[20]]/2 + 
   SB[W[2], W[3], W[5], W[26]]/2 + SB[W[2], W[3], W[5], W[27]]/2 - 
   SB[W[2], W[3], W[5], W[28]] + SB[W[2], W[3], W[5], W[29]]/2 + 
   SB[W[2], W[3], W[5], W[30]]/2 - 2*SB[W[2], W[3], W[12], W[1]] + 
   SB[W[2], W[3], W[12], W[2]] - SB[W[2], W[3], W[12], W[3]] + 
   3*SB[W[2], W[3], W[12], W[4]] - SB[W[2], W[3], W[12], W[5]] - 
   4*SB[W[2], W[3], W[12], W[12]] + 5*SB[W[2], W[3], W[12], W[17]] - 
   SB[W[2], W[3], W[12], W[19]] - SB[W[2], W[3], W[12], W[26]] + 
   SB[W[2], W[3], W[12], W[28]] + SB[W[2], W[3], W[14], W[1]] + 
   SB[W[2], W[3], W[14], W[2]] + 3*SB[W[2], W[3], W[14], W[4]] - 
   SB[W[2], W[3], W[14], W[5]] - 3*SB[W[2], W[3], W[14], W[16]] - 
   SB[W[2], W[3], W[14], W[19]] + SB[W[2], W[3], W[14], W[28]] - 
   SB[W[2], W[3], W[14], W[30]] + SB[W[2], W[3], W[15], W[1]] + 
   SB[W[2], W[3], W[15], W[2]] + SB[W[2], W[3], W[15], W[3]] - 
   SB[W[2], W[3], W[15], W[5]] - SB[W[2], W[3], W[15], W[17]] - 
   SB[W[2], W[3], W[15], W[20]] + SB[W[2], W[3], W[15], W[26]] - 
   SB[W[2], W[3], W[15], W[29]] + 2*SB[W[2], W[3], W[17], W[1]] - 
   (3*SB[W[2], W[3], W[17], W[4]])/2 - SB[W[2], W[3], W[17], W[5]]/2 + 
   4*SB[W[2], W[3], W[17], W[12]] - (3*SB[W[2], W[3], W[17], W[16]])/2 - 
   (5*SB[W[2], W[3], W[17], W[17]])/2 - SB[W[2], W[3], W[17], W[18]]/2 + 
   SB[W[2], W[3], W[17], W[20]]/2 + SB[W[2], W[3], W[17], W[26]]/2 - 
   SB[W[2], W[3], W[17], W[27]]/2 + SB[W[2], W[3], W[17], W[29]]/2 - 
   SB[W[2], W[3], W[17], W[30]]/2 - SB[W[2], W[3], W[26], W[2]] - 
   SB[W[2], W[3], W[26], W[4]]/2 - SB[W[2], W[3], W[26], W[5]]/2 + 
   SB[W[2], W[3], W[26], W[16]]/2 + SB[W[2], W[3], W[26], W[17]]/2 + 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[20]]/2 + 
   (3*SB[W[2], W[3], W[26], W[26]])/2 + SB[W[2], W[3], W[26], W[27]]/2 + 
   SB[W[2], W[3], W[26], W[29]]/2 + (3*SB[W[2], W[3], W[26], W[30]])/2 + 
   SB[W[2], W[4], W[1], W[1]] - SB[W[2], W[4], W[1], W[2]] + 
   SB[W[2], W[4], W[1], W[3]] + (5*SB[W[2], W[4], W[1], W[4]])/2 - 
   SB[W[2], W[4], W[1], W[5]]/2 - 2*SB[W[2], W[4], W[1], W[12]] - 
   (7*SB[W[2], W[4], W[1], W[16]])/2 + (3*SB[W[2], W[4], W[1], W[17]])/2 - 
   SB[W[2], W[4], W[1], W[18]]/2 + SB[W[2], W[4], W[1], W[19]] + 
   SB[W[2], W[4], W[1], W[20]]/2 + SB[W[2], W[4], W[1], W[26]]/2 - 
   SB[W[2], W[4], W[1], W[27]]/2 - SB[W[2], W[4], W[1], W[28]] + 
   SB[W[2], W[4], W[1], W[29]]/2 + (3*SB[W[2], W[4], W[1], W[30]])/2 + 
   SB[W[2], W[4], W[2], W[1]] + SB[W[2], W[4], W[2], W[2]] + 
   2*SB[W[2], W[4], W[2], W[3]] + (3*SB[W[2], W[4], W[2], W[4]])/2 + 
   (7*SB[W[2], W[4], W[2], W[5]])/2 - 2*SB[W[2], W[4], W[2], W[12]] - 
   2*SB[W[2], W[4], W[2], W[14]] - (5*SB[W[2], W[4], W[2], W[16]])/2 - 
   (3*SB[W[2], W[4], W[2], W[17]])/2 - SB[W[2], W[4], W[2], W[18]]/2 - 
   SB[W[2], W[4], W[2], W[20]]/2 - SB[W[2], W[4], W[2], W[26]]/2 - 
   SB[W[2], W[4], W[2], W[27]]/2 - SB[W[2], W[4], W[2], W[29]]/2 + 
   SB[W[2], W[4], W[2], W[30]]/2 + SB[W[2], W[4], W[3], W[1]] + 
   SB[W[2], W[4], W[3], W[3]] - (7*SB[W[2], W[4], W[3], W[4]])/2 + 
   SB[W[2], W[4], W[3], W[5]]/2 + 2*SB[W[2], W[4], W[3], W[12]] + 
   (3*SB[W[2], W[4], W[3], W[16]])/2 - (5*SB[W[2], W[4], W[3], W[17]])/2 - 
   SB[W[2], W[4], W[3], W[18]]/2 + SB[W[2], W[4], W[3], W[19]] - 
   SB[W[2], W[4], W[3], W[20]]/2 + SB[W[2], W[4], W[3], W[26]]/2 - 
   SB[W[2], W[4], W[3], W[27]]/2 - SB[W[2], W[4], W[3], W[28]] - 
   SB[W[2], W[4], W[3], W[29]]/2 + SB[W[2], W[4], W[3], W[30]]/2 + 
   3*SB[W[2], W[4], W[4], W[1]] + 3*SB[W[2], W[4], W[4], W[2]] - 
   3*SB[W[2], W[4], W[4], W[3]] - 2*SB[W[2], W[4], W[4], W[5]] - 
   SB[W[2], W[4], W[4], W[19]] + SB[W[2], W[4], W[4], W[28]] + 
   4*SB[W[2], W[4], W[5], W[2]] - 2*SB[W[2], W[4], W[5], W[4]] - 
   2*SB[W[2], W[4], W[5], W[5]] - SB[W[2], W[4], W[11], W[1]] - 
   SB[W[2], W[4], W[11], W[2]] - SB[W[2], W[4], W[11], W[3]] + 
   SB[W[2], W[4], W[11], W[4]] + SB[W[2], W[4], W[11], W[16]] + 
   SB[W[2], W[4], W[11], W[18]] + SB[W[2], W[4], W[11], W[27]] - 
   SB[W[2], W[4], W[11], W[30]] - 2*SB[W[2], W[4], W[12], W[1]] - 
   2*SB[W[2], W[4], W[12], W[2]] - 2*SB[W[2], W[4], W[12], W[3]] + 
   2*SB[W[2], W[4], W[12], W[14]] + 4*SB[W[2], W[4], W[12], W[17]] - 
   5*SB[W[2], W[4], W[14], W[1]] - 3*SB[W[2], W[4], W[14], W[2]] + 
   SB[W[2], W[4], W[14], W[4]] + SB[W[2], W[4], W[14], W[5]] + 
   2*SB[W[2], W[4], W[14], W[12]] + 5*SB[W[2], W[4], W[14], W[16]] - 
   SB[W[2], W[4], W[14], W[19]] + SB[W[2], W[4], W[14], W[28]] - 
   SB[W[2], W[4], W[14], W[30]] + 2*SB[W[2], W[4], W[19], W[1]] - 
   SB[W[2], W[4], W[19], W[2]] + 2*SB[W[2], W[4], W[19], W[3]] - 
   SB[W[2], W[4], W[19], W[4]]/2 - SB[W[2], W[4], W[19], W[5]]/2 - 
   (3*SB[W[2], W[4], W[19], W[16]])/2 - (3*SB[W[2], W[4], W[19], W[17]])/2 + 
   SB[W[2], W[4], W[19], W[18]]/2 + SB[W[2], W[4], W[19], W[20]]/2 - 
   SB[W[2], W[4], W[19], W[26]]/2 + SB[W[2], W[4], W[19], W[27]]/2 + 
   SB[W[2], W[4], W[19], W[29]]/2 - SB[W[2], W[4], W[19], W[30]]/2 + 
   SB[W[2], W[4], W[28], W[2]] + SB[W[2], W[4], W[28], W[4]]/2 + 
   SB[W[2], W[4], W[28], W[5]]/2 - SB[W[2], W[4], W[28], W[16]]/2 - 
   SB[W[2], W[4], W[28], W[17]]/2 - SB[W[2], W[4], W[28], W[18]]/2 - 
   SB[W[2], W[4], W[28], W[20]]/2 - (3*SB[W[2], W[4], W[28], W[26]])/2 - 
   SB[W[2], W[4], W[28], W[27]]/2 - SB[W[2], W[4], W[28], W[29]]/2 - 
   (3*SB[W[2], W[4], W[28], W[30]])/2 + SB[W[2], W[5], W[1], W[1]] + 
   SB[W[2], W[5], W[1], W[3]] + SB[W[2], W[5], W[1], W[4]]/2 - 
   (7*SB[W[2], W[5], W[1], W[5]])/2 + 2*SB[W[2], W[5], W[1], W[14]] - 
   (5*SB[W[2], W[5], W[1], W[16]])/2 + (3*SB[W[2], W[5], W[1], W[17]])/2 - 
   SB[W[2], W[5], W[1], W[18]]/2 + SB[W[2], W[5], W[1], W[19]] - 
   SB[W[2], W[5], W[1], W[20]]/2 + SB[W[2], W[5], W[1], W[26]]/2 - 
   SB[W[2], W[5], W[1], W[27]]/2 - SB[W[2], W[5], W[1], W[28]] - 
   SB[W[2], W[5], W[1], W[29]]/2 + SB[W[2], W[5], W[1], W[30]]/2 + 
   2*SB[W[2], W[5], W[2], W[1]] + SB[W[2], W[5], W[2], W[2]] + 
   SB[W[2], W[5], W[2], W[3]] + (7*SB[W[2], W[5], W[2], W[4]])/2 + 
   (3*SB[W[2], W[5], W[2], W[5]])/2 - 2*SB[W[2], W[5], W[2], W[12]] - 
   2*SB[W[2], W[5], W[2], W[14]] - (3*SB[W[2], W[5], W[2], W[16]])/2 - 
   (5*SB[W[2], W[5], W[2], W[17]])/2 - SB[W[2], W[5], W[2], W[18]]/2 - 
   SB[W[2], W[5], W[2], W[20]]/2 + SB[W[2], W[5], W[2], W[26]]/2 - 
   SB[W[2], W[5], W[2], W[27]]/2 - SB[W[2], W[5], W[2], W[29]]/2 - 
   SB[W[2], W[5], W[2], W[30]]/2 + SB[W[2], W[5], W[3], W[1]] - 
   SB[W[2], W[5], W[3], W[2]] + SB[W[2], W[5], W[3], W[3]] - 
   SB[W[2], W[5], W[3], W[4]]/2 + (5*SB[W[2], W[5], W[3], W[5]])/2 - 
   2*SB[W[2], W[5], W[3], W[14]] + (3*SB[W[2], W[5], W[3], W[16]])/2 - 
   (7*SB[W[2], W[5], W[3], W[17]])/2 + SB[W[2], W[5], W[3], W[18]]/2 + 
   SB[W[2], W[5], W[3], W[19]] - SB[W[2], W[5], W[3], W[20]]/2 + 
   (3*SB[W[2], W[5], W[3], W[26]])/2 + SB[W[2], W[5], W[3], W[27]]/2 - 
   SB[W[2], W[5], W[3], W[28]] - SB[W[2], W[5], W[3], W[29]]/2 + 
   SB[W[2], W[5], W[3], W[30]]/2 + 4*SB[W[2], W[5], W[4], W[2]] - 
   2*SB[W[2], W[5], W[4], W[4]] - 2*SB[W[2], W[5], W[4], W[5]] - 
   3*SB[W[2], W[5], W[5], W[1]] + 3*SB[W[2], W[5], W[5], W[2]] + 
   3*SB[W[2], W[5], W[5], W[3]] - 2*SB[W[2], W[5], W[5], W[4]] - 
   SB[W[2], W[5], W[5], W[19]] + SB[W[2], W[5], W[5], W[28]] - 
   3*SB[W[2], W[5], W[12], W[2]] - 5*SB[W[2], W[5], W[12], W[3]] + 
   SB[W[2], W[5], W[12], W[4]] + SB[W[2], W[5], W[12], W[5]] + 
   2*SB[W[2], W[5], W[12], W[14]] + 5*SB[W[2], W[5], W[12], W[17]] - 
   SB[W[2], W[5], W[12], W[19]] - SB[W[2], W[5], W[12], W[26]] + 
   SB[W[2], W[5], W[12], W[28]] - 2*SB[W[2], W[5], W[14], W[1]] - 
   2*SB[W[2], W[5], W[14], W[2]] - 2*SB[W[2], W[5], W[14], W[3]] + 
   2*SB[W[2], W[5], W[14], W[12]] + 4*SB[W[2], W[5], W[14], W[16]] - 
   SB[W[2], W[5], W[15], W[1]] - SB[W[2], W[5], W[15], W[2]] - 
   SB[W[2], W[5], W[15], W[3]] + SB[W[2], W[5], W[15], W[5]] + 
   SB[W[2], W[5], W[15], W[17]] + SB[W[2], W[5], W[15], W[20]] - 
   SB[W[2], W[5], W[15], W[26]] + SB[W[2], W[5], W[15], W[29]] + 
   2*SB[W[2], W[5], W[19], W[1]] - SB[W[2], W[5], W[19], W[2]] + 
   2*SB[W[2], W[5], W[19], W[3]] - SB[W[2], W[5], W[19], W[4]]/2 - 
   SB[W[2], W[5], W[19], W[5]]/2 - (3*SB[W[2], W[5], W[19], W[16]])/2 - 
   (3*SB[W[2], W[5], W[19], W[17]])/2 + SB[W[2], W[5], W[19], W[18]]/2 + 
   SB[W[2], W[5], W[19], W[20]]/2 - SB[W[2], W[5], W[19], W[26]]/2 + 
   SB[W[2], W[5], W[19], W[27]]/2 + SB[W[2], W[5], W[19], W[29]]/2 - 
   SB[W[2], W[5], W[19], W[30]]/2 + SB[W[2], W[5], W[28], W[2]] + 
   SB[W[2], W[5], W[28], W[4]]/2 + SB[W[2], W[5], W[28], W[5]]/2 - 
   SB[W[2], W[5], W[28], W[16]]/2 - SB[W[2], W[5], W[28], W[17]]/2 - 
   SB[W[2], W[5], W[28], W[18]]/2 - SB[W[2], W[5], W[28], W[20]]/2 - 
   (3*SB[W[2], W[5], W[28], W[26]])/2 - SB[W[2], W[5], W[28], W[27]]/2 - 
   SB[W[2], W[5], W[28], W[29]]/2 - (3*SB[W[2], W[5], W[28], W[30]])/2 + 
   SB[W[2], W[12], W[1], W[2]] + SB[W[2], W[12], W[1], W[3]] - 
   SB[W[2], W[12], W[1], W[4]] + 3*SB[W[2], W[12], W[1], W[5]] - 
   3*SB[W[2], W[12], W[1], W[17]] - SB[W[2], W[12], W[1], W[19]] - 
   SB[W[2], W[12], W[1], W[26]] + SB[W[2], W[12], W[1], W[28]] - 
   SB[W[2], W[12], W[2], W[2]] - SB[W[2], W[12], W[2], W[3]] - 
   (3*SB[W[2], W[12], W[2], W[4]])/2 + SB[W[2], W[12], W[2], W[5]]/2 + 
   2*SB[W[2], W[12], W[2], W[12]] - 2*SB[W[2], W[12], W[2], W[14]] + 
   (3*SB[W[2], W[12], W[2], W[16]])/2 + SB[W[2], W[12], W[2], W[17]]/2 + 
   SB[W[2], W[12], W[2], W[18]]/2 + SB[W[2], W[12], W[2], W[20]]/2 + 
   (3*SB[W[2], W[12], W[2], W[26]])/2 + SB[W[2], W[12], W[2], W[27]]/2 + 
   SB[W[2], W[12], W[2], W[29]]/2 + SB[W[2], W[12], W[2], W[30]]/2 + 
   SB[W[2], W[12], W[3], W[2]] - SB[W[2], W[12], W[3], W[3]] + 
   (3*SB[W[2], W[12], W[3], W[4]])/2 - (3*SB[W[2], W[12], W[3], W[5]])/2 - 
   (3*SB[W[2], W[12], W[3], W[16]])/2 + (5*SB[W[2], W[12], W[3], W[17]])/2 - 
   SB[W[2], W[12], W[3], W[18]]/2 - SB[W[2], W[12], W[3], W[19]] + 
   SB[W[2], W[12], W[3], W[20]]/2 - SB[W[2], W[12], W[3], W[26]]/2 - 
   SB[W[2], W[12], W[3], W[27]]/2 + SB[W[2], W[12], W[3], W[28]] + 
   SB[W[2], W[12], W[3], W[29]]/2 - SB[W[2], W[12], W[3], W[30]]/2 - 
   3*SB[W[2], W[12], W[4], W[2]] - SB[W[2], W[12], W[4], W[4]]/2 - 
   SB[W[2], W[12], W[4], W[5]]/2 + 2*SB[W[2], W[12], W[4], W[14]] - 
   (3*SB[W[2], W[12], W[4], W[16]])/2 + (5*SB[W[2], W[12], W[4], W[17]])/2 + 
   SB[W[2], W[12], W[4], W[18]]/2 + SB[W[2], W[12], W[4], W[20]]/2 - 
   SB[W[2], W[12], W[4], W[26]]/2 + SB[W[2], W[12], W[4], W[27]]/2 + 
   SB[W[2], W[12], W[4], W[29]]/2 - SB[W[2], W[12], W[4], W[30]]/2 + 
   4*SB[W[2], W[12], W[5], W[1]] - 2*SB[W[2], W[12], W[5], W[3]] + 
   SB[W[2], W[12], W[5], W[4]]/2 - (3*SB[W[2], W[12], W[5], W[5]])/2 - 
   2*SB[W[2], W[12], W[5], W[12]] - (3*SB[W[2], W[12], W[5], W[16]])/2 + 
   (5*SB[W[2], W[12], W[5], W[17]])/2 - SB[W[2], W[12], W[5], W[18]]/2 + 
   SB[W[2], W[12], W[5], W[19]] - SB[W[2], W[12], W[5], W[20]]/2 - 
   SB[W[2], W[12], W[5], W[26]]/2 - SB[W[2], W[12], W[5], W[27]]/2 - 
   SB[W[2], W[12], W[5], W[28]] - SB[W[2], W[12], W[5], W[29]]/2 - 
   SB[W[2], W[12], W[5], W[30]]/2 + SB[W[2], W[12], W[12], W[2]] + 
   5*SB[W[2], W[12], W[12], W[3]] - SB[W[2], W[12], W[12], W[4]] - 
   SB[W[2], W[12], W[12], W[5]] + 4*SB[W[2], W[12], W[12], W[12]] - 
   9*SB[W[2], W[12], W[12], W[17]] + SB[W[2], W[12], W[12], W[19]] + 
   SB[W[2], W[12], W[12], W[26]] - SB[W[2], W[12], W[12], W[28]] - 
   2*SB[W[2], W[12], W[17], W[1]] + (3*SB[W[2], W[12], W[17], W[4]])/2 + 
   SB[W[2], W[12], W[17], W[5]]/2 - 4*SB[W[2], W[12], W[17], W[12]] + 
   (3*SB[W[2], W[12], W[17], W[16]])/2 + (5*SB[W[2], W[12], W[17], W[17]])/
    2 + SB[W[2], W[12], W[17], W[18]]/2 - SB[W[2], W[12], W[17], W[20]]/2 - 
   SB[W[2], W[12], W[17], W[26]]/2 + SB[W[2], W[12], W[17], W[27]]/2 - 
   SB[W[2], W[12], W[17], W[29]]/2 + SB[W[2], W[12], W[17], W[30]]/2 - 
   2*SB[W[2], W[12], W[19], W[1]] + SB[W[2], W[12], W[19], W[2]] - 
   2*SB[W[2], W[12], W[19], W[3]] + SB[W[2], W[12], W[19], W[4]]/2 + 
   SB[W[2], W[12], W[19], W[5]]/2 + (3*SB[W[2], W[12], W[19], W[16]])/2 + 
   (3*SB[W[2], W[12], W[19], W[17]])/2 - SB[W[2], W[12], W[19], W[18]]/2 - 
   SB[W[2], W[12], W[19], W[20]]/2 + SB[W[2], W[12], W[19], W[26]]/2 - 
   SB[W[2], W[12], W[19], W[27]]/2 - SB[W[2], W[12], W[19], W[29]]/2 + 
   SB[W[2], W[12], W[19], W[30]]/2 + SB[W[2], W[12], W[26], W[2]] + 
   SB[W[2], W[12], W[26], W[4]]/2 + SB[W[2], W[12], W[26], W[5]]/2 - 
   SB[W[2], W[12], W[26], W[16]]/2 - SB[W[2], W[12], W[26], W[17]]/2 - 
   SB[W[2], W[12], W[26], W[18]]/2 - SB[W[2], W[12], W[26], W[20]]/2 - 
   (3*SB[W[2], W[12], W[26], W[26]])/2 - SB[W[2], W[12], W[26], W[27]]/2 - 
   SB[W[2], W[12], W[26], W[29]]/2 - (3*SB[W[2], W[12], W[26], W[30]])/2 - 
   SB[W[2], W[12], W[28], W[2]] - SB[W[2], W[12], W[28], W[4]]/2 - 
   SB[W[2], W[12], W[28], W[5]]/2 + SB[W[2], W[12], W[28], W[16]]/2 + 
   SB[W[2], W[12], W[28], W[17]]/2 + SB[W[2], W[12], W[28], W[18]]/2 + 
   SB[W[2], W[12], W[28], W[20]]/2 + (3*SB[W[2], W[12], W[28], W[26]])/2 + 
   SB[W[2], W[12], W[28], W[27]]/2 + SB[W[2], W[12], W[28], W[29]]/2 + 
   (3*SB[W[2], W[12], W[28], W[30]])/2 - SB[W[2], W[14], W[1], W[1]] + 
   SB[W[2], W[14], W[1], W[2]] - (3*SB[W[2], W[14], W[1], W[4]])/2 + 
   (3*SB[W[2], W[14], W[1], W[5]])/2 + (5*SB[W[2], W[14], W[1], W[16]])/2 - 
   (3*SB[W[2], W[14], W[1], W[17]])/2 + SB[W[2], W[14], W[1], W[18]]/2 - 
   SB[W[2], W[14], W[1], W[19]] - SB[W[2], W[14], W[1], W[20]]/2 - 
   SB[W[2], W[14], W[1], W[26]]/2 + SB[W[2], W[14], W[1], W[27]]/2 + 
   SB[W[2], W[14], W[1], W[28]] - SB[W[2], W[14], W[1], W[29]]/2 - 
   SB[W[2], W[14], W[1], W[30]]/2 - SB[W[2], W[14], W[2], W[1]] - 
   SB[W[2], W[14], W[2], W[2]] + SB[W[2], W[14], W[2], W[4]]/2 - 
   (3*SB[W[2], W[14], W[2], W[5]])/2 - 2*SB[W[2], W[14], W[2], W[12]] + 
   2*SB[W[2], W[14], W[2], W[14]] + SB[W[2], W[14], W[2], W[16]]/2 + 
   (3*SB[W[2], W[14], W[2], W[17]])/2 + SB[W[2], W[14], W[2], W[18]]/2 + 
   SB[W[2], W[14], W[2], W[20]]/2 + SB[W[2], W[14], W[2], W[26]]/2 + 
   SB[W[2], W[14], W[2], W[27]]/2 + SB[W[2], W[14], W[2], W[29]]/2 + 
   (3*SB[W[2], W[14], W[2], W[30]])/2 + SB[W[2], W[14], W[3], W[1]] + 
   SB[W[2], W[14], W[3], W[2]] + 3*SB[W[2], W[14], W[3], W[4]] - 
   SB[W[2], W[14], W[3], W[5]] - 3*SB[W[2], W[14], W[3], W[16]] - 
   SB[W[2], W[14], W[3], W[19]] + SB[W[2], W[14], W[3], W[28]] - 
   SB[W[2], W[14], W[3], W[30]] - 2*SB[W[2], W[14], W[4], W[1]] + 
   4*SB[W[2], W[14], W[4], W[3]] - (3*SB[W[2], W[14], W[4], W[4]])/2 + 
   SB[W[2], W[14], W[4], W[5]]/2 - 2*SB[W[2], W[14], W[4], W[14]] + 
   (5*SB[W[2], W[14], W[4], W[16]])/2 - (3*SB[W[2], W[14], W[4], W[17]])/2 - 
   SB[W[2], W[14], W[4], W[18]]/2 + SB[W[2], W[14], W[4], W[19]] - 
   SB[W[2], W[14], W[4], W[20]]/2 - SB[W[2], W[14], W[4], W[26]]/2 - 
   SB[W[2], W[14], W[4], W[27]]/2 - SB[W[2], W[14], W[4], W[28]] - 
   SB[W[2], W[14], W[4], W[29]]/2 - SB[W[2], W[14], W[4], W[30]]/2 - 
   3*SB[W[2], W[14], W[5], W[2]] - SB[W[2], W[14], W[5], W[4]]/2 - 
   SB[W[2], W[14], W[5], W[5]]/2 + 2*SB[W[2], W[14], W[5], W[12]] + 
   (5*SB[W[2], W[14], W[5], W[16]])/2 - (3*SB[W[2], W[14], W[5], W[17]])/2 + 
   SB[W[2], W[14], W[5], W[18]]/2 + SB[W[2], W[14], W[5], W[20]]/2 - 
   SB[W[2], W[14], W[5], W[26]]/2 + SB[W[2], W[14], W[5], W[27]]/2 + 
   SB[W[2], W[14], W[5], W[29]]/2 - SB[W[2], W[14], W[5], W[30]]/2 + 
   5*SB[W[2], W[14], W[14], W[1]] + SB[W[2], W[14], W[14], W[2]] - 
   SB[W[2], W[14], W[14], W[4]] - SB[W[2], W[14], W[14], W[5]] + 
   4*SB[W[2], W[14], W[14], W[14]] - 9*SB[W[2], W[14], W[14], W[16]] + 
   SB[W[2], W[14], W[14], W[19]] - SB[W[2], W[14], W[14], W[28]] + 
   SB[W[2], W[14], W[14], W[30]] - 2*SB[W[2], W[14], W[16], W[3]] + 
   SB[W[2], W[14], W[16], W[4]]/2 + (3*SB[W[2], W[14], W[16], W[5]])/2 - 
   4*SB[W[2], W[14], W[16], W[14]] + (5*SB[W[2], W[14], W[16], W[16]])/2 + 
   (3*SB[W[2], W[14], W[16], W[17]])/2 - SB[W[2], W[14], W[16], W[18]]/2 + 
   SB[W[2], W[14], W[16], W[20]]/2 + SB[W[2], W[14], W[16], W[26]]/2 - 
   SB[W[2], W[14], W[16], W[27]]/2 + SB[W[2], W[14], W[16], W[29]]/2 - 
   SB[W[2], W[14], W[16], W[30]]/2 - 2*SB[W[2], W[14], W[19], W[1]] + 
   SB[W[2], W[14], W[19], W[2]] - 2*SB[W[2], W[14], W[19], W[3]] + 
   SB[W[2], W[14], W[19], W[4]]/2 + SB[W[2], W[14], W[19], W[5]]/2 + 
   (3*SB[W[2], W[14], W[19], W[16]])/2 + (3*SB[W[2], W[14], W[19], W[17]])/
    2 - SB[W[2], W[14], W[19], W[18]]/2 - SB[W[2], W[14], W[19], W[20]]/2 + 
   SB[W[2], W[14], W[19], W[26]]/2 - SB[W[2], W[14], W[19], W[27]]/2 - 
   SB[W[2], W[14], W[19], W[29]]/2 + SB[W[2], W[14], W[19], W[30]]/2 - 
   SB[W[2], W[14], W[28], W[2]] - SB[W[2], W[14], W[28], W[4]]/2 - 
   SB[W[2], W[14], W[28], W[5]]/2 + SB[W[2], W[14], W[28], W[16]]/2 + 
   SB[W[2], W[14], W[28], W[17]]/2 + SB[W[2], W[14], W[28], W[18]]/2 + 
   SB[W[2], W[14], W[28], W[20]]/2 + (3*SB[W[2], W[14], W[28], W[26]])/2 + 
   SB[W[2], W[14], W[28], W[27]]/2 + SB[W[2], W[14], W[28], W[29]]/2 + 
   (3*SB[W[2], W[14], W[28], W[30]])/2 + SB[W[2], W[14], W[30], W[2]] + 
   SB[W[2], W[14], W[30], W[4]]/2 + SB[W[2], W[14], W[30], W[5]]/2 - 
   SB[W[2], W[14], W[30], W[16]]/2 - SB[W[2], W[14], W[30], W[17]]/2 - 
   SB[W[2], W[14], W[30], W[18]]/2 - SB[W[2], W[14], W[30], W[20]]/2 - 
   (3*SB[W[2], W[14], W[30], W[26]])/2 - SB[W[2], W[14], W[30], W[27]]/2 - 
   SB[W[2], W[14], W[30], W[29]]/2 - (3*SB[W[2], W[14], W[30], W[30]])/2 - 
   SB[W[3], W[1], W[2], W[1]] - SB[W[3], W[1], W[2], W[2]] - 
   SB[W[3], W[1], W[2], W[3]] + (3*SB[W[3], W[1], W[2], W[4]])/2 + 
   (3*SB[W[3], W[1], W[2], W[5]])/2 - 2*SB[W[3], W[1], W[2], W[12]] - 
   2*SB[W[3], W[1], W[2], W[14]] + (3*SB[W[3], W[1], W[2], W[16]])/2 + 
   (3*SB[W[3], W[1], W[2], W[17]])/2 + SB[W[3], W[1], W[2], W[18]]/2 + 
   SB[W[3], W[1], W[2], W[20]]/2 + SB[W[3], W[1], W[2], W[26]]/2 + 
   SB[W[3], W[1], W[2], W[27]]/2 + SB[W[3], W[1], W[2], W[29]]/2 + 
   SB[W[3], W[1], W[2], W[30]]/2 - SB[W[3], W[1], W[3], W[1]] + 
   SB[W[3], W[1], W[3], W[2]] - SB[W[3], W[1], W[3], W[3]] - 
   (3*SB[W[3], W[1], W[3], W[4]])/2 - (3*SB[W[3], W[1], W[3], W[5]])/2 + 
   4*SB[W[3], W[1], W[3], W[6]] + 4*SB[W[3], W[1], W[3], W[8]] - 
   (3*SB[W[3], W[1], W[3], W[16]])/2 - (3*SB[W[3], W[1], W[3], W[17]])/2 - 
   SB[W[3], W[1], W[3], W[18]]/2 - SB[W[3], W[1], W[3], W[20]]/2 - 
   SB[W[3], W[1], W[3], W[26]]/2 - SB[W[3], W[1], W[3], W[27]]/2 - 
   SB[W[3], W[1], W[3], W[29]]/2 - SB[W[3], W[1], W[3], W[30]]/2 + 
   SB[W[3], W[1], W[4], W[1]] + SB[W[3], W[1], W[4], W[3]] + 
   (3*SB[W[3], W[1], W[4], W[4]])/2 - (3*SB[W[3], W[1], W[4], W[5]])/2 - 
   4*SB[W[3], W[1], W[4], W[6]] + 2*SB[W[3], W[1], W[4], W[14]] - 
   (3*SB[W[3], W[1], W[4], W[16]])/2 + (3*SB[W[3], W[1], W[4], W[17]])/2 + 
   SB[W[3], W[1], W[4], W[18]]/2 - SB[W[3], W[1], W[4], W[20]]/2 + 
   SB[W[3], W[1], W[4], W[26]]/2 + SB[W[3], W[1], W[4], W[27]]/2 - 
   SB[W[3], W[1], W[4], W[29]]/2 - SB[W[3], W[1], W[4], W[30]]/2 - 
   SB[W[3], W[1], W[5], W[2]] - SB[W[3], W[1], W[5], W[3]] - 
   SB[W[3], W[1], W[5], W[4]] + 2*SB[W[3], W[1], W[5], W[12]] + 
   SB[W[3], W[1], W[5], W[20]] + SB[W[3], W[1], W[5], W[29]] + 
   SB[W[3], W[1], W[20], W[1]] + SB[W[3], W[1], W[20], W[2]] + 
   2*SB[W[3], W[1], W[20], W[3]] - SB[W[3], W[1], W[20], W[4]]/2 + 
   (3*SB[W[3], W[1], W[20], W[5]])/2 - 4*SB[W[3], W[1], W[20], W[8]] + 
   (3*SB[W[3], W[1], W[20], W[16]])/2 - (3*SB[W[3], W[1], W[20], W[17]])/2 - 
   SB[W[3], W[1], W[20], W[18]]/2 - SB[W[3], W[1], W[20], W[20]]/2 - 
   SB[W[3], W[1], W[20], W[26]]/2 - SB[W[3], W[1], W[20], W[27]]/2 - 
   SB[W[3], W[1], W[20], W[29]]/2 + SB[W[3], W[1], W[20], W[30]]/2 + 
   SB[W[3], W[1], W[29], W[2]] + SB[W[3], W[1], W[29], W[4]]/2 + 
   SB[W[3], W[1], W[29], W[5]]/2 - SB[W[3], W[1], W[29], W[16]]/2 - 
   SB[W[3], W[1], W[29], W[17]]/2 - SB[W[3], W[1], W[29], W[18]]/2 - 
   SB[W[3], W[1], W[29], W[20]]/2 - (3*SB[W[3], W[1], W[29], W[26]])/2 - 
   SB[W[3], W[1], W[29], W[27]]/2 - SB[W[3], W[1], W[29], W[29]]/2 - 
   (3*SB[W[3], W[1], W[29], W[30]])/2 - SB[W[3], W[2], W[1], W[1]] - 
   SB[W[3], W[2], W[1], W[2]] - SB[W[3], W[2], W[1], W[3]] + 
   (3*SB[W[3], W[2], W[1], W[4]])/2 + (3*SB[W[3], W[2], W[1], W[5]])/2 - 
   2*SB[W[3], W[2], W[1], W[12]] - 2*SB[W[3], W[2], W[1], W[14]] + 
   (3*SB[W[3], W[2], W[1], W[16]])/2 + (3*SB[W[3], W[2], W[1], W[17]])/2 + 
   SB[W[3], W[2], W[1], W[18]]/2 + SB[W[3], W[2], W[1], W[20]]/2 + 
   SB[W[3], W[2], W[1], W[26]]/2 + SB[W[3], W[2], W[1], W[27]]/2 + 
   SB[W[3], W[2], W[1], W[29]]/2 + SB[W[3], W[2], W[1], W[30]]/2 - 
   2*SB[W[3], W[2], W[2], W[1]] - 2*SB[W[3], W[2], W[2], W[4]] - 
   2*SB[W[3], W[2], W[2], W[5]] + 4*SB[W[3], W[2], W[2], W[14]] + 
   2*SB[W[3], W[2], W[2], W[17]] - 2*SB[W[3], W[2], W[2], W[26]] + 
   SB[W[3], W[2], W[4], W[1]] + SB[W[3], W[2], W[4], W[3]] - 
   (7*SB[W[3], W[2], W[4], W[4]])/2 + SB[W[3], W[2], W[4], W[5]]/2 + 
   2*SB[W[3], W[2], W[4], W[12]] + (3*SB[W[3], W[2], W[4], W[16]])/2 - 
   (5*SB[W[3], W[2], W[4], W[17]])/2 - SB[W[3], W[2], W[4], W[18]]/2 + 
   SB[W[3], W[2], W[4], W[19]] - SB[W[3], W[2], W[4], W[20]]/2 + 
   SB[W[3], W[2], W[4], W[26]]/2 - SB[W[3], W[2], W[4], W[27]]/2 - 
   SB[W[3], W[2], W[4], W[28]] - SB[W[3], W[2], W[4], W[29]]/2 + 
   SB[W[3], W[2], W[4], W[30]]/2 - 2*SB[W[3], W[2], W[5], W[2]] - 
   SB[W[3], W[2], W[5], W[4]]/2 + (7*SB[W[3], W[2], W[5], W[5]])/2 - 
   2*SB[W[3], W[2], W[5], W[14]] + (3*SB[W[3], W[2], W[5], W[16]])/2 - 
   (5*SB[W[3], W[2], W[5], W[17]])/2 + SB[W[3], W[2], W[5], W[18]]/2 + 
   SB[W[3], W[2], W[5], W[19]] + SB[W[3], W[2], W[5], W[20]]/2 + 
   SB[W[3], W[2], W[5], W[26]]/2 + SB[W[3], W[2], W[5], W[27]]/2 - 
   SB[W[3], W[2], W[5], W[28]] + SB[W[3], W[2], W[5], W[29]]/2 + 
   SB[W[3], W[2], W[5], W[30]]/2 - 2*SB[W[3], W[2], W[12], W[1]] + 
   SB[W[3], W[2], W[12], W[2]] - SB[W[3], W[2], W[12], W[3]] + 
   3*SB[W[3], W[2], W[12], W[4]] - SB[W[3], W[2], W[12], W[5]] - 
   4*SB[W[3], W[2], W[12], W[12]] + 5*SB[W[3], W[2], W[12], W[17]] - 
   SB[W[3], W[2], W[12], W[19]] - SB[W[3], W[2], W[12], W[26]] + 
   SB[W[3], W[2], W[12], W[28]] + SB[W[3], W[2], W[14], W[1]] + 
   SB[W[3], W[2], W[14], W[2]] + 3*SB[W[3], W[2], W[14], W[4]] - 
   SB[W[3], W[2], W[14], W[5]] - 3*SB[W[3], W[2], W[14], W[16]] - 
   SB[W[3], W[2], W[14], W[19]] + SB[W[3], W[2], W[14], W[28]] - 
   SB[W[3], W[2], W[14], W[30]] + SB[W[3], W[2], W[15], W[1]] + 
   SB[W[3], W[2], W[15], W[2]] + SB[W[3], W[2], W[15], W[3]] - 
   SB[W[3], W[2], W[15], W[5]] - SB[W[3], W[2], W[15], W[17]] - 
   SB[W[3], W[2], W[15], W[20]] + SB[W[3], W[2], W[15], W[26]] - 
   SB[W[3], W[2], W[15], W[29]] + 2*SB[W[3], W[2], W[17], W[1]] - 
   (3*SB[W[3], W[2], W[17], W[4]])/2 - SB[W[3], W[2], W[17], W[5]]/2 + 
   4*SB[W[3], W[2], W[17], W[12]] - (3*SB[W[3], W[2], W[17], W[16]])/2 - 
   (5*SB[W[3], W[2], W[17], W[17]])/2 - SB[W[3], W[2], W[17], W[18]]/2 + 
   SB[W[3], W[2], W[17], W[20]]/2 + SB[W[3], W[2], W[17], W[26]]/2 - 
   SB[W[3], W[2], W[17], W[27]]/2 + SB[W[3], W[2], W[17], W[29]]/2 - 
   SB[W[3], W[2], W[17], W[30]]/2 - SB[W[3], W[2], W[26], W[2]] - 
   SB[W[3], W[2], W[26], W[4]]/2 - SB[W[3], W[2], W[26], W[5]]/2 + 
   SB[W[3], W[2], W[26], W[16]]/2 + SB[W[3], W[2], W[26], W[17]]/2 + 
   SB[W[3], W[2], W[26], W[18]]/2 + SB[W[3], W[2], W[26], W[20]]/2 + 
   (3*SB[W[3], W[2], W[26], W[26]])/2 + SB[W[3], W[2], W[26], W[27]]/2 + 
   SB[W[3], W[2], W[26], W[29]]/2 + (3*SB[W[3], W[2], W[26], W[30]])/2 + 
   SB[W[3], W[4], W[1], W[1]] + SB[W[3], W[4], W[1], W[3]] + 
   (3*SB[W[3], W[4], W[1], W[4]])/2 - (3*SB[W[3], W[4], W[1], W[5]])/2 - 
   4*SB[W[3], W[4], W[1], W[6]] + 2*SB[W[3], W[4], W[1], W[14]] - 
   (3*SB[W[3], W[4], W[1], W[16]])/2 + (3*SB[W[3], W[4], W[1], W[17]])/2 + 
   SB[W[3], W[4], W[1], W[18]]/2 - SB[W[3], W[4], W[1], W[20]]/2 + 
   SB[W[3], W[4], W[1], W[26]]/2 + SB[W[3], W[4], W[1], W[27]]/2 - 
   SB[W[3], W[4], W[1], W[29]]/2 - SB[W[3], W[4], W[1], W[30]]/2 + 
   2*SB[W[3], W[4], W[2], W[1]] + SB[W[3], W[4], W[2], W[2]] + 
   SB[W[3], W[4], W[2], W[3]] - SB[W[3], W[4], W[2], W[4]]/2 - 
   SB[W[3], W[4], W[2], W[5]]/2 + 2*SB[W[3], W[4], W[2], W[12]] - 
   (3*SB[W[3], W[4], W[2], W[16]])/2 - (5*SB[W[3], W[4], W[2], W[17]])/2 - 
   SB[W[3], W[4], W[2], W[18]]/2 - SB[W[3], W[4], W[2], W[20]]/2 + 
   SB[W[3], W[4], W[2], W[26]]/2 - SB[W[3], W[4], W[2], W[27]]/2 - 
   SB[W[3], W[4], W[2], W[29]]/2 - SB[W[3], W[4], W[2], W[30]]/2 + 
   SB[W[3], W[4], W[4], W[1]] + SB[W[3], W[4], W[4], W[2]] + 
   3*SB[W[3], W[4], W[4], W[5]] - 4*SB[W[3], W[4], W[4], W[14]] - 
   SB[W[3], W[4], W[4], W[18]] - SB[W[3], W[4], W[4], W[27]] + 
   SB[W[3], W[4], W[5], W[2]] + (7*SB[W[3], W[4], W[5], W[4]])/2 - 
   (7*SB[W[3], W[4], W[5], W[5]])/2 - 2*SB[W[3], W[4], W[5], W[12]] + 
   2*SB[W[3], W[4], W[5], W[14]] - (3*SB[W[3], W[4], W[5], W[16]])/2 + 
   (3*SB[W[3], W[4], W[5], W[17]])/2 + SB[W[3], W[4], W[5], W[18]]/2 - 
   SB[W[3], W[4], W[5], W[19]] - SB[W[3], W[4], W[5], W[20]]/2 + 
   SB[W[3], W[4], W[5], W[26]]/2 + SB[W[3], W[4], W[5], W[27]]/2 + 
   SB[W[3], W[4], W[5], W[28]] - SB[W[3], W[4], W[5], W[29]]/2 - 
   SB[W[3], W[4], W[5], W[30]]/2 - SB[W[3], W[4], W[14], W[1]] - 
   SB[W[3], W[4], W[14], W[2]] - 3*SB[W[3], W[4], W[14], W[4]] + 
   SB[W[3], W[4], W[14], W[5]] + 3*SB[W[3], W[4], W[14], W[16]] + 
   SB[W[3], W[4], W[14], W[19]] - SB[W[3], W[4], W[14], W[28]] + 
   SB[W[3], W[4], W[14], W[30]] - SB[W[3], W[4], W[15], W[1]] - 
   SB[W[3], W[4], W[15], W[2]] - SB[W[3], W[4], W[15], W[3]] + 
   SB[W[3], W[4], W[15], W[5]] + SB[W[3], W[4], W[15], W[17]] + 
   SB[W[3], W[4], W[15], W[20]] - SB[W[3], W[4], W[15], W[26]] + 
   SB[W[3], W[4], W[15], W[29]] - 2*SB[W[3], W[4], W[18], W[1]] - 
   SB[W[3], W[4], W[18], W[2]] - SB[W[3], W[4], W[18], W[3]] - 
   (3*SB[W[3], W[4], W[18], W[4]])/2 + SB[W[3], W[4], W[18], W[5]]/2 + 
   4*SB[W[3], W[4], W[18], W[6]] + (3*SB[W[3], W[4], W[18], W[16]])/2 - 
   (3*SB[W[3], W[4], W[18], W[17]])/2 + SB[W[3], W[4], W[18], W[18]]/2 + 
   SB[W[3], W[4], W[18], W[20]]/2 - SB[W[3], W[4], W[18], W[26]]/2 + 
   SB[W[3], W[4], W[18], W[27]]/2 + SB[W[3], W[4], W[18], W[29]]/2 + 
   SB[W[3], W[4], W[18], W[30]]/2 - SB[W[3], W[4], W[27], W[2]] - 
   SB[W[3], W[4], W[27], W[4]]/2 - SB[W[3], W[4], W[27], W[5]]/2 + 
   SB[W[3], W[4], W[27], W[16]]/2 + SB[W[3], W[4], W[27], W[17]]/2 + 
   SB[W[3], W[4], W[27], W[18]]/2 + SB[W[3], W[4], W[27], W[20]]/2 + 
   (3*SB[W[3], W[4], W[27], W[26]])/2 + SB[W[3], W[4], W[27], W[27]]/2 + 
   SB[W[3], W[4], W[27], W[29]]/2 + (3*SB[W[3], W[4], W[27], W[30]])/2 - 
   SB[W[3], W[5], W[1], W[2]] - SB[W[3], W[5], W[1], W[3]] - 
   SB[W[3], W[5], W[1], W[4]] + 2*SB[W[3], W[5], W[1], W[12]] + 
   SB[W[3], W[5], W[1], W[20]] + SB[W[3], W[5], W[1], W[29]] - 
   2*SB[W[3], W[5], W[2], W[1]] - SB[W[3], W[5], W[2], W[2]] - 
   SB[W[3], W[5], W[2], W[3]] + (5*SB[W[3], W[5], W[2], W[4]])/2 + 
   (5*SB[W[3], W[5], W[2], W[5]])/2 - 4*SB[W[3], W[5], W[2], W[12]] - 
   2*SB[W[3], W[5], W[2], W[14]] + (3*SB[W[3], W[5], W[2], W[16]])/2 + 
   (5*SB[W[3], W[5], W[2], W[17]])/2 + SB[W[3], W[5], W[2], W[18]]/2 + 
   SB[W[3], W[5], W[2], W[20]]/2 - SB[W[3], W[5], W[2], W[26]]/2 + 
   SB[W[3], W[5], W[2], W[27]]/2 + SB[W[3], W[5], W[2], W[29]]/2 + 
   SB[W[3], W[5], W[2], W[30]]/2 - 2*SB[W[3], W[5], W[3], W[1]] + 
   SB[W[3], W[5], W[3], W[2]] - SB[W[3], W[5], W[3], W[3]] + 
   (3*SB[W[3], W[5], W[3], W[4]])/2 - SB[W[3], W[5], W[3], W[5]]/2 + 
   4*SB[W[3], W[5], W[3], W[8]] - 4*SB[W[3], W[5], W[3], W[12]] - 
   (3*SB[W[3], W[5], W[3], W[16]])/2 + (7*SB[W[3], W[5], W[3], W[17]])/2 - 
   SB[W[3], W[5], W[3], W[18]]/2 - SB[W[3], W[5], W[3], W[20]]/2 - 
   (3*SB[W[3], W[5], W[3], W[26]])/2 - SB[W[3], W[5], W[3], W[27]]/2 - 
   SB[W[3], W[5], W[3], W[29]]/2 - SB[W[3], W[5], W[3], W[30]]/2 + 
   SB[W[3], W[5], W[4], W[2]] + (7*SB[W[3], W[5], W[4], W[4]])/2 - 
   (7*SB[W[3], W[5], W[4], W[5]])/2 - 2*SB[W[3], W[5], W[4], W[12]] + 
   2*SB[W[3], W[5], W[4], W[14]] - (3*SB[W[3], W[5], W[4], W[16]])/2 + 
   (3*SB[W[3], W[5], W[4], W[17]])/2 + SB[W[3], W[5], W[4], W[18]]/2 - 
   SB[W[3], W[5], W[4], W[19]] - SB[W[3], W[5], W[4], W[20]]/2 + 
   SB[W[3], W[5], W[4], W[26]]/2 + SB[W[3], W[5], W[4], W[27]]/2 + 
   SB[W[3], W[5], W[4], W[28]] - SB[W[3], W[5], W[4], W[29]]/2 - 
   SB[W[3], W[5], W[4], W[30]]/2 - SB[W[3], W[5], W[5], W[2]] - 
   SB[W[3], W[5], W[5], W[3]] - 3*SB[W[3], W[5], W[5], W[4]] + 
   4*SB[W[3], W[5], W[5], W[12]] + SB[W[3], W[5], W[5], W[20]] + 
   SB[W[3], W[5], W[5], W[29]] + 2*SB[W[3], W[5], W[12], W[1]] - 
   SB[W[3], W[5], W[12], W[2]] + SB[W[3], W[5], W[12], W[3]] - 
   3*SB[W[3], W[5], W[12], W[4]] + SB[W[3], W[5], W[12], W[5]] + 
   4*SB[W[3], W[5], W[12], W[12]] - 5*SB[W[3], W[5], W[12], W[17]] + 
   SB[W[3], W[5], W[12], W[19]] + SB[W[3], W[5], W[12], W[26]] - 
   SB[W[3], W[5], W[12], W[28]] + SB[W[3], W[5], W[15], W[1]] + 
   SB[W[3], W[5], W[15], W[2]] + SB[W[3], W[5], W[15], W[3]] - 
   SB[W[3], W[5], W[15], W[5]] - SB[W[3], W[5], W[15], W[17]] - 
   SB[W[3], W[5], W[15], W[20]] + SB[W[3], W[5], W[15], W[26]] - 
   SB[W[3], W[5], W[15], W[29]] + SB[W[3], W[5], W[20], W[1]] + 
   SB[W[3], W[5], W[20], W[2]] + 2*SB[W[3], W[5], W[20], W[3]] - 
   SB[W[3], W[5], W[20], W[4]]/2 + (3*SB[W[3], W[5], W[20], W[5]])/2 - 
   4*SB[W[3], W[5], W[20], W[8]] + (3*SB[W[3], W[5], W[20], W[16]])/2 - 
   (3*SB[W[3], W[5], W[20], W[17]])/2 - SB[W[3], W[5], W[20], W[18]]/2 - 
   SB[W[3], W[5], W[20], W[20]]/2 - SB[W[3], W[5], W[20], W[26]]/2 - 
   SB[W[3], W[5], W[20], W[27]]/2 - SB[W[3], W[5], W[20], W[29]]/2 + 
   SB[W[3], W[5], W[20], W[30]]/2 + SB[W[3], W[5], W[29], W[2]] + 
   SB[W[3], W[5], W[29], W[4]]/2 + SB[W[3], W[5], W[29], W[5]]/2 - 
   SB[W[3], W[5], W[29], W[16]]/2 - SB[W[3], W[5], W[29], W[17]]/2 - 
   SB[W[3], W[5], W[29], W[18]]/2 - SB[W[3], W[5], W[29], W[20]]/2 - 
   (3*SB[W[3], W[5], W[29], W[26]])/2 - SB[W[3], W[5], W[29], W[27]]/2 - 
   SB[W[3], W[5], W[29], W[29]]/2 - (3*SB[W[3], W[5], W[29], W[30]])/2 - 
   SB[W[3], W[13], W[1], W[1]] + SB[W[3], W[13], W[1], W[2]] - 
   SB[W[3], W[13], W[1], W[3]] - (3*SB[W[3], W[13], W[1], W[4]])/2 - 
   (3*SB[W[3], W[13], W[1], W[5]])/2 + 4*SB[W[3], W[13], W[1], W[6]] + 
   4*SB[W[3], W[13], W[1], W[8]] - (3*SB[W[3], W[13], W[1], W[16]])/2 - 
   (3*SB[W[3], W[13], W[1], W[17]])/2 - SB[W[3], W[13], W[1], W[18]]/2 - 
   SB[W[3], W[13], W[1], W[20]]/2 - SB[W[3], W[13], W[1], W[26]]/2 - 
   SB[W[3], W[13], W[1], W[27]]/2 - SB[W[3], W[13], W[1], W[29]]/2 - 
   SB[W[3], W[13], W[1], W[30]]/2 + SB[W[3], W[13], W[3], W[1]] - 
   SB[W[3], W[13], W[3], W[2]] + SB[W[3], W[13], W[3], W[3]] + 
   (3*SB[W[3], W[13], W[3], W[4]])/2 + (3*SB[W[3], W[13], W[3], W[5]])/2 - 
   4*SB[W[3], W[13], W[3], W[6]] - 4*SB[W[3], W[13], W[3], W[8]] + 
   (3*SB[W[3], W[13], W[3], W[16]])/2 + (3*SB[W[3], W[13], W[3], W[17]])/2 + 
   SB[W[3], W[13], W[3], W[18]]/2 + SB[W[3], W[13], W[3], W[20]]/2 + 
   SB[W[3], W[13], W[3], W[26]]/2 + SB[W[3], W[13], W[3], W[27]]/2 + 
   SB[W[3], W[13], W[3], W[29]]/2 + SB[W[3], W[13], W[3], W[30]]/2 - 
   2*SB[W[3], W[13], W[4], W[1]] - SB[W[3], W[13], W[4], W[2]] - 
   SB[W[3], W[13], W[4], W[3]] - (3*SB[W[3], W[13], W[4], W[4]])/2 + 
   SB[W[3], W[13], W[4], W[5]]/2 + 4*SB[W[3], W[13], W[4], W[6]] + 
   (3*SB[W[3], W[13], W[4], W[16]])/2 - (3*SB[W[3], W[13], W[4], W[17]])/2 + 
   SB[W[3], W[13], W[4], W[18]]/2 + SB[W[3], W[13], W[4], W[20]]/2 - 
   SB[W[3], W[13], W[4], W[26]]/2 + SB[W[3], W[13], W[4], W[27]]/2 + 
   SB[W[3], W[13], W[4], W[29]]/2 + SB[W[3], W[13], W[4], W[30]]/2 + 
   SB[W[3], W[13], W[5], W[1]] + SB[W[3], W[13], W[5], W[2]] + 
   2*SB[W[3], W[13], W[5], W[3]] - SB[W[3], W[13], W[5], W[4]]/2 + 
   (3*SB[W[3], W[13], W[5], W[5]])/2 - 4*SB[W[3], W[13], W[5], W[8]] + 
   (3*SB[W[3], W[13], W[5], W[16]])/2 - (3*SB[W[3], W[13], W[5], W[17]])/2 - 
   SB[W[3], W[13], W[5], W[18]]/2 - SB[W[3], W[13], W[5], W[20]]/2 - 
   SB[W[3], W[13], W[5], W[26]]/2 - SB[W[3], W[13], W[5], W[27]]/2 - 
   SB[W[3], W[13], W[5], W[29]]/2 + SB[W[3], W[13], W[5], W[30]]/2 + 
   2*SB[W[3], W[13], W[18], W[1]] + SB[W[3], W[13], W[18], W[2]] + 
   SB[W[3], W[13], W[18], W[3]] + (3*SB[W[3], W[13], W[18], W[4]])/2 - 
   SB[W[3], W[13], W[18], W[5]]/2 - 4*SB[W[3], W[13], W[18], W[6]] - 
   (3*SB[W[3], W[13], W[18], W[16]])/2 + (3*SB[W[3], W[13], W[18], W[17]])/
    2 - SB[W[3], W[13], W[18], W[18]]/2 - SB[W[3], W[13], W[18], W[20]]/2 + 
   SB[W[3], W[13], W[18], W[26]]/2 - SB[W[3], W[13], W[18], W[27]]/2 - 
   SB[W[3], W[13], W[18], W[29]]/2 - SB[W[3], W[13], W[18], W[30]]/2 - 
   SB[W[3], W[13], W[20], W[1]] - SB[W[3], W[13], W[20], W[2]] - 
   2*SB[W[3], W[13], W[20], W[3]] + SB[W[3], W[13], W[20], W[4]]/2 - 
   (3*SB[W[3], W[13], W[20], W[5]])/2 + 4*SB[W[3], W[13], W[20], W[8]] - 
   (3*SB[W[3], W[13], W[20], W[16]])/2 + (3*SB[W[3], W[13], W[20], W[17]])/
    2 + SB[W[3], W[13], W[20], W[18]]/2 + SB[W[3], W[13], W[20], W[20]]/2 + 
   SB[W[3], W[13], W[20], W[26]]/2 + SB[W[3], W[13], W[20], W[27]]/2 + 
   SB[W[3], W[13], W[20], W[29]]/2 - SB[W[3], W[13], W[20], W[30]]/2 + 
   SB[W[3], W[13], W[27], W[2]] + SB[W[3], W[13], W[27], W[4]]/2 + 
   SB[W[3], W[13], W[27], W[5]]/2 - SB[W[3], W[13], W[27], W[16]]/2 - 
   SB[W[3], W[13], W[27], W[17]]/2 - SB[W[3], W[13], W[27], W[18]]/2 - 
   SB[W[3], W[13], W[27], W[20]]/2 - (3*SB[W[3], W[13], W[27], W[26]])/2 - 
   SB[W[3], W[13], W[27], W[27]]/2 - SB[W[3], W[13], W[27], W[29]]/2 - 
   (3*SB[W[3], W[13], W[27], W[30]])/2 - SB[W[3], W[13], W[29], W[2]] - 
   SB[W[3], W[13], W[29], W[4]]/2 - SB[W[3], W[13], W[29], W[5]]/2 + 
   SB[W[3], W[13], W[29], W[16]]/2 + SB[W[3], W[13], W[29], W[17]]/2 + 
   SB[W[3], W[13], W[29], W[18]]/2 + SB[W[3], W[13], W[29], W[20]]/2 + 
   (3*SB[W[3], W[13], W[29], W[26]])/2 + SB[W[3], W[13], W[29], W[27]]/2 + 
   SB[W[3], W[13], W[29], W[29]]/2 + (3*SB[W[3], W[13], W[29], W[30]])/2 + 
   SB[W[3], W[15], W[1], W[1]] + SB[W[3], W[15], W[1], W[2]] + 
   2*SB[W[3], W[15], W[1], W[3]] - SB[W[3], W[15], W[1], W[4]]/2 + 
   (3*SB[W[3], W[15], W[1], W[5]])/2 - 4*SB[W[3], W[15], W[1], W[8]] + 
   (3*SB[W[3], W[15], W[1], W[16]])/2 - (3*SB[W[3], W[15], W[1], W[17]])/2 - 
   SB[W[3], W[15], W[1], W[18]]/2 - SB[W[3], W[15], W[1], W[20]]/2 - 
   SB[W[3], W[15], W[1], W[26]]/2 - SB[W[3], W[15], W[1], W[27]]/2 - 
   SB[W[3], W[15], W[1], W[29]]/2 + SB[W[3], W[15], W[1], W[30]]/2 + 
   3*SB[W[3], W[15], W[2], W[1]] + SB[W[3], W[15], W[2], W[2]] + 
   SB[W[3], W[15], W[2], W[3]] - (3*SB[W[3], W[15], W[2], W[4]])/2 - 
   (3*SB[W[3], W[15], W[2], W[5]])/2 + 4*SB[W[3], W[15], W[2], W[12]] - 
   (3*SB[W[3], W[15], W[2], W[16]])/2 - (7*SB[W[3], W[15], W[2], W[17]])/2 - 
   SB[W[3], W[15], W[2], W[18]]/2 - SB[W[3], W[15], W[2], W[20]]/2 + 
   (3*SB[W[3], W[15], W[2], W[26]])/2 - SB[W[3], W[15], W[2], W[27]]/2 - 
   SB[W[3], W[15], W[2], W[29]]/2 - SB[W[3], W[15], W[2], W[30]]/2 + 
   2*SB[W[3], W[15], W[3], W[1]] - SB[W[3], W[15], W[3], W[2]] + 
   SB[W[3], W[15], W[3], W[3]] - (3*SB[W[3], W[15], W[3], W[4]])/2 + 
   SB[W[3], W[15], W[3], W[5]]/2 - 4*SB[W[3], W[15], W[3], W[8]] + 
   4*SB[W[3], W[15], W[3], W[12]] + (3*SB[W[3], W[15], W[3], W[16]])/2 - 
   (7*SB[W[3], W[15], W[3], W[17]])/2 + SB[W[3], W[15], W[3], W[18]]/2 + 
   SB[W[3], W[15], W[3], W[20]]/2 + (3*SB[W[3], W[15], W[3], W[26]])/2 + 
   SB[W[3], W[15], W[3], W[27]]/2 + SB[W[3], W[15], W[3], W[29]]/2 + 
   SB[W[3], W[15], W[3], W[30]]/2 - SB[W[3], W[15], W[4], W[1]] - 
   SB[W[3], W[15], W[4], W[2]] - SB[W[3], W[15], W[4], W[3]] + 
   SB[W[3], W[15], W[4], W[5]] + SB[W[3], W[15], W[4], W[17]] + 
   SB[W[3], W[15], W[4], W[20]] - SB[W[3], W[15], W[4], W[26]] + 
   SB[W[3], W[15], W[4], W[29]] - SB[W[3], W[15], W[5], W[1]] + 
   2*SB[W[3], W[15], W[5], W[2]] + (3*SB[W[3], W[15], W[5], W[4]])/2 - 
   (3*SB[W[3], W[15], W[5], W[5]])/2 + 4*SB[W[3], W[15], W[5], W[8]] - 
   4*SB[W[3], W[15], W[5], W[12]] - (3*SB[W[3], W[15], W[5], W[16]])/2 + 
   (5*SB[W[3], W[15], W[5], W[17]])/2 - SB[W[3], W[15], W[5], W[18]]/2 - 
   (3*SB[W[3], W[15], W[5], W[20]])/2 - SB[W[3], W[15], W[5], W[26]]/2 - 
   SB[W[3], W[15], W[5], W[27]]/2 - (3*SB[W[3], W[15], W[5], W[29]])/2 - 
   SB[W[3], W[15], W[5], W[30]]/2 - SB[W[3], W[15], W[15], W[1]] - 
   SB[W[3], W[15], W[15], W[2]] - SB[W[3], W[15], W[15], W[3]] + 
   SB[W[3], W[15], W[15], W[5]] + SB[W[3], W[15], W[15], W[17]] + 
   SB[W[3], W[15], W[15], W[20]] - SB[W[3], W[15], W[15], W[26]] + 
   SB[W[3], W[15], W[15], W[29]] - 2*SB[W[3], W[15], W[17], W[1]] + 
   (3*SB[W[3], W[15], W[17], W[4]])/2 + SB[W[3], W[15], W[17], W[5]]/2 - 
   4*SB[W[3], W[15], W[17], W[12]] + (3*SB[W[3], W[15], W[17], W[16]])/2 + 
   (5*SB[W[3], W[15], W[17], W[17]])/2 + SB[W[3], W[15], W[17], W[18]]/2 - 
   SB[W[3], W[15], W[17], W[20]]/2 - SB[W[3], W[15], W[17], W[26]]/2 + 
   SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[17], W[29]]/2 + 
   SB[W[3], W[15], W[17], W[30]]/2 - SB[W[3], W[15], W[20], W[1]] - 
   SB[W[3], W[15], W[20], W[2]] - 2*SB[W[3], W[15], W[20], W[3]] + 
   SB[W[3], W[15], W[20], W[4]]/2 - (3*SB[W[3], W[15], W[20], W[5]])/2 + 
   4*SB[W[3], W[15], W[20], W[8]] - (3*SB[W[3], W[15], W[20], W[16]])/2 + 
   (3*SB[W[3], W[15], W[20], W[17]])/2 + SB[W[3], W[15], W[20], W[18]]/2 + 
   SB[W[3], W[15], W[20], W[20]]/2 + SB[W[3], W[15], W[20], W[26]]/2 + 
   SB[W[3], W[15], W[20], W[27]]/2 + SB[W[3], W[15], W[20], W[29]]/2 - 
   SB[W[3], W[15], W[20], W[30]]/2 + SB[W[3], W[15], W[26], W[2]] + 
   SB[W[3], W[15], W[26], W[4]]/2 + SB[W[3], W[15], W[26], W[5]]/2 - 
   SB[W[3], W[15], W[26], W[16]]/2 - SB[W[3], W[15], W[26], W[17]]/2 - 
   SB[W[3], W[15], W[26], W[18]]/2 - SB[W[3], W[15], W[26], W[20]]/2 - 
   (3*SB[W[3], W[15], W[26], W[26]])/2 - SB[W[3], W[15], W[26], W[27]]/2 - 
   SB[W[3], W[15], W[26], W[29]]/2 - (3*SB[W[3], W[15], W[26], W[30]])/2 - 
   SB[W[3], W[15], W[29], W[2]] - SB[W[3], W[15], W[29], W[4]]/2 - 
   SB[W[3], W[15], W[29], W[5]]/2 + SB[W[3], W[15], W[29], W[16]]/2 + 
   SB[W[3], W[15], W[29], W[17]]/2 + SB[W[3], W[15], W[29], W[18]]/2 + 
   SB[W[3], W[15], W[29], W[20]]/2 + (3*SB[W[3], W[15], W[29], W[26]])/2 + 
   SB[W[3], W[15], W[29], W[27]]/2 + SB[W[3], W[15], W[29], W[29]]/2 + 
   (3*SB[W[3], W[15], W[29], W[30]])/2 + SB[W[4], W[1], W[2], W[3]] + 
   SB[W[4], W[1], W[2], W[4]] + SB[W[4], W[1], W[2], W[5]] - 
   2*SB[W[4], W[1], W[2], W[12]] - SB[W[4], W[1], W[2], W[16]] + 
   SB[W[4], W[1], W[2], W[30]] + SB[W[4], W[1], W[3], W[1]] + 
   SB[W[4], W[1], W[3], W[3]] + (3*SB[W[4], W[1], W[3], W[4]])/2 - 
   (3*SB[W[4], W[1], W[3], W[5]])/2 - 4*SB[W[4], W[1], W[3], W[6]] + 
   2*SB[W[4], W[1], W[3], W[14]] - (3*SB[W[4], W[1], W[3], W[16]])/2 + 
   (3*SB[W[4], W[1], W[3], W[17]])/2 + SB[W[4], W[1], W[3], W[18]]/2 - 
   SB[W[4], W[1], W[3], W[20]]/2 + SB[W[4], W[1], W[3], W[26]]/2 + 
   SB[W[4], W[1], W[3], W[27]]/2 - SB[W[4], W[1], W[3], W[29]]/2 - 
   SB[W[4], W[1], W[3], W[30]]/2 - SB[W[4], W[1], W[4], W[1]] + 
   SB[W[4], W[1], W[4], W[2]] - SB[W[4], W[1], W[4], W[3]] - 
   (3*SB[W[4], W[1], W[4], W[4]])/2 - (3*SB[W[4], W[1], W[4], W[5]])/2 + 
   4*SB[W[4], W[1], W[4], W[6]] + (5*SB[W[4], W[1], W[4], W[16]])/2 - 
   (3*SB[W[4], W[1], W[4], W[17]])/2 - SB[W[4], W[1], W[4], W[18]]/2 - 
   SB[W[4], W[1], W[4], W[20]]/2 - SB[W[4], W[1], W[4], W[26]]/2 - 
   SB[W[4], W[1], W[4], W[27]]/2 - SB[W[4], W[1], W[4], W[29]]/2 - 
   SB[W[4], W[1], W[4], W[30]]/2 - SB[W[4], W[1], W[5], W[1]] - 
   SB[W[4], W[1], W[5], W[3]] - (5*SB[W[4], W[1], W[5], W[4]])/2 + 
   (7*SB[W[4], W[1], W[5], W[5]])/2 + 2*SB[W[4], W[1], W[5], W[12]] - 
   2*SB[W[4], W[1], W[5], W[14]] + (5*SB[W[4], W[1], W[5], W[16]])/2 - 
   (3*SB[W[4], W[1], W[5], W[17]])/2 + SB[W[4], W[1], W[5], W[18]]/2 - 
   SB[W[4], W[1], W[5], W[19]] + SB[W[4], W[1], W[5], W[20]]/2 - 
   SB[W[4], W[1], W[5], W[26]]/2 + SB[W[4], W[1], W[5], W[27]]/2 + 
   SB[W[4], W[1], W[5], W[28]] + SB[W[4], W[1], W[5], W[29]]/2 - 
   SB[W[4], W[1], W[5], W[30]]/2 + SB[W[4], W[1], W[14], W[1]] - 
   SB[W[4], W[1], W[14], W[2]] + 2*SB[W[4], W[1], W[14], W[3]] + 
   SB[W[4], W[1], W[14], W[4]] - 3*SB[W[4], W[1], W[14], W[5]] + 
   4*SB[W[4], W[1], W[14], W[14]] - 5*SB[W[4], W[1], W[14], W[16]] + 
   SB[W[4], W[1], W[14], W[19]] - SB[W[4], W[1], W[14], W[28]] + 
   SB[W[4], W[1], W[14], W[30]] - 2*SB[W[4], W[1], W[16], W[3]] + 
   SB[W[4], W[1], W[16], W[4]]/2 + (3*SB[W[4], W[1], W[16], W[5]])/2 - 
   4*SB[W[4], W[1], W[16], W[14]] + (5*SB[W[4], W[1], W[16], W[16]])/2 + 
   (3*SB[W[4], W[1], W[16], W[17]])/2 - SB[W[4], W[1], W[16], W[18]]/2 + 
   SB[W[4], W[1], W[16], W[20]]/2 + SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[16], W[27]]/2 + SB[W[4], W[1], W[16], W[29]]/2 - 
   SB[W[4], W[1], W[16], W[30]]/2 + SB[W[4], W[1], W[30], W[2]] + 
   SB[W[4], W[1], W[30], W[4]]/2 + SB[W[4], W[1], W[30], W[5]]/2 - 
   SB[W[4], W[1], W[30], W[16]]/2 - SB[W[4], W[1], W[30], W[17]]/2 - 
   SB[W[4], W[1], W[30], W[18]]/2 - SB[W[4], W[1], W[30], W[20]]/2 - 
   (3*SB[W[4], W[1], W[30], W[26]])/2 - SB[W[4], W[1], W[30], W[27]]/2 - 
   SB[W[4], W[1], W[30], W[29]]/2 - (3*SB[W[4], W[1], W[30], W[30]])/2 + 
   SB[W[4], W[2], W[1], W[3]] + SB[W[4], W[2], W[1], W[4]] + 
   SB[W[4], W[2], W[1], W[5]] - 2*SB[W[4], W[2], W[1], W[12]] - 
   SB[W[4], W[2], W[1], W[16]] + SB[W[4], W[2], W[1], W[30]] + 
   2*SB[W[4], W[2], W[2], W[3]] + 2*SB[W[4], W[2], W[2], W[4]] + 
   2*SB[W[4], W[2], W[2], W[5]] - 4*SB[W[4], W[2], W[2], W[12]] - 
   2*SB[W[4], W[2], W[2], W[16]] + 2*SB[W[4], W[2], W[2], W[30]] + 
   2*SB[W[4], W[2], W[3], W[1]] + SB[W[4], W[2], W[3], W[2]] + 
   SB[W[4], W[2], W[3], W[3]] - SB[W[4], W[2], W[3], W[4]]/2 - 
   SB[W[4], W[2], W[3], W[5]]/2 + 2*SB[W[4], W[2], W[3], W[12]] - 
   (3*SB[W[4], W[2], W[3], W[16]])/2 - (5*SB[W[4], W[2], W[3], W[17]])/2 - 
   SB[W[4], W[2], W[3], W[18]]/2 - SB[W[4], W[2], W[3], W[20]]/2 + 
   SB[W[4], W[2], W[3], W[26]]/2 - SB[W[4], W[2], W[3], W[27]]/2 - 
   SB[W[4], W[2], W[3], W[29]]/2 - SB[W[4], W[2], W[3], W[30]]/2 + 
   SB[W[4], W[2], W[4], W[1]] + 3*SB[W[4], W[2], W[4], W[2]] + 
   SB[W[4], W[2], W[4], W[3]] - (3*SB[W[4], W[2], W[4], W[4]])/2 - 
   (3*SB[W[4], W[2], W[4], W[5]])/2 - 2*SB[W[4], W[2], W[4], W[14]] + 
   (5*SB[W[4], W[2], W[4], W[16]])/2 - (3*SB[W[4], W[2], W[4], W[17]])/2 - 
   SB[W[4], W[2], W[4], W[18]]/2 - SB[W[4], W[2], W[4], W[20]]/2 - 
   SB[W[4], W[2], W[4], W[26]]/2 - SB[W[4], W[2], W[4], W[27]]/2 - 
   SB[W[4], W[2], W[4], W[29]]/2 - SB[W[4], W[2], W[4], W[30]]/2 + 
   SB[W[4], W[2], W[5], W[2]] - (5*SB[W[4], W[2], W[5], W[4]])/2 - 
   (5*SB[W[4], W[2], W[5], W[5]])/2 + 2*SB[W[4], W[2], W[5], W[12]] + 
   (5*SB[W[4], W[2], W[5], W[16]])/2 - (3*SB[W[4], W[2], W[5], W[17]])/2 + 
   SB[W[4], W[2], W[5], W[18]]/2 + SB[W[4], W[2], W[5], W[20]]/2 - 
   SB[W[4], W[2], W[5], W[26]]/2 + SB[W[4], W[2], W[5], W[27]]/2 + 
   SB[W[4], W[2], W[5], W[29]]/2 - SB[W[4], W[2], W[5], W[30]]/2 - 
   SB[W[4], W[2], W[11], W[1]] - SB[W[4], W[2], W[11], W[2]] - 
   SB[W[4], W[2], W[11], W[3]] + SB[W[4], W[2], W[11], W[4]] + 
   SB[W[4], W[2], W[11], W[16]] + SB[W[4], W[2], W[11], W[18]] + 
   SB[W[4], W[2], W[11], W[27]] - SB[W[4], W[2], W[11], W[30]] - 
   2*SB[W[4], W[2], W[12], W[1]] - 2*SB[W[4], W[2], W[12], W[2]] - 
   2*SB[W[4], W[2], W[12], W[3]] + 2*SB[W[4], W[2], W[12], W[14]] + 
   4*SB[W[4], W[2], W[12], W[17]] - 2*SB[W[4], W[2], W[14], W[2]] + 
   2*SB[W[4], W[2], W[14], W[12]] + 4*SB[W[4], W[2], W[14], W[14]] - 
   4*SB[W[4], W[2], W[14], W[16]] - 2*SB[W[4], W[2], W[16], W[3]] + 
   SB[W[4], W[2], W[16], W[4]]/2 + (3*SB[W[4], W[2], W[16], W[5]])/2 - 
   4*SB[W[4], W[2], W[16], W[14]] + (5*SB[W[4], W[2], W[16], W[16]])/2 + 
   (3*SB[W[4], W[2], W[16], W[17]])/2 - SB[W[4], W[2], W[16], W[18]]/2 + 
   SB[W[4], W[2], W[16], W[20]]/2 + SB[W[4], W[2], W[16], W[26]]/2 - 
   SB[W[4], W[2], W[16], W[27]]/2 + SB[W[4], W[2], W[16], W[29]]/2 - 
   SB[W[4], W[2], W[16], W[30]]/2 + SB[W[4], W[2], W[30], W[2]] + 
   SB[W[4], W[2], W[30], W[4]]/2 + SB[W[4], W[2], W[30], W[5]]/2 - 
   SB[W[4], W[2], W[30], W[16]]/2 - SB[W[4], W[2], W[30], W[17]]/2 - 
   SB[W[4], W[2], W[30], W[18]]/2 - SB[W[4], W[2], W[30], W[20]]/2 - 
   (3*SB[W[4], W[2], W[30], W[26]])/2 - SB[W[4], W[2], W[30], W[27]]/2 - 
   SB[W[4], W[2], W[30], W[29]]/2 - (3*SB[W[4], W[2], W[30], W[30]])/2 + 
   SB[W[4], W[3], W[1], W[1]] + SB[W[4], W[3], W[1], W[3]] + 
   (3*SB[W[4], W[3], W[1], W[4]])/2 - (3*SB[W[4], W[3], W[1], W[5]])/2 - 
   4*SB[W[4], W[3], W[1], W[6]] + 2*SB[W[4], W[3], W[1], W[14]] - 
   (3*SB[W[4], W[3], W[1], W[16]])/2 + (3*SB[W[4], W[3], W[1], W[17]])/2 + 
   SB[W[4], W[3], W[1], W[18]]/2 - SB[W[4], W[3], W[1], W[20]]/2 + 
   SB[W[4], W[3], W[1], W[26]]/2 + SB[W[4], W[3], W[1], W[27]]/2 - 
   SB[W[4], W[3], W[1], W[29]]/2 - SB[W[4], W[3], W[1], W[30]]/2 + 
   2*SB[W[4], W[3], W[2], W[1]] + SB[W[4], W[3], W[2], W[2]] + 
   SB[W[4], W[3], W[2], W[3]] - SB[W[4], W[3], W[2], W[4]]/2 - 
   SB[W[4], W[3], W[2], W[5]]/2 + 2*SB[W[4], W[3], W[2], W[12]] - 
   (3*SB[W[4], W[3], W[2], W[16]])/2 - (5*SB[W[4], W[3], W[2], W[17]])/2 - 
   SB[W[4], W[3], W[2], W[18]]/2 - SB[W[4], W[3], W[2], W[20]]/2 + 
   SB[W[4], W[3], W[2], W[26]]/2 - SB[W[4], W[3], W[2], W[27]]/2 - 
   SB[W[4], W[3], W[2], W[29]]/2 - SB[W[4], W[3], W[2], W[30]]/2 + 
   SB[W[4], W[3], W[4], W[1]] + SB[W[4], W[3], W[4], W[2]] + 
   3*SB[W[4], W[3], W[4], W[5]] - 4*SB[W[4], W[3], W[4], W[14]] - 
   SB[W[4], W[3], W[4], W[18]] - SB[W[4], W[3], W[4], W[27]] + 
   SB[W[4], W[3], W[5], W[2]] + (7*SB[W[4], W[3], W[5], W[4]])/2 - 
   (7*SB[W[4], W[3], W[5], W[5]])/2 - 2*SB[W[4], W[3], W[5], W[12]] + 
   2*SB[W[4], W[3], W[5], W[14]] - (3*SB[W[4], W[3], W[5], W[16]])/2 + 
   (3*SB[W[4], W[3], W[5], W[17]])/2 + SB[W[4], W[3], W[5], W[18]]/2 - 
   SB[W[4], W[3], W[5], W[19]] - SB[W[4], W[3], W[5], W[20]]/2 + 
   SB[W[4], W[3], W[5], W[26]]/2 + SB[W[4], W[3], W[5], W[27]]/2 + 
   SB[W[4], W[3], W[5], W[28]] - SB[W[4], W[3], W[5], W[29]]/2 - 
   SB[W[4], W[3], W[5], W[30]]/2 - SB[W[4], W[3], W[14], W[1]] - 
   SB[W[4], W[3], W[14], W[2]] - 3*SB[W[4], W[3], W[14], W[4]] + 
   SB[W[4], W[3], W[14], W[5]] + 3*SB[W[4], W[3], W[14], W[16]] + 
   SB[W[4], W[3], W[14], W[19]] - SB[W[4], W[3], W[14], W[28]] + 
   SB[W[4], W[3], W[14], W[30]] - SB[W[4], W[3], W[15], W[1]] - 
   SB[W[4], W[3], W[15], W[2]] - SB[W[4], W[3], W[15], W[3]] + 
   SB[W[4], W[3], W[15], W[5]] + SB[W[4], W[3], W[15], W[17]] + 
   SB[W[4], W[3], W[15], W[20]] - SB[W[4], W[3], W[15], W[26]] + 
   SB[W[4], W[3], W[15], W[29]] - 2*SB[W[4], W[3], W[18], W[1]] - 
   SB[W[4], W[3], W[18], W[2]] - SB[W[4], W[3], W[18], W[3]] - 
   (3*SB[W[4], W[3], W[18], W[4]])/2 + SB[W[4], W[3], W[18], W[5]]/2 + 
   4*SB[W[4], W[3], W[18], W[6]] + (3*SB[W[4], W[3], W[18], W[16]])/2 - 
   (3*SB[W[4], W[3], W[18], W[17]])/2 + SB[W[4], W[3], W[18], W[18]]/2 + 
   SB[W[4], W[3], W[18], W[20]]/2 - SB[W[4], W[3], W[18], W[26]]/2 + 
   SB[W[4], W[3], W[18], W[27]]/2 + SB[W[4], W[3], W[18], W[29]]/2 + 
   SB[W[4], W[3], W[18], W[30]]/2 - SB[W[4], W[3], W[27], W[2]] - 
   SB[W[4], W[3], W[27], W[4]]/2 - SB[W[4], W[3], W[27], W[5]]/2 + 
   SB[W[4], W[3], W[27], W[16]]/2 + SB[W[4], W[3], W[27], W[17]]/2 + 
   SB[W[4], W[3], W[27], W[18]]/2 + SB[W[4], W[3], W[27], W[20]]/2 + 
   (3*SB[W[4], W[3], W[27], W[26]])/2 + SB[W[4], W[3], W[27], W[27]]/2 + 
   SB[W[4], W[3], W[27], W[29]]/2 + (3*SB[W[4], W[3], W[27], W[30]])/2 + 
   SB[W[4], W[4], W[1], W[3]] - SB[W[4], W[4], W[1], W[4]] - 
   3*SB[W[4], W[4], W[1], W[5]] + 4*SB[W[4], W[4], W[1], W[14]] - 
   SB[W[4], W[4], W[1], W[16]] + SB[W[4], W[4], W[1], W[30]] + 
   SB[W[4], W[4], W[2], W[3]] - SB[W[4], W[4], W[2], W[4]] - 
   3*SB[W[4], W[4], W[2], W[5]] + 4*SB[W[4], W[4], W[2], W[14]] - 
   SB[W[4], W[4], W[2], W[16]] + SB[W[4], W[4], W[2], W[30]] + 
   SB[W[4], W[4], W[3], W[1]] + SB[W[4], W[4], W[3], W[2]] + 
   3*SB[W[4], W[4], W[3], W[5]] - 4*SB[W[4], W[4], W[3], W[14]] - 
   SB[W[4], W[4], W[3], W[18]] - SB[W[4], W[4], W[3], W[27]] - 
   3*SB[W[4], W[4], W[5], W[1]] - 3*SB[W[4], W[4], W[5], W[2]] + 
   3*SB[W[4], W[4], W[5], W[3]] + 2*SB[W[4], W[4], W[5], W[5]] + 
   SB[W[4], W[4], W[5], W[19]] - SB[W[4], W[4], W[5], W[28]] - 
   SB[W[4], W[4], W[11], W[1]] - SB[W[4], W[4], W[11], W[2]] - 
   SB[W[4], W[4], W[11], W[3]] + SB[W[4], W[4], W[11], W[4]] + 
   SB[W[4], W[4], W[11], W[16]] + SB[W[4], W[4], W[11], W[18]] + 
   SB[W[4], W[4], W[11], W[27]] - SB[W[4], W[4], W[11], W[30]] + 
   3*SB[W[4], W[4], W[14], W[1]] + 3*SB[W[4], W[4], W[14], W[2]] - 
   4*SB[W[4], W[4], W[14], W[3]] + SB[W[4], W[4], W[14], W[4]] + 
   SB[W[4], W[4], W[14], W[5]] - 4*SB[W[4], W[4], W[14], W[14]] + 
   SB[W[4], W[4], W[14], W[16]] - SB[W[4], W[4], W[14], W[19]] + 
   SB[W[4], W[4], W[14], W[28]] - SB[W[4], W[4], W[14], W[30]] - 
   SB[W[4], W[5], W[1], W[1]] - SB[W[4], W[5], W[1], W[3]] - 
   (5*SB[W[4], W[5], W[1], W[4]])/2 + (7*SB[W[4], W[5], W[1], W[5]])/2 + 
   2*SB[W[4], W[5], W[1], W[12]] - 2*SB[W[4], W[5], W[1], W[14]] + 
   (5*SB[W[4], W[5], W[1], W[16]])/2 - (3*SB[W[4], W[5], W[1], W[17]])/2 + 
   SB[W[4], W[5], W[1], W[18]]/2 - SB[W[4], W[5], W[1], W[19]] + 
   SB[W[4], W[5], W[1], W[20]]/2 - SB[W[4], W[5], W[1], W[26]]/2 + 
   SB[W[4], W[5], W[1], W[27]]/2 + SB[W[4], W[5], W[1], W[28]] + 
   SB[W[4], W[5], W[1], W[29]]/2 - SB[W[4], W[5], W[1], W[30]]/2 - 
   2*SB[W[4], W[5], W[2], W[1]] - SB[W[4], W[5], W[2], W[2]] - 
   2*SB[W[4], W[5], W[2], W[3]] - (5*SB[W[4], W[5], W[2], W[4]])/2 - 
   (5*SB[W[4], W[5], W[2], W[5]])/2 + 2*SB[W[4], W[5], W[2], W[12]] + 
   2*SB[W[4], W[5], W[2], W[14]] + (5*SB[W[4], W[5], W[2], W[16]])/2 + 
   (5*SB[W[4], W[5], W[2], W[17]])/2 + SB[W[4], W[5], W[2], W[18]]/2 + 
   SB[W[4], W[5], W[2], W[20]]/2 - SB[W[4], W[5], W[2], W[26]]/2 + 
   SB[W[4], W[5], W[2], W[27]]/2 + SB[W[4], W[5], W[2], W[29]]/2 - 
   SB[W[4], W[5], W[2], W[30]]/2 - SB[W[4], W[5], W[3], W[1]] - 
   SB[W[4], W[5], W[3], W[3]] + (7*SB[W[4], W[5], W[3], W[4]])/2 - 
   (5*SB[W[4], W[5], W[3], W[5]])/2 - 2*SB[W[4], W[5], W[3], W[12]] + 
   2*SB[W[4], W[5], W[3], W[14]] - (3*SB[W[4], W[5], W[3], W[16]])/2 + 
   (5*SB[W[4], W[5], W[3], W[17]])/2 + SB[W[4], W[5], W[3], W[18]]/2 - 
   SB[W[4], W[5], W[3], W[19]] + SB[W[4], W[5], W[3], W[20]]/2 - 
   SB[W[4], W[5], W[3], W[26]]/2 + SB[W[4], W[5], W[3], W[27]]/2 + 
   SB[W[4], W[5], W[3], W[28]] + SB[W[4], W[5], W[3], W[29]]/2 - 
   SB[W[4], W[5], W[3], W[30]]/2 - 3*SB[W[4], W[5], W[4], W[1]] - 
   3*SB[W[4], W[5], W[4], W[2]] + 3*SB[W[4], W[5], W[4], W[3]] + 
   2*SB[W[4], W[5], W[4], W[5]] + SB[W[4], W[5], W[4], W[19]] - 
   SB[W[4], W[5], W[4], W[28]] + 3*SB[W[4], W[5], W[5], W[1]] - 
   3*SB[W[4], W[5], W[5], W[2]] - 3*SB[W[4], W[5], W[5], W[3]] + 
   2*SB[W[4], W[5], W[5], W[4]] + SB[W[4], W[5], W[5], W[19]] - 
   SB[W[4], W[5], W[5], W[28]] + SB[W[4], W[5], W[11], W[1]] + 
   SB[W[4], W[5], W[11], W[2]] + SB[W[4], W[5], W[11], W[3]] - 
   SB[W[4], W[5], W[11], W[4]] - SB[W[4], W[5], W[11], W[16]] - 
   SB[W[4], W[5], W[11], W[18]] - SB[W[4], W[5], W[11], W[27]] + 
   SB[W[4], W[5], W[11], W[30]] + 2*SB[W[4], W[5], W[12], W[1]] + 
   2*SB[W[4], W[5], W[12], W[2]] + 2*SB[W[4], W[5], W[12], W[3]] - 
   2*SB[W[4], W[5], W[12], W[14]] - 4*SB[W[4], W[5], W[12], W[17]] + 
   2*SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[2]] + 
   2*SB[W[4], W[5], W[14], W[3]] - 2*SB[W[4], W[5], W[14], W[12]] - 
   4*SB[W[4], W[5], W[14], W[16]] + SB[W[4], W[5], W[15], W[1]] + 
   SB[W[4], W[5], W[15], W[2]] + SB[W[4], W[5], W[15], W[3]] - 
   SB[W[4], W[5], W[15], W[5]] - SB[W[4], W[5], W[15], W[17]] - 
   SB[W[4], W[5], W[15], W[20]] + SB[W[4], W[5], W[15], W[26]] - 
   SB[W[4], W[5], W[15], W[29]] - 2*SB[W[4], W[5], W[19], W[1]] + 
   SB[W[4], W[5], W[19], W[2]] - 2*SB[W[4], W[5], W[19], W[3]] + 
   SB[W[4], W[5], W[19], W[4]]/2 + SB[W[4], W[5], W[19], W[5]]/2 + 
   (3*SB[W[4], W[5], W[19], W[16]])/2 + (3*SB[W[4], W[5], W[19], W[17]])/2 - 
   SB[W[4], W[5], W[19], W[18]]/2 - SB[W[4], W[5], W[19], W[20]]/2 + 
   SB[W[4], W[5], W[19], W[26]]/2 - SB[W[4], W[5], W[19], W[27]]/2 - 
   SB[W[4], W[5], W[19], W[29]]/2 + SB[W[4], W[5], W[19], W[30]]/2 - 
   SB[W[4], W[5], W[28], W[2]] - SB[W[4], W[5], W[28], W[4]]/2 - 
   SB[W[4], W[5], W[28], W[5]]/2 + SB[W[4], W[5], W[28], W[16]]/2 + 
   SB[W[4], W[5], W[28], W[17]]/2 + SB[W[4], W[5], W[28], W[18]]/2 + 
   SB[W[4], W[5], W[28], W[20]]/2 + (3*SB[W[4], W[5], W[28], W[26]])/2 + 
   SB[W[4], W[5], W[28], W[27]]/2 + SB[W[4], W[5], W[28], W[29]]/2 + 
   (3*SB[W[4], W[5], W[28], W[30]])/2 - SB[W[4], W[11], W[1], W[1]] + 
   SB[W[4], W[11], W[1], W[2]] - 2*SB[W[4], W[11], W[1], W[3]] - 
   SB[W[4], W[11], W[1], W[4]]/2 + (3*SB[W[4], W[11], W[1], W[5]])/2 + 
   4*SB[W[4], W[11], W[1], W[6]] - 4*SB[W[4], W[11], W[1], W[14]] + 
   (7*SB[W[4], W[11], W[1], W[16]])/2 - (3*SB[W[4], W[11], W[1], W[17]])/2 - 
   SB[W[4], W[11], W[1], W[18]]/2 - SB[W[4], W[11], W[1], W[20]]/2 - 
   SB[W[4], W[11], W[1], W[26]]/2 - SB[W[4], W[11], W[1], W[27]]/2 - 
   SB[W[4], W[11], W[1], W[29]]/2 - (3*SB[W[4], W[11], W[1], W[30]])/2 - 
   SB[W[4], W[11], W[2], W[1]] - SB[W[4], W[11], W[2], W[2]] - 
   3*SB[W[4], W[11], W[2], W[3]] + (3*SB[W[4], W[11], W[2], W[4]])/2 + 
   (3*SB[W[4], W[11], W[2], W[5]])/2 - 4*SB[W[4], W[11], W[2], W[14]] + 
   (7*SB[W[4], W[11], W[2], W[16]])/2 + (3*SB[W[4], W[11], W[2], W[17]])/2 + 
   SB[W[4], W[11], W[2], W[18]]/2 + SB[W[4], W[11], W[2], W[20]]/2 + 
   SB[W[4], W[11], W[2], W[26]]/2 + SB[W[4], W[11], W[2], W[27]]/2 + 
   SB[W[4], W[11], W[2], W[29]]/2 - (3*SB[W[4], W[11], W[2], W[30]])/2 - 
   2*SB[W[4], W[11], W[3], W[1]] - SB[W[4], W[11], W[3], W[2]] - 
   SB[W[4], W[11], W[3], W[3]] - (3*SB[W[4], W[11], W[3], W[4]])/2 + 
   SB[W[4], W[11], W[3], W[5]]/2 + 4*SB[W[4], W[11], W[3], W[6]] + 
   (3*SB[W[4], W[11], W[3], W[16]])/2 - (3*SB[W[4], W[11], W[3], W[17]])/2 + 
   SB[W[4], W[11], W[3], W[18]]/2 + SB[W[4], W[11], W[3], W[20]]/2 - 
   SB[W[4], W[11], W[3], W[26]]/2 + SB[W[4], W[11], W[3], W[27]]/2 + 
   SB[W[4], W[11], W[3], W[29]]/2 + SB[W[4], W[11], W[3], W[30]]/2 - 
   2*SB[W[4], W[11], W[4], W[2]] + SB[W[4], W[11], W[4], W[3]] + 
   (3*SB[W[4], W[11], W[4], W[4]])/2 - (3*SB[W[4], W[11], W[4], W[5]])/2 - 
   4*SB[W[4], W[11], W[4], W[6]] + 4*SB[W[4], W[11], W[4], W[14]] - 
   (5*SB[W[4], W[11], W[4], W[16]])/2 + (3*SB[W[4], W[11], W[4], W[17]])/2 + 
   (3*SB[W[4], W[11], W[4], W[18]])/2 + SB[W[4], W[11], W[4], W[20]]/2 + 
   SB[W[4], W[11], W[4], W[26]]/2 + (3*SB[W[4], W[11], W[4], W[27]])/2 + 
   SB[W[4], W[11], W[4], W[29]]/2 + SB[W[4], W[11], W[4], W[30]]/2 + 
   SB[W[4], W[11], W[5], W[1]] + SB[W[4], W[11], W[5], W[2]] + 
   SB[W[4], W[11], W[5], W[3]] - SB[W[4], W[11], W[5], W[4]] - 
   SB[W[4], W[11], W[5], W[16]] - SB[W[4], W[11], W[5], W[18]] - 
   SB[W[4], W[11], W[5], W[27]] + SB[W[4], W[11], W[5], W[30]] + 
   SB[W[4], W[11], W[11], W[1]] + SB[W[4], W[11], W[11], W[2]] + 
   SB[W[4], W[11], W[11], W[3]] - SB[W[4], W[11], W[11], W[4]] - 
   SB[W[4], W[11], W[11], W[16]] - SB[W[4], W[11], W[11], W[18]] - 
   SB[W[4], W[11], W[11], W[27]] + SB[W[4], W[11], W[11], W[30]] + 
   2*SB[W[4], W[11], W[16], W[3]] - SB[W[4], W[11], W[16], W[4]]/2 - 
   (3*SB[W[4], W[11], W[16], W[5]])/2 + 4*SB[W[4], W[11], W[16], W[14]] - 
   (5*SB[W[4], W[11], W[16], W[16]])/2 - (3*SB[W[4], W[11], W[16], W[17]])/
    2 + SB[W[4], W[11], W[16], W[18]]/2 - SB[W[4], W[11], W[16], W[20]]/2 - 
   SB[W[4], W[11], W[16], W[26]]/2 + SB[W[4], W[11], W[16], W[27]]/2 - 
   SB[W[4], W[11], W[16], W[29]]/2 + SB[W[4], W[11], W[16], W[30]]/2 + 
   2*SB[W[4], W[11], W[18], W[1]] + SB[W[4], W[11], W[18], W[2]] + 
   SB[W[4], W[11], W[18], W[3]] + (3*SB[W[4], W[11], W[18], W[4]])/2 - 
   SB[W[4], W[11], W[18], W[5]]/2 - 4*SB[W[4], W[11], W[18], W[6]] - 
   (3*SB[W[4], W[11], W[18], W[16]])/2 + (3*SB[W[4], W[11], W[18], W[17]])/
    2 - SB[W[4], W[11], W[18], W[18]]/2 - SB[W[4], W[11], W[18], W[20]]/2 + 
   SB[W[4], W[11], W[18], W[26]]/2 - SB[W[4], W[11], W[18], W[27]]/2 - 
   SB[W[4], W[11], W[18], W[29]]/2 - SB[W[4], W[11], W[18], W[30]]/2 + 
   SB[W[4], W[11], W[27], W[2]] + SB[W[4], W[11], W[27], W[4]]/2 + 
   SB[W[4], W[11], W[27], W[5]]/2 - SB[W[4], W[11], W[27], W[16]]/2 - 
   SB[W[4], W[11], W[27], W[17]]/2 - SB[W[4], W[11], W[27], W[18]]/2 - 
   SB[W[4], W[11], W[27], W[20]]/2 - (3*SB[W[4], W[11], W[27], W[26]])/2 - 
   SB[W[4], W[11], W[27], W[27]]/2 - SB[W[4], W[11], W[27], W[29]]/2 - 
   (3*SB[W[4], W[11], W[27], W[30]])/2 - SB[W[4], W[11], W[30], W[2]] - 
   SB[W[4], W[11], W[30], W[4]]/2 - SB[W[4], W[11], W[30], W[5]]/2 + 
   SB[W[4], W[11], W[30], W[16]]/2 + SB[W[4], W[11], W[30], W[17]]/2 + 
   SB[W[4], W[11], W[30], W[18]]/2 + SB[W[4], W[11], W[30], W[20]]/2 + 
   (3*SB[W[4], W[11], W[30], W[26]])/2 + SB[W[4], W[11], W[30], W[27]]/2 + 
   SB[W[4], W[11], W[30], W[29]]/2 + (3*SB[W[4], W[11], W[30], W[30]])/2 + 
   SB[W[4], W[14], W[1], W[1]] - SB[W[4], W[14], W[1], W[2]] + 
   (3*SB[W[4], W[14], W[1], W[4]])/2 - (3*SB[W[4], W[14], W[1], W[5]])/2 - 
   (5*SB[W[4], W[14], W[1], W[16]])/2 + (3*SB[W[4], W[14], W[1], W[17]])/2 - 
   SB[W[4], W[14], W[1], W[18]]/2 + SB[W[4], W[14], W[1], W[19]] + 
   SB[W[4], W[14], W[1], W[20]]/2 + SB[W[4], W[14], W[1], W[26]]/2 - 
   SB[W[4], W[14], W[1], W[27]]/2 - SB[W[4], W[14], W[1], W[28]] + 
   SB[W[4], W[14], W[1], W[29]]/2 + SB[W[4], W[14], W[1], W[30]]/2 + 
   SB[W[4], W[14], W[2], W[1]] + SB[W[4], W[14], W[2], W[2]] - 
   SB[W[4], W[14], W[2], W[4]]/2 + (3*SB[W[4], W[14], W[2], W[5]])/2 + 
   2*SB[W[4], W[14], W[2], W[12]] - 2*SB[W[4], W[14], W[2], W[14]] - 
   SB[W[4], W[14], W[2], W[16]]/2 - (3*SB[W[4], W[14], W[2], W[17]])/2 - 
   SB[W[4], W[14], W[2], W[18]]/2 - SB[W[4], W[14], W[2], W[20]]/2 - 
   SB[W[4], W[14], W[2], W[26]]/2 - SB[W[4], W[14], W[2], W[27]]/2 - 
   SB[W[4], W[14], W[2], W[29]]/2 - (3*SB[W[4], W[14], W[2], W[30]])/2 - 
   SB[W[4], W[14], W[3], W[1]] - SB[W[4], W[14], W[3], W[2]] - 
   3*SB[W[4], W[14], W[3], W[4]] + SB[W[4], W[14], W[3], W[5]] + 
   3*SB[W[4], W[14], W[3], W[16]] + SB[W[4], W[14], W[3], W[19]] - 
   SB[W[4], W[14], W[3], W[28]] + SB[W[4], W[14], W[3], W[30]] + 
   2*SB[W[4], W[14], W[4], W[1]] - 4*SB[W[4], W[14], W[4], W[3]] + 
   (3*SB[W[4], W[14], W[4], W[4]])/2 - SB[W[4], W[14], W[4], W[5]]/2 + 
   2*SB[W[4], W[14], W[4], W[14]] - (5*SB[W[4], W[14], W[4], W[16]])/2 + 
   (3*SB[W[4], W[14], W[4], W[17]])/2 + SB[W[4], W[14], W[4], W[18]]/2 - 
   SB[W[4], W[14], W[4], W[19]] + SB[W[4], W[14], W[4], W[20]]/2 + 
   SB[W[4], W[14], W[4], W[26]]/2 + SB[W[4], W[14], W[4], W[27]]/2 + 
   SB[W[4], W[14], W[4], W[28]] + SB[W[4], W[14], W[4], W[29]]/2 + 
   SB[W[4], W[14], W[4], W[30]]/2 + 3*SB[W[4], W[14], W[5], W[2]] + 
   SB[W[4], W[14], W[5], W[4]]/2 + SB[W[4], W[14], W[5], W[5]]/2 - 
   2*SB[W[4], W[14], W[5], W[12]] - (5*SB[W[4], W[14], W[5], W[16]])/2 + 
   (3*SB[W[4], W[14], W[5], W[17]])/2 - SB[W[4], W[14], W[5], W[18]]/2 - 
   SB[W[4], W[14], W[5], W[20]]/2 + SB[W[4], W[14], W[5], W[26]]/2 - 
   SB[W[4], W[14], W[5], W[27]]/2 - SB[W[4], W[14], W[5], W[29]]/2 + 
   SB[W[4], W[14], W[5], W[30]]/2 - 5*SB[W[4], W[14], W[14], W[1]] - 
   SB[W[4], W[14], W[14], W[2]] + SB[W[4], W[14], W[14], W[4]] + 
   SB[W[4], W[14], W[14], W[5]] - 4*SB[W[4], W[14], W[14], W[14]] + 
   9*SB[W[4], W[14], W[14], W[16]] - SB[W[4], W[14], W[14], W[19]] + 
   SB[W[4], W[14], W[14], W[28]] - SB[W[4], W[14], W[14], W[30]] + 
   2*SB[W[4], W[14], W[16], W[3]] - SB[W[4], W[14], W[16], W[4]]/2 - 
   (3*SB[W[4], W[14], W[16], W[5]])/2 + 4*SB[W[4], W[14], W[16], W[14]] - 
   (5*SB[W[4], W[14], W[16], W[16]])/2 - (3*SB[W[4], W[14], W[16], W[17]])/
    2 + SB[W[4], W[14], W[16], W[18]]/2 - SB[W[4], W[14], W[16], W[20]]/2 - 
   SB[W[4], W[14], W[16], W[26]]/2 + SB[W[4], W[14], W[16], W[27]]/2 - 
   SB[W[4], W[14], W[16], W[29]]/2 + SB[W[4], W[14], W[16], W[30]]/2 + 
   2*SB[W[4], W[14], W[19], W[1]] - SB[W[4], W[14], W[19], W[2]] + 
   2*SB[W[4], W[14], W[19], W[3]] - SB[W[4], W[14], W[19], W[4]]/2 - 
   SB[W[4], W[14], W[19], W[5]]/2 - (3*SB[W[4], W[14], W[19], W[16]])/2 - 
   (3*SB[W[4], W[14], W[19], W[17]])/2 + SB[W[4], W[14], W[19], W[18]]/2 + 
   SB[W[4], W[14], W[19], W[20]]/2 - SB[W[4], W[14], W[19], W[26]]/2 + 
   SB[W[4], W[14], W[19], W[27]]/2 + SB[W[4], W[14], W[19], W[29]]/2 - 
   SB[W[4], W[14], W[19], W[30]]/2 + SB[W[4], W[14], W[28], W[2]] + 
   SB[W[4], W[14], W[28], W[4]]/2 + SB[W[4], W[14], W[28], W[5]]/2 - 
   SB[W[4], W[14], W[28], W[16]]/2 - SB[W[4], W[14], W[28], W[17]]/2 - 
   SB[W[4], W[14], W[28], W[18]]/2 - SB[W[4], W[14], W[28], W[20]]/2 - 
   (3*SB[W[4], W[14], W[28], W[26]])/2 - SB[W[4], W[14], W[28], W[27]]/2 - 
   SB[W[4], W[14], W[28], W[29]]/2 - (3*SB[W[4], W[14], W[28], W[30]])/2 - 
   SB[W[4], W[14], W[30], W[2]] - SB[W[4], W[14], W[30], W[4]]/2 - 
   SB[W[4], W[14], W[30], W[5]]/2 + SB[W[4], W[14], W[30], W[16]]/2 + 
   SB[W[4], W[14], W[30], W[17]]/2 + SB[W[4], W[14], W[30], W[18]]/2 + 
   SB[W[4], W[14], W[30], W[20]]/2 + (3*SB[W[4], W[14], W[30], W[26]])/2 + 
   SB[W[4], W[14], W[30], W[27]]/2 + SB[W[4], W[14], W[30], W[29]]/2 + 
   (3*SB[W[4], W[14], W[30], W[30]])/2 + SB[W[5], W[1], W[2], W[1]] + 
   SB[W[5], W[1], W[2], W[2]] + 2*SB[W[5], W[1], W[2], W[3]] - 
   SB[W[5], W[1], W[2], W[4]]/2 - SB[W[5], W[1], W[2], W[5]]/2 + 
   2*SB[W[5], W[1], W[2], W[14]] - (5*SB[W[5], W[1], W[2], W[16]])/2 - 
   (3*SB[W[5], W[1], W[2], W[17]])/2 - SB[W[5], W[1], W[2], W[18]]/2 - 
   SB[W[5], W[1], W[2], W[20]]/2 - SB[W[5], W[1], W[2], W[26]]/2 - 
   SB[W[5], W[1], W[2], W[27]]/2 - SB[W[5], W[1], W[2], W[29]]/2 + 
   SB[W[5], W[1], W[2], W[30]]/2 + SB[W[5], W[1], W[3], W[1]] + 
   SB[W[5], W[1], W[3], W[3]] - (3*SB[W[5], W[1], W[3], W[4]])/2 + 
   (3*SB[W[5], W[1], W[3], W[5]])/2 - 4*SB[W[5], W[1], W[3], W[8]] + 
   2*SB[W[5], W[1], W[3], W[12]] + (3*SB[W[5], W[1], W[3], W[16]])/2 - 
   (3*SB[W[5], W[1], W[3], W[17]])/2 - SB[W[5], W[1], W[3], W[18]]/2 + 
   SB[W[5], W[1], W[3], W[20]]/2 - SB[W[5], W[1], W[3], W[26]]/2 - 
   SB[W[5], W[1], W[3], W[27]]/2 + SB[W[5], W[1], W[3], W[29]]/2 + 
   SB[W[5], W[1], W[3], W[30]]/2 + SB[W[5], W[1], W[4], W[2]] - 
   (7*SB[W[5], W[1], W[4], W[4]])/2 + (7*SB[W[5], W[1], W[4], W[5]])/2 + 
   2*SB[W[5], W[1], W[4], W[12]] - 2*SB[W[5], W[1], W[4], W[14]] + 
   (3*SB[W[5], W[1], W[4], W[16]])/2 - (3*SB[W[5], W[1], W[4], W[17]])/2 - 
   SB[W[5], W[1], W[4], W[18]]/2 - SB[W[5], W[1], W[4], W[19]] + 
   SB[W[5], W[1], W[4], W[20]]/2 - SB[W[5], W[1], W[4], W[26]]/2 - 
   SB[W[5], W[1], W[4], W[27]]/2 + SB[W[5], W[1], W[4], W[28]] + 
   SB[W[5], W[1], W[4], W[29]]/2 + SB[W[5], W[1], W[4], W[30]]/2 + 
   SB[W[5], W[1], W[5], W[2]] + SB[W[5], W[1], W[5], W[3]] + 
   3*SB[W[5], W[1], W[5], W[4]] - 4*SB[W[5], W[1], W[5], W[12]] - 
   SB[W[5], W[1], W[5], W[20]] - SB[W[5], W[1], W[5], W[29]] - 
   SB[W[5], W[1], W[11], W[1]] - SB[W[5], W[1], W[11], W[2]] - 
   SB[W[5], W[1], W[11], W[3]] + SB[W[5], W[1], W[11], W[4]] + 
   SB[W[5], W[1], W[11], W[16]] + SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[11], W[27]] - SB[W[5], W[1], W[11], W[30]] - 
   SB[W[5], W[1], W[12], W[2]] - SB[W[5], W[1], W[12], W[3]] + 
   SB[W[5], W[1], W[12], W[4]] - 3*SB[W[5], W[1], W[12], W[5]] + 
   3*SB[W[5], W[1], W[12], W[17]] + SB[W[5], W[1], W[12], W[19]] + 
   SB[W[5], W[1], W[12], W[26]] - SB[W[5], W[1], W[12], W[28]] - 
   SB[W[5], W[1], W[20], W[1]] - SB[W[5], W[1], W[20], W[2]] - 
   2*SB[W[5], W[1], W[20], W[3]] + SB[W[5], W[1], W[20], W[4]]/2 - 
   (3*SB[W[5], W[1], W[20], W[5]])/2 + 4*SB[W[5], W[1], W[20], W[8]] - 
   (3*SB[W[5], W[1], W[20], W[16]])/2 + (3*SB[W[5], W[1], W[20], W[17]])/2 + 
   SB[W[5], W[1], W[20], W[18]]/2 + SB[W[5], W[1], W[20], W[20]]/2 + 
   SB[W[5], W[1], W[20], W[26]]/2 + SB[W[5], W[1], W[20], W[27]]/2 + 
   SB[W[5], W[1], W[20], W[29]]/2 - SB[W[5], W[1], W[20], W[30]]/2 - 
   SB[W[5], W[1], W[29], W[2]] - SB[W[5], W[1], W[29], W[4]]/2 - 
   SB[W[5], W[1], W[29], W[5]]/2 + SB[W[5], W[1], W[29], W[16]]/2 + 
   SB[W[5], W[1], W[29], W[17]]/2 + SB[W[5], W[1], W[29], W[18]]/2 + 
   SB[W[5], W[1], W[29], W[20]]/2 + (3*SB[W[5], W[1], W[29], W[26]])/2 + 
   SB[W[5], W[1], W[29], W[27]]/2 + SB[W[5], W[1], W[29], W[29]]/2 + 
   (3*SB[W[5], W[1], W[29], W[30]])/2 + SB[W[5], W[2], W[1], W[1]] + 
   SB[W[5], W[2], W[1], W[2]] + 2*SB[W[5], W[2], W[1], W[3]] - 
   SB[W[5], W[2], W[1], W[4]]/2 - SB[W[5], W[2], W[1], W[5]]/2 + 
   2*SB[W[5], W[2], W[1], W[14]] - (5*SB[W[5], W[2], W[1], W[16]])/2 - 
   (3*SB[W[5], W[2], W[1], W[17]])/2 - SB[W[5], W[2], W[1], W[18]]/2 - 
   SB[W[5], W[2], W[1], W[20]]/2 - SB[W[5], W[2], W[1], W[26]]/2 - 
   SB[W[5], W[2], W[1], W[27]]/2 - SB[W[5], W[2], W[1], W[29]]/2 + 
   SB[W[5], W[2], W[1], W[30]]/2 + 2*SB[W[5], W[2], W[2], W[1]] + 
   2*SB[W[5], W[2], W[2], W[4]] + 2*SB[W[5], W[2], W[2], W[5]] - 
   4*SB[W[5], W[2], W[2], W[14]] - 2*SB[W[5], W[2], W[2], W[17]] + 
   2*SB[W[5], W[2], W[2], W[26]] + SB[W[5], W[2], W[3], W[1]] + 
   SB[W[5], W[2], W[3], W[4]] + SB[W[5], W[2], W[3], W[5]] - 
   2*SB[W[5], W[2], W[3], W[14]] - SB[W[5], W[2], W[3], W[17]] + 
   SB[W[5], W[2], W[3], W[26]] + SB[W[5], W[2], W[4], W[2]] - 
   (5*SB[W[5], W[2], W[4], W[4]])/2 - (5*SB[W[5], W[2], W[4], W[5]])/2 + 
   2*SB[W[5], W[2], W[4], W[14]] - (3*SB[W[5], W[2], W[4], W[16]])/2 + 
   (5*SB[W[5], W[2], W[4], W[17]])/2 + SB[W[5], W[2], W[4], W[18]]/2 + 
   SB[W[5], W[2], W[4], W[20]]/2 - SB[W[5], W[2], W[4], W[26]]/2 + 
   SB[W[5], W[2], W[4], W[27]]/2 + SB[W[5], W[2], W[4], W[29]]/2 - 
   SB[W[5], W[2], W[4], W[30]]/2 + SB[W[5], W[2], W[5], W[1]] + 
   3*SB[W[5], W[2], W[5], W[2]] + SB[W[5], W[2], W[5], W[3]] - 
   (3*SB[W[5], W[2], W[5], W[4]])/2 - (3*SB[W[5], W[2], W[5], W[5]])/2 - 
   2*SB[W[5], W[2], W[5], W[12]] - (3*SB[W[5], W[2], W[5], W[16]])/2 + 
   (5*SB[W[5], W[2], W[5], W[17]])/2 - SB[W[5], W[2], W[5], W[18]]/2 - 
   SB[W[5], W[2], W[5], W[20]]/2 - SB[W[5], W[2], W[5], W[26]]/2 - 
   SB[W[5], W[2], W[5], W[27]]/2 - SB[W[5], W[2], W[5], W[29]]/2 - 
   SB[W[5], W[2], W[5], W[30]]/2 - 2*SB[W[5], W[2], W[12], W[2]] + 
   4*SB[W[5], W[2], W[12], W[12]] + 2*SB[W[5], W[2], W[12], W[14]] - 
   4*SB[W[5], W[2], W[12], W[17]] - 2*SB[W[5], W[2], W[14], W[1]] - 
   2*SB[W[5], W[2], W[14], W[2]] - 2*SB[W[5], W[2], W[14], W[3]] + 
   2*SB[W[5], W[2], W[14], W[12]] + 4*SB[W[5], W[2], W[14], W[16]] - 
   SB[W[5], W[2], W[15], W[1]] - SB[W[5], W[2], W[15], W[2]] - 
   SB[W[5], W[2], W[15], W[3]] + SB[W[5], W[2], W[15], W[5]] + 
   SB[W[5], W[2], W[15], W[17]] + SB[W[5], W[2], W[15], W[20]] - 
   SB[W[5], W[2], W[15], W[26]] + SB[W[5], W[2], W[15], W[29]] - 
   2*SB[W[5], W[2], W[17], W[1]] + (3*SB[W[5], W[2], W[17], W[4]])/2 + 
   SB[W[5], W[2], W[17], W[5]]/2 - 4*SB[W[5], W[2], W[17], W[12]] + 
   (3*SB[W[5], W[2], W[17], W[16]])/2 + (5*SB[W[5], W[2], W[17], W[17]])/2 + 
   SB[W[5], W[2], W[17], W[18]]/2 - SB[W[5], W[2], W[17], W[20]]/2 - 
   SB[W[5], W[2], W[17], W[26]]/2 + SB[W[5], W[2], W[17], W[27]]/2 - 
   SB[W[5], W[2], W[17], W[29]]/2 + SB[W[5], W[2], W[17], W[30]]/2 + 
   SB[W[5], W[2], W[26], W[2]] + SB[W[5], W[2], W[26], W[4]]/2 + 
   SB[W[5], W[2], W[26], W[5]]/2 - SB[W[5], W[2], W[26], W[16]]/2 - 
   SB[W[5], W[2], W[26], W[17]]/2 - SB[W[5], W[2], W[26], W[18]]/2 - 
   SB[W[5], W[2], W[26], W[20]]/2 - (3*SB[W[5], W[2], W[26], W[26]])/2 - 
   SB[W[5], W[2], W[26], W[27]]/2 - SB[W[5], W[2], W[26], W[29]]/2 - 
   (3*SB[W[5], W[2], W[26], W[30]])/2 + SB[W[5], W[3], W[1], W[1]] + 
   SB[W[5], W[3], W[1], W[3]] - (3*SB[W[5], W[3], W[1], W[4]])/2 + 
   (3*SB[W[5], W[3], W[1], W[5]])/2 - 4*SB[W[5], W[3], W[1], W[8]] + 
   2*SB[W[5], W[3], W[1], W[12]] + (3*SB[W[5], W[3], W[1], W[16]])/2 - 
   (3*SB[W[5], W[3], W[1], W[17]])/2 - SB[W[5], W[3], W[1], W[18]]/2 + 
   SB[W[5], W[3], W[1], W[20]]/2 - SB[W[5], W[3], W[1], W[26]]/2 - 
   SB[W[5], W[3], W[1], W[27]]/2 + SB[W[5], W[3], W[1], W[29]]/2 + 
   SB[W[5], W[3], W[1], W[30]]/2 + SB[W[5], W[3], W[2], W[1]] + 
   SB[W[5], W[3], W[2], W[4]] + SB[W[5], W[3], W[2], W[5]] - 
   2*SB[W[5], W[3], W[2], W[14]] - SB[W[5], W[3], W[2], W[17]] + 
   SB[W[5], W[3], W[2], W[26]] - SB[W[5], W[3], W[4], W[1]] - 
   SB[W[5], W[3], W[4], W[3]] + (7*SB[W[5], W[3], W[4], W[4]])/2 - 
   (5*SB[W[5], W[3], W[4], W[5]])/2 - 2*SB[W[5], W[3], W[4], W[12]] + 
   2*SB[W[5], W[3], W[4], W[14]] - (3*SB[W[5], W[3], W[4], W[16]])/2 + 
   (5*SB[W[5], W[3], W[4], W[17]])/2 + SB[W[5], W[3], W[4], W[18]]/2 - 
   SB[W[5], W[3], W[4], W[19]] + SB[W[5], W[3], W[4], W[20]]/2 - 
   SB[W[5], W[3], W[4], W[26]]/2 + SB[W[5], W[3], W[4], W[27]]/2 + 
   SB[W[5], W[3], W[4], W[28]] + SB[W[5], W[3], W[4], W[29]]/2 - 
   SB[W[5], W[3], W[4], W[30]]/2 - SB[W[5], W[3], W[5], W[1]] + 
   SB[W[5], W[3], W[5], W[2]] - SB[W[5], W[3], W[5], W[3]] - 
   (3*SB[W[5], W[3], W[5], W[4]])/2 - (3*SB[W[5], W[3], W[5], W[5]])/2 + 
   4*SB[W[5], W[3], W[5], W[8]] - (3*SB[W[5], W[3], W[5], W[16]])/2 + 
   (5*SB[W[5], W[3], W[5], W[17]])/2 - SB[W[5], W[3], W[5], W[18]]/2 - 
   SB[W[5], W[3], W[5], W[20]]/2 - SB[W[5], W[3], W[5], W[26]]/2 - 
   SB[W[5], W[3], W[5], W[27]]/2 - SB[W[5], W[3], W[5], W[29]]/2 - 
   SB[W[5], W[3], W[5], W[30]]/2 + 2*SB[W[5], W[3], W[12], W[1]] - 
   SB[W[5], W[3], W[12], W[2]] + SB[W[5], W[3], W[12], W[3]] - 
   3*SB[W[5], W[3], W[12], W[4]] + SB[W[5], W[3], W[12], W[5]] + 
   4*SB[W[5], W[3], W[12], W[12]] - 5*SB[W[5], W[3], W[12], W[17]] + 
   SB[W[5], W[3], W[12], W[19]] + SB[W[5], W[3], W[12], W[26]] - 
   SB[W[5], W[3], W[12], W[28]] - 2*SB[W[5], W[3], W[17], W[1]] + 
   (3*SB[W[5], W[3], W[17], W[4]])/2 + SB[W[5], W[3], W[17], W[5]]/2 - 
   4*SB[W[5], W[3], W[17], W[12]] + (3*SB[W[5], W[3], W[17], W[16]])/2 + 
   (5*SB[W[5], W[3], W[17], W[17]])/2 + SB[W[5], W[3], W[17], W[18]]/2 - 
   SB[W[5], W[3], W[17], W[20]]/2 - SB[W[5], W[3], W[17], W[26]]/2 + 
   SB[W[5], W[3], W[17], W[27]]/2 - SB[W[5], W[3], W[17], W[29]]/2 + 
   SB[W[5], W[3], W[17], W[30]]/2 + SB[W[5], W[3], W[26], W[2]] + 
   SB[W[5], W[3], W[26], W[4]]/2 + SB[W[5], W[3], W[26], W[5]]/2 - 
   SB[W[5], W[3], W[26], W[16]]/2 - SB[W[5], W[3], W[26], W[17]]/2 - 
   SB[W[5], W[3], W[26], W[18]]/2 - SB[W[5], W[3], W[26], W[20]]/2 - 
   (3*SB[W[5], W[3], W[26], W[26]])/2 - SB[W[5], W[3], W[26], W[27]]/2 - 
   SB[W[5], W[3], W[26], W[29]]/2 - (3*SB[W[5], W[3], W[26], W[30]])/2 - 
   SB[W[5], W[4], W[1], W[1]] - SB[W[5], W[4], W[1], W[3]] - 
   (5*SB[W[5], W[4], W[1], W[4]])/2 + (7*SB[W[5], W[4], W[1], W[5]])/2 + 
   2*SB[W[5], W[4], W[1], W[12]] - 2*SB[W[5], W[4], W[1], W[14]] + 
   (5*SB[W[5], W[4], W[1], W[16]])/2 - (3*SB[W[5], W[4], W[1], W[17]])/2 + 
   SB[W[5], W[4], W[1], W[18]]/2 - SB[W[5], W[4], W[1], W[19]] + 
   SB[W[5], W[4], W[1], W[20]]/2 - SB[W[5], W[4], W[1], W[26]]/2 + 
   SB[W[5], W[4], W[1], W[27]]/2 + SB[W[5], W[4], W[1], W[28]] + 
   SB[W[5], W[4], W[1], W[29]]/2 - SB[W[5], W[4], W[1], W[30]]/2 - 
   2*SB[W[5], W[4], W[2], W[1]] - SB[W[5], W[4], W[2], W[2]] - 
   2*SB[W[5], W[4], W[2], W[3]] - (5*SB[W[5], W[4], W[2], W[4]])/2 - 
   (5*SB[W[5], W[4], W[2], W[5]])/2 + 2*SB[W[5], W[4], W[2], W[12]] + 
   2*SB[W[5], W[4], W[2], W[14]] + (5*SB[W[5], W[4], W[2], W[16]])/2 + 
   (5*SB[W[5], W[4], W[2], W[17]])/2 + SB[W[5], W[4], W[2], W[18]]/2 + 
   SB[W[5], W[4], W[2], W[20]]/2 - SB[W[5], W[4], W[2], W[26]]/2 + 
   SB[W[5], W[4], W[2], W[27]]/2 + SB[W[5], W[4], W[2], W[29]]/2 - 
   SB[W[5], W[4], W[2], W[30]]/2 - SB[W[5], W[4], W[3], W[1]] - 
   SB[W[5], W[4], W[3], W[3]] + (7*SB[W[5], W[4], W[3], W[4]])/2 - 
   (5*SB[W[5], W[4], W[3], W[5]])/2 - 2*SB[W[5], W[4], W[3], W[12]] + 
   2*SB[W[5], W[4], W[3], W[14]] - (3*SB[W[5], W[4], W[3], W[16]])/2 + 
   (5*SB[W[5], W[4], W[3], W[17]])/2 + SB[W[5], W[4], W[3], W[18]]/2 - 
   SB[W[5], W[4], W[3], W[19]] + SB[W[5], W[4], W[3], W[20]]/2 - 
   SB[W[5], W[4], W[3], W[26]]/2 + SB[W[5], W[4], W[3], W[27]]/2 + 
   SB[W[5], W[4], W[3], W[28]] + SB[W[5], W[4], W[3], W[29]]/2 - 
   SB[W[5], W[4], W[3], W[30]]/2 - 3*SB[W[5], W[4], W[4], W[1]] - 
   3*SB[W[5], W[4], W[4], W[2]] + 3*SB[W[5], W[4], W[4], W[3]] + 
   2*SB[W[5], W[4], W[4], W[5]] + SB[W[5], W[4], W[4], W[19]] - 
   SB[W[5], W[4], W[4], W[28]] + 3*SB[W[5], W[4], W[5], W[1]] - 
   3*SB[W[5], W[4], W[5], W[2]] - 3*SB[W[5], W[4], W[5], W[3]] + 
   2*SB[W[5], W[4], W[5], W[4]] + SB[W[5], W[4], W[5], W[19]] - 
   SB[W[5], W[4], W[5], W[28]] + SB[W[5], W[4], W[11], W[1]] + 
   SB[W[5], W[4], W[11], W[2]] + SB[W[5], W[4], W[11], W[3]] - 
   SB[W[5], W[4], W[11], W[4]] - SB[W[5], W[4], W[11], W[16]] - 
   SB[W[5], W[4], W[11], W[18]] - SB[W[5], W[4], W[11], W[27]] + 
   SB[W[5], W[4], W[11], W[30]] + 2*SB[W[5], W[4], W[12], W[1]] + 
   2*SB[W[5], W[4], W[12], W[2]] + 2*SB[W[5], W[4], W[12], W[3]] - 
   2*SB[W[5], W[4], W[12], W[14]] - 4*SB[W[5], W[4], W[12], W[17]] + 
   2*SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[2]] + 
   2*SB[W[5], W[4], W[14], W[3]] - 2*SB[W[5], W[4], W[14], W[12]] - 
   4*SB[W[5], W[4], W[14], W[16]] + SB[W[5], W[4], W[15], W[1]] + 
   SB[W[5], W[4], W[15], W[2]] + SB[W[5], W[4], W[15], W[3]] - 
   SB[W[5], W[4], W[15], W[5]] - SB[W[5], W[4], W[15], W[17]] - 
   SB[W[5], W[4], W[15], W[20]] + SB[W[5], W[4], W[15], W[26]] - 
   SB[W[5], W[4], W[15], W[29]] - 2*SB[W[5], W[4], W[19], W[1]] + 
   SB[W[5], W[4], W[19], W[2]] - 2*SB[W[5], W[4], W[19], W[3]] + 
   SB[W[5], W[4], W[19], W[4]]/2 + SB[W[5], W[4], W[19], W[5]]/2 + 
   (3*SB[W[5], W[4], W[19], W[16]])/2 + (3*SB[W[5], W[4], W[19], W[17]])/2 - 
   SB[W[5], W[4], W[19], W[18]]/2 - SB[W[5], W[4], W[19], W[20]]/2 + 
   SB[W[5], W[4], W[19], W[26]]/2 - SB[W[5], W[4], W[19], W[27]]/2 - 
   SB[W[5], W[4], W[19], W[29]]/2 + SB[W[5], W[4], W[19], W[30]]/2 - 
   SB[W[5], W[4], W[28], W[2]] - SB[W[5], W[4], W[28], W[4]]/2 - 
   SB[W[5], W[4], W[28], W[5]]/2 + SB[W[5], W[4], W[28], W[16]]/2 + 
   SB[W[5], W[4], W[28], W[17]]/2 + SB[W[5], W[4], W[28], W[18]]/2 + 
   SB[W[5], W[4], W[28], W[20]]/2 + (3*SB[W[5], W[4], W[28], W[26]])/2 + 
   SB[W[5], W[4], W[28], W[27]]/2 + SB[W[5], W[4], W[28], W[29]]/2 + 
   (3*SB[W[5], W[4], W[28], W[30]])/2 + SB[W[5], W[5], W[1], W[2]] + 
   SB[W[5], W[5], W[1], W[3]] + 3*SB[W[5], W[5], W[1], W[4]] - 
   4*SB[W[5], W[5], W[1], W[12]] - SB[W[5], W[5], W[1], W[20]] - 
   SB[W[5], W[5], W[1], W[29]] + SB[W[5], W[5], W[2], W[1]] - 
   3*SB[W[5], W[5], W[2], W[4]] - SB[W[5], W[5], W[2], W[5]] + 
   4*SB[W[5], W[5], W[2], W[12]] - SB[W[5], W[5], W[2], W[17]] + 
   SB[W[5], W[5], W[2], W[26]] + SB[W[5], W[5], W[3], W[1]] - 
   3*SB[W[5], W[5], W[3], W[4]] - SB[W[5], W[5], W[3], W[5]] + 
   4*SB[W[5], W[5], W[3], W[12]] - SB[W[5], W[5], W[3], W[17]] + 
   SB[W[5], W[5], W[3], W[26]] + 3*SB[W[5], W[5], W[4], W[1]] - 
   3*SB[W[5], W[5], W[4], W[2]] - 3*SB[W[5], W[5], W[4], W[3]] + 
   2*SB[W[5], W[5], W[4], W[4]] + SB[W[5], W[5], W[4], W[19]] - 
   SB[W[5], W[5], W[4], W[28]] - 4*SB[W[5], W[5], W[12], W[1]] + 
   3*SB[W[5], W[5], W[12], W[2]] + 3*SB[W[5], W[5], W[12], W[3]] + 
   SB[W[5], W[5], W[12], W[4]] + SB[W[5], W[5], W[12], W[5]] - 
   4*SB[W[5], W[5], W[12], W[12]] + SB[W[5], W[5], W[12], W[17]] - 
   SB[W[5], W[5], W[12], W[19]] - SB[W[5], W[5], W[12], W[26]] + 
   SB[W[5], W[5], W[12], W[28]] - SB[W[5], W[5], W[15], W[1]] - 
   SB[W[5], W[5], W[15], W[2]] - SB[W[5], W[5], W[15], W[3]] + 
   SB[W[5], W[5], W[15], W[5]] + SB[W[5], W[5], W[15], W[17]] + 
   SB[W[5], W[5], W[15], W[20]] - SB[W[5], W[5], W[15], W[26]] + 
   SB[W[5], W[5], W[15], W[29]] - SB[W[5], W[12], W[1], W[2]] - 
   SB[W[5], W[12], W[1], W[3]] + SB[W[5], W[12], W[1], W[4]] - 
   3*SB[W[5], W[12], W[1], W[5]] + 3*SB[W[5], W[12], W[1], W[17]] + 
   SB[W[5], W[12], W[1], W[19]] + SB[W[5], W[12], W[1], W[26]] - 
   SB[W[5], W[12], W[1], W[28]] + SB[W[5], W[12], W[2], W[2]] + 
   SB[W[5], W[12], W[2], W[3]] + (3*SB[W[5], W[12], W[2], W[4]])/2 - 
   SB[W[5], W[12], W[2], W[5]]/2 - 2*SB[W[5], W[12], W[2], W[12]] + 
   2*SB[W[5], W[12], W[2], W[14]] - (3*SB[W[5], W[12], W[2], W[16]])/2 - 
   SB[W[5], W[12], W[2], W[17]]/2 - SB[W[5], W[12], W[2], W[18]]/2 - 
   SB[W[5], W[12], W[2], W[20]]/2 - (3*SB[W[5], W[12], W[2], W[26]])/2 - 
   SB[W[5], W[12], W[2], W[27]]/2 - SB[W[5], W[12], W[2], W[29]]/2 - 
   SB[W[5], W[12], W[2], W[30]]/2 - SB[W[5], W[12], W[3], W[2]] + 
   SB[W[5], W[12], W[3], W[3]] - (3*SB[W[5], W[12], W[3], W[4]])/2 + 
   (3*SB[W[5], W[12], W[3], W[5]])/2 + (3*SB[W[5], W[12], W[3], W[16]])/2 - 
   (5*SB[W[5], W[12], W[3], W[17]])/2 + SB[W[5], W[12], W[3], W[18]]/2 + 
   SB[W[5], W[12], W[3], W[19]] - SB[W[5], W[12], W[3], W[20]]/2 + 
   SB[W[5], W[12], W[3], W[26]]/2 + SB[W[5], W[12], W[3], W[27]]/2 - 
   SB[W[5], W[12], W[3], W[28]] - SB[W[5], W[12], W[3], W[29]]/2 + 
   SB[W[5], W[12], W[3], W[30]]/2 + 3*SB[W[5], W[12], W[4], W[2]] + 
   SB[W[5], W[12], W[4], W[4]]/2 + SB[W[5], W[12], W[4], W[5]]/2 - 
   2*SB[W[5], W[12], W[4], W[14]] + (3*SB[W[5], W[12], W[4], W[16]])/2 - 
   (5*SB[W[5], W[12], W[4], W[17]])/2 - SB[W[5], W[12], W[4], W[18]]/2 - 
   SB[W[5], W[12], W[4], W[20]]/2 + SB[W[5], W[12], W[4], W[26]]/2 - 
   SB[W[5], W[12], W[4], W[27]]/2 - SB[W[5], W[12], W[4], W[29]]/2 + 
   SB[W[5], W[12], W[4], W[30]]/2 - 4*SB[W[5], W[12], W[5], W[1]] + 
   2*SB[W[5], W[12], W[5], W[3]] - SB[W[5], W[12], W[5], W[4]]/2 + 
   (3*SB[W[5], W[12], W[5], W[5]])/2 + 2*SB[W[5], W[12], W[5], W[12]] + 
   (3*SB[W[5], W[12], W[5], W[16]])/2 - (5*SB[W[5], W[12], W[5], W[17]])/2 + 
   SB[W[5], W[12], W[5], W[18]]/2 - SB[W[5], W[12], W[5], W[19]] + 
   SB[W[5], W[12], W[5], W[20]]/2 + SB[W[5], W[12], W[5], W[26]]/2 + 
   SB[W[5], W[12], W[5], W[27]]/2 + SB[W[5], W[12], W[5], W[28]] + 
   SB[W[5], W[12], W[5], W[29]]/2 + SB[W[5], W[12], W[5], W[30]]/2 - 
   SB[W[5], W[12], W[12], W[2]] - 5*SB[W[5], W[12], W[12], W[3]] + 
   SB[W[5], W[12], W[12], W[4]] + SB[W[5], W[12], W[12], W[5]] - 
   4*SB[W[5], W[12], W[12], W[12]] + 9*SB[W[5], W[12], W[12], W[17]] - 
   SB[W[5], W[12], W[12], W[19]] - SB[W[5], W[12], W[12], W[26]] + 
   SB[W[5], W[12], W[12], W[28]] + 2*SB[W[5], W[12], W[17], W[1]] - 
   (3*SB[W[5], W[12], W[17], W[4]])/2 - SB[W[5], W[12], W[17], W[5]]/2 + 
   4*SB[W[5], W[12], W[17], W[12]] - (3*SB[W[5], W[12], W[17], W[16]])/2 - 
   (5*SB[W[5], W[12], W[17], W[17]])/2 - SB[W[5], W[12], W[17], W[18]]/2 + 
   SB[W[5], W[12], W[17], W[20]]/2 + SB[W[5], W[12], W[17], W[26]]/2 - 
   SB[W[5], W[12], W[17], W[27]]/2 + SB[W[5], W[12], W[17], W[29]]/2 - 
   SB[W[5], W[12], W[17], W[30]]/2 + 2*SB[W[5], W[12], W[19], W[1]] - 
   SB[W[5], W[12], W[19], W[2]] + 2*SB[W[5], W[12], W[19], W[3]] - 
   SB[W[5], W[12], W[19], W[4]]/2 - SB[W[5], W[12], W[19], W[5]]/2 - 
   (3*SB[W[5], W[12], W[19], W[16]])/2 - (3*SB[W[5], W[12], W[19], W[17]])/
    2 + SB[W[5], W[12], W[19], W[18]]/2 + SB[W[5], W[12], W[19], W[20]]/2 - 
   SB[W[5], W[12], W[19], W[26]]/2 + SB[W[5], W[12], W[19], W[27]]/2 + 
   SB[W[5], W[12], W[19], W[29]]/2 - SB[W[5], W[12], W[19], W[30]]/2 - 
   SB[W[5], W[12], W[26], W[2]] - SB[W[5], W[12], W[26], W[4]]/2 - 
   SB[W[5], W[12], W[26], W[5]]/2 + SB[W[5], W[12], W[26], W[16]]/2 + 
   SB[W[5], W[12], W[26], W[17]]/2 + SB[W[5], W[12], W[26], W[18]]/2 + 
   SB[W[5], W[12], W[26], W[20]]/2 + (3*SB[W[5], W[12], W[26], W[26]])/2 + 
   SB[W[5], W[12], W[26], W[27]]/2 + SB[W[5], W[12], W[26], W[29]]/2 + 
   (3*SB[W[5], W[12], W[26], W[30]])/2 + SB[W[5], W[12], W[28], W[2]] + 
   SB[W[5], W[12], W[28], W[4]]/2 + SB[W[5], W[12], W[28], W[5]]/2 - 
   SB[W[5], W[12], W[28], W[16]]/2 - SB[W[5], W[12], W[28], W[17]]/2 - 
   SB[W[5], W[12], W[28], W[18]]/2 - SB[W[5], W[12], W[28], W[20]]/2 - 
   (3*SB[W[5], W[12], W[28], W[26]])/2 - SB[W[5], W[12], W[28], W[27]]/2 - 
   SB[W[5], W[12], W[28], W[29]]/2 - (3*SB[W[5], W[12], W[28], W[30]])/2 - 
   SB[W[5], W[15], W[1], W[1]] - SB[W[5], W[15], W[1], W[2]] - 
   2*SB[W[5], W[15], W[1], W[3]] + SB[W[5], W[15], W[1], W[4]]/2 - 
   (3*SB[W[5], W[15], W[1], W[5]])/2 + 4*SB[W[5], W[15], W[1], W[8]] - 
   (3*SB[W[5], W[15], W[1], W[16]])/2 + (3*SB[W[5], W[15], W[1], W[17]])/2 + 
   SB[W[5], W[15], W[1], W[18]]/2 + SB[W[5], W[15], W[1], W[20]]/2 + 
   SB[W[5], W[15], W[1], W[26]]/2 + SB[W[5], W[15], W[1], W[27]]/2 + 
   SB[W[5], W[15], W[1], W[29]]/2 - SB[W[5], W[15], W[1], W[30]]/2 - 
   3*SB[W[5], W[15], W[2], W[1]] - SB[W[5], W[15], W[2], W[2]] - 
   SB[W[5], W[15], W[2], W[3]] + (3*SB[W[5], W[15], W[2], W[4]])/2 + 
   (3*SB[W[5], W[15], W[2], W[5]])/2 - 4*SB[W[5], W[15], W[2], W[12]] + 
   (3*SB[W[5], W[15], W[2], W[16]])/2 + (7*SB[W[5], W[15], W[2], W[17]])/2 + 
   SB[W[5], W[15], W[2], W[18]]/2 + SB[W[5], W[15], W[2], W[20]]/2 - 
   (3*SB[W[5], W[15], W[2], W[26]])/2 + SB[W[5], W[15], W[2], W[27]]/2 + 
   SB[W[5], W[15], W[2], W[29]]/2 + SB[W[5], W[15], W[2], W[30]]/2 - 
   2*SB[W[5], W[15], W[3], W[1]] + SB[W[5], W[15], W[3], W[2]] - 
   SB[W[5], W[15], W[3], W[3]] + (3*SB[W[5], W[15], W[3], W[4]])/2 - 
   SB[W[5], W[15], W[3], W[5]]/2 + 4*SB[W[5], W[15], W[3], W[8]] - 
   4*SB[W[5], W[15], W[3], W[12]] - (3*SB[W[5], W[15], W[3], W[16]])/2 + 
   (7*SB[W[5], W[15], W[3], W[17]])/2 - SB[W[5], W[15], W[3], W[18]]/2 - 
   SB[W[5], W[15], W[3], W[20]]/2 - (3*SB[W[5], W[15], W[3], W[26]])/2 - 
   SB[W[5], W[15], W[3], W[27]]/2 - SB[W[5], W[15], W[3], W[29]]/2 - 
   SB[W[5], W[15], W[3], W[30]]/2 + SB[W[5], W[15], W[4], W[1]] + 
   SB[W[5], W[15], W[4], W[2]] + SB[W[5], W[15], W[4], W[3]] - 
   SB[W[5], W[15], W[4], W[5]] - SB[W[5], W[15], W[4], W[17]] - 
   SB[W[5], W[15], W[4], W[20]] + SB[W[5], W[15], W[4], W[26]] - 
   SB[W[5], W[15], W[4], W[29]] + SB[W[5], W[15], W[5], W[1]] - 
   2*SB[W[5], W[15], W[5], W[2]] - (3*SB[W[5], W[15], W[5], W[4]])/2 + 
   (3*SB[W[5], W[15], W[5], W[5]])/2 - 4*SB[W[5], W[15], W[5], W[8]] + 
   4*SB[W[5], W[15], W[5], W[12]] + (3*SB[W[5], W[15], W[5], W[16]])/2 - 
   (5*SB[W[5], W[15], W[5], W[17]])/2 + SB[W[5], W[15], W[5], W[18]]/2 + 
   (3*SB[W[5], W[15], W[5], W[20]])/2 + SB[W[5], W[15], W[5], W[26]]/2 + 
   SB[W[5], W[15], W[5], W[27]]/2 + (3*SB[W[5], W[15], W[5], W[29]])/2 + 
   SB[W[5], W[15], W[5], W[30]]/2 + SB[W[5], W[15], W[15], W[1]] + 
   SB[W[5], W[15], W[15], W[2]] + SB[W[5], W[15], W[15], W[3]] - 
   SB[W[5], W[15], W[15], W[5]] - SB[W[5], W[15], W[15], W[17]] - 
   SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[15], W[26]] - 
   SB[W[5], W[15], W[15], W[29]] + 2*SB[W[5], W[15], W[17], W[1]] - 
   (3*SB[W[5], W[15], W[17], W[4]])/2 - SB[W[5], W[15], W[17], W[5]]/2 + 
   4*SB[W[5], W[15], W[17], W[12]] - (3*SB[W[5], W[15], W[17], W[16]])/2 - 
   (5*SB[W[5], W[15], W[17], W[17]])/2 - SB[W[5], W[15], W[17], W[18]]/2 + 
   SB[W[5], W[15], W[17], W[20]]/2 + SB[W[5], W[15], W[17], W[26]]/2 - 
   SB[W[5], W[15], W[17], W[27]]/2 + SB[W[5], W[15], W[17], W[29]]/2 - 
   SB[W[5], W[15], W[17], W[30]]/2 + SB[W[5], W[15], W[20], W[1]] + 
   SB[W[5], W[15], W[20], W[2]] + 2*SB[W[5], W[15], W[20], W[3]] - 
   SB[W[5], W[15], W[20], W[4]]/2 + (3*SB[W[5], W[15], W[20], W[5]])/2 - 
   4*SB[W[5], W[15], W[20], W[8]] + (3*SB[W[5], W[15], W[20], W[16]])/2 - 
   (3*SB[W[5], W[15], W[20], W[17]])/2 - SB[W[5], W[15], W[20], W[18]]/2 - 
   SB[W[5], W[15], W[20], W[20]]/2 - SB[W[5], W[15], W[20], W[26]]/2 - 
   SB[W[5], W[15], W[20], W[27]]/2 - SB[W[5], W[15], W[20], W[29]]/2 + 
   SB[W[5], W[15], W[20], W[30]]/2 - SB[W[5], W[15], W[26], W[2]] - 
   SB[W[5], W[15], W[26], W[4]]/2 - SB[W[5], W[15], W[26], W[5]]/2 + 
   SB[W[5], W[15], W[26], W[16]]/2 + SB[W[5], W[15], W[26], W[17]]/2 + 
   SB[W[5], W[15], W[26], W[18]]/2 + SB[W[5], W[15], W[26], W[20]]/2 + 
   (3*SB[W[5], W[15], W[26], W[26]])/2 + SB[W[5], W[15], W[26], W[27]]/2 + 
   SB[W[5], W[15], W[26], W[29]]/2 + (3*SB[W[5], W[15], W[26], W[30]])/2 + 
   SB[W[5], W[15], W[29], W[2]] + SB[W[5], W[15], W[29], W[4]]/2 + 
   SB[W[5], W[15], W[29], W[5]]/2 - SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[17]]/2 - SB[W[5], W[15], W[29], W[18]]/2 - 
   SB[W[5], W[15], W[29], W[20]]/2 - (3*SB[W[5], W[15], W[29], W[26]])/2 - 
   SB[W[5], W[15], W[29], W[27]]/2 - SB[W[5], W[15], W[29], W[29]]/2 - 
   (3*SB[W[5], W[15], W[29], W[30]])/2 + 10*SB[W[1]]*Zeta[3] - 
   9*SB[W[2]]*Zeta[3] + 10*SB[W[3]]*Zeta[3] + (21*SB[W[4]]*Zeta[3])/2 + 
   (21*SB[W[5]]*Zeta[3])/2 - 28*SB[W[6]]*Zeta[3] - 28*SB[W[8]]*Zeta[3] + 
   (19*SB[W[16]]*Zeta[3])/2 + (19*SB[W[17]]*Zeta[3])/2 + 
   (7*SB[W[18]]*Zeta[3])/2 - 2*SB[W[19]]*Zeta[3] + (7*SB[W[20]]*Zeta[3])/2 + 
   (9*SB[W[26]]*Zeta[3])/2 + (7*SB[W[27]]*Zeta[3])/2 + 2*SB[W[28]]*Zeta[3] + 
   (7*SB[W[29]]*Zeta[3])/2 + (9*SB[W[30]]*Zeta[3])/2) + 
 r[4]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 + d[37, 3]*SB[W[1]] + 
   (d[37, 3]*SB[W[3]])/2 + (d[37, 3]*SB[W[4]])/2 - (d[37, 3]*SB[W[16]])/2 - 
   (d[37, 3]*SB[W[17]])/2 - (d[37, 3]*SB[W[19]])/2 - (d[37, 3]*SB[W[20]])/2 - 
   (d[37, 3]*SB[W[26]])/2 - (d[37, 3]*SB[W[28]])/2 - 
   (3*d[37, 3]*SB[W[29]])/2 - (3*d[37, 3]*SB[W[30]])/2 - 
   (Pi^2*SB[W[1], W[1]])/6 + (7*Pi^2*SB[W[1], W[3]])/12 + 
   (7*Pi^2*SB[W[1], W[4]])/12 - (2*Pi^2*SB[W[1], W[11]])/3 - 
   (2*Pi^2*SB[W[1], W[13]])/3 + (Pi^2*SB[W[1], W[16]])/12 + 
   (Pi^2*SB[W[1], W[17]])/12 + (Pi^2*SB[W[1], W[19]])/12 + 
   (Pi^2*SB[W[1], W[20]])/12 + (Pi^2*SB[W[1], W[26]])/12 + 
   (Pi^2*SB[W[1], W[28]])/12 + (Pi^2*SB[W[1], W[29]])/4 + 
   (Pi^2*SB[W[1], W[30]])/4 + (Pi^2*SB[W[2], W[2]])/6 - 
   (3*Pi^2*SB[W[2], W[3]])/4 - (Pi^2*SB[W[2], W[4]])/12 + 
   (Pi^2*SB[W[2], W[5]])/6 + (2*Pi^2*SB[W[2], W[7]])/3 + 
   (2*Pi^2*SB[W[2], W[11]])/3 - (7*Pi^2*SB[W[2], W[16]])/12 + 
   (Pi^2*SB[W[2], W[17]])/12 + (Pi^2*SB[W[2], W[18]])/6 - 
   (Pi^2*SB[W[2], W[19]])/4 - (Pi^2*SB[W[2], W[20]])/4 + 
   (Pi^2*SB[W[2], W[26]])/12 - (Pi^2*SB[W[2], W[27]])/6 - 
   (Pi^2*SB[W[2], W[28]])/4 - (Pi^2*SB[W[2], W[29]])/12 + 
   (Pi^2*SB[W[2], W[30]])/4 - (5*Pi^2*SB[W[3], W[2]])/6 + 
   (Pi^2*SB[W[3], W[3]])/4 - (5*Pi^2*SB[W[3], W[4]])/12 + 
   (2*Pi^2*SB[W[3], W[13]])/3 + (5*Pi^2*SB[W[3], W[16]])/12 + 
   (Pi^2*SB[W[3], W[17]])/4 - (Pi^2*SB[W[3], W[18]])/6 - 
   (Pi^2*SB[W[3], W[19]])/12 - (Pi^2*SB[W[3], W[20]])/12 + 
   (Pi^2*SB[W[3], W[26]])/4 + (Pi^2*SB[W[3], W[27]])/6 - 
   (Pi^2*SB[W[3], W[28]])/12 - (Pi^2*SB[W[3], W[29]])/4 - 
   (Pi^2*SB[W[3], W[30]])/12 - (5*Pi^2*SB[W[4], W[3]])/12 + 
   (Pi^2*SB[W[4], W[4]])/4 - (5*Pi^2*SB[W[4], W[5]])/6 + 
   (2*Pi^2*SB[W[4], W[11]])/3 - (Pi^2*SB[W[4], W[16]])/12 - 
   (Pi^2*SB[W[4], W[17]])/12 - (Pi^2*SB[W[4], W[18]])/6 + 
   (Pi^2*SB[W[4], W[19]])/4 + (5*Pi^2*SB[W[4], W[20]])/12 - 
   (Pi^2*SB[W[4], W[26]])/12 + (Pi^2*SB[W[4], W[27]])/6 + 
   (Pi^2*SB[W[4], W[28]])/4 - (Pi^2*SB[W[4], W[29]])/12 - 
   (Pi^2*SB[W[4], W[30]])/4 + (Pi^2*SB[W[5], W[2]])/6 - 
   (Pi^2*SB[W[5], W[3]])/12 - (3*Pi^2*SB[W[5], W[4]])/4 + 
   (Pi^2*SB[W[5], W[5]])/6 + (2*Pi^2*SB[W[5], W[10]])/3 + 
   (2*Pi^2*SB[W[5], W[13]])/3 - (Pi^2*SB[W[5], W[16]])/4 - 
   (Pi^2*SB[W[5], W[17]])/4 + (Pi^2*SB[W[5], W[18]])/6 + 
   (Pi^2*SB[W[5], W[19]])/12 - (7*Pi^2*SB[W[5], W[20]])/12 - 
   (Pi^2*SB[W[5], W[26]])/4 - (Pi^2*SB[W[5], W[27]])/6 + 
   (Pi^2*SB[W[5], W[28]])/12 + (Pi^2*SB[W[5], W[29]])/4 - 
   (Pi^2*SB[W[5], W[30]])/12 + (Pi^2*SB[W[16], W[3]])/4 + 
   (Pi^2*SB[W[16], W[4]])/12 - (Pi^2*SB[W[16], W[5]])/3 - 
   (2*Pi^2*SB[W[16], W[11]])/3 + (5*Pi^2*SB[W[16], W[16]])/12 + 
   (Pi^2*SB[W[16], W[17]])/12 - (Pi^2*SB[W[16], W[19]])/12 + 
   (Pi^2*SB[W[16], W[20]])/4 + (Pi^2*SB[W[16], W[26]])/12 - 
   (Pi^2*SB[W[16], W[28]])/12 + (Pi^2*SB[W[16], W[29]])/12 - 
   (Pi^2*SB[W[16], W[30]])/12 + (Pi^2*SB[W[17], W[1]])/6 + 
   (Pi^2*SB[W[17], W[2]])/6 + (Pi^2*SB[W[17], W[3]])/4 - 
   (Pi^2*SB[W[17], W[4]])/12 + (Pi^2*SB[W[17], W[5]])/3 - 
   (2*Pi^2*SB[W[17], W[10]])/3 + (Pi^2*SB[W[17], W[16]])/4 - 
   (Pi^2*SB[W[17], W[17]])/12 - (Pi^2*SB[W[17], W[19]])/12 - 
   (Pi^2*SB[W[17], W[20]])/4 - (Pi^2*SB[W[17], W[26]])/12 - 
   (Pi^2*SB[W[17], W[28]])/12 - (Pi^2*SB[W[17], W[29]])/12 + 
   (Pi^2*SB[W[17], W[30]])/12 - (Pi^2*SB[W[18], W[1]])/6 + 
   (Pi^2*SB[W[18], W[2]])/3 - (Pi^2*SB[W[18], W[3]])/12 - 
   (Pi^2*SB[W[18], W[4]])/12 + (Pi^2*SB[W[18], W[5]])/3 - 
   (Pi^2*SB[W[18], W[16]])/4 + (Pi^2*SB[W[18], W[17]])/12 + 
   (Pi^2*SB[W[18], W[19]])/12 - (Pi^2*SB[W[18], W[20]])/4 + 
   (Pi^2*SB[W[18], W[26]])/12 + (Pi^2*SB[W[18], W[28]])/12 - 
   (Pi^2*SB[W[18], W[29]])/12 - (Pi^2*SB[W[18], W[30]])/12 + 
   (Pi^2*SB[W[19], W[1]])/6 + (Pi^2*SB[W[19], W[2]])/3 - 
   (Pi^2*SB[W[19], W[3]])/12 + (Pi^2*SB[W[19], W[4]])/4 + 
   (Pi^2*SB[W[19], W[5]])/6 - (2*Pi^2*SB[W[19], W[7]])/3 - 
   (Pi^2*SB[W[19], W[16]])/4 - (Pi^2*SB[W[19], W[17]])/12 - 
   (Pi^2*SB[W[19], W[19]])/12 + (Pi^2*SB[W[19], W[20]])/4 - 
   (Pi^2*SB[W[19], W[26]])/12 - (Pi^2*SB[W[19], W[28]])/12 + 
   (Pi^2*SB[W[19], W[29]])/12 - (Pi^2*SB[W[19], W[30]])/12 - 
   (Pi^2*SB[W[20], W[2]])/3 + (Pi^2*SB[W[20], W[3]])/12 + 
   (Pi^2*SB[W[20], W[4]])/4 - (2*Pi^2*SB[W[20], W[13]])/3 + 
   (Pi^2*SB[W[20], W[16]])/4 - (Pi^2*SB[W[20], W[17]])/12 + 
   (Pi^2*SB[W[20], W[19]])/12 + (5*Pi^2*SB[W[20], W[20]])/12 - 
   (Pi^2*SB[W[20], W[26]])/12 + (Pi^2*SB[W[20], W[28]])/12 - 
   (Pi^2*SB[W[20], W[29]])/12 + (Pi^2*SB[W[20], W[30]])/12 + 
   (Pi^2*SB[W[26], W[1]])/6 + (Pi^2*SB[W[26], W[3]])/12 + 
   (Pi^2*SB[W[26], W[4]])/12 - (Pi^2*SB[W[26], W[16]])/12 - 
   (Pi^2*SB[W[26], W[17]])/12 - (Pi^2*SB[W[26], W[19]])/12 - 
   (Pi^2*SB[W[26], W[20]])/12 - (Pi^2*SB[W[26], W[26]])/12 - 
   (Pi^2*SB[W[26], W[28]])/12 - (Pi^2*SB[W[26], W[29]])/4 - 
   (Pi^2*SB[W[26], W[30]])/4 + (Pi^2*SB[W[27], W[1]])/6 + 
   (Pi^2*SB[W[27], W[3]])/12 + (Pi^2*SB[W[27], W[4]])/12 - 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[17]])/12 - 
   (Pi^2*SB[W[27], W[19]])/12 - (Pi^2*SB[W[27], W[20]])/12 - 
   (Pi^2*SB[W[27], W[26]])/12 - (Pi^2*SB[W[27], W[28]])/12 - 
   (Pi^2*SB[W[27], W[29]])/4 - (Pi^2*SB[W[27], W[30]])/4 + 
   (Pi^2*SB[W[28], W[1]])/6 + (Pi^2*SB[W[28], W[3]])/12 + 
   (Pi^2*SB[W[28], W[4]])/12 - (Pi^2*SB[W[28], W[16]])/12 - 
   (Pi^2*SB[W[28], W[17]])/12 - (Pi^2*SB[W[28], W[19]])/12 - 
   (Pi^2*SB[W[28], W[20]])/12 - (Pi^2*SB[W[28], W[26]])/12 - 
   (Pi^2*SB[W[28], W[28]])/12 - (Pi^2*SB[W[28], W[29]])/4 - 
   (Pi^2*SB[W[28], W[30]])/4 + (Pi^2*SB[W[29], W[1]])/6 + 
   (Pi^2*SB[W[29], W[3]])/12 + (Pi^2*SB[W[29], W[4]])/12 - 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[17]])/12 - 
   (Pi^2*SB[W[29], W[19]])/12 - (Pi^2*SB[W[29], W[20]])/12 - 
   (Pi^2*SB[W[29], W[26]])/12 - (Pi^2*SB[W[29], W[28]])/12 - 
   (Pi^2*SB[W[29], W[29]])/4 - (Pi^2*SB[W[29], W[30]])/4 + 
   (Pi^2*SB[W[30], W[1]])/6 + (Pi^2*SB[W[30], W[3]])/12 + 
   (Pi^2*SB[W[30], W[4]])/12 - (Pi^2*SB[W[30], W[16]])/12 - 
   (Pi^2*SB[W[30], W[17]])/12 - (Pi^2*SB[W[30], W[19]])/12 - 
   (Pi^2*SB[W[30], W[20]])/12 - (Pi^2*SB[W[30], W[26]])/12 - 
   (Pi^2*SB[W[30], W[28]])/12 - (Pi^2*SB[W[30], W[29]])/4 - 
   (Pi^2*SB[W[30], W[30]])/4 - 2*SB[W[1], W[1], W[2], W[3]] - 
   2*SB[W[1], W[1], W[2], W[4]] - 2*SB[W[1], W[1], W[2], W[5]] + 
   4*SB[W[1], W[1], W[2], W[13]] + 2*SB[W[1], W[1], W[2], W[16]] - 
   2*SB[W[1], W[1], W[2], W[30]] - 2*SB[W[1], W[1], W[3], W[1]] - 
   2*SB[W[1], W[1], W[3], W[2]] + 4*SB[W[1], W[1], W[3], W[3]] + 
   4*SB[W[1], W[1], W[3], W[4]] - 2*SB[W[1], W[1], W[3], W[5]] - 
   2*SB[W[1], W[1], W[3], W[18]] + 2*SB[W[1], W[1], W[3], W[27]] - 
   2*SB[W[1], W[1], W[4], W[1]] - 2*SB[W[1], W[1], W[4], W[2]] + 
   4*SB[W[1], W[1], W[4], W[3]] + 4*SB[W[1], W[1], W[4], W[4]] - 
   2*SB[W[1], W[1], W[4], W[5]] - 2*SB[W[1], W[1], W[4], W[18]] + 
   2*SB[W[1], W[1], W[4], W[27]] - 2*SB[W[1], W[1], W[5], W[2]] - 
   2*SB[W[1], W[1], W[5], W[3]] - 2*SB[W[1], W[1], W[5], W[4]] + 
   4*SB[W[1], W[1], W[5], W[11]] + 2*SB[W[1], W[1], W[5], W[20]] - 
   2*SB[W[1], W[1], W[5], W[29]] + 2*SB[W[1], W[1], W[11], W[1]] + 
   2*SB[W[1], W[1], W[11], W[2]] - 2*SB[W[1], W[1], W[11], W[3]] - 
   2*SB[W[1], W[1], W[11], W[4]] + 4*SB[W[1], W[1], W[11], W[5]] - 
   4*SB[W[1], W[1], W[11], W[13]] - 2*SB[W[1], W[1], W[11], W[16]] + 
   2*SB[W[1], W[1], W[11], W[18]] - 2*SB[W[1], W[1], W[11], W[27]] + 
   2*SB[W[1], W[1], W[11], W[30]] + 2*SB[W[1], W[1], W[13], W[1]] + 
   4*SB[W[1], W[1], W[13], W[2]] - 2*SB[W[1], W[1], W[13], W[3]] - 
   2*SB[W[1], W[1], W[13], W[4]] + 2*SB[W[1], W[1], W[13], W[5]] - 
   4*SB[W[1], W[1], W[13], W[11]] + 2*SB[W[1], W[1], W[13], W[18]] - 
   2*SB[W[1], W[1], W[13], W[20]] - 2*SB[W[1], W[1], W[13], W[27]] + 
   2*SB[W[1], W[1], W[13], W[29]] - 2*SB[W[1], W[2], W[1], W[3]] - 
   2*SB[W[1], W[2], W[1], W[4]] - 2*SB[W[1], W[2], W[1], W[5]] + 
   4*SB[W[1], W[2], W[1], W[13]] + 2*SB[W[1], W[2], W[1], W[16]] - 
   2*SB[W[1], W[2], W[1], W[30]] + SB[W[1], W[2], W[3], W[2]] - 
   (7*SB[W[1], W[2], W[3], W[3]])/2 + SB[W[1], W[2], W[3], W[4]]/2 + 
   SB[W[1], W[2], W[3], W[5]] + 2*SB[W[1], W[2], W[3], W[11]] - 
   (5*SB[W[1], W[2], W[3], W[16]])/2 - SB[W[1], W[2], W[3], W[17]]/2 + 
   SB[W[1], W[2], W[3], W[18]] - SB[W[1], W[2], W[3], W[19]]/2 + 
   (3*SB[W[1], W[2], W[3], W[20]])/2 - SB[W[1], W[2], W[3], W[26]]/2 - 
   SB[W[1], W[2], W[3], W[27]] - SB[W[1], W[2], W[3], W[28]]/2 + 
   SB[W[1], W[2], W[3], W[29]]/2 + SB[W[1], W[2], W[3], W[30]]/2 - 
   2*SB[W[1], W[2], W[4], W[1]] - SB[W[1], W[2], W[4], W[3]]/2 + 
   (7*SB[W[1], W[2], W[4], W[4]])/2 - 2*SB[W[1], W[2], W[4], W[13]] - 
   (5*SB[W[1], W[2], W[4], W[16]])/2 + SB[W[1], W[2], W[4], W[17]]/2 + 
   SB[W[1], W[2], W[4], W[18]] + SB[W[1], W[2], W[4], W[19]]/2 + 
   (3*SB[W[1], W[2], W[4], W[20]])/2 + SB[W[1], W[2], W[4], W[26]]/2 - 
   SB[W[1], W[2], W[4], W[27]] + SB[W[1], W[2], W[4], W[28]]/2 + 
   SB[W[1], W[2], W[4], W[29]]/2 + SB[W[1], W[2], W[4], W[30]]/2 - 
   SB[W[1], W[2], W[5], W[1]] - SB[W[1], W[2], W[5], W[2]] + 
   (3*SB[W[1], W[2], W[5], W[3]])/2 + (3*SB[W[1], W[2], W[5], W[4]])/2 - 
   SB[W[1], W[2], W[5], W[5]] - 2*SB[W[1], W[2], W[5], W[11]] - 
   2*SB[W[1], W[2], W[5], W[13]] + (3*SB[W[1], W[2], W[5], W[16]])/2 + 
   SB[W[1], W[2], W[5], W[17]]/2 + SB[W[1], W[2], W[5], W[19]]/2 + 
   (3*SB[W[1], W[2], W[5], W[20]])/2 + SB[W[1], W[2], W[5], W[26]]/2 + 
   SB[W[1], W[2], W[5], W[28]]/2 + SB[W[1], W[2], W[5], W[29]]/2 + 
   SB[W[1], W[2], W[5], W[30]]/2 + SB[W[1], W[2], W[11], W[1]] - 
   SB[W[1], W[2], W[11], W[2]] + 3*SB[W[1], W[2], W[11], W[3]] - 
   SB[W[1], W[2], W[11], W[4]] - 2*SB[W[1], W[2], W[11], W[5]] - 
   4*SB[W[1], W[2], W[11], W[11]] + 5*SB[W[1], W[2], W[11], W[16]] - 
   SB[W[1], W[2], W[11], W[18]] + SB[W[1], W[2], W[11], W[27]] - 
   SB[W[1], W[2], W[11], W[30]] + SB[W[1], W[2], W[13], W[1]] + 
   3*SB[W[1], W[2], W[13], W[3]] - SB[W[1], W[2], W[13], W[4]] + 
   SB[W[1], W[2], W[13], W[5]] - SB[W[1], W[2], W[13], W[18]] - 
   3*SB[W[1], W[2], W[13], W[20]] + SB[W[1], W[2], W[13], W[27]] - 
   SB[W[1], W[2], W[13], W[29]] + SB[W[1], W[2], W[14], W[1]] + 
   SB[W[1], W[2], W[14], W[2]] - SB[W[1], W[2], W[14], W[4]] + 
   SB[W[1], W[2], W[14], W[5]] - SB[W[1], W[2], W[14], W[16]] - 
   SB[W[1], W[2], W[14], W[19]] - SB[W[1], W[2], W[14], W[28]] + 
   SB[W[1], W[2], W[14], W[30]] - (3*SB[W[1], W[2], W[16], W[3]])/2 - 
   SB[W[1], W[2], W[16], W[4]]/2 + 2*SB[W[1], W[2], W[16], W[5]] + 
   4*SB[W[1], W[2], W[16], W[11]] - (5*SB[W[1], W[2], W[16], W[16]])/2 - 
   SB[W[1], W[2], W[16], W[17]]/2 + SB[W[1], W[2], W[16], W[19]]/2 - 
   (3*SB[W[1], W[2], W[16], W[20]])/2 - SB[W[1], W[2], W[16], W[26]]/2 + 
   SB[W[1], W[2], W[16], W[28]]/2 - SB[W[1], W[2], W[16], W[29]]/2 + 
   SB[W[1], W[2], W[16], W[30]]/2 - SB[W[1], W[2], W[30], W[1]] - 
   SB[W[1], W[2], W[30], W[3]]/2 - SB[W[1], W[2], W[30], W[4]]/2 + 
   SB[W[1], W[2], W[30], W[16]]/2 + SB[W[1], W[2], W[30], W[17]]/2 + 
   SB[W[1], W[2], W[30], W[19]]/2 + SB[W[1], W[2], W[30], W[20]]/2 + 
   SB[W[1], W[2], W[30], W[26]]/2 + SB[W[1], W[2], W[30], W[28]]/2 + 
   (3*SB[W[1], W[2], W[30], W[29]])/2 + (3*SB[W[1], W[2], W[30], W[30]])/2 + 
   SB[W[1], W[3], W[1], W[1]] + 2*SB[W[1], W[3], W[1], W[2]] + 
   (3*SB[W[1], W[3], W[1], W[3]])/2 + (7*SB[W[1], W[3], W[1], W[4]])/2 + 
   SB[W[1], W[3], W[1], W[5]] - 2*SB[W[1], W[3], W[1], W[11]] - 
   2*SB[W[1], W[3], W[1], W[13]] - (3*SB[W[1], W[3], W[1], W[16]])/2 - 
   SB[W[1], W[3], W[1], W[17]]/2 - SB[W[1], W[3], W[1], W[19]]/2 - 
   (5*SB[W[1], W[3], W[1], W[20]])/2 - SB[W[1], W[3], W[1], W[26]]/2 - 
   SB[W[1], W[3], W[1], W[28]]/2 + SB[W[1], W[3], W[1], W[29]]/2 - 
   SB[W[1], W[3], W[1], W[30]]/2 + SB[W[1], W[3], W[2], W[2]] - 
   (7*SB[W[1], W[3], W[2], W[3]])/2 + SB[W[1], W[3], W[2], W[4]]/2 + 
   SB[W[1], W[3], W[2], W[5]] + 2*SB[W[1], W[3], W[2], W[11]] - 
   (5*SB[W[1], W[3], W[2], W[16]])/2 - SB[W[1], W[3], W[2], W[17]]/2 + 
   SB[W[1], W[3], W[2], W[18]] - SB[W[1], W[3], W[2], W[19]]/2 + 
   (3*SB[W[1], W[3], W[2], W[20]])/2 - SB[W[1], W[3], W[2], W[26]]/2 - 
   SB[W[1], W[3], W[2], W[27]] - SB[W[1], W[3], W[2], W[28]]/2 + 
   SB[W[1], W[3], W[2], W[29]]/2 + SB[W[1], W[3], W[2], W[30]]/2 + 
   3*SB[W[1], W[3], W[3], W[1]] - 3*SB[W[1], W[3], W[3], W[2]] - 
   2*SB[W[1], W[3], W[3], W[4]] + 3*SB[W[1], W[3], W[3], W[5]] - 
   SB[W[1], W[3], W[3], W[18]] + SB[W[1], W[3], W[3], W[27]] + 
   4*SB[W[1], W[3], W[4], W[1]] - 2*SB[W[1], W[3], W[4], W[3]] - 
   2*SB[W[1], W[3], W[4], W[4]] - SB[W[1], W[3], W[5], W[1]] + 
   SB[W[1], W[3], W[5], W[2]] + (5*SB[W[1], W[3], W[5], W[3]])/2 - 
   SB[W[1], W[3], W[5], W[4]]/2 + SB[W[1], W[3], W[5], W[5]] - 
   2*SB[W[1], W[3], W[5], W[11]] + (3*SB[W[1], W[3], W[5], W[16]])/2 - 
   SB[W[1], W[3], W[5], W[17]]/2 + SB[W[1], W[3], W[5], W[18]] + 
   SB[W[1], W[3], W[5], W[19]]/2 - (7*SB[W[1], W[3], W[5], W[20]])/2 - 
   SB[W[1], W[3], W[5], W[26]]/2 - SB[W[1], W[3], W[5], W[27]] + 
   SB[W[1], W[3], W[5], W[28]]/2 + (3*SB[W[1], W[3], W[5], W[29]])/2 + 
   SB[W[1], W[3], W[5], W[30]]/2 - 2*SB[W[1], W[3], W[11], W[1]] - 
   2*SB[W[1], W[3], W[11], W[2]] - 2*SB[W[1], W[3], W[11], W[5]] + 
   2*SB[W[1], W[3], W[11], W[13]] + 4*SB[W[1], W[3], W[11], W[16]] - 
   3*SB[W[1], W[3], W[13], W[1]] + SB[W[1], W[3], W[13], W[3]] + 
   SB[W[1], W[3], W[13], W[4]] - 5*SB[W[1], W[3], W[13], W[5]] + 
   2*SB[W[1], W[3], W[13], W[11]] - SB[W[1], W[3], W[13], W[18]] + 
   5*SB[W[1], W[3], W[13], W[20]] + SB[W[1], W[3], W[13], W[27]] - 
   SB[W[1], W[3], W[13], W[29]] - SB[W[1], W[3], W[15], W[1]] - 
   SB[W[1], W[3], W[15], W[2]] + SB[W[1], W[3], W[15], W[3]] - 
   SB[W[1], W[3], W[15], W[5]] + SB[W[1], W[3], W[15], W[17]] + 
   SB[W[1], W[3], W[15], W[20]] + SB[W[1], W[3], W[15], W[26]] - 
   SB[W[1], W[3], W[15], W[29]] - SB[W[1], W[3], W[18], W[1]] + 
   2*SB[W[1], W[3], W[18], W[2]] - SB[W[1], W[3], W[18], W[3]]/2 - 
   SB[W[1], W[3], W[18], W[4]]/2 + 2*SB[W[1], W[3], W[18], W[5]] - 
   (3*SB[W[1], W[3], W[18], W[16]])/2 + SB[W[1], W[3], W[18], W[17]]/2 + 
   SB[W[1], W[3], W[18], W[19]]/2 - (3*SB[W[1], W[3], W[18], W[20]])/2 + 
   SB[W[1], W[3], W[18], W[26]]/2 + SB[W[1], W[3], W[18], W[28]]/2 - 
   SB[W[1], W[3], W[18], W[29]]/2 - SB[W[1], W[3], W[18], W[30]]/2 + 
   SB[W[1], W[3], W[27], W[1]] + SB[W[1], W[3], W[27], W[3]]/2 + 
   SB[W[1], W[3], W[27], W[4]]/2 - SB[W[1], W[3], W[27], W[16]]/2 - 
   SB[W[1], W[3], W[27], W[17]]/2 - SB[W[1], W[3], W[27], W[19]]/2 - 
   SB[W[1], W[3], W[27], W[20]]/2 - SB[W[1], W[3], W[27], W[26]]/2 - 
   SB[W[1], W[3], W[27], W[28]]/2 - (3*SB[W[1], W[3], W[27], W[29]])/2 - 
   (3*SB[W[1], W[3], W[27], W[30]])/2 + SB[W[1], W[4], W[1], W[1]] + 
   SB[W[1], W[4], W[1], W[2]] + (7*SB[W[1], W[4], W[1], W[3]])/2 + 
   (3*SB[W[1], W[4], W[1], W[4]])/2 + 2*SB[W[1], W[4], W[1], W[5]] - 
   2*SB[W[1], W[4], W[1], W[11]] - 2*SB[W[1], W[4], W[1], W[13]] - 
   (5*SB[W[1], W[4], W[1], W[16]])/2 - SB[W[1], W[4], W[1], W[17]]/2 - 
   SB[W[1], W[4], W[1], W[19]]/2 - (3*SB[W[1], W[4], W[1], W[20]])/2 - 
   SB[W[1], W[4], W[1], W[26]]/2 - SB[W[1], W[4], W[1], W[28]]/2 - 
   SB[W[1], W[4], W[1], W[29]]/2 + SB[W[1], W[4], W[1], W[30]]/2 - 
   SB[W[1], W[4], W[2], W[1]] + SB[W[1], W[4], W[2], W[2]] - 
   SB[W[1], W[4], W[2], W[3]]/2 + (5*SB[W[1], W[4], W[2], W[4]])/2 + 
   SB[W[1], W[4], W[2], W[5]] - 2*SB[W[1], W[4], W[2], W[13]] - 
   (7*SB[W[1], W[4], W[2], W[16]])/2 + SB[W[1], W[4], W[2], W[17]]/2 + 
   SB[W[1], W[4], W[2], W[18]] - SB[W[1], W[4], W[2], W[19]]/2 + 
   (3*SB[W[1], W[4], W[2], W[20]])/2 + SB[W[1], W[4], W[2], W[26]]/2 - 
   SB[W[1], W[4], W[2], W[27]] - SB[W[1], W[4], W[2], W[28]]/2 + 
   SB[W[1], W[4], W[2], W[29]]/2 + (3*SB[W[1], W[4], W[2], W[30]])/2 + 
   4*SB[W[1], W[4], W[3], W[1]] - 2*SB[W[1], W[4], W[3], W[3]] - 
   2*SB[W[1], W[4], W[3], W[4]] + 3*SB[W[1], W[4], W[4], W[1]] + 
   3*SB[W[1], W[4], W[4], W[2]] - 2*SB[W[1], W[4], W[4], W[3]] - 
   3*SB[W[1], W[4], W[4], W[5]] - SB[W[1], W[4], W[4], W[18]] + 
   SB[W[1], W[4], W[4], W[27]] + SB[W[1], W[4], W[5], W[2]] + 
   SB[W[1], W[4], W[5], W[3]]/2 - (7*SB[W[1], W[4], W[5], W[4]])/2 + 
   SB[W[1], W[4], W[5], W[5]] + 2*SB[W[1], W[4], W[5], W[13]] + 
   (3*SB[W[1], W[4], W[5], W[16]])/2 - SB[W[1], W[4], W[5], W[17]]/2 + 
   SB[W[1], W[4], W[5], W[18]] - SB[W[1], W[4], W[5], W[19]]/2 - 
   (5*SB[W[1], W[4], W[5], W[20]])/2 - SB[W[1], W[4], W[5], W[26]]/2 - 
   SB[W[1], W[4], W[5], W[27]] - SB[W[1], W[4], W[5], W[28]]/2 + 
   SB[W[1], W[4], W[5], W[29]]/2 + SB[W[1], W[4], W[5], W[30]]/2 - 
   3*SB[W[1], W[4], W[11], W[1]] - 5*SB[W[1], W[4], W[11], W[2]] + 
   SB[W[1], W[4], W[11], W[3]] + SB[W[1], W[4], W[11], W[4]] + 
   2*SB[W[1], W[4], W[11], W[13]] + 5*SB[W[1], W[4], W[11], W[16]] - 
   SB[W[1], W[4], W[11], W[18]] + SB[W[1], W[4], W[11], W[27]] - 
   SB[W[1], W[4], W[11], W[30]] - 2*SB[W[1], W[4], W[13], W[1]] - 
   2*SB[W[1], W[4], W[13], W[2]] - 2*SB[W[1], W[4], W[13], W[5]] + 
   2*SB[W[1], W[4], W[13], W[11]] + 4*SB[W[1], W[4], W[13], W[20]] - 
   SB[W[1], W[4], W[14], W[1]] - SB[W[1], W[4], W[14], W[2]] + 
   SB[W[1], W[4], W[14], W[4]] - SB[W[1], W[4], W[14], W[5]] + 
   SB[W[1], W[4], W[14], W[16]] + SB[W[1], W[4], W[14], W[19]] + 
   SB[W[1], W[4], W[14], W[28]] - SB[W[1], W[4], W[14], W[30]] - 
   SB[W[1], W[4], W[18], W[1]] + 2*SB[W[1], W[4], W[18], W[2]] - 
   SB[W[1], W[4], W[18], W[3]]/2 - SB[W[1], W[4], W[18], W[4]]/2 + 
   2*SB[W[1], W[4], W[18], W[5]] - (3*SB[W[1], W[4], W[18], W[16]])/2 + 
   SB[W[1], W[4], W[18], W[17]]/2 + SB[W[1], W[4], W[18], W[19]]/2 - 
   (3*SB[W[1], W[4], W[18], W[20]])/2 + SB[W[1], W[4], W[18], W[26]]/2 + 
   SB[W[1], W[4], W[18], W[28]]/2 - SB[W[1], W[4], W[18], W[29]]/2 - 
   SB[W[1], W[4], W[18], W[30]]/2 + SB[W[1], W[4], W[27], W[1]] + 
   SB[W[1], W[4], W[27], W[3]]/2 + SB[W[1], W[4], W[27], W[4]]/2 - 
   SB[W[1], W[4], W[27], W[16]]/2 - SB[W[1], W[4], W[27], W[17]]/2 - 
   SB[W[1], W[4], W[27], W[19]]/2 - SB[W[1], W[4], W[27], W[20]]/2 - 
   SB[W[1], W[4], W[27], W[26]]/2 - SB[W[1], W[4], W[27], W[28]]/2 - 
   (3*SB[W[1], W[4], W[27], W[29]])/2 - (3*SB[W[1], W[4], W[27], W[30]])/2 - 
   2*SB[W[1], W[5], W[1], W[2]] - 2*SB[W[1], W[5], W[1], W[3]] - 
   2*SB[W[1], W[5], W[1], W[4]] + 4*SB[W[1], W[5], W[1], W[11]] + 
   2*SB[W[1], W[5], W[1], W[20]] - 2*SB[W[1], W[5], W[1], W[29]] - 
   SB[W[1], W[5], W[2], W[1]] - SB[W[1], W[5], W[2], W[2]] + 
   (3*SB[W[1], W[5], W[2], W[3]])/2 + (3*SB[W[1], W[5], W[2], W[4]])/2 - 
   SB[W[1], W[5], W[2], W[5]] - 2*SB[W[1], W[5], W[2], W[11]] - 
   2*SB[W[1], W[5], W[2], W[13]] + (3*SB[W[1], W[5], W[2], W[16]])/2 + 
   SB[W[1], W[5], W[2], W[17]]/2 + SB[W[1], W[5], W[2], W[19]]/2 + 
   (3*SB[W[1], W[5], W[2], W[20]])/2 + SB[W[1], W[5], W[2], W[26]]/2 + 
   SB[W[1], W[5], W[2], W[28]]/2 + SB[W[1], W[5], W[2], W[29]]/2 + 
   SB[W[1], W[5], W[2], W[30]]/2 - 2*SB[W[1], W[5], W[3], W[1]] + 
   (7*SB[W[1], W[5], W[3], W[3]])/2 - SB[W[1], W[5], W[3], W[4]]/2 - 
   2*SB[W[1], W[5], W[3], W[11]] + (3*SB[W[1], W[5], W[3], W[16]])/2 + 
   SB[W[1], W[5], W[3], W[17]]/2 + SB[W[1], W[5], W[3], W[18]] + 
   SB[W[1], W[5], W[3], W[19]]/2 - (5*SB[W[1], W[5], W[3], W[20]])/2 + 
   SB[W[1], W[5], W[3], W[26]]/2 - SB[W[1], W[5], W[3], W[27]] + 
   SB[W[1], W[5], W[3], W[28]]/2 + SB[W[1], W[5], W[3], W[29]]/2 + 
   SB[W[1], W[5], W[3], W[30]]/2 + SB[W[1], W[5], W[4], W[2]] + 
   SB[W[1], W[5], W[4], W[3]]/2 - (7*SB[W[1], W[5], W[4], W[4]])/2 + 
   SB[W[1], W[5], W[4], W[5]] + 2*SB[W[1], W[5], W[4], W[13]] + 
   (3*SB[W[1], W[5], W[4], W[16]])/2 - SB[W[1], W[5], W[4], W[17]]/2 + 
   SB[W[1], W[5], W[4], W[18]] - SB[W[1], W[5], W[4], W[19]]/2 - 
   (5*SB[W[1], W[5], W[4], W[20]])/2 - SB[W[1], W[5], W[4], W[26]]/2 - 
   SB[W[1], W[5], W[4], W[27]] - SB[W[1], W[5], W[4], W[28]]/2 + 
   SB[W[1], W[5], W[4], W[29]]/2 + SB[W[1], W[5], W[4], W[30]]/2 + 
   SB[W[1], W[5], W[11], W[1]] + SB[W[1], W[5], W[11], W[2]] - 
   SB[W[1], W[5], W[11], W[3]] + 3*SB[W[1], W[5], W[11], W[4]] - 
   3*SB[W[1], W[5], W[11], W[16]] - SB[W[1], W[5], W[11], W[18]] + 
   SB[W[1], W[5], W[11], W[27]] - SB[W[1], W[5], W[11], W[30]] + 
   SB[W[1], W[5], W[13], W[1]] - 2*SB[W[1], W[5], W[13], W[2]] - 
   SB[W[1], W[5], W[13], W[3]] + 3*SB[W[1], W[5], W[13], W[4]] - 
   SB[W[1], W[5], W[13], W[5]] - 4*SB[W[1], W[5], W[13], W[13]] - 
   SB[W[1], W[5], W[13], W[18]] + 5*SB[W[1], W[5], W[13], W[20]] + 
   SB[W[1], W[5], W[13], W[27]] - SB[W[1], W[5], W[13], W[29]] + 
   SB[W[1], W[5], W[15], W[1]] + SB[W[1], W[5], W[15], W[2]] - 
   SB[W[1], W[5], W[15], W[3]] + SB[W[1], W[5], W[15], W[5]] - 
   SB[W[1], W[5], W[15], W[17]] - SB[W[1], W[5], W[15], W[20]] - 
   SB[W[1], W[5], W[15], W[26]] + SB[W[1], W[5], W[15], W[29]] + 
   2*SB[W[1], W[5], W[20], W[2]] - SB[W[1], W[5], W[20], W[3]]/2 - 
   (3*SB[W[1], W[5], W[20], W[4]])/2 + 4*SB[W[1], W[5], W[20], W[13]] - 
   (3*SB[W[1], W[5], W[20], W[16]])/2 + SB[W[1], W[5], W[20], W[17]]/2 - 
   SB[W[1], W[5], W[20], W[19]]/2 - (5*SB[W[1], W[5], W[20], W[20]])/2 + 
   SB[W[1], W[5], W[20], W[26]]/2 - SB[W[1], W[5], W[20], W[28]]/2 + 
   SB[W[1], W[5], W[20], W[29]]/2 - SB[W[1], W[5], W[20], W[30]]/2 - 
   SB[W[1], W[5], W[29], W[1]] - SB[W[1], W[5], W[29], W[3]]/2 - 
   SB[W[1], W[5], W[29], W[4]]/2 + SB[W[1], W[5], W[29], W[16]]/2 + 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[19]]/2 + 
   SB[W[1], W[5], W[29], W[20]]/2 + SB[W[1], W[5], W[29], W[26]]/2 + 
   SB[W[1], W[5], W[29], W[28]]/2 + (3*SB[W[1], W[5], W[29], W[29]])/2 + 
   (3*SB[W[1], W[5], W[29], W[30]])/2 - SB[W[1], W[11], W[1], W[1]] - 
   SB[W[1], W[11], W[1], W[2]] - (3*SB[W[1], W[11], W[1], W[3]])/2 + 
   SB[W[1], W[11], W[1], W[4]]/2 + 2*SB[W[1], W[11], W[1], W[11]] - 
   2*SB[W[1], W[11], W[1], W[13]] + SB[W[1], W[11], W[1], W[16]]/2 + 
   SB[W[1], W[11], W[1], W[17]]/2 + SB[W[1], W[11], W[1], W[19]]/2 + 
   (3*SB[W[1], W[11], W[1], W[20]])/2 + SB[W[1], W[11], W[1], W[26]]/2 + 
   SB[W[1], W[11], W[1], W[28]]/2 + SB[W[1], W[11], W[1], W[29]]/2 + 
   (3*SB[W[1], W[11], W[1], W[30]])/2 + SB[W[1], W[11], W[2], W[1]] - 
   SB[W[1], W[11], W[2], W[2]] + (3*SB[W[1], W[11], W[2], W[3]])/2 - 
   (3*SB[W[1], W[11], W[2], W[4]])/2 + (5*SB[W[1], W[11], W[2], W[16]])/2 - 
   SB[W[1], W[11], W[2], W[17]]/2 - SB[W[1], W[11], W[2], W[18]] + 
   SB[W[1], W[11], W[2], W[19]]/2 - (3*SB[W[1], W[11], W[2], W[20]])/2 - 
   SB[W[1], W[11], W[2], W[26]]/2 + SB[W[1], W[11], W[2], W[27]] + 
   SB[W[1], W[11], W[2], W[28]]/2 - SB[W[1], W[11], W[2], W[29]]/2 - 
   SB[W[1], W[11], W[2], W[30]]/2 - 3*SB[W[1], W[11], W[3], W[1]] - 
   SB[W[1], W[11], W[3], W[3]]/2 - SB[W[1], W[11], W[3], W[4]]/2 + 
   2*SB[W[1], W[11], W[3], W[13]] + (5*SB[W[1], W[11], W[3], W[16]])/2 + 
   SB[W[1], W[11], W[3], W[17]]/2 + SB[W[1], W[11], W[3], W[19]]/2 - 
   (3*SB[W[1], W[11], W[3], W[20]])/2 + SB[W[1], W[11], W[3], W[26]]/2 + 
   SB[W[1], W[11], W[3], W[28]]/2 - SB[W[1], W[11], W[3], W[29]]/2 - 
   SB[W[1], W[11], W[3], W[30]]/2 - 2*SB[W[1], W[11], W[4], W[2]] + 
   SB[W[1], W[11], W[4], W[3]]/2 - (3*SB[W[1], W[11], W[4], W[4]])/2 + 
   4*SB[W[1], W[11], W[4], W[5]] - 2*SB[W[1], W[11], W[4], W[11]] + 
   (5*SB[W[1], W[11], W[4], W[16]])/2 - SB[W[1], W[11], W[4], W[17]]/2 + 
   SB[W[1], W[11], W[4], W[18]] - SB[W[1], W[11], W[4], W[19]]/2 - 
   (3*SB[W[1], W[11], W[4], W[20]])/2 - SB[W[1], W[11], W[4], W[26]]/2 - 
   SB[W[1], W[11], W[4], W[27]] - SB[W[1], W[11], W[4], W[28]]/2 - 
   SB[W[1], W[11], W[4], W[29]]/2 - SB[W[1], W[11], W[4], W[30]]/2 + 
   SB[W[1], W[11], W[5], W[1]] + SB[W[1], W[11], W[5], W[2]] - 
   SB[W[1], W[11], W[5], W[3]] + 3*SB[W[1], W[11], W[5], W[4]] - 
   3*SB[W[1], W[11], W[5], W[16]] - SB[W[1], W[11], W[5], W[18]] + 
   SB[W[1], W[11], W[5], W[27]] - SB[W[1], W[11], W[5], W[30]] + 
   SB[W[1], W[11], W[11], W[1]] + 5*SB[W[1], W[11], W[11], W[2]] - 
   SB[W[1], W[11], W[11], W[3]] - SB[W[1], W[11], W[11], W[4]] + 
   4*SB[W[1], W[11], W[11], W[11]] - 9*SB[W[1], W[11], W[11], W[16]] + 
   SB[W[1], W[11], W[11], W[18]] - SB[W[1], W[11], W[11], W[27]] + 
   SB[W[1], W[11], W[11], W[30]] + (3*SB[W[1], W[11], W[16], W[3]])/2 + 
   SB[W[1], W[11], W[16], W[4]]/2 - 2*SB[W[1], W[11], W[16], W[5]] - 
   4*SB[W[1], W[11], W[16], W[11]] + (5*SB[W[1], W[11], W[16], W[16]])/2 + 
   SB[W[1], W[11], W[16], W[17]]/2 - SB[W[1], W[11], W[16], W[19]]/2 + 
   (3*SB[W[1], W[11], W[16], W[20]])/2 + SB[W[1], W[11], W[16], W[26]]/2 - 
   SB[W[1], W[11], W[16], W[28]]/2 + SB[W[1], W[11], W[16], W[29]]/2 - 
   SB[W[1], W[11], W[16], W[30]]/2 + SB[W[1], W[11], W[18], W[1]] - 
   2*SB[W[1], W[11], W[18], W[2]] + SB[W[1], W[11], W[18], W[3]]/2 + 
   SB[W[1], W[11], W[18], W[4]]/2 - 2*SB[W[1], W[11], W[18], W[5]] + 
   (3*SB[W[1], W[11], W[18], W[16]])/2 - SB[W[1], W[11], W[18], W[17]]/2 - 
   SB[W[1], W[11], W[18], W[19]]/2 + (3*SB[W[1], W[11], W[18], W[20]])/2 - 
   SB[W[1], W[11], W[18], W[26]]/2 - SB[W[1], W[11], W[18], W[28]]/2 + 
   SB[W[1], W[11], W[18], W[29]]/2 + SB[W[1], W[11], W[18], W[30]]/2 - 
   SB[W[1], W[11], W[27], W[1]] - SB[W[1], W[11], W[27], W[3]]/2 - 
   SB[W[1], W[11], W[27], W[4]]/2 + SB[W[1], W[11], W[27], W[16]]/2 + 
   SB[W[1], W[11], W[27], W[17]]/2 + SB[W[1], W[11], W[27], W[19]]/2 + 
   SB[W[1], W[11], W[27], W[20]]/2 + SB[W[1], W[11], W[27], W[26]]/2 + 
   SB[W[1], W[11], W[27], W[28]]/2 + (3*SB[W[1], W[11], W[27], W[29]])/2 + 
   (3*SB[W[1], W[11], W[27], W[30]])/2 + SB[W[1], W[11], W[30], W[1]] + 
   SB[W[1], W[11], W[30], W[3]]/2 + SB[W[1], W[11], W[30], W[4]]/2 - 
   SB[W[1], W[11], W[30], W[16]]/2 - SB[W[1], W[11], W[30], W[17]]/2 - 
   SB[W[1], W[11], W[30], W[19]]/2 - SB[W[1], W[11], W[30], W[20]]/2 - 
   SB[W[1], W[11], W[30], W[26]]/2 - SB[W[1], W[11], W[30], W[28]]/2 - 
   (3*SB[W[1], W[11], W[30], W[29]])/2 - (3*SB[W[1], W[11], W[30], W[30]])/
    2 - SB[W[1], W[13], W[1], W[1]] + SB[W[1], W[13], W[1], W[3]]/2 - 
   (3*SB[W[1], W[13], W[1], W[4]])/2 - SB[W[1], W[13], W[1], W[5]] - 
   2*SB[W[1], W[13], W[1], W[11]] + 2*SB[W[1], W[13], W[1], W[13]] + 
   (3*SB[W[1], W[13], W[1], W[16]])/2 + SB[W[1], W[13], W[1], W[17]]/2 + 
   SB[W[1], W[13], W[1], W[19]]/2 + SB[W[1], W[13], W[1], W[20]]/2 + 
   SB[W[1], W[13], W[1], W[26]]/2 + SB[W[1], W[13], W[1], W[28]]/2 + 
   (3*SB[W[1], W[13], W[1], W[29]])/2 + SB[W[1], W[13], W[1], W[30]]/2 + 
   SB[W[1], W[13], W[2], W[1]] + 3*SB[W[1], W[13], W[2], W[3]] - 
   SB[W[1], W[13], W[2], W[4]] + SB[W[1], W[13], W[2], W[5]] - 
   SB[W[1], W[13], W[2], W[18]] - 3*SB[W[1], W[13], W[2], W[20]] + 
   SB[W[1], W[13], W[2], W[27]] - SB[W[1], W[13], W[2], W[29]] + 
   4*SB[W[1], W[13], W[3], W[2]] - (3*SB[W[1], W[13], W[3], W[3]])/2 + 
   SB[W[1], W[13], W[3], W[4]]/2 - 2*SB[W[1], W[13], W[3], W[5]] - 
   2*SB[W[1], W[13], W[3], W[13]] - (3*SB[W[1], W[13], W[3], W[16]])/2 - 
   SB[W[1], W[13], W[3], W[17]]/2 + SB[W[1], W[13], W[3], W[18]] - 
   SB[W[1], W[13], W[3], W[19]]/2 + (5*SB[W[1], W[13], W[3], W[20]])/2 - 
   SB[W[1], W[13], W[3], W[26]]/2 - SB[W[1], W[13], W[3], W[27]] - 
   SB[W[1], W[13], W[3], W[28]]/2 - SB[W[1], W[13], W[3], W[29]]/2 - 
   SB[W[1], W[13], W[3], W[30]]/2 - 3*SB[W[1], W[13], W[4], W[1]] - 
   SB[W[1], W[13], W[4], W[3]]/2 - SB[W[1], W[13], W[4], W[4]]/2 + 
   2*SB[W[1], W[13], W[4], W[11]] - (3*SB[W[1], W[13], W[4], W[16]])/2 + 
   SB[W[1], W[13], W[4], W[17]]/2 + SB[W[1], W[13], W[4], W[19]]/2 + 
   (5*SB[W[1], W[13], W[4], W[20]])/2 + SB[W[1], W[13], W[4], W[26]]/2 + 
   SB[W[1], W[13], W[4], W[28]]/2 - SB[W[1], W[13], W[4], W[29]]/2 - 
   SB[W[1], W[13], W[4], W[30]]/2 + SB[W[1], W[13], W[5], W[1]] - 
   (3*SB[W[1], W[13], W[5], W[3]])/2 + (3*SB[W[1], W[13], W[5], W[4]])/2 - 
   SB[W[1], W[13], W[5], W[5]] - (3*SB[W[1], W[13], W[5], W[16]])/2 + 
   SB[W[1], W[13], W[5], W[17]]/2 - SB[W[1], W[13], W[5], W[18]] - 
   SB[W[1], W[13], W[5], W[19]]/2 + (5*SB[W[1], W[13], W[5], W[20]])/2 + 
   SB[W[1], W[13], W[5], W[26]]/2 + SB[W[1], W[13], W[5], W[27]] - 
   SB[W[1], W[13], W[5], W[28]]/2 - SB[W[1], W[13], W[5], W[29]]/2 - 
   SB[W[1], W[13], W[5], W[30]]/2 + SB[W[1], W[13], W[13], W[1]] - 
   SB[W[1], W[13], W[13], W[3]] - SB[W[1], W[13], W[13], W[4]] + 
   5*SB[W[1], W[13], W[13], W[5]] + 4*SB[W[1], W[13], W[13], W[13]] + 
   SB[W[1], W[13], W[13], W[18]] - 9*SB[W[1], W[13], W[13], W[20]] - 
   SB[W[1], W[13], W[13], W[27]] + SB[W[1], W[13], W[13], W[29]] + 
   SB[W[1], W[13], W[18], W[1]] - 2*SB[W[1], W[13], W[18], W[2]] + 
   SB[W[1], W[13], W[18], W[3]]/2 + SB[W[1], W[13], W[18], W[4]]/2 - 
   2*SB[W[1], W[13], W[18], W[5]] + (3*SB[W[1], W[13], W[18], W[16]])/2 - 
   SB[W[1], W[13], W[18], W[17]]/2 - SB[W[1], W[13], W[18], W[19]]/2 + 
   (3*SB[W[1], W[13], W[18], W[20]])/2 - SB[W[1], W[13], W[18], W[26]]/2 - 
   SB[W[1], W[13], W[18], W[28]]/2 + SB[W[1], W[13], W[18], W[29]]/2 + 
   SB[W[1], W[13], W[18], W[30]]/2 - 2*SB[W[1], W[13], W[20], W[2]] + 
   SB[W[1], W[13], W[20], W[3]]/2 + (3*SB[W[1], W[13], W[20], W[4]])/2 - 
   4*SB[W[1], W[13], W[20], W[13]] + (3*SB[W[1], W[13], W[20], W[16]])/2 - 
   SB[W[1], W[13], W[20], W[17]]/2 + SB[W[1], W[13], W[20], W[19]]/2 + 
   (5*SB[W[1], W[13], W[20], W[20]])/2 - SB[W[1], W[13], W[20], W[26]]/2 + 
   SB[W[1], W[13], W[20], W[28]]/2 - SB[W[1], W[13], W[20], W[29]]/2 + 
   SB[W[1], W[13], W[20], W[30]]/2 - SB[W[1], W[13], W[27], W[1]] - 
   SB[W[1], W[13], W[27], W[3]]/2 - SB[W[1], W[13], W[27], W[4]]/2 + 
   SB[W[1], W[13], W[27], W[16]]/2 + SB[W[1], W[13], W[27], W[17]]/2 + 
   SB[W[1], W[13], W[27], W[19]]/2 + SB[W[1], W[13], W[27], W[20]]/2 + 
   SB[W[1], W[13], W[27], W[26]]/2 + SB[W[1], W[13], W[27], W[28]]/2 + 
   (3*SB[W[1], W[13], W[27], W[29]])/2 + (3*SB[W[1], W[13], W[27], W[30]])/
    2 + SB[W[1], W[13], W[29], W[1]] + SB[W[1], W[13], W[29], W[3]]/2 + 
   SB[W[1], W[13], W[29], W[4]]/2 - SB[W[1], W[13], W[29], W[16]]/2 - 
   SB[W[1], W[13], W[29], W[17]]/2 - SB[W[1], W[13], W[29], W[19]]/2 - 
   SB[W[1], W[13], W[29], W[20]]/2 - SB[W[1], W[13], W[29], W[26]]/2 - 
   SB[W[1], W[13], W[29], W[28]]/2 - (3*SB[W[1], W[13], W[29], W[29]])/2 - 
   (3*SB[W[1], W[13], W[29], W[30]])/2 - 2*SB[W[2], W[1], W[1], W[3]] - 
   2*SB[W[2], W[1], W[1], W[4]] - 2*SB[W[2], W[1], W[1], W[5]] + 
   4*SB[W[2], W[1], W[1], W[13]] + 2*SB[W[2], W[1], W[1], W[16]] - 
   2*SB[W[2], W[1], W[1], W[30]] + SB[W[2], W[1], W[3], W[2]] - 
   (7*SB[W[2], W[1], W[3], W[3]])/2 + SB[W[2], W[1], W[3], W[4]]/2 + 
   SB[W[2], W[1], W[3], W[5]] + 2*SB[W[2], W[1], W[3], W[11]] - 
   (5*SB[W[2], W[1], W[3], W[16]])/2 - SB[W[2], W[1], W[3], W[17]]/2 + 
   SB[W[2], W[1], W[3], W[18]] - SB[W[2], W[1], W[3], W[19]]/2 + 
   (3*SB[W[2], W[1], W[3], W[20]])/2 - SB[W[2], W[1], W[3], W[26]]/2 - 
   SB[W[2], W[1], W[3], W[27]] - SB[W[2], W[1], W[3], W[28]]/2 + 
   SB[W[2], W[1], W[3], W[29]]/2 + SB[W[2], W[1], W[3], W[30]]/2 - 
   2*SB[W[2], W[1], W[4], W[1]] - SB[W[2], W[1], W[4], W[3]]/2 + 
   (7*SB[W[2], W[1], W[4], W[4]])/2 - 2*SB[W[2], W[1], W[4], W[13]] - 
   (5*SB[W[2], W[1], W[4], W[16]])/2 + SB[W[2], W[1], W[4], W[17]]/2 + 
   SB[W[2], W[1], W[4], W[18]] + SB[W[2], W[1], W[4], W[19]]/2 + 
   (3*SB[W[2], W[1], W[4], W[20]])/2 + SB[W[2], W[1], W[4], W[26]]/2 - 
   SB[W[2], W[1], W[4], W[27]] + SB[W[2], W[1], W[4], W[28]]/2 + 
   SB[W[2], W[1], W[4], W[29]]/2 + SB[W[2], W[1], W[4], W[30]]/2 - 
   SB[W[2], W[1], W[5], W[1]] - SB[W[2], W[1], W[5], W[2]] + 
   (3*SB[W[2], W[1], W[5], W[3]])/2 + (3*SB[W[2], W[1], W[5], W[4]])/2 - 
   SB[W[2], W[1], W[5], W[5]] - 2*SB[W[2], W[1], W[5], W[11]] - 
   2*SB[W[2], W[1], W[5], W[13]] + (3*SB[W[2], W[1], W[5], W[16]])/2 + 
   SB[W[2], W[1], W[5], W[17]]/2 + SB[W[2], W[1], W[5], W[19]]/2 + 
   (3*SB[W[2], W[1], W[5], W[20]])/2 + SB[W[2], W[1], W[5], W[26]]/2 + 
   SB[W[2], W[1], W[5], W[28]]/2 + SB[W[2], W[1], W[5], W[29]]/2 + 
   SB[W[2], W[1], W[5], W[30]]/2 + SB[W[2], W[1], W[11], W[1]] - 
   SB[W[2], W[1], W[11], W[2]] + 3*SB[W[2], W[1], W[11], W[3]] - 
   SB[W[2], W[1], W[11], W[4]] - 2*SB[W[2], W[1], W[11], W[5]] - 
   4*SB[W[2], W[1], W[11], W[11]] + 5*SB[W[2], W[1], W[11], W[16]] - 
   SB[W[2], W[1], W[11], W[18]] + SB[W[2], W[1], W[11], W[27]] - 
   SB[W[2], W[1], W[11], W[30]] + SB[W[2], W[1], W[13], W[1]] + 
   3*SB[W[2], W[1], W[13], W[3]] - SB[W[2], W[1], W[13], W[4]] + 
   SB[W[2], W[1], W[13], W[5]] - SB[W[2], W[1], W[13], W[18]] - 
   3*SB[W[2], W[1], W[13], W[20]] + SB[W[2], W[1], W[13], W[27]] - 
   SB[W[2], W[1], W[13], W[29]] + SB[W[2], W[1], W[14], W[1]] + 
   SB[W[2], W[1], W[14], W[2]] - SB[W[2], W[1], W[14], W[4]] + 
   SB[W[2], W[1], W[14], W[5]] - SB[W[2], W[1], W[14], W[16]] - 
   SB[W[2], W[1], W[14], W[19]] - SB[W[2], W[1], W[14], W[28]] + 
   SB[W[2], W[1], W[14], W[30]] - (3*SB[W[2], W[1], W[16], W[3]])/2 - 
   SB[W[2], W[1], W[16], W[4]]/2 + 2*SB[W[2], W[1], W[16], W[5]] + 
   4*SB[W[2], W[1], W[16], W[11]] - (5*SB[W[2], W[1], W[16], W[16]])/2 - 
   SB[W[2], W[1], W[16], W[17]]/2 + SB[W[2], W[1], W[16], W[19]]/2 - 
   (3*SB[W[2], W[1], W[16], W[20]])/2 - SB[W[2], W[1], W[16], W[26]]/2 + 
   SB[W[2], W[1], W[16], W[28]]/2 - SB[W[2], W[1], W[16], W[29]]/2 + 
   SB[W[2], W[1], W[16], W[30]]/2 - SB[W[2], W[1], W[30], W[1]] - 
   SB[W[2], W[1], W[30], W[3]]/2 - SB[W[2], W[1], W[30], W[4]]/2 + 
   SB[W[2], W[1], W[30], W[16]]/2 + SB[W[2], W[1], W[30], W[17]]/2 + 
   SB[W[2], W[1], W[30], W[19]]/2 + SB[W[2], W[1], W[30], W[20]]/2 + 
   SB[W[2], W[1], W[30], W[26]]/2 + SB[W[2], W[1], W[30], W[28]]/2 + 
   (3*SB[W[2], W[1], W[30], W[29]])/2 + (3*SB[W[2], W[1], W[30], W[30]])/2 + 
   SB[W[2], W[3], W[1], W[1]] + SB[W[2], W[3], W[1], W[2]] - 
   SB[W[2], W[3], W[1], W[3]]/2 - SB[W[2], W[3], W[1], W[4]]/2 + 
   2*SB[W[2], W[3], W[1], W[5]] + 2*SB[W[2], W[3], W[1], W[11]] - 
   (5*SB[W[2], W[3], W[1], W[16]])/2 - SB[W[2], W[3], W[1], W[17]]/2 - 
   SB[W[2], W[3], W[1], W[19]]/2 - (3*SB[W[2], W[3], W[1], W[20]])/2 - 
   SB[W[2], W[3], W[1], W[26]]/2 - SB[W[2], W[3], W[1], W[28]]/2 - 
   SB[W[2], W[3], W[1], W[29]]/2 + SB[W[2], W[3], W[1], W[30]]/2 + 
   SB[W[2], W[3], W[3], W[1]] + 3*SB[W[2], W[3], W[3], W[4]] + 
   SB[W[2], W[3], W[3], W[5]] - 4*SB[W[2], W[3], W[3], W[13]] - 
   SB[W[2], W[3], W[3], W[17]] - SB[W[2], W[3], W[3], W[26]] + 
   SB[W[2], W[3], W[4], W[1]] + (7*SB[W[2], W[3], W[4], W[3]])/2 - 
   (7*SB[W[2], W[3], W[4], W[4]])/2 - 2*SB[W[2], W[3], W[4], W[11]] + 
   2*SB[W[2], W[3], W[4], W[13]] + (3*SB[W[2], W[3], W[4], W[16]])/2 + 
   SB[W[2], W[3], W[4], W[17]]/2 - SB[W[2], W[3], W[4], W[18]] - 
   SB[W[2], W[3], W[4], W[19]]/2 - (3*SB[W[2], W[3], W[4], W[20]])/2 + 
   SB[W[2], W[3], W[4], W[26]]/2 + SB[W[2], W[3], W[4], W[27]] - 
   SB[W[2], W[3], W[4], W[28]]/2 - SB[W[2], W[3], W[4], W[29]]/2 + 
   SB[W[2], W[3], W[4], W[30]]/2 + SB[W[2], W[3], W[5], W[2]] + 
   (3*SB[W[2], W[3], W[5], W[3]])/2 - (3*SB[W[2], W[3], W[5], W[4]])/2 + 
   SB[W[2], W[3], W[5], W[5]] - 4*SB[W[2], W[3], W[5], W[10]] + 
   2*SB[W[2], W[3], W[5], W[13]] + (3*SB[W[2], W[3], W[5], W[16]])/2 + 
   SB[W[2], W[3], W[5], W[17]]/2 - SB[W[2], W[3], W[5], W[19]]/2 - 
   (3*SB[W[2], W[3], W[5], W[20]])/2 + SB[W[2], W[3], W[5], W[26]]/2 - 
   SB[W[2], W[3], W[5], W[28]]/2 - SB[W[2], W[3], W[5], W[29]]/2 + 
   SB[W[2], W[3], W[5], W[30]]/2 - SB[W[2], W[3], W[13], W[1]] - 
   3*SB[W[2], W[3], W[13], W[3]] + SB[W[2], W[3], W[13], W[4]] - 
   SB[W[2], W[3], W[13], W[5]] + SB[W[2], W[3], W[13], W[18]] + 
   3*SB[W[2], W[3], W[13], W[20]] - SB[W[2], W[3], W[13], W[27]] + 
   SB[W[2], W[3], W[13], W[29]] - SB[W[2], W[3], W[14], W[1]] - 
   SB[W[2], W[3], W[14], W[2]] + SB[W[2], W[3], W[14], W[4]] - 
   SB[W[2], W[3], W[14], W[5]] + SB[W[2], W[3], W[14], W[16]] + 
   SB[W[2], W[3], W[14], W[19]] + SB[W[2], W[3], W[14], W[28]] - 
   SB[W[2], W[3], W[14], W[30]] - SB[W[2], W[3], W[17], W[1]] - 
   SB[W[2], W[3], W[17], W[2]] - (3*SB[W[2], W[3], W[17], W[3]])/2 + 
   SB[W[2], W[3], W[17], W[4]]/2 - 2*SB[W[2], W[3], W[17], W[5]] + 
   4*SB[W[2], W[3], W[17], W[10]] - (3*SB[W[2], W[3], W[17], W[16]])/2 + 
   SB[W[2], W[3], W[17], W[17]]/2 + SB[W[2], W[3], W[17], W[19]]/2 + 
   (3*SB[W[2], W[3], W[17], W[20]])/2 + SB[W[2], W[3], W[17], W[26]]/2 + 
   SB[W[2], W[3], W[17], W[28]]/2 + SB[W[2], W[3], W[17], W[29]]/2 - 
   SB[W[2], W[3], W[17], W[30]]/2 - SB[W[2], W[3], W[26], W[1]] - 
   SB[W[2], W[3], W[26], W[3]]/2 - SB[W[2], W[3], W[26], W[4]]/2 + 
   SB[W[2], W[3], W[26], W[16]]/2 + SB[W[2], W[3], W[26], W[17]]/2 + 
   SB[W[2], W[3], W[26], W[19]]/2 + SB[W[2], W[3], W[26], W[20]]/2 + 
   SB[W[2], W[3], W[26], W[26]]/2 + SB[W[2], W[3], W[26], W[28]]/2 + 
   (3*SB[W[2], W[3], W[26], W[29]])/2 + (3*SB[W[2], W[3], W[26], W[30]])/2 - 
   SB[W[2], W[4], W[1], W[1]] - SB[W[2], W[4], W[1], W[2]] + 
   (5*SB[W[2], W[4], W[1], W[3]])/2 + (5*SB[W[2], W[4], W[1], W[4]])/2 - 
   2*SB[W[2], W[4], W[1], W[5]] - 4*SB[W[2], W[4], W[1], W[11]] - 
   2*SB[W[2], W[4], W[1], W[13]] + (5*SB[W[2], W[4], W[1], W[16]])/2 + 
   SB[W[2], W[4], W[1], W[17]]/2 + SB[W[2], W[4], W[1], W[19]]/2 + 
   (3*SB[W[2], W[4], W[1], W[20]])/2 + SB[W[2], W[4], W[1], W[26]]/2 + 
   SB[W[2], W[4], W[1], W[28]]/2 + SB[W[2], W[4], W[1], W[29]]/2 - 
   SB[W[2], W[4], W[1], W[30]]/2 + SB[W[2], W[4], W[2], W[1]] - 
   SB[W[2], W[4], W[2], W[2]] + (3*SB[W[2], W[4], W[2], W[3]])/2 - 
   SB[W[2], W[4], W[2], W[4]]/2 - 2*SB[W[2], W[4], W[2], W[5]] + 
   4*SB[W[2], W[4], W[2], W[7]] - 4*SB[W[2], W[4], W[2], W[11]] + 
   (7*SB[W[2], W[4], W[2], W[16]])/2 - SB[W[2], W[4], W[2], W[17]]/2 - 
   SB[W[2], W[4], W[2], W[19]]/2 - (3*SB[W[2], W[4], W[2], W[20]])/2 - 
   SB[W[2], W[4], W[2], W[26]]/2 - SB[W[2], W[4], W[2], W[28]]/2 - 
   SB[W[2], W[4], W[2], W[29]]/2 - (3*SB[W[2], W[4], W[2], W[30]])/2 + 
   SB[W[2], W[4], W[3], W[1]] + (7*SB[W[2], W[4], W[3], W[3]])/2 - 
   (7*SB[W[2], W[4], W[3], W[4]])/2 - 2*SB[W[2], W[4], W[3], W[11]] + 
   2*SB[W[2], W[4], W[3], W[13]] + (3*SB[W[2], W[4], W[3], W[16]])/2 + 
   SB[W[2], W[4], W[3], W[17]]/2 - SB[W[2], W[4], W[3], W[18]] - 
   SB[W[2], W[4], W[3], W[19]]/2 - (3*SB[W[2], W[4], W[3], W[20]])/2 + 
   SB[W[2], W[4], W[3], W[26]]/2 + SB[W[2], W[4], W[3], W[27]] - 
   SB[W[2], W[4], W[3], W[28]]/2 - SB[W[2], W[4], W[3], W[29]]/2 + 
   SB[W[2], W[4], W[3], W[30]]/2 - SB[W[2], W[4], W[4], W[1]] - 
   SB[W[2], W[4], W[4], W[2]] - 3*SB[W[2], W[4], W[4], W[3]] + 
   4*SB[W[2], W[4], W[4], W[11]] + SB[W[2], W[4], W[4], W[19]] + 
   SB[W[2], W[4], W[4], W[28]] - SB[W[2], W[4], W[5], W[1]] - 
   SB[W[2], W[4], W[5], W[2]] - SB[W[2], W[4], W[5], W[3]] + 
   2*SB[W[2], W[4], W[5], W[11]] + SB[W[2], W[4], W[5], W[19]] + 
   SB[W[2], W[4], W[5], W[28]] - SB[W[2], W[4], W[11], W[1]] + 
   SB[W[2], W[4], W[11], W[2]] - 3*SB[W[2], W[4], W[11], W[3]] + 
   SB[W[2], W[4], W[11], W[4]] + 2*SB[W[2], W[4], W[11], W[5]] + 
   4*SB[W[2], W[4], W[11], W[11]] - 5*SB[W[2], W[4], W[11], W[16]] + 
   SB[W[2], W[4], W[11], W[18]] - SB[W[2], W[4], W[11], W[27]] + 
   SB[W[2], W[4], W[11], W[30]] + SB[W[2], W[4], W[14], W[1]] + 
   SB[W[2], W[4], W[14], W[2]] - SB[W[2], W[4], W[14], W[4]] + 
   SB[W[2], W[4], W[14], W[5]] - SB[W[2], W[4], W[14], W[16]] - 
   SB[W[2], W[4], W[14], W[19]] - SB[W[2], W[4], W[14], W[28]] + 
   SB[W[2], W[4], W[14], W[30]] + SB[W[2], W[4], W[19], W[1]] + 
   2*SB[W[2], W[4], W[19], W[2]] - SB[W[2], W[4], W[19], W[3]]/2 + 
   (3*SB[W[2], W[4], W[19], W[4]])/2 + SB[W[2], W[4], W[19], W[5]] - 
   4*SB[W[2], W[4], W[19], W[7]] - (3*SB[W[2], W[4], W[19], W[16]])/2 - 
   SB[W[2], W[4], W[19], W[17]]/2 - SB[W[2], W[4], W[19], W[19]]/2 + 
   (3*SB[W[2], W[4], W[19], W[20]])/2 - SB[W[2], W[4], W[19], W[26]]/2 - 
   SB[W[2], W[4], W[19], W[28]]/2 + SB[W[2], W[4], W[19], W[29]]/2 - 
   SB[W[2], W[4], W[19], W[30]]/2 + SB[W[2], W[4], W[28], W[1]] + 
   SB[W[2], W[4], W[28], W[3]]/2 + SB[W[2], W[4], W[28], W[4]]/2 - 
   SB[W[2], W[4], W[28], W[16]]/2 - SB[W[2], W[4], W[28], W[17]]/2 - 
   SB[W[2], W[4], W[28], W[19]]/2 - SB[W[2], W[4], W[28], W[20]]/2 - 
   SB[W[2], W[4], W[28], W[26]]/2 - SB[W[2], W[4], W[28], W[28]]/2 - 
   (3*SB[W[2], W[4], W[28], W[29]])/2 - (3*SB[W[2], W[4], W[28], W[30]])/2 - 
   SB[W[2], W[5], W[1], W[1]] - SB[W[2], W[5], W[1], W[2]] + 
   (3*SB[W[2], W[5], W[1], W[3]])/2 + (3*SB[W[2], W[5], W[1], W[4]])/2 - 
   SB[W[2], W[5], W[1], W[5]] - 2*SB[W[2], W[5], W[1], W[11]] - 
   2*SB[W[2], W[5], W[1], W[13]] + (3*SB[W[2], W[5], W[1], W[16]])/2 + 
   SB[W[2], W[5], W[1], W[17]]/2 + SB[W[2], W[5], W[1], W[19]]/2 + 
   (3*SB[W[2], W[5], W[1], W[20]])/2 + SB[W[2], W[5], W[1], W[26]]/2 + 
   SB[W[2], W[5], W[1], W[28]]/2 + SB[W[2], W[5], W[1], W[29]]/2 + 
   SB[W[2], W[5], W[1], W[30]]/2 + SB[W[2], W[5], W[2], W[1]] - 
   SB[W[2], W[5], W[2], W[2]] - (3*SB[W[2], W[5], W[2], W[3]])/2 - 
   (3*SB[W[2], W[5], W[2], W[4]])/2 - SB[W[2], W[5], W[2], W[5]] + 
   4*SB[W[2], W[5], W[2], W[7]] + 4*SB[W[2], W[5], W[2], W[10]] - 
   (3*SB[W[2], W[5], W[2], W[16]])/2 - SB[W[2], W[5], W[2], W[17]]/2 - 
   SB[W[2], W[5], W[2], W[19]]/2 - (3*SB[W[2], W[5], W[2], W[20]])/2 - 
   SB[W[2], W[5], W[2], W[26]]/2 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[2], W[29]]/2 - SB[W[2], W[5], W[2], W[30]]/2 + 
   SB[W[2], W[5], W[3], W[2]] + (3*SB[W[2], W[5], W[3], W[3]])/2 - 
   (3*SB[W[2], W[5], W[3], W[4]])/2 + SB[W[2], W[5], W[3], W[5]] - 
   4*SB[W[2], W[5], W[3], W[10]] + 2*SB[W[2], W[5], W[3], W[13]] + 
   (3*SB[W[2], W[5], W[3], W[16]])/2 + SB[W[2], W[5], W[3], W[17]]/2 - 
   SB[W[2], W[5], W[3], W[19]]/2 - (3*SB[W[2], W[5], W[3], W[20]])/2 + 
   SB[W[2], W[5], W[3], W[26]]/2 - SB[W[2], W[5], W[3], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[29]]/2 + SB[W[2], W[5], W[3], W[30]]/2 - 
   SB[W[2], W[5], W[4], W[1]] - SB[W[2], W[5], W[4], W[2]] - 
   SB[W[2], W[5], W[4], W[3]] + 2*SB[W[2], W[5], W[4], W[11]] + 
   SB[W[2], W[5], W[4], W[19]] + SB[W[2], W[5], W[4], W[28]] + 
   SB[W[2], W[5], W[19], W[1]] + 2*SB[W[2], W[5], W[19], W[2]] - 
   SB[W[2], W[5], W[19], W[3]]/2 + (3*SB[W[2], W[5], W[19], W[4]])/2 + 
   SB[W[2], W[5], W[19], W[5]] - 4*SB[W[2], W[5], W[19], W[7]] - 
   (3*SB[W[2], W[5], W[19], W[16]])/2 - SB[W[2], W[5], W[19], W[17]]/2 - 
   SB[W[2], W[5], W[19], W[19]]/2 + (3*SB[W[2], W[5], W[19], W[20]])/2 - 
   SB[W[2], W[5], W[19], W[26]]/2 - SB[W[2], W[5], W[19], W[28]]/2 + 
   SB[W[2], W[5], W[19], W[29]]/2 - SB[W[2], W[5], W[19], W[30]]/2 + 
   SB[W[2], W[5], W[28], W[1]] + SB[W[2], W[5], W[28], W[3]]/2 + 
   SB[W[2], W[5], W[28], W[4]]/2 - SB[W[2], W[5], W[28], W[16]]/2 - 
   SB[W[2], W[5], W[28], W[17]]/2 - SB[W[2], W[5], W[28], W[19]]/2 - 
   SB[W[2], W[5], W[28], W[20]]/2 - SB[W[2], W[5], W[28], W[26]]/2 - 
   SB[W[2], W[5], W[28], W[28]]/2 - (3*SB[W[2], W[5], W[28], W[29]])/2 - 
   (3*SB[W[2], W[5], W[28], W[30]])/2 - SB[W[2], W[12], W[2], W[1]] + 
   SB[W[2], W[12], W[2], W[2]] + (3*SB[W[2], W[12], W[2], W[3]])/2 + 
   (3*SB[W[2], W[12], W[2], W[4]])/2 + SB[W[2], W[12], W[2], W[5]] - 
   4*SB[W[2], W[12], W[2], W[7]] - 4*SB[W[2], W[12], W[2], W[10]] + 
   (3*SB[W[2], W[12], W[2], W[16]])/2 + SB[W[2], W[12], W[2], W[17]]/2 + 
   SB[W[2], W[12], W[2], W[19]]/2 + (3*SB[W[2], W[12], W[2], W[20]])/2 + 
   SB[W[2], W[12], W[2], W[26]]/2 + SB[W[2], W[12], W[2], W[28]]/2 + 
   SB[W[2], W[12], W[2], W[29]]/2 + SB[W[2], W[12], W[2], W[30]]/2 - 
   SB[W[2], W[12], W[3], W[1]] - SB[W[2], W[12], W[3], W[2]] - 
   (3*SB[W[2], W[12], W[3], W[3]])/2 + SB[W[2], W[12], W[3], W[4]]/2 - 
   2*SB[W[2], W[12], W[3], W[5]] + 4*SB[W[2], W[12], W[3], W[10]] - 
   (3*SB[W[2], W[12], W[3], W[16]])/2 + SB[W[2], W[12], W[3], W[17]]/2 + 
   SB[W[2], W[12], W[3], W[19]]/2 + (3*SB[W[2], W[12], W[3], W[20]])/2 + 
   SB[W[2], W[12], W[3], W[26]]/2 + SB[W[2], W[12], W[3], W[28]]/2 + 
   SB[W[2], W[12], W[3], W[29]]/2 - SB[W[2], W[12], W[3], W[30]]/2 + 
   SB[W[2], W[12], W[4], W[1]] + 2*SB[W[2], W[12], W[4], W[2]] - 
   SB[W[2], W[12], W[4], W[3]]/2 + (3*SB[W[2], W[12], W[4], W[4]])/2 + 
   SB[W[2], W[12], W[4], W[5]] - 4*SB[W[2], W[12], W[4], W[7]] - 
   (3*SB[W[2], W[12], W[4], W[16]])/2 - SB[W[2], W[12], W[4], W[17]]/2 - 
   SB[W[2], W[12], W[4], W[19]]/2 + (3*SB[W[2], W[12], W[4], W[20]])/2 - 
   SB[W[2], W[12], W[4], W[26]]/2 - SB[W[2], W[12], W[4], W[28]]/2 + 
   SB[W[2], W[12], W[4], W[29]]/2 - SB[W[2], W[12], W[4], W[30]]/2 + 
   SB[W[2], W[12], W[5], W[1]] - SB[W[2], W[12], W[5], W[2]] - 
   (3*SB[W[2], W[12], W[5], W[3]])/2 - (3*SB[W[2], W[12], W[5], W[4]])/2 - 
   SB[W[2], W[12], W[5], W[5]] + 4*SB[W[2], W[12], W[5], W[7]] + 
   4*SB[W[2], W[12], W[5], W[10]] - (3*SB[W[2], W[12], W[5], W[16]])/2 - 
   SB[W[2], W[12], W[5], W[17]]/2 - SB[W[2], W[12], W[5], W[19]]/2 - 
   (3*SB[W[2], W[12], W[5], W[20]])/2 - SB[W[2], W[12], W[5], W[26]]/2 - 
   SB[W[2], W[12], W[5], W[28]]/2 - SB[W[2], W[12], W[5], W[29]]/2 - 
   SB[W[2], W[12], W[5], W[30]]/2 + SB[W[2], W[12], W[17], W[1]] + 
   SB[W[2], W[12], W[17], W[2]] + (3*SB[W[2], W[12], W[17], W[3]])/2 - 
   SB[W[2], W[12], W[17], W[4]]/2 + 2*SB[W[2], W[12], W[17], W[5]] - 
   4*SB[W[2], W[12], W[17], W[10]] + (3*SB[W[2], W[12], W[17], W[16]])/2 - 
   SB[W[2], W[12], W[17], W[17]]/2 - SB[W[2], W[12], W[17], W[19]]/2 - 
   (3*SB[W[2], W[12], W[17], W[20]])/2 - SB[W[2], W[12], W[17], W[26]]/2 - 
   SB[W[2], W[12], W[17], W[28]]/2 - SB[W[2], W[12], W[17], W[29]]/2 + 
   SB[W[2], W[12], W[17], W[30]]/2 - SB[W[2], W[12], W[19], W[1]] - 
   2*SB[W[2], W[12], W[19], W[2]] + SB[W[2], W[12], W[19], W[3]]/2 - 
   (3*SB[W[2], W[12], W[19], W[4]])/2 - SB[W[2], W[12], W[19], W[5]] + 
   4*SB[W[2], W[12], W[19], W[7]] + (3*SB[W[2], W[12], W[19], W[16]])/2 + 
   SB[W[2], W[12], W[19], W[17]]/2 + SB[W[2], W[12], W[19], W[19]]/2 - 
   (3*SB[W[2], W[12], W[19], W[20]])/2 + SB[W[2], W[12], W[19], W[26]]/2 + 
   SB[W[2], W[12], W[19], W[28]]/2 - SB[W[2], W[12], W[19], W[29]]/2 + 
   SB[W[2], W[12], W[19], W[30]]/2 + SB[W[2], W[12], W[26], W[1]] + 
   SB[W[2], W[12], W[26], W[3]]/2 + SB[W[2], W[12], W[26], W[4]]/2 - 
   SB[W[2], W[12], W[26], W[16]]/2 - SB[W[2], W[12], W[26], W[17]]/2 - 
   SB[W[2], W[12], W[26], W[19]]/2 - SB[W[2], W[12], W[26], W[20]]/2 - 
   SB[W[2], W[12], W[26], W[26]]/2 - SB[W[2], W[12], W[26], W[28]]/2 - 
   (3*SB[W[2], W[12], W[26], W[29]])/2 - (3*SB[W[2], W[12], W[26], W[30]])/
    2 - SB[W[2], W[12], W[28], W[1]] - SB[W[2], W[12], W[28], W[3]]/2 - 
   SB[W[2], W[12], W[28], W[4]]/2 + SB[W[2], W[12], W[28], W[16]]/2 + 
   SB[W[2], W[12], W[28], W[17]]/2 + SB[W[2], W[12], W[28], W[19]]/2 + 
   SB[W[2], W[12], W[28], W[20]]/2 + SB[W[2], W[12], W[28], W[26]]/2 + 
   SB[W[2], W[12], W[28], W[28]]/2 + (3*SB[W[2], W[12], W[28], W[29]])/2 + 
   (3*SB[W[2], W[12], W[28], W[30]])/2 + SB[W[2], W[14], W[1], W[1]] + 
   SB[W[2], W[14], W[1], W[2]] - (3*SB[W[2], W[14], W[1], W[3]])/2 - 
   (3*SB[W[2], W[14], W[1], W[4]])/2 + 3*SB[W[2], W[14], W[1], W[5]] + 
   4*SB[W[2], W[14], W[1], W[11]] - (7*SB[W[2], W[14], W[1], W[16]])/2 - 
   SB[W[2], W[14], W[1], W[17]]/2 - SB[W[2], W[14], W[1], W[19]]/2 - 
   (3*SB[W[2], W[14], W[1], W[20]])/2 - SB[W[2], W[14], W[1], W[26]]/2 - 
   SB[W[2], W[14], W[1], W[28]]/2 - SB[W[2], W[14], W[1], W[29]]/2 + 
   (3*SB[W[2], W[14], W[1], W[30]])/2 - SB[W[2], W[14], W[2], W[1]] + 
   SB[W[2], W[14], W[2], W[2]] - (3*SB[W[2], W[14], W[2], W[3]])/2 + 
   SB[W[2], W[14], W[2], W[4]]/2 + 2*SB[W[2], W[14], W[2], W[5]] - 
   4*SB[W[2], W[14], W[2], W[7]] + 4*SB[W[2], W[14], W[2], W[11]] - 
   (7*SB[W[2], W[14], W[2], W[16]])/2 + SB[W[2], W[14], W[2], W[17]]/2 + 
   SB[W[2], W[14], W[2], W[19]]/2 + (3*SB[W[2], W[14], W[2], W[20]])/2 + 
   SB[W[2], W[14], W[2], W[26]]/2 + SB[W[2], W[14], W[2], W[28]]/2 + 
   SB[W[2], W[14], W[2], W[29]]/2 + (3*SB[W[2], W[14], W[2], W[30]])/2 - 
   SB[W[2], W[14], W[3], W[1]] - SB[W[2], W[14], W[3], W[2]] + 
   SB[W[2], W[14], W[3], W[4]] - SB[W[2], W[14], W[3], W[5]] + 
   SB[W[2], W[14], W[3], W[16]] + SB[W[2], W[14], W[3], W[19]] + 
   SB[W[2], W[14], W[3], W[28]] - SB[W[2], W[14], W[3], W[30]] + 
   2*SB[W[2], W[14], W[4], W[1]] + (3*SB[W[2], W[14], W[4], W[3]])/2 - 
   (3*SB[W[2], W[14], W[4], W[4]])/2 - SB[W[2], W[14], W[4], W[5]] + 
   4*SB[W[2], W[14], W[4], W[7]] - 4*SB[W[2], W[14], W[4], W[11]] + 
   (5*SB[W[2], W[14], W[4], W[16]])/2 - SB[W[2], W[14], W[4], W[17]]/2 - 
   (3*SB[W[2], W[14], W[4], W[19]])/2 - (3*SB[W[2], W[14], W[4], W[20]])/2 - 
   SB[W[2], W[14], W[4], W[26]]/2 - (3*SB[W[2], W[14], W[4], W[28]])/2 - 
   SB[W[2], W[14], W[4], W[29]]/2 - SB[W[2], W[14], W[4], W[30]]/2 + 
   SB[W[2], W[14], W[5], W[1]] + 2*SB[W[2], W[14], W[5], W[2]] - 
   SB[W[2], W[14], W[5], W[3]]/2 + (3*SB[W[2], W[14], W[5], W[4]])/2 + 
   SB[W[2], W[14], W[5], W[5]] - 4*SB[W[2], W[14], W[5], W[7]] - 
   (3*SB[W[2], W[14], W[5], W[16]])/2 - SB[W[2], W[14], W[5], W[17]]/2 - 
   SB[W[2], W[14], W[5], W[19]]/2 + (3*SB[W[2], W[14], W[5], W[20]])/2 - 
   SB[W[2], W[14], W[5], W[26]]/2 - SB[W[2], W[14], W[5], W[28]]/2 + 
   SB[W[2], W[14], W[5], W[29]]/2 - SB[W[2], W[14], W[5], W[30]]/2 - 
   SB[W[2], W[14], W[14], W[1]] - SB[W[2], W[14], W[14], W[2]] + 
   SB[W[2], W[14], W[14], W[4]] - SB[W[2], W[14], W[14], W[5]] + 
   SB[W[2], W[14], W[14], W[16]] + SB[W[2], W[14], W[14], W[19]] + 
   SB[W[2], W[14], W[14], W[28]] - SB[W[2], W[14], W[14], W[30]] + 
   (3*SB[W[2], W[14], W[16], W[3]])/2 + SB[W[2], W[14], W[16], W[4]]/2 - 
   2*SB[W[2], W[14], W[16], W[5]] - 4*SB[W[2], W[14], W[16], W[11]] + 
   (5*SB[W[2], W[14], W[16], W[16]])/2 + SB[W[2], W[14], W[16], W[17]]/2 - 
   SB[W[2], W[14], W[16], W[19]]/2 + (3*SB[W[2], W[14], W[16], W[20]])/2 + 
   SB[W[2], W[14], W[16], W[26]]/2 - SB[W[2], W[14], W[16], W[28]]/2 + 
   SB[W[2], W[14], W[16], W[29]]/2 - SB[W[2], W[14], W[16], W[30]]/2 - 
   SB[W[2], W[14], W[19], W[1]] - 2*SB[W[2], W[14], W[19], W[2]] + 
   SB[W[2], W[14], W[19], W[3]]/2 - (3*SB[W[2], W[14], W[19], W[4]])/2 - 
   SB[W[2], W[14], W[19], W[5]] + 4*SB[W[2], W[14], W[19], W[7]] + 
   (3*SB[W[2], W[14], W[19], W[16]])/2 + SB[W[2], W[14], W[19], W[17]]/2 + 
   SB[W[2], W[14], W[19], W[19]]/2 - (3*SB[W[2], W[14], W[19], W[20]])/2 + 
   SB[W[2], W[14], W[19], W[26]]/2 + SB[W[2], W[14], W[19], W[28]]/2 - 
   SB[W[2], W[14], W[19], W[29]]/2 + SB[W[2], W[14], W[19], W[30]]/2 - 
   SB[W[2], W[14], W[28], W[1]] - SB[W[2], W[14], W[28], W[3]]/2 - 
   SB[W[2], W[14], W[28], W[4]]/2 + SB[W[2], W[14], W[28], W[16]]/2 + 
   SB[W[2], W[14], W[28], W[17]]/2 + SB[W[2], W[14], W[28], W[19]]/2 + 
   SB[W[2], W[14], W[28], W[20]]/2 + SB[W[2], W[14], W[28], W[26]]/2 + 
   SB[W[2], W[14], W[28], W[28]]/2 + (3*SB[W[2], W[14], W[28], W[29]])/2 + 
   (3*SB[W[2], W[14], W[28], W[30]])/2 + SB[W[2], W[14], W[30], W[1]] + 
   SB[W[2], W[14], W[30], W[3]]/2 + SB[W[2], W[14], W[30], W[4]]/2 - 
   SB[W[2], W[14], W[30], W[16]]/2 - SB[W[2], W[14], W[30], W[17]]/2 - 
   SB[W[2], W[14], W[30], W[19]]/2 - SB[W[2], W[14], W[30], W[20]]/2 - 
   SB[W[2], W[14], W[30], W[26]]/2 - SB[W[2], W[14], W[30], W[28]]/2 - 
   (3*SB[W[2], W[14], W[30], W[29]])/2 - (3*SB[W[2], W[14], W[30], W[30]])/
    2 + 2*SB[W[3], W[1], W[1], W[2]] + 2*SB[W[3], W[1], W[1], W[3]] + 
   2*SB[W[3], W[1], W[1], W[4]] - 4*SB[W[3], W[1], W[1], W[11]] - 
   2*SB[W[3], W[1], W[1], W[20]] + 2*SB[W[3], W[1], W[1], W[29]] + 
   SB[W[3], W[1], W[2], W[1]] + SB[W[3], W[1], W[2], W[2]] - 
   SB[W[3], W[1], W[2], W[3]]/2 - SB[W[3], W[1], W[2], W[4]]/2 + 
   2*SB[W[3], W[1], W[2], W[5]] + 2*SB[W[3], W[1], W[2], W[11]] - 
   (5*SB[W[3], W[1], W[2], W[16]])/2 - SB[W[3], W[1], W[2], W[17]]/2 - 
   SB[W[3], W[1], W[2], W[19]]/2 - (3*SB[W[3], W[1], W[2], W[20]])/2 - 
   SB[W[3], W[1], W[2], W[26]]/2 - SB[W[3], W[1], W[2], W[28]]/2 - 
   SB[W[3], W[1], W[2], W[29]]/2 + SB[W[3], W[1], W[2], W[30]]/2 + 
   3*SB[W[3], W[1], W[3], W[1]] + SB[W[3], W[1], W[3], W[2]] - 
   (3*SB[W[3], W[1], W[3], W[3]])/2 - (3*SB[W[3], W[1], W[3], W[4]])/2 + 
   SB[W[3], W[1], W[3], W[5]] - 2*SB[W[3], W[1], W[3], W[13]] - 
   (3*SB[W[3], W[1], W[3], W[16]])/2 - SB[W[3], W[1], W[3], W[17]]/2 - 
   SB[W[3], W[1], W[3], W[19]]/2 + (5*SB[W[3], W[1], W[3], W[20]])/2 - 
   SB[W[3], W[1], W[3], W[26]]/2 - SB[W[3], W[1], W[3], W[28]]/2 - 
   SB[W[3], W[1], W[3], W[29]]/2 - SB[W[3], W[1], W[3], W[30]]/2 + 
   SB[W[3], W[1], W[4], W[1]] - (5*SB[W[3], W[1], W[4], W[3]])/2 - 
   (5*SB[W[3], W[1], W[4], W[4]])/2 + 2*SB[W[3], W[1], W[4], W[11]] - 
   (3*SB[W[3], W[1], W[4], W[16]])/2 + SB[W[3], W[1], W[4], W[17]]/2 + 
   SB[W[3], W[1], W[4], W[19]]/2 + (5*SB[W[3], W[1], W[4], W[20]])/2 + 
   SB[W[3], W[1], W[4], W[26]]/2 + SB[W[3], W[1], W[4], W[28]]/2 - 
   SB[W[3], W[1], W[4], W[29]]/2 - SB[W[3], W[1], W[4], W[30]]/2 + 
   SB[W[3], W[1], W[5], W[2]] + SB[W[3], W[1], W[5], W[3]] + 
   SB[W[3], W[1], W[5], W[4]] - 2*SB[W[3], W[1], W[5], W[11]] - 
   SB[W[3], W[1], W[5], W[20]] + SB[W[3], W[1], W[5], W[29]] - 
   2*SB[W[3], W[1], W[11], W[1]] - 2*SB[W[3], W[1], W[11], W[2]] - 
   2*SB[W[3], W[1], W[11], W[5]] + 2*SB[W[3], W[1], W[11], W[13]] + 
   4*SB[W[3], W[1], W[11], W[16]] - 2*SB[W[3], W[1], W[13], W[1]] + 
   2*SB[W[3], W[1], W[13], W[11]] + 4*SB[W[3], W[1], W[13], W[13]] - 
   4*SB[W[3], W[1], W[13], W[20]] - SB[W[3], W[1], W[15], W[1]] - 
   SB[W[3], W[1], W[15], W[2]] + SB[W[3], W[1], W[15], W[3]] - 
   SB[W[3], W[1], W[15], W[5]] + SB[W[3], W[1], W[15], W[17]] + 
   SB[W[3], W[1], W[15], W[20]] + SB[W[3], W[1], W[15], W[26]] - 
   SB[W[3], W[1], W[15], W[29]] - 2*SB[W[3], W[1], W[20], W[2]] + 
   SB[W[3], W[1], W[20], W[3]]/2 + (3*SB[W[3], W[1], W[20], W[4]])/2 - 
   4*SB[W[3], W[1], W[20], W[13]] + (3*SB[W[3], W[1], W[20], W[16]])/2 - 
   SB[W[3], W[1], W[20], W[17]]/2 + SB[W[3], W[1], W[20], W[19]]/2 + 
   (5*SB[W[3], W[1], W[20], W[20]])/2 - SB[W[3], W[1], W[20], W[26]]/2 + 
   SB[W[3], W[1], W[20], W[28]]/2 - SB[W[3], W[1], W[20], W[29]]/2 + 
   SB[W[3], W[1], W[20], W[30]]/2 + SB[W[3], W[1], W[29], W[1]] + 
   SB[W[3], W[1], W[29], W[3]]/2 + SB[W[3], W[1], W[29], W[4]]/2 - 
   SB[W[3], W[1], W[29], W[16]]/2 - SB[W[3], W[1], W[29], W[17]]/2 - 
   SB[W[3], W[1], W[29], W[19]]/2 - SB[W[3], W[1], W[29], W[20]]/2 - 
   SB[W[3], W[1], W[29], W[26]]/2 - SB[W[3], W[1], W[29], W[28]]/2 - 
   (3*SB[W[3], W[1], W[29], W[29]])/2 - (3*SB[W[3], W[1], W[29], W[30]])/2 + 
   SB[W[3], W[2], W[1], W[1]] + SB[W[3], W[2], W[1], W[2]] - 
   SB[W[3], W[2], W[1], W[3]]/2 - SB[W[3], W[2], W[1], W[4]]/2 + 
   2*SB[W[3], W[2], W[1], W[5]] + 2*SB[W[3], W[2], W[1], W[11]] - 
   (5*SB[W[3], W[2], W[1], W[16]])/2 - SB[W[3], W[2], W[1], W[17]]/2 - 
   SB[W[3], W[2], W[1], W[19]]/2 - (3*SB[W[3], W[2], W[1], W[20]])/2 - 
   SB[W[3], W[2], W[1], W[26]]/2 - SB[W[3], W[2], W[1], W[28]]/2 - 
   SB[W[3], W[2], W[1], W[29]]/2 + SB[W[3], W[2], W[1], W[30]]/2 + 
   SB[W[3], W[2], W[3], W[1]] + 3*SB[W[3], W[2], W[3], W[4]] + 
   SB[W[3], W[2], W[3], W[5]] - 4*SB[W[3], W[2], W[3], W[13]] - 
   SB[W[3], W[2], W[3], W[17]] - SB[W[3], W[2], W[3], W[26]] + 
   SB[W[3], W[2], W[4], W[1]] + (7*SB[W[3], W[2], W[4], W[3]])/2 - 
   (7*SB[W[3], W[2], W[4], W[4]])/2 - 2*SB[W[3], W[2], W[4], W[11]] + 
   2*SB[W[3], W[2], W[4], W[13]] + (3*SB[W[3], W[2], W[4], W[16]])/2 + 
   SB[W[3], W[2], W[4], W[17]]/2 - SB[W[3], W[2], W[4], W[18]] - 
   SB[W[3], W[2], W[4], W[19]]/2 - (3*SB[W[3], W[2], W[4], W[20]])/2 + 
   SB[W[3], W[2], W[4], W[26]]/2 + SB[W[3], W[2], W[4], W[27]] - 
   SB[W[3], W[2], W[4], W[28]]/2 - SB[W[3], W[2], W[4], W[29]]/2 + 
   SB[W[3], W[2], W[4], W[30]]/2 + SB[W[3], W[2], W[5], W[2]] + 
   (3*SB[W[3], W[2], W[5], W[3]])/2 - (3*SB[W[3], W[2], W[5], W[4]])/2 + 
   SB[W[3], W[2], W[5], W[5]] - 4*SB[W[3], W[2], W[5], W[10]] + 
   2*SB[W[3], W[2], W[5], W[13]] + (3*SB[W[3], W[2], W[5], W[16]])/2 + 
   SB[W[3], W[2], W[5], W[17]]/2 - SB[W[3], W[2], W[5], W[19]]/2 - 
   (3*SB[W[3], W[2], W[5], W[20]])/2 + SB[W[3], W[2], W[5], W[26]]/2 - 
   SB[W[3], W[2], W[5], W[28]]/2 - SB[W[3], W[2], W[5], W[29]]/2 + 
   SB[W[3], W[2], W[5], W[30]]/2 - SB[W[3], W[2], W[13], W[1]] - 
   3*SB[W[3], W[2], W[13], W[3]] + SB[W[3], W[2], W[13], W[4]] - 
   SB[W[3], W[2], W[13], W[5]] + SB[W[3], W[2], W[13], W[18]] + 
   3*SB[W[3], W[2], W[13], W[20]] - SB[W[3], W[2], W[13], W[27]] + 
   SB[W[3], W[2], W[13], W[29]] - SB[W[3], W[2], W[14], W[1]] - 
   SB[W[3], W[2], W[14], W[2]] + SB[W[3], W[2], W[14], W[4]] - 
   SB[W[3], W[2], W[14], W[5]] + SB[W[3], W[2], W[14], W[16]] + 
   SB[W[3], W[2], W[14], W[19]] + SB[W[3], W[2], W[14], W[28]] - 
   SB[W[3], W[2], W[14], W[30]] - SB[W[3], W[2], W[17], W[1]] - 
   SB[W[3], W[2], W[17], W[2]] - (3*SB[W[3], W[2], W[17], W[3]])/2 + 
   SB[W[3], W[2], W[17], W[4]]/2 - 2*SB[W[3], W[2], W[17], W[5]] + 
   4*SB[W[3], W[2], W[17], W[10]] - (3*SB[W[3], W[2], W[17], W[16]])/2 + 
   SB[W[3], W[2], W[17], W[17]]/2 + SB[W[3], W[2], W[17], W[19]]/2 + 
   (3*SB[W[3], W[2], W[17], W[20]])/2 + SB[W[3], W[2], W[17], W[26]]/2 + 
   SB[W[3], W[2], W[17], W[28]]/2 + SB[W[3], W[2], W[17], W[29]]/2 - 
   SB[W[3], W[2], W[17], W[30]]/2 - SB[W[3], W[2], W[26], W[1]] - 
   SB[W[3], W[2], W[26], W[3]]/2 - SB[W[3], W[2], W[26], W[4]]/2 + 
   SB[W[3], W[2], W[26], W[16]]/2 + SB[W[3], W[2], W[26], W[17]]/2 + 
   SB[W[3], W[2], W[26], W[19]]/2 + SB[W[3], W[2], W[26], W[20]]/2 + 
   SB[W[3], W[2], W[26], W[26]]/2 + SB[W[3], W[2], W[26], W[28]]/2 + 
   (3*SB[W[3], W[2], W[26], W[29]])/2 + (3*SB[W[3], W[2], W[26], W[30]])/2 + 
   SB[W[3], W[3], W[1], W[2]] - SB[W[3], W[3], W[1], W[3]] - 
   3*SB[W[3], W[3], W[1], W[4]] + 4*SB[W[3], W[3], W[1], W[13]] - 
   SB[W[3], W[3], W[1], W[20]] + SB[W[3], W[3], W[1], W[29]] + 
   SB[W[3], W[3], W[2], W[1]] + 3*SB[W[3], W[3], W[2], W[4]] + 
   SB[W[3], W[3], W[2], W[5]] - 4*SB[W[3], W[3], W[2], W[13]] - 
   SB[W[3], W[3], W[2], W[17]] - SB[W[3], W[3], W[2], W[26]] - 
   3*SB[W[3], W[3], W[4], W[1]] + 3*SB[W[3], W[3], W[4], W[2]] + 
   2*SB[W[3], W[3], W[4], W[4]] - 3*SB[W[3], W[3], W[4], W[5]] + 
   SB[W[3], W[3], W[4], W[18]] - SB[W[3], W[3], W[4], W[27]] + 
   SB[W[3], W[3], W[5], W[2]] - SB[W[3], W[3], W[5], W[3]] - 
   3*SB[W[3], W[3], W[5], W[4]] + 4*SB[W[3], W[3], W[5], W[13]] - 
   SB[W[3], W[3], W[5], W[20]] + SB[W[3], W[3], W[5], W[29]] + 
   3*SB[W[3], W[3], W[13], W[1]] - 4*SB[W[3], W[3], W[13], W[2]] + 
   SB[W[3], W[3], W[13], W[3]] + SB[W[3], W[3], W[13], W[4]] + 
   3*SB[W[3], W[3], W[13], W[5]] - 4*SB[W[3], W[3], W[13], W[13]] - 
   SB[W[3], W[3], W[13], W[18]] + SB[W[3], W[3], W[13], W[20]] + 
   SB[W[3], W[3], W[13], W[27]] - SB[W[3], W[3], W[13], W[29]] - 
   SB[W[3], W[3], W[15], W[1]] - SB[W[3], W[3], W[15], W[2]] + 
   SB[W[3], W[3], W[15], W[3]] - SB[W[3], W[3], W[15], W[5]] + 
   SB[W[3], W[3], W[15], W[17]] + SB[W[3], W[3], W[15], W[20]] + 
   SB[W[3], W[3], W[15], W[26]] - SB[W[3], W[3], W[15], W[29]] - 
   SB[W[3], W[4], W[1], W[1]] - 2*SB[W[3], W[4], W[1], W[2]] - 
   (5*SB[W[3], W[4], W[1], W[3]])/2 - (5*SB[W[3], W[4], W[1], W[4]])/2 - 
   2*SB[W[3], W[4], W[1], W[5]] + 2*SB[W[3], W[4], W[1], W[11]] + 
   2*SB[W[3], W[4], W[1], W[13]] + (5*SB[W[3], W[4], W[1], W[16]])/2 + 
   SB[W[3], W[4], W[1], W[17]]/2 + SB[W[3], W[4], W[1], W[19]]/2 + 
   (5*SB[W[3], W[4], W[1], W[20]])/2 + SB[W[3], W[4], W[1], W[26]]/2 + 
   SB[W[3], W[4], W[1], W[28]]/2 - SB[W[3], W[4], W[1], W[29]]/2 - 
   SB[W[3], W[4], W[1], W[30]]/2 - SB[W[3], W[4], W[2], W[2]] + 
   (7*SB[W[3], W[4], W[2], W[3]])/2 - (5*SB[W[3], W[4], W[2], W[4]])/2 - 
   SB[W[3], W[4], W[2], W[5]] - 2*SB[W[3], W[4], W[2], W[11]] + 
   2*SB[W[3], W[4], W[2], W[13]] + (5*SB[W[3], W[4], W[2], W[16]])/2 + 
   SB[W[3], W[4], W[2], W[17]]/2 - SB[W[3], W[4], W[2], W[18]] + 
   SB[W[3], W[4], W[2], W[19]]/2 - (3*SB[W[3], W[4], W[2], W[20]])/2 + 
   SB[W[3], W[4], W[2], W[26]]/2 + SB[W[3], W[4], W[2], W[27]] + 
   SB[W[3], W[4], W[2], W[28]]/2 - SB[W[3], W[4], W[2], W[29]]/2 - 
   SB[W[3], W[4], W[2], W[30]]/2 - 3*SB[W[3], W[4], W[3], W[1]] + 
   3*SB[W[3], W[4], W[3], W[2]] + 2*SB[W[3], W[4], W[3], W[4]] - 
   3*SB[W[3], W[4], W[3], W[5]] + SB[W[3], W[4], W[3], W[18]] - 
   SB[W[3], W[4], W[3], W[27]] - 3*SB[W[3], W[4], W[4], W[1]] - 
   3*SB[W[3], W[4], W[4], W[2]] + 2*SB[W[3], W[4], W[4], W[3]] + 
   3*SB[W[3], W[4], W[4], W[5]] + SB[W[3], W[4], W[4], W[18]] - 
   SB[W[3], W[4], W[4], W[27]] - SB[W[3], W[4], W[5], W[2]] - 
   (5*SB[W[3], W[4], W[5], W[3]])/2 + (7*SB[W[3], W[4], W[5], W[4]])/2 - 
   SB[W[3], W[4], W[5], W[5]] + 2*SB[W[3], W[4], W[5], W[11]] - 
   2*SB[W[3], W[4], W[5], W[13]] - (3*SB[W[3], W[4], W[5], W[16]])/2 + 
   SB[W[3], W[4], W[5], W[17]]/2 - SB[W[3], W[4], W[5], W[18]] + 
   SB[W[3], W[4], W[5], W[19]]/2 + (5*SB[W[3], W[4], W[5], W[20]])/2 + 
   SB[W[3], W[4], W[5], W[26]]/2 + SB[W[3], W[4], W[5], W[27]] + 
   SB[W[3], W[4], W[5], W[28]]/2 - SB[W[3], W[4], W[5], W[29]]/2 - 
   SB[W[3], W[4], W[5], W[30]]/2 + 2*SB[W[3], W[4], W[11], W[1]] + 
   2*SB[W[3], W[4], W[11], W[2]] + 2*SB[W[3], W[4], W[11], W[5]] - 
   2*SB[W[3], W[4], W[11], W[13]] - 4*SB[W[3], W[4], W[11], W[16]] + 
   2*SB[W[3], W[4], W[13], W[1]] + 2*SB[W[3], W[4], W[13], W[2]] + 
   2*SB[W[3], W[4], W[13], W[5]] - 2*SB[W[3], W[4], W[13], W[11]] - 
   4*SB[W[3], W[4], W[13], W[20]] + SB[W[3], W[4], W[14], W[1]] + 
   SB[W[3], W[4], W[14], W[2]] - SB[W[3], W[4], W[14], W[4]] + 
   SB[W[3], W[4], W[14], W[5]] - SB[W[3], W[4], W[14], W[16]] - 
   SB[W[3], W[4], W[14], W[19]] - SB[W[3], W[4], W[14], W[28]] + 
   SB[W[3], W[4], W[14], W[30]] + SB[W[3], W[4], W[15], W[1]] + 
   SB[W[3], W[4], W[15], W[2]] - SB[W[3], W[4], W[15], W[3]] + 
   SB[W[3], W[4], W[15], W[5]] - SB[W[3], W[4], W[15], W[17]] - 
   SB[W[3], W[4], W[15], W[20]] - SB[W[3], W[4], W[15], W[26]] + 
   SB[W[3], W[4], W[15], W[29]] + SB[W[3], W[4], W[18], W[1]] - 
   2*SB[W[3], W[4], W[18], W[2]] + SB[W[3], W[4], W[18], W[3]]/2 + 
   SB[W[3], W[4], W[18], W[4]]/2 - 2*SB[W[3], W[4], W[18], W[5]] + 
   (3*SB[W[3], W[4], W[18], W[16]])/2 - SB[W[3], W[4], W[18], W[17]]/2 - 
   SB[W[3], W[4], W[18], W[19]]/2 + (3*SB[W[3], W[4], W[18], W[20]])/2 - 
   SB[W[3], W[4], W[18], W[26]]/2 - SB[W[3], W[4], W[18], W[28]]/2 + 
   SB[W[3], W[4], W[18], W[29]]/2 + SB[W[3], W[4], W[18], W[30]]/2 - 
   SB[W[3], W[4], W[27], W[1]] - SB[W[3], W[4], W[27], W[3]]/2 - 
   SB[W[3], W[4], W[27], W[4]]/2 + SB[W[3], W[4], W[27], W[16]]/2 + 
   SB[W[3], W[4], W[27], W[17]]/2 + SB[W[3], W[4], W[27], W[19]]/2 + 
   SB[W[3], W[4], W[27], W[20]]/2 + SB[W[3], W[4], W[27], W[26]]/2 + 
   SB[W[3], W[4], W[27], W[28]]/2 + (3*SB[W[3], W[4], W[27], W[29]])/2 + 
   (3*SB[W[3], W[4], W[27], W[30]])/2 + SB[W[3], W[5], W[1], W[2]] + 
   SB[W[3], W[5], W[1], W[3]] + SB[W[3], W[5], W[1], W[4]] - 
   2*SB[W[3], W[5], W[1], W[11]] - SB[W[3], W[5], W[1], W[20]] + 
   SB[W[3], W[5], W[1], W[29]] + SB[W[3], W[5], W[2], W[2]] + 
   (3*SB[W[3], W[5], W[2], W[3]])/2 - (3*SB[W[3], W[5], W[2], W[4]])/2 + 
   SB[W[3], W[5], W[2], W[5]] - 4*SB[W[3], W[5], W[2], W[10]] + 
   2*SB[W[3], W[5], W[2], W[13]] + (3*SB[W[3], W[5], W[2], W[16]])/2 + 
   SB[W[3], W[5], W[2], W[17]]/2 - SB[W[3], W[5], W[2], W[19]]/2 - 
   (3*SB[W[3], W[5], W[2], W[20]])/2 + SB[W[3], W[5], W[2], W[26]]/2 - 
   SB[W[3], W[5], W[2], W[28]]/2 - SB[W[3], W[5], W[2], W[29]]/2 + 
   SB[W[3], W[5], W[2], W[30]]/2 + SB[W[3], W[5], W[3], W[1]] - 
   SB[W[3], W[5], W[3], W[2]] - (3*SB[W[3], W[5], W[3], W[3]])/2 - 
   (3*SB[W[3], W[5], W[3], W[4]])/2 - SB[W[3], W[5], W[3], W[5]] + 
   4*SB[W[3], W[5], W[3], W[10]] - (3*SB[W[3], W[5], W[3], W[16]])/2 - 
   SB[W[3], W[5], W[3], W[17]]/2 - SB[W[3], W[5], W[3], W[19]]/2 + 
   (5*SB[W[3], W[5], W[3], W[20]])/2 - SB[W[3], W[5], W[3], W[26]]/2 - 
   SB[W[3], W[5], W[3], W[28]]/2 - SB[W[3], W[5], W[3], W[29]]/2 - 
   SB[W[3], W[5], W[3], W[30]]/2 - SB[W[3], W[5], W[4], W[2]] - 
   (5*SB[W[3], W[5], W[4], W[3]])/2 + (7*SB[W[3], W[5], W[4], W[4]])/2 - 
   SB[W[3], W[5], W[4], W[5]] + 2*SB[W[3], W[5], W[4], W[11]] - 
   2*SB[W[3], W[5], W[4], W[13]] - (3*SB[W[3], W[5], W[4], W[16]])/2 + 
   SB[W[3], W[5], W[4], W[17]]/2 - SB[W[3], W[5], W[4], W[18]] + 
   SB[W[3], W[5], W[4], W[19]]/2 + (5*SB[W[3], W[5], W[4], W[20]])/2 + 
   SB[W[3], W[5], W[4], W[26]]/2 + SB[W[3], W[5], W[4], W[27]] + 
   SB[W[3], W[5], W[4], W[28]]/2 - SB[W[3], W[5], W[4], W[29]]/2 - 
   SB[W[3], W[5], W[4], W[30]]/2 - SB[W[3], W[5], W[13], W[1]] + 
   2*SB[W[3], W[5], W[13], W[2]] + SB[W[3], W[5], W[13], W[3]] - 
   3*SB[W[3], W[5], W[13], W[4]] + SB[W[3], W[5], W[13], W[5]] + 
   4*SB[W[3], W[5], W[13], W[13]] + SB[W[3], W[5], W[13], W[18]] - 
   5*SB[W[3], W[5], W[13], W[20]] - SB[W[3], W[5], W[13], W[27]] + 
   SB[W[3], W[5], W[13], W[29]] - 2*SB[W[3], W[5], W[20], W[2]] + 
   SB[W[3], W[5], W[20], W[3]]/2 + (3*SB[W[3], W[5], W[20], W[4]])/2 - 
   4*SB[W[3], W[5], W[20], W[13]] + (3*SB[W[3], W[5], W[20], W[16]])/2 - 
   SB[W[3], W[5], W[20], W[17]]/2 + SB[W[3], W[5], W[20], W[19]]/2 + 
   (5*SB[W[3], W[5], W[20], W[20]])/2 - SB[W[3], W[5], W[20], W[26]]/2 + 
   SB[W[3], W[5], W[20], W[28]]/2 - SB[W[3], W[5], W[20], W[29]]/2 + 
   SB[W[3], W[5], W[20], W[30]]/2 + SB[W[3], W[5], W[29], W[1]] + 
   SB[W[3], W[5], W[29], W[3]]/2 + SB[W[3], W[5], W[29], W[4]]/2 - 
   SB[W[3], W[5], W[29], W[16]]/2 - SB[W[3], W[5], W[29], W[17]]/2 - 
   SB[W[3], W[5], W[29], W[19]]/2 - SB[W[3], W[5], W[29], W[20]]/2 - 
   SB[W[3], W[5], W[29], W[26]]/2 - SB[W[3], W[5], W[29], W[28]]/2 - 
   (3*SB[W[3], W[5], W[29], W[29]])/2 - (3*SB[W[3], W[5], W[29], W[30]])/2 + 
   SB[W[3], W[13], W[1], W[1]] - SB[W[3], W[13], W[1], W[3]]/2 + 
   (3*SB[W[3], W[13], W[1], W[4]])/2 + SB[W[3], W[13], W[1], W[5]] + 
   2*SB[W[3], W[13], W[1], W[11]] - 2*SB[W[3], W[13], W[1], W[13]] - 
   (3*SB[W[3], W[13], W[1], W[16]])/2 - SB[W[3], W[13], W[1], W[17]]/2 - 
   SB[W[3], W[13], W[1], W[19]]/2 - SB[W[3], W[13], W[1], W[20]]/2 - 
   SB[W[3], W[13], W[1], W[26]]/2 - SB[W[3], W[13], W[1], W[28]]/2 - 
   (3*SB[W[3], W[13], W[1], W[29]])/2 - SB[W[3], W[13], W[1], W[30]]/2 - 
   SB[W[3], W[13], W[2], W[1]] - 3*SB[W[3], W[13], W[2], W[3]] + 
   SB[W[3], W[13], W[2], W[4]] - SB[W[3], W[13], W[2], W[5]] + 
   SB[W[3], W[13], W[2], W[18]] + 3*SB[W[3], W[13], W[2], W[20]] - 
   SB[W[3], W[13], W[2], W[27]] + SB[W[3], W[13], W[2], W[29]] - 
   4*SB[W[3], W[13], W[3], W[2]] + (3*SB[W[3], W[13], W[3], W[3]])/2 - 
   SB[W[3], W[13], W[3], W[4]]/2 + 2*SB[W[3], W[13], W[3], W[5]] + 
   2*SB[W[3], W[13], W[3], W[13]] + (3*SB[W[3], W[13], W[3], W[16]])/2 + 
   SB[W[3], W[13], W[3], W[17]]/2 - SB[W[3], W[13], W[3], W[18]] + 
   SB[W[3], W[13], W[3], W[19]]/2 - (5*SB[W[3], W[13], W[3], W[20]])/2 + 
   SB[W[3], W[13], W[3], W[26]]/2 + SB[W[3], W[13], W[3], W[27]] + 
   SB[W[3], W[13], W[3], W[28]]/2 + SB[W[3], W[13], W[3], W[29]]/2 + 
   SB[W[3], W[13], W[3], W[30]]/2 + 3*SB[W[3], W[13], W[4], W[1]] + 
   SB[W[3], W[13], W[4], W[3]]/2 + SB[W[3], W[13], W[4], W[4]]/2 - 
   2*SB[W[3], W[13], W[4], W[11]] + (3*SB[W[3], W[13], W[4], W[16]])/2 - 
   SB[W[3], W[13], W[4], W[17]]/2 - SB[W[3], W[13], W[4], W[19]]/2 - 
   (5*SB[W[3], W[13], W[4], W[20]])/2 - SB[W[3], W[13], W[4], W[26]]/2 - 
   SB[W[3], W[13], W[4], W[28]]/2 + SB[W[3], W[13], W[4], W[29]]/2 + 
   SB[W[3], W[13], W[4], W[30]]/2 - SB[W[3], W[13], W[5], W[1]] + 
   (3*SB[W[3], W[13], W[5], W[3]])/2 - (3*SB[W[3], W[13], W[5], W[4]])/2 + 
   SB[W[3], W[13], W[5], W[5]] + (3*SB[W[3], W[13], W[5], W[16]])/2 - 
   SB[W[3], W[13], W[5], W[17]]/2 + SB[W[3], W[13], W[5], W[18]] + 
   SB[W[3], W[13], W[5], W[19]]/2 - (5*SB[W[3], W[13], W[5], W[20]])/2 - 
   SB[W[3], W[13], W[5], W[26]]/2 - SB[W[3], W[13], W[5], W[27]] + 
   SB[W[3], W[13], W[5], W[28]]/2 + SB[W[3], W[13], W[5], W[29]]/2 + 
   SB[W[3], W[13], W[5], W[30]]/2 - SB[W[3], W[13], W[13], W[1]] + 
   SB[W[3], W[13], W[13], W[3]] + SB[W[3], W[13], W[13], W[4]] - 
   5*SB[W[3], W[13], W[13], W[5]] - 4*SB[W[3], W[13], W[13], W[13]] - 
   SB[W[3], W[13], W[13], W[18]] + 9*SB[W[3], W[13], W[13], W[20]] + 
   SB[W[3], W[13], W[13], W[27]] - SB[W[3], W[13], W[13], W[29]] - 
   SB[W[3], W[13], W[18], W[1]] + 2*SB[W[3], W[13], W[18], W[2]] - 
   SB[W[3], W[13], W[18], W[3]]/2 - SB[W[3], W[13], W[18], W[4]]/2 + 
   2*SB[W[3], W[13], W[18], W[5]] - (3*SB[W[3], W[13], W[18], W[16]])/2 + 
   SB[W[3], W[13], W[18], W[17]]/2 + SB[W[3], W[13], W[18], W[19]]/2 - 
   (3*SB[W[3], W[13], W[18], W[20]])/2 + SB[W[3], W[13], W[18], W[26]]/2 + 
   SB[W[3], W[13], W[18], W[28]]/2 - SB[W[3], W[13], W[18], W[29]]/2 - 
   SB[W[3], W[13], W[18], W[30]]/2 + 2*SB[W[3], W[13], W[20], W[2]] - 
   SB[W[3], W[13], W[20], W[3]]/2 - (3*SB[W[3], W[13], W[20], W[4]])/2 + 
   4*SB[W[3], W[13], W[20], W[13]] - (3*SB[W[3], W[13], W[20], W[16]])/2 + 
   SB[W[3], W[13], W[20], W[17]]/2 - SB[W[3], W[13], W[20], W[19]]/2 - 
   (5*SB[W[3], W[13], W[20], W[20]])/2 + SB[W[3], W[13], W[20], W[26]]/2 - 
   SB[W[3], W[13], W[20], W[28]]/2 + SB[W[3], W[13], W[20], W[29]]/2 - 
   SB[W[3], W[13], W[20], W[30]]/2 + SB[W[3], W[13], W[27], W[1]] + 
   SB[W[3], W[13], W[27], W[3]]/2 + SB[W[3], W[13], W[27], W[4]]/2 - 
   SB[W[3], W[13], W[27], W[16]]/2 - SB[W[3], W[13], W[27], W[17]]/2 - 
   SB[W[3], W[13], W[27], W[19]]/2 - SB[W[3], W[13], W[27], W[20]]/2 - 
   SB[W[3], W[13], W[27], W[26]]/2 - SB[W[3], W[13], W[27], W[28]]/2 - 
   (3*SB[W[3], W[13], W[27], W[29]])/2 - (3*SB[W[3], W[13], W[27], W[30]])/
    2 - SB[W[3], W[13], W[29], W[1]] - SB[W[3], W[13], W[29], W[3]]/2 - 
   SB[W[3], W[13], W[29], W[4]]/2 + SB[W[3], W[13], W[29], W[16]]/2 + 
   SB[W[3], W[13], W[29], W[17]]/2 + SB[W[3], W[13], W[29], W[19]]/2 + 
   SB[W[3], W[13], W[29], W[20]]/2 + SB[W[3], W[13], W[29], W[26]]/2 + 
   SB[W[3], W[13], W[29], W[28]]/2 + (3*SB[W[3], W[13], W[29], W[29]])/2 + 
   (3*SB[W[3], W[13], W[29], W[30]])/2 - SB[W[3], W[15], W[1], W[1]] - 
   3*SB[W[3], W[15], W[1], W[2]] + (3*SB[W[3], W[15], W[1], W[3]])/2 + 
   (3*SB[W[3], W[15], W[1], W[4]])/2 - SB[W[3], W[15], W[1], W[5]] - 
   4*SB[W[3], W[15], W[1], W[13]] + (3*SB[W[3], W[15], W[1], W[16]])/2 + 
   SB[W[3], W[15], W[1], W[17]]/2 + SB[W[3], W[15], W[1], W[19]]/2 + 
   (7*SB[W[3], W[15], W[1], W[20]])/2 + SB[W[3], W[15], W[1], W[26]]/2 + 
   SB[W[3], W[15], W[1], W[28]]/2 - (3*SB[W[3], W[15], W[1], W[29]])/2 + 
   SB[W[3], W[15], W[1], W[30]]/2 - SB[W[3], W[15], W[2], W[1]] - 
   SB[W[3], W[15], W[2], W[2]] - (3*SB[W[3], W[15], W[2], W[3]])/2 + 
   SB[W[3], W[15], W[2], W[4]]/2 - 2*SB[W[3], W[15], W[2], W[5]] + 
   4*SB[W[3], W[15], W[2], W[10]] - (3*SB[W[3], W[15], W[2], W[16]])/2 + 
   SB[W[3], W[15], W[2], W[17]]/2 + SB[W[3], W[15], W[2], W[19]]/2 + 
   (3*SB[W[3], W[15], W[2], W[20]])/2 + SB[W[3], W[15], W[2], W[26]]/2 + 
   SB[W[3], W[15], W[2], W[28]]/2 + SB[W[3], W[15], W[2], W[29]]/2 - 
   SB[W[3], W[15], W[2], W[30]]/2 - 2*SB[W[3], W[15], W[3], W[1]] + 
   SB[W[3], W[15], W[3], W[2]] + (3*SB[W[3], W[15], W[3], W[3]])/2 - 
   (3*SB[W[3], W[15], W[3], W[4]])/2 - 4*SB[W[3], W[15], W[3], W[10]] + 
   4*SB[W[3], W[15], W[3], W[13]] + (3*SB[W[3], W[15], W[3], W[16]])/2 + 
   (3*SB[W[3], W[15], W[3], W[17]])/2 + SB[W[3], W[15], W[3], W[19]]/2 - 
   (5*SB[W[3], W[15], W[3], W[20]])/2 + (3*SB[W[3], W[15], W[3], W[26]])/2 + 
   SB[W[3], W[15], W[3], W[28]]/2 + SB[W[3], W[15], W[3], W[29]]/2 + 
   SB[W[3], W[15], W[3], W[30]]/2 + SB[W[3], W[15], W[4], W[1]] + 
   SB[W[3], W[15], W[4], W[2]] - SB[W[3], W[15], W[4], W[3]] + 
   SB[W[3], W[15], W[4], W[5]] - SB[W[3], W[15], W[4], W[17]] - 
   SB[W[3], W[15], W[4], W[20]] - SB[W[3], W[15], W[4], W[26]] + 
   SB[W[3], W[15], W[4], W[29]] + SB[W[3], W[15], W[5], W[1]] - 
   2*SB[W[3], W[15], W[5], W[2]] - SB[W[3], W[15], W[5], W[3]]/2 + 
   (3*SB[W[3], W[15], W[5], W[4]])/2 - SB[W[3], W[15], W[5], W[5]] + 
   4*SB[W[3], W[15], W[5], W[10]] - 4*SB[W[3], W[15], W[5], W[13]] - 
   (3*SB[W[3], W[15], W[5], W[16]])/2 - SB[W[3], W[15], W[5], W[17]]/2 - 
   SB[W[3], W[15], W[5], W[19]]/2 + (7*SB[W[3], W[15], W[5], W[20]])/2 - 
   SB[W[3], W[15], W[5], W[26]]/2 - SB[W[3], W[15], W[5], W[28]]/2 - 
   (3*SB[W[3], W[15], W[5], W[29]])/2 - SB[W[3], W[15], W[5], W[30]]/2 + 
   SB[W[3], W[15], W[15], W[1]] + SB[W[3], W[15], W[15], W[2]] - 
   SB[W[3], W[15], W[15], W[3]] + SB[W[3], W[15], W[15], W[5]] - 
   SB[W[3], W[15], W[15], W[17]] - SB[W[3], W[15], W[15], W[20]] - 
   SB[W[3], W[15], W[15], W[26]] + SB[W[3], W[15], W[15], W[29]] + 
   SB[W[3], W[15], W[17], W[1]] + SB[W[3], W[15], W[17], W[2]] + 
   (3*SB[W[3], W[15], W[17], W[3]])/2 - SB[W[3], W[15], W[17], W[4]]/2 + 
   2*SB[W[3], W[15], W[17], W[5]] - 4*SB[W[3], W[15], W[17], W[10]] + 
   (3*SB[W[3], W[15], W[17], W[16]])/2 - SB[W[3], W[15], W[17], W[17]]/2 - 
   SB[W[3], W[15], W[17], W[19]]/2 - (3*SB[W[3], W[15], W[17], W[20]])/2 - 
   SB[W[3], W[15], W[17], W[26]]/2 - SB[W[3], W[15], W[17], W[28]]/2 - 
   SB[W[3], W[15], W[17], W[29]]/2 + SB[W[3], W[15], W[17], W[30]]/2 + 
   2*SB[W[3], W[15], W[20], W[2]] - SB[W[3], W[15], W[20], W[3]]/2 - 
   (3*SB[W[3], W[15], W[20], W[4]])/2 + 4*SB[W[3], W[15], W[20], W[13]] - 
   (3*SB[W[3], W[15], W[20], W[16]])/2 + SB[W[3], W[15], W[20], W[17]]/2 - 
   SB[W[3], W[15], W[20], W[19]]/2 - (5*SB[W[3], W[15], W[20], W[20]])/2 + 
   SB[W[3], W[15], W[20], W[26]]/2 - SB[W[3], W[15], W[20], W[28]]/2 + 
   SB[W[3], W[15], W[20], W[29]]/2 - SB[W[3], W[15], W[20], W[30]]/2 + 
   SB[W[3], W[15], W[26], W[1]] + SB[W[3], W[15], W[26], W[3]]/2 + 
   SB[W[3], W[15], W[26], W[4]]/2 - SB[W[3], W[15], W[26], W[16]]/2 - 
   SB[W[3], W[15], W[26], W[17]]/2 - SB[W[3], W[15], W[26], W[19]]/2 - 
   SB[W[3], W[15], W[26], W[20]]/2 - SB[W[3], W[15], W[26], W[26]]/2 - 
   SB[W[3], W[15], W[26], W[28]]/2 - (3*SB[W[3], W[15], W[26], W[29]])/2 - 
   (3*SB[W[3], W[15], W[26], W[30]])/2 - SB[W[3], W[15], W[29], W[1]] - 
   SB[W[3], W[15], W[29], W[3]]/2 - SB[W[3], W[15], W[29], W[4]]/2 + 
   SB[W[3], W[15], W[29], W[16]]/2 + SB[W[3], W[15], W[29], W[17]]/2 + 
   SB[W[3], W[15], W[29], W[19]]/2 + SB[W[3], W[15], W[29], W[20]]/2 + 
   SB[W[3], W[15], W[29], W[26]]/2 + SB[W[3], W[15], W[29], W[28]]/2 + 
   (3*SB[W[3], W[15], W[29], W[29]])/2 + (3*SB[W[3], W[15], W[29], W[30]])/
    2 + 2*SB[W[4], W[1], W[1], W[3]] + 2*SB[W[4], W[1], W[1], W[4]] + 
   2*SB[W[4], W[1], W[1], W[5]] - 4*SB[W[4], W[1], W[1], W[13]] - 
   2*SB[W[4], W[1], W[1], W[16]] + 2*SB[W[4], W[1], W[1], W[30]] + 
   SB[W[4], W[1], W[2], W[3]] + SB[W[4], W[1], W[2], W[4]] + 
   SB[W[4], W[1], W[2], W[5]] - 2*SB[W[4], W[1], W[2], W[13]] - 
   SB[W[4], W[1], W[2], W[16]] + SB[W[4], W[1], W[2], W[30]] + 
   SB[W[4], W[1], W[3], W[1]] - (5*SB[W[4], W[1], W[3], W[3]])/2 - 
   (5*SB[W[4], W[1], W[3], W[4]])/2 + 2*SB[W[4], W[1], W[3], W[13]] + 
   (5*SB[W[4], W[1], W[3], W[16]])/2 + SB[W[4], W[1], W[3], W[17]]/2 + 
   SB[W[4], W[1], W[3], W[19]]/2 - (3*SB[W[4], W[1], W[3], W[20]])/2 + 
   SB[W[4], W[1], W[3], W[26]]/2 + SB[W[4], W[1], W[3], W[28]]/2 - 
   SB[W[4], W[1], W[3], W[29]]/2 - SB[W[4], W[1], W[3], W[30]]/2 + 
   3*SB[W[4], W[1], W[4], W[1]] + SB[W[4], W[1], W[4], W[2]] - 
   (3*SB[W[4], W[1], W[4], W[3]])/2 - (3*SB[W[4], W[1], W[4], W[4]])/2 + 
   SB[W[4], W[1], W[4], W[5]] - 2*SB[W[4], W[1], W[4], W[11]] + 
   (5*SB[W[4], W[1], W[4], W[16]])/2 - SB[W[4], W[1], W[4], W[17]]/2 - 
   SB[W[4], W[1], W[4], W[19]]/2 - (3*SB[W[4], W[1], W[4], W[20]])/2 - 
   SB[W[4], W[1], W[4], W[26]]/2 - SB[W[4], W[1], W[4], W[28]]/2 - 
   SB[W[4], W[1], W[4], W[29]]/2 - SB[W[4], W[1], W[4], W[30]]/2 + 
   SB[W[4], W[1], W[5], W[1]] + 2*SB[W[4], W[1], W[5], W[2]] - 
   SB[W[4], W[1], W[5], W[3]]/2 - SB[W[4], W[1], W[5], W[4]]/2 + 
   SB[W[4], W[1], W[5], W[5]] + 2*SB[W[4], W[1], W[5], W[13]] - 
   (3*SB[W[4], W[1], W[5], W[16]])/2 - SB[W[4], W[1], W[5], W[17]]/2 - 
   SB[W[4], W[1], W[5], W[19]]/2 - (5*SB[W[4], W[1], W[5], W[20]])/2 - 
   SB[W[4], W[1], W[5], W[26]]/2 - SB[W[4], W[1], W[5], W[28]]/2 + 
   SB[W[4], W[1], W[5], W[29]]/2 - SB[W[4], W[1], W[5], W[30]]/2 - 
   2*SB[W[4], W[1], W[11], W[1]] + 4*SB[W[4], W[1], W[11], W[11]] + 
   2*SB[W[4], W[1], W[11], W[13]] - 4*SB[W[4], W[1], W[11], W[16]] - 
   2*SB[W[4], W[1], W[13], W[1]] - 2*SB[W[4], W[1], W[13], W[2]] - 
   2*SB[W[4], W[1], W[13], W[5]] + 2*SB[W[4], W[1], W[13], W[11]] + 
   4*SB[W[4], W[1], W[13], W[20]] - SB[W[4], W[1], W[14], W[1]] - 
   SB[W[4], W[1], W[14], W[2]] + SB[W[4], W[1], W[14], W[4]] - 
   SB[W[4], W[1], W[14], W[5]] + SB[W[4], W[1], W[14], W[16]] + 
   SB[W[4], W[1], W[14], W[19]] + SB[W[4], W[1], W[14], W[28]] - 
   SB[W[4], W[1], W[14], W[30]] + (3*SB[W[4], W[1], W[16], W[3]])/2 + 
   SB[W[4], W[1], W[16], W[4]]/2 - 2*SB[W[4], W[1], W[16], W[5]] - 
   4*SB[W[4], W[1], W[16], W[11]] + (5*SB[W[4], W[1], W[16], W[16]])/2 + 
   SB[W[4], W[1], W[16], W[17]]/2 - SB[W[4], W[1], W[16], W[19]]/2 + 
   (3*SB[W[4], W[1], W[16], W[20]])/2 + SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[16], W[28]]/2 + SB[W[4], W[1], W[16], W[29]]/2 - 
   SB[W[4], W[1], W[16], W[30]]/2 + SB[W[4], W[1], W[30], W[1]] + 
   SB[W[4], W[1], W[30], W[3]]/2 + SB[W[4], W[1], W[30], W[4]]/2 - 
   SB[W[4], W[1], W[30], W[16]]/2 - SB[W[4], W[1], W[30], W[17]]/2 - 
   SB[W[4], W[1], W[30], W[19]]/2 - SB[W[4], W[1], W[30], W[20]]/2 - 
   SB[W[4], W[1], W[30], W[26]]/2 - SB[W[4], W[1], W[30], W[28]]/2 - 
   (3*SB[W[4], W[1], W[30], W[29]])/2 - (3*SB[W[4], W[1], W[30], W[30]])/2 + 
   SB[W[4], W[2], W[1], W[3]] + SB[W[4], W[2], W[1], W[4]] + 
   SB[W[4], W[2], W[1], W[5]] - 2*SB[W[4], W[2], W[1], W[13]] - 
   SB[W[4], W[2], W[1], W[16]] + SB[W[4], W[2], W[1], W[30]] - 
   SB[W[4], W[2], W[3], W[2]] + (7*SB[W[4], W[2], W[3], W[3]])/2 - 
   (5*SB[W[4], W[2], W[3], W[4]])/2 - SB[W[4], W[2], W[3], W[5]] - 
   2*SB[W[4], W[2], W[3], W[11]] + 2*SB[W[4], W[2], W[3], W[13]] + 
   (5*SB[W[4], W[2], W[3], W[16]])/2 + SB[W[4], W[2], W[3], W[17]]/2 - 
   SB[W[4], W[2], W[3], W[18]] + SB[W[4], W[2], W[3], W[19]]/2 - 
   (3*SB[W[4], W[2], W[3], W[20]])/2 + SB[W[4], W[2], W[3], W[26]]/2 + 
   SB[W[4], W[2], W[3], W[27]] + SB[W[4], W[2], W[3], W[28]]/2 - 
   SB[W[4], W[2], W[3], W[29]]/2 - SB[W[4], W[2], W[3], W[30]]/2 + 
   SB[W[4], W[2], W[4], W[1]] - SB[W[4], W[2], W[4], W[2]] - 
   (3*SB[W[4], W[2], W[4], W[3]])/2 - (3*SB[W[4], W[2], W[4], W[4]])/2 - 
   SB[W[4], W[2], W[4], W[5]] + 4*SB[W[4], W[2], W[4], W[7]] + 
   (5*SB[W[4], W[2], W[4], W[16]])/2 - SB[W[4], W[2], W[4], W[17]]/2 - 
   SB[W[4], W[2], W[4], W[19]]/2 - (3*SB[W[4], W[2], W[4], W[20]])/2 - 
   SB[W[4], W[2], W[4], W[26]]/2 - SB[W[4], W[2], W[4], W[28]]/2 - 
   SB[W[4], W[2], W[4], W[29]]/2 - SB[W[4], W[2], W[4], W[30]]/2 + 
   SB[W[4], W[2], W[5], W[2]] - (3*SB[W[4], W[2], W[5], W[3]])/2 + 
   (3*SB[W[4], W[2], W[5], W[4]])/2 + SB[W[4], W[2], W[5], W[5]] - 
   4*SB[W[4], W[2], W[5], W[7]] + 2*SB[W[4], W[2], W[5], W[11]] - 
   (3*SB[W[4], W[2], W[5], W[16]])/2 - SB[W[4], W[2], W[5], W[17]]/2 + 
   SB[W[4], W[2], W[5], W[19]]/2 + (3*SB[W[4], W[2], W[5], W[20]])/2 - 
   SB[W[4], W[2], W[5], W[26]]/2 + SB[W[4], W[2], W[5], W[28]]/2 + 
   SB[W[4], W[2], W[5], W[29]]/2 - SB[W[4], W[2], W[5], W[30]]/2 - 
   SB[W[4], W[2], W[11], W[1]] + SB[W[4], W[2], W[11], W[2]] - 
   3*SB[W[4], W[2], W[11], W[3]] + SB[W[4], W[2], W[11], W[4]] + 
   2*SB[W[4], W[2], W[11], W[5]] + 4*SB[W[4], W[2], W[11], W[11]] - 
   5*SB[W[4], W[2], W[11], W[16]] + SB[W[4], W[2], W[11], W[18]] - 
   SB[W[4], W[2], W[11], W[27]] + SB[W[4], W[2], W[11], W[30]] + 
   (3*SB[W[4], W[2], W[16], W[3]])/2 + SB[W[4], W[2], W[16], W[4]]/2 - 
   2*SB[W[4], W[2], W[16], W[5]] - 4*SB[W[4], W[2], W[16], W[11]] + 
   (5*SB[W[4], W[2], W[16], W[16]])/2 + SB[W[4], W[2], W[16], W[17]]/2 - 
   SB[W[4], W[2], W[16], W[19]]/2 + (3*SB[W[4], W[2], W[16], W[20]])/2 + 
   SB[W[4], W[2], W[16], W[26]]/2 - SB[W[4], W[2], W[16], W[28]]/2 + 
   SB[W[4], W[2], W[16], W[29]]/2 - SB[W[4], W[2], W[16], W[30]]/2 + 
   SB[W[4], W[2], W[30], W[1]] + SB[W[4], W[2], W[30], W[3]]/2 + 
   SB[W[4], W[2], W[30], W[4]]/2 - SB[W[4], W[2], W[30], W[16]]/2 - 
   SB[W[4], W[2], W[30], W[17]]/2 - SB[W[4], W[2], W[30], W[19]]/2 - 
   SB[W[4], W[2], W[30], W[20]]/2 - SB[W[4], W[2], W[30], W[26]]/2 - 
   SB[W[4], W[2], W[30], W[28]]/2 - (3*SB[W[4], W[2], W[30], W[29]])/2 - 
   (3*SB[W[4], W[2], W[30], W[30]])/2 - SB[W[4], W[3], W[1], W[1]] - 
   2*SB[W[4], W[3], W[1], W[2]] - (5*SB[W[4], W[3], W[1], W[3]])/2 - 
   (5*SB[W[4], W[3], W[1], W[4]])/2 - 2*SB[W[4], W[3], W[1], W[5]] + 
   2*SB[W[4], W[3], W[1], W[11]] + 2*SB[W[4], W[3], W[1], W[13]] + 
   (5*SB[W[4], W[3], W[1], W[16]])/2 + SB[W[4], W[3], W[1], W[17]]/2 + 
   SB[W[4], W[3], W[1], W[19]]/2 + (5*SB[W[4], W[3], W[1], W[20]])/2 + 
   SB[W[4], W[3], W[1], W[26]]/2 + SB[W[4], W[3], W[1], W[28]]/2 - 
   SB[W[4], W[3], W[1], W[29]]/2 - SB[W[4], W[3], W[1], W[30]]/2 - 
   SB[W[4], W[3], W[2], W[2]] + (7*SB[W[4], W[3], W[2], W[3]])/2 - 
   (5*SB[W[4], W[3], W[2], W[4]])/2 - SB[W[4], W[3], W[2], W[5]] - 
   2*SB[W[4], W[3], W[2], W[11]] + 2*SB[W[4], W[3], W[2], W[13]] + 
   (5*SB[W[4], W[3], W[2], W[16]])/2 + SB[W[4], W[3], W[2], W[17]]/2 - 
   SB[W[4], W[3], W[2], W[18]] + SB[W[4], W[3], W[2], W[19]]/2 - 
   (3*SB[W[4], W[3], W[2], W[20]])/2 + SB[W[4], W[3], W[2], W[26]]/2 + 
   SB[W[4], W[3], W[2], W[27]] + SB[W[4], W[3], W[2], W[28]]/2 - 
   SB[W[4], W[3], W[2], W[29]]/2 - SB[W[4], W[3], W[2], W[30]]/2 - 
   3*SB[W[4], W[3], W[3], W[1]] + 3*SB[W[4], W[3], W[3], W[2]] + 
   2*SB[W[4], W[3], W[3], W[4]] - 3*SB[W[4], W[3], W[3], W[5]] + 
   SB[W[4], W[3], W[3], W[18]] - SB[W[4], W[3], W[3], W[27]] - 
   3*SB[W[4], W[3], W[4], W[1]] - 3*SB[W[4], W[3], W[4], W[2]] + 
   2*SB[W[4], W[3], W[4], W[3]] + 3*SB[W[4], W[3], W[4], W[5]] + 
   SB[W[4], W[3], W[4], W[18]] - SB[W[4], W[3], W[4], W[27]] - 
   SB[W[4], W[3], W[5], W[2]] - (5*SB[W[4], W[3], W[5], W[3]])/2 + 
   (7*SB[W[4], W[3], W[5], W[4]])/2 - SB[W[4], W[3], W[5], W[5]] + 
   2*SB[W[4], W[3], W[5], W[11]] - 2*SB[W[4], W[3], W[5], W[13]] - 
   (3*SB[W[4], W[3], W[5], W[16]])/2 + SB[W[4], W[3], W[5], W[17]]/2 - 
   SB[W[4], W[3], W[5], W[18]] + SB[W[4], W[3], W[5], W[19]]/2 + 
   (5*SB[W[4], W[3], W[5], W[20]])/2 + SB[W[4], W[3], W[5], W[26]]/2 + 
   SB[W[4], W[3], W[5], W[27]] + SB[W[4], W[3], W[5], W[28]]/2 - 
   SB[W[4], W[3], W[5], W[29]]/2 - SB[W[4], W[3], W[5], W[30]]/2 + 
   2*SB[W[4], W[3], W[11], W[1]] + 2*SB[W[4], W[3], W[11], W[2]] + 
   2*SB[W[4], W[3], W[11], W[5]] - 2*SB[W[4], W[3], W[11], W[13]] - 
   4*SB[W[4], W[3], W[11], W[16]] + 2*SB[W[4], W[3], W[13], W[1]] + 
   2*SB[W[4], W[3], W[13], W[2]] + 2*SB[W[4], W[3], W[13], W[5]] - 
   2*SB[W[4], W[3], W[13], W[11]] - 4*SB[W[4], W[3], W[13], W[20]] + 
   SB[W[4], W[3], W[14], W[1]] + SB[W[4], W[3], W[14], W[2]] - 
   SB[W[4], W[3], W[14], W[4]] + SB[W[4], W[3], W[14], W[5]] - 
   SB[W[4], W[3], W[14], W[16]] - SB[W[4], W[3], W[14], W[19]] - 
   SB[W[4], W[3], W[14], W[28]] + SB[W[4], W[3], W[14], W[30]] + 
   SB[W[4], W[3], W[15], W[1]] + SB[W[4], W[3], W[15], W[2]] - 
   SB[W[4], W[3], W[15], W[3]] + SB[W[4], W[3], W[15], W[5]] - 
   SB[W[4], W[3], W[15], W[17]] - SB[W[4], W[3], W[15], W[20]] - 
   SB[W[4], W[3], W[15], W[26]] + SB[W[4], W[3], W[15], W[29]] + 
   SB[W[4], W[3], W[18], W[1]] - 2*SB[W[4], W[3], W[18], W[2]] + 
   SB[W[4], W[3], W[18], W[3]]/2 + SB[W[4], W[3], W[18], W[4]]/2 - 
   2*SB[W[4], W[3], W[18], W[5]] + (3*SB[W[4], W[3], W[18], W[16]])/2 - 
   SB[W[4], W[3], W[18], W[17]]/2 - SB[W[4], W[3], W[18], W[19]]/2 + 
   (3*SB[W[4], W[3], W[18], W[20]])/2 - SB[W[4], W[3], W[18], W[26]]/2 - 
   SB[W[4], W[3], W[18], W[28]]/2 + SB[W[4], W[3], W[18], W[29]]/2 + 
   SB[W[4], W[3], W[18], W[30]]/2 - SB[W[4], W[3], W[27], W[1]] - 
   SB[W[4], W[3], W[27], W[3]]/2 - SB[W[4], W[3], W[27], W[4]]/2 + 
   SB[W[4], W[3], W[27], W[16]]/2 + SB[W[4], W[3], W[27], W[17]]/2 + 
   SB[W[4], W[3], W[27], W[19]]/2 + SB[W[4], W[3], W[27], W[20]]/2 + 
   SB[W[4], W[3], W[27], W[26]]/2 + SB[W[4], W[3], W[27], W[28]]/2 + 
   (3*SB[W[4], W[3], W[27], W[29]])/2 + (3*SB[W[4], W[3], W[27], W[30]])/2 - 
   3*SB[W[4], W[4], W[1], W[3]] - SB[W[4], W[4], W[1], W[4]] + 
   SB[W[4], W[4], W[1], W[5]] + 4*SB[W[4], W[4], W[1], W[11]] - 
   SB[W[4], W[4], W[1], W[16]] + SB[W[4], W[4], W[1], W[30]] - 
   3*SB[W[4], W[4], W[2], W[3]] - SB[W[4], W[4], W[2], W[4]] + 
   SB[W[4], W[4], W[2], W[5]] + 4*SB[W[4], W[4], W[2], W[11]] - 
   SB[W[4], W[4], W[2], W[16]] + SB[W[4], W[4], W[2], W[30]] - 
   3*SB[W[4], W[4], W[3], W[1]] - 3*SB[W[4], W[4], W[3], W[2]] + 
   2*SB[W[4], W[4], W[3], W[3]] + 3*SB[W[4], W[4], W[3], W[5]] + 
   SB[W[4], W[4], W[3], W[18]] - SB[W[4], W[4], W[3], W[27]] + 
   SB[W[4], W[4], W[5], W[1]] + SB[W[4], W[4], W[5], W[2]] + 
   3*SB[W[4], W[4], W[5], W[3]] - 4*SB[W[4], W[4], W[5], W[11]] - 
   SB[W[4], W[4], W[5], W[19]] - SB[W[4], W[4], W[5], W[28]] + 
   3*SB[W[4], W[4], W[11], W[1]] + 3*SB[W[4], W[4], W[11], W[2]] + 
   SB[W[4], W[4], W[11], W[3]] + SB[W[4], W[4], W[11], W[4]] - 
   4*SB[W[4], W[4], W[11], W[5]] - 4*SB[W[4], W[4], W[11], W[11]] + 
   SB[W[4], W[4], W[11], W[16]] - SB[W[4], W[4], W[11], W[18]] + 
   SB[W[4], W[4], W[11], W[27]] - SB[W[4], W[4], W[11], W[30]] - 
   SB[W[4], W[4], W[14], W[1]] - SB[W[4], W[4], W[14], W[2]] + 
   SB[W[4], W[4], W[14], W[4]] - SB[W[4], W[4], W[14], W[5]] + 
   SB[W[4], W[4], W[14], W[16]] + SB[W[4], W[4], W[14], W[19]] + 
   SB[W[4], W[4], W[14], W[28]] - SB[W[4], W[4], W[14], W[30]] + 
   SB[W[4], W[5], W[1], W[1]] + 2*SB[W[4], W[5], W[1], W[2]] - 
   SB[W[4], W[5], W[1], W[3]]/2 - SB[W[4], W[5], W[1], W[4]]/2 + 
   SB[W[4], W[5], W[1], W[5]] + 2*SB[W[4], W[5], W[1], W[13]] - 
   (3*SB[W[4], W[5], W[1], W[16]])/2 - SB[W[4], W[5], W[1], W[17]]/2 - 
   SB[W[4], W[5], W[1], W[19]]/2 - (5*SB[W[4], W[5], W[1], W[20]])/2 - 
   SB[W[4], W[5], W[1], W[26]]/2 - SB[W[4], W[5], W[1], W[28]]/2 + 
   SB[W[4], W[5], W[1], W[29]]/2 - SB[W[4], W[5], W[1], W[30]]/2 + 
   SB[W[4], W[5], W[2], W[2]] - (3*SB[W[4], W[5], W[2], W[3]])/2 + 
   (3*SB[W[4], W[5], W[2], W[4]])/2 + SB[W[4], W[5], W[2], W[5]] - 
   4*SB[W[4], W[5], W[2], W[7]] + 2*SB[W[4], W[5], W[2], W[11]] - 
   (3*SB[W[4], W[5], W[2], W[16]])/2 - SB[W[4], W[5], W[2], W[17]]/2 + 
   SB[W[4], W[5], W[2], W[19]]/2 + (3*SB[W[4], W[5], W[2], W[20]])/2 - 
   SB[W[4], W[5], W[2], W[26]]/2 + SB[W[4], W[5], W[2], W[28]]/2 + 
   SB[W[4], W[5], W[2], W[29]]/2 - SB[W[4], W[5], W[2], W[30]]/2 + 
   SB[W[4], W[5], W[3], W[1]] - (7*SB[W[4], W[5], W[3], W[3]])/2 + 
   (7*SB[W[4], W[5], W[3], W[4]])/2 + 2*SB[W[4], W[5], W[3], W[11]] - 
   2*SB[W[4], W[5], W[3], W[13]] - (3*SB[W[4], W[5], W[3], W[16]])/2 - 
   SB[W[4], W[5], W[3], W[17]]/2 - SB[W[4], W[5], W[3], W[18]] + 
   SB[W[4], W[5], W[3], W[19]]/2 + (3*SB[W[4], W[5], W[3], W[20]])/2 - 
   SB[W[4], W[5], W[3], W[26]]/2 + SB[W[4], W[5], W[3], W[27]] + 
   SB[W[4], W[5], W[3], W[28]]/2 + SB[W[4], W[5], W[3], W[29]]/2 - 
   SB[W[4], W[5], W[3], W[30]]/2 + SB[W[4], W[5], W[4], W[1]] + 
   SB[W[4], W[5], W[4], W[2]] + 3*SB[W[4], W[5], W[4], W[3]] - 
   4*SB[W[4], W[5], W[4], W[11]] - SB[W[4], W[5], W[4], W[19]] - 
   SB[W[4], W[5], W[4], W[28]] - SB[W[4], W[5], W[11], W[1]] - 
   SB[W[4], W[5], W[11], W[2]] + SB[W[4], W[5], W[11], W[3]] - 
   3*SB[W[4], W[5], W[11], W[4]] + 3*SB[W[4], W[5], W[11], W[16]] + 
   SB[W[4], W[5], W[11], W[18]] - SB[W[4], W[5], W[11], W[27]] + 
   SB[W[4], W[5], W[11], W[30]] - SB[W[4], W[5], W[15], W[1]] - 
   SB[W[4], W[5], W[15], W[2]] + SB[W[4], W[5], W[15], W[3]] - 
   SB[W[4], W[5], W[15], W[5]] + SB[W[4], W[5], W[15], W[17]] + 
   SB[W[4], W[5], W[15], W[20]] + SB[W[4], W[5], W[15], W[26]] - 
   SB[W[4], W[5], W[15], W[29]] - SB[W[4], W[5], W[19], W[1]] - 
   2*SB[W[4], W[5], W[19], W[2]] + SB[W[4], W[5], W[19], W[3]]/2 - 
   (3*SB[W[4], W[5], W[19], W[4]])/2 - SB[W[4], W[5], W[19], W[5]] + 
   4*SB[W[4], W[5], W[19], W[7]] + (3*SB[W[4], W[5], W[19], W[16]])/2 + 
   SB[W[4], W[5], W[19], W[17]]/2 + SB[W[4], W[5], W[19], W[19]]/2 - 
   (3*SB[W[4], W[5], W[19], W[20]])/2 + SB[W[4], W[5], W[19], W[26]]/2 + 
   SB[W[4], W[5], W[19], W[28]]/2 - SB[W[4], W[5], W[19], W[29]]/2 + 
   SB[W[4], W[5], W[19], W[30]]/2 - SB[W[4], W[5], W[28], W[1]] - 
   SB[W[4], W[5], W[28], W[3]]/2 - SB[W[4], W[5], W[28], W[4]]/2 + 
   SB[W[4], W[5], W[28], W[16]]/2 + SB[W[4], W[5], W[28], W[17]]/2 + 
   SB[W[4], W[5], W[28], W[19]]/2 + SB[W[4], W[5], W[28], W[20]]/2 + 
   SB[W[4], W[5], W[28], W[26]]/2 + SB[W[4], W[5], W[28], W[28]]/2 + 
   (3*SB[W[4], W[5], W[28], W[29]])/2 + (3*SB[W[4], W[5], W[28], W[30]])/2 + 
   SB[W[4], W[11], W[1], W[1]] + SB[W[4], W[11], W[1], W[2]] + 
   (3*SB[W[4], W[11], W[1], W[3]])/2 - SB[W[4], W[11], W[1], W[4]]/2 - 
   2*SB[W[4], W[11], W[1], W[11]] + 2*SB[W[4], W[11], W[1], W[13]] - 
   SB[W[4], W[11], W[1], W[16]]/2 - SB[W[4], W[11], W[1], W[17]]/2 - 
   SB[W[4], W[11], W[1], W[19]]/2 - (3*SB[W[4], W[11], W[1], W[20]])/2 - 
   SB[W[4], W[11], W[1], W[26]]/2 - SB[W[4], W[11], W[1], W[28]]/2 - 
   SB[W[4], W[11], W[1], W[29]]/2 - (3*SB[W[4], W[11], W[1], W[30]])/2 - 
   SB[W[4], W[11], W[2], W[1]] + SB[W[4], W[11], W[2], W[2]] - 
   (3*SB[W[4], W[11], W[2], W[3]])/2 + (3*SB[W[4], W[11], W[2], W[4]])/2 - 
   (5*SB[W[4], W[11], W[2], W[16]])/2 + SB[W[4], W[11], W[2], W[17]]/2 + 
   SB[W[4], W[11], W[2], W[18]] - SB[W[4], W[11], W[2], W[19]]/2 + 
   (3*SB[W[4], W[11], W[2], W[20]])/2 + SB[W[4], W[11], W[2], W[26]]/2 - 
   SB[W[4], W[11], W[2], W[27]] - SB[W[4], W[11], W[2], W[28]]/2 + 
   SB[W[4], W[11], W[2], W[29]]/2 + SB[W[4], W[11], W[2], W[30]]/2 + 
   3*SB[W[4], W[11], W[3], W[1]] + SB[W[4], W[11], W[3], W[3]]/2 + 
   SB[W[4], W[11], W[3], W[4]]/2 - 2*SB[W[4], W[11], W[3], W[13]] - 
   (5*SB[W[4], W[11], W[3], W[16]])/2 - SB[W[4], W[11], W[3], W[17]]/2 - 
   SB[W[4], W[11], W[3], W[19]]/2 + (3*SB[W[4], W[11], W[3], W[20]])/2 - 
   SB[W[4], W[11], W[3], W[26]]/2 - SB[W[4], W[11], W[3], W[28]]/2 + 
   SB[W[4], W[11], W[3], W[29]]/2 + SB[W[4], W[11], W[3], W[30]]/2 + 
   2*SB[W[4], W[11], W[4], W[2]] - SB[W[4], W[11], W[4], W[3]]/2 + 
   (3*SB[W[4], W[11], W[4], W[4]])/2 - 4*SB[W[4], W[11], W[4], W[5]] + 
   2*SB[W[4], W[11], W[4], W[11]] - (5*SB[W[4], W[11], W[4], W[16]])/2 + 
   SB[W[4], W[11], W[4], W[17]]/2 - SB[W[4], W[11], W[4], W[18]] + 
   SB[W[4], W[11], W[4], W[19]]/2 + (3*SB[W[4], W[11], W[4], W[20]])/2 + 
   SB[W[4], W[11], W[4], W[26]]/2 + SB[W[4], W[11], W[4], W[27]] + 
   SB[W[4], W[11], W[4], W[28]]/2 + SB[W[4], W[11], W[4], W[29]]/2 + 
   SB[W[4], W[11], W[4], W[30]]/2 - SB[W[4], W[11], W[5], W[1]] - 
   SB[W[4], W[11], W[5], W[2]] + SB[W[4], W[11], W[5], W[3]] - 
   3*SB[W[4], W[11], W[5], W[4]] + 3*SB[W[4], W[11], W[5], W[16]] + 
   SB[W[4], W[11], W[5], W[18]] - SB[W[4], W[11], W[5], W[27]] + 
   SB[W[4], W[11], W[5], W[30]] - SB[W[4], W[11], W[11], W[1]] - 
   5*SB[W[4], W[11], W[11], W[2]] + SB[W[4], W[11], W[11], W[3]] + 
   SB[W[4], W[11], W[11], W[4]] - 4*SB[W[4], W[11], W[11], W[11]] + 
   9*SB[W[4], W[11], W[11], W[16]] - SB[W[4], W[11], W[11], W[18]] + 
   SB[W[4], W[11], W[11], W[27]] - SB[W[4], W[11], W[11], W[30]] - 
   (3*SB[W[4], W[11], W[16], W[3]])/2 - SB[W[4], W[11], W[16], W[4]]/2 + 
   2*SB[W[4], W[11], W[16], W[5]] + 4*SB[W[4], W[11], W[16], W[11]] - 
   (5*SB[W[4], W[11], W[16], W[16]])/2 - SB[W[4], W[11], W[16], W[17]]/2 + 
   SB[W[4], W[11], W[16], W[19]]/2 - (3*SB[W[4], W[11], W[16], W[20]])/2 - 
   SB[W[4], W[11], W[16], W[26]]/2 + SB[W[4], W[11], W[16], W[28]]/2 - 
   SB[W[4], W[11], W[16], W[29]]/2 + SB[W[4], W[11], W[16], W[30]]/2 - 
   SB[W[4], W[11], W[18], W[1]] + 2*SB[W[4], W[11], W[18], W[2]] - 
   SB[W[4], W[11], W[18], W[3]]/2 - SB[W[4], W[11], W[18], W[4]]/2 + 
   2*SB[W[4], W[11], W[18], W[5]] - (3*SB[W[4], W[11], W[18], W[16]])/2 + 
   SB[W[4], W[11], W[18], W[17]]/2 + SB[W[4], W[11], W[18], W[19]]/2 - 
   (3*SB[W[4], W[11], W[18], W[20]])/2 + SB[W[4], W[11], W[18], W[26]]/2 + 
   SB[W[4], W[11], W[18], W[28]]/2 - SB[W[4], W[11], W[18], W[29]]/2 - 
   SB[W[4], W[11], W[18], W[30]]/2 + SB[W[4], W[11], W[27], W[1]] + 
   SB[W[4], W[11], W[27], W[3]]/2 + SB[W[4], W[11], W[27], W[4]]/2 - 
   SB[W[4], W[11], W[27], W[16]]/2 - SB[W[4], W[11], W[27], W[17]]/2 - 
   SB[W[4], W[11], W[27], W[19]]/2 - SB[W[4], W[11], W[27], W[20]]/2 - 
   SB[W[4], W[11], W[27], W[26]]/2 - SB[W[4], W[11], W[27], W[28]]/2 - 
   (3*SB[W[4], W[11], W[27], W[29]])/2 - (3*SB[W[4], W[11], W[27], W[30]])/
    2 - SB[W[4], W[11], W[30], W[1]] - SB[W[4], W[11], W[30], W[3]]/2 - 
   SB[W[4], W[11], W[30], W[4]]/2 + SB[W[4], W[11], W[30], W[16]]/2 + 
   SB[W[4], W[11], W[30], W[17]]/2 + SB[W[4], W[11], W[30], W[19]]/2 + 
   SB[W[4], W[11], W[30], W[20]]/2 + SB[W[4], W[11], W[30], W[26]]/2 + 
   SB[W[4], W[11], W[30], W[28]]/2 + (3*SB[W[4], W[11], W[30], W[29]])/2 + 
   (3*SB[W[4], W[11], W[30], W[30]])/2 - SB[W[4], W[14], W[1], W[1]] - 
   SB[W[4], W[14], W[1], W[2]] + (3*SB[W[4], W[14], W[1], W[3]])/2 + 
   (3*SB[W[4], W[14], W[1], W[4]])/2 - 3*SB[W[4], W[14], W[1], W[5]] - 
   4*SB[W[4], W[14], W[1], W[11]] + (7*SB[W[4], W[14], W[1], W[16]])/2 + 
   SB[W[4], W[14], W[1], W[17]]/2 + SB[W[4], W[14], W[1], W[19]]/2 + 
   (3*SB[W[4], W[14], W[1], W[20]])/2 + SB[W[4], W[14], W[1], W[26]]/2 + 
   SB[W[4], W[14], W[1], W[28]]/2 + SB[W[4], W[14], W[1], W[29]]/2 - 
   (3*SB[W[4], W[14], W[1], W[30]])/2 + SB[W[4], W[14], W[2], W[1]] - 
   SB[W[4], W[14], W[2], W[2]] + (3*SB[W[4], W[14], W[2], W[3]])/2 - 
   SB[W[4], W[14], W[2], W[4]]/2 - 2*SB[W[4], W[14], W[2], W[5]] + 
   4*SB[W[4], W[14], W[2], W[7]] - 4*SB[W[4], W[14], W[2], W[11]] + 
   (7*SB[W[4], W[14], W[2], W[16]])/2 - SB[W[4], W[14], W[2], W[17]]/2 - 
   SB[W[4], W[14], W[2], W[19]]/2 - (3*SB[W[4], W[14], W[2], W[20]])/2 - 
   SB[W[4], W[14], W[2], W[26]]/2 - SB[W[4], W[14], W[2], W[28]]/2 - 
   SB[W[4], W[14], W[2], W[29]]/2 - (3*SB[W[4], W[14], W[2], W[30]])/2 + 
   SB[W[4], W[14], W[3], W[1]] + SB[W[4], W[14], W[3], W[2]] - 
   SB[W[4], W[14], W[3], W[4]] + SB[W[4], W[14], W[3], W[5]] - 
   SB[W[4], W[14], W[3], W[16]] - SB[W[4], W[14], W[3], W[19]] - 
   SB[W[4], W[14], W[3], W[28]] + SB[W[4], W[14], W[3], W[30]] - 
   2*SB[W[4], W[14], W[4], W[1]] - (3*SB[W[4], W[14], W[4], W[3]])/2 + 
   (3*SB[W[4], W[14], W[4], W[4]])/2 + SB[W[4], W[14], W[4], W[5]] - 
   4*SB[W[4], W[14], W[4], W[7]] + 4*SB[W[4], W[14], W[4], W[11]] - 
   (5*SB[W[4], W[14], W[4], W[16]])/2 + SB[W[4], W[14], W[4], W[17]]/2 + 
   (3*SB[W[4], W[14], W[4], W[19]])/2 + (3*SB[W[4], W[14], W[4], W[20]])/2 + 
   SB[W[4], W[14], W[4], W[26]]/2 + (3*SB[W[4], W[14], W[4], W[28]])/2 + 
   SB[W[4], W[14], W[4], W[29]]/2 + SB[W[4], W[14], W[4], W[30]]/2 - 
   SB[W[4], W[14], W[5], W[1]] - 2*SB[W[4], W[14], W[5], W[2]] + 
   SB[W[4], W[14], W[5], W[3]]/2 - (3*SB[W[4], W[14], W[5], W[4]])/2 - 
   SB[W[4], W[14], W[5], W[5]] + 4*SB[W[4], W[14], W[5], W[7]] + 
   (3*SB[W[4], W[14], W[5], W[16]])/2 + SB[W[4], W[14], W[5], W[17]]/2 + 
   SB[W[4], W[14], W[5], W[19]]/2 - (3*SB[W[4], W[14], W[5], W[20]])/2 + 
   SB[W[4], W[14], W[5], W[26]]/2 + SB[W[4], W[14], W[5], W[28]]/2 - 
   SB[W[4], W[14], W[5], W[29]]/2 + SB[W[4], W[14], W[5], W[30]]/2 + 
   SB[W[4], W[14], W[14], W[1]] + SB[W[4], W[14], W[14], W[2]] - 
   SB[W[4], W[14], W[14], W[4]] + SB[W[4], W[14], W[14], W[5]] - 
   SB[W[4], W[14], W[14], W[16]] - SB[W[4], W[14], W[14], W[19]] - 
   SB[W[4], W[14], W[14], W[28]] + SB[W[4], W[14], W[14], W[30]] - 
   (3*SB[W[4], W[14], W[16], W[3]])/2 - SB[W[4], W[14], W[16], W[4]]/2 + 
   2*SB[W[4], W[14], W[16], W[5]] + 4*SB[W[4], W[14], W[16], W[11]] - 
   (5*SB[W[4], W[14], W[16], W[16]])/2 - SB[W[4], W[14], W[16], W[17]]/2 + 
   SB[W[4], W[14], W[16], W[19]]/2 - (3*SB[W[4], W[14], W[16], W[20]])/2 - 
   SB[W[4], W[14], W[16], W[26]]/2 + SB[W[4], W[14], W[16], W[28]]/2 - 
   SB[W[4], W[14], W[16], W[29]]/2 + SB[W[4], W[14], W[16], W[30]]/2 + 
   SB[W[4], W[14], W[19], W[1]] + 2*SB[W[4], W[14], W[19], W[2]] - 
   SB[W[4], W[14], W[19], W[3]]/2 + (3*SB[W[4], W[14], W[19], W[4]])/2 + 
   SB[W[4], W[14], W[19], W[5]] - 4*SB[W[4], W[14], W[19], W[7]] - 
   (3*SB[W[4], W[14], W[19], W[16]])/2 - SB[W[4], W[14], W[19], W[17]]/2 - 
   SB[W[4], W[14], W[19], W[19]]/2 + (3*SB[W[4], W[14], W[19], W[20]])/2 - 
   SB[W[4], W[14], W[19], W[26]]/2 - SB[W[4], W[14], W[19], W[28]]/2 + 
   SB[W[4], W[14], W[19], W[29]]/2 - SB[W[4], W[14], W[19], W[30]]/2 + 
   SB[W[4], W[14], W[28], W[1]] + SB[W[4], W[14], W[28], W[3]]/2 + 
   SB[W[4], W[14], W[28], W[4]]/2 - SB[W[4], W[14], W[28], W[16]]/2 - 
   SB[W[4], W[14], W[28], W[17]]/2 - SB[W[4], W[14], W[28], W[19]]/2 - 
   SB[W[4], W[14], W[28], W[20]]/2 - SB[W[4], W[14], W[28], W[26]]/2 - 
   SB[W[4], W[14], W[28], W[28]]/2 - (3*SB[W[4], W[14], W[28], W[29]])/2 - 
   (3*SB[W[4], W[14], W[28], W[30]])/2 - SB[W[4], W[14], W[30], W[1]] - 
   SB[W[4], W[14], W[30], W[3]]/2 - SB[W[4], W[14], W[30], W[4]]/2 + 
   SB[W[4], W[14], W[30], W[16]]/2 + SB[W[4], W[14], W[30], W[17]]/2 + 
   SB[W[4], W[14], W[30], W[19]]/2 + SB[W[4], W[14], W[30], W[20]]/2 + 
   SB[W[4], W[14], W[30], W[26]]/2 + SB[W[4], W[14], W[30], W[28]]/2 + 
   (3*SB[W[4], W[14], W[30], W[29]])/2 + (3*SB[W[4], W[14], W[30], W[30]])/
    2 - 2*SB[W[5], W[1], W[1], W[2]] - 2*SB[W[5], W[1], W[1], W[3]] - 
   2*SB[W[5], W[1], W[1], W[4]] + 4*SB[W[5], W[1], W[1], W[11]] + 
   2*SB[W[5], W[1], W[1], W[20]] - 2*SB[W[5], W[1], W[1], W[29]] - 
   SB[W[5], W[1], W[2], W[1]] - SB[W[5], W[1], W[2], W[2]] + 
   (3*SB[W[5], W[1], W[2], W[3]])/2 + (3*SB[W[5], W[1], W[2], W[4]])/2 - 
   SB[W[5], W[1], W[2], W[5]] - 2*SB[W[5], W[1], W[2], W[11]] - 
   2*SB[W[5], W[1], W[2], W[13]] + (3*SB[W[5], W[1], W[2], W[16]])/2 + 
   SB[W[5], W[1], W[2], W[17]]/2 + SB[W[5], W[1], W[2], W[19]]/2 + 
   (3*SB[W[5], W[1], W[2], W[20]])/2 + SB[W[5], W[1], W[2], W[26]]/2 + 
   SB[W[5], W[1], W[2], W[28]]/2 + SB[W[5], W[1], W[2], W[29]]/2 + 
   SB[W[5], W[1], W[2], W[30]]/2 - 2*SB[W[5], W[1], W[3], W[1]] + 
   (7*SB[W[5], W[1], W[3], W[3]])/2 - SB[W[5], W[1], W[3], W[4]]/2 - 
   2*SB[W[5], W[1], W[3], W[11]] + (3*SB[W[5], W[1], W[3], W[16]])/2 + 
   SB[W[5], W[1], W[3], W[17]]/2 + SB[W[5], W[1], W[3], W[18]] + 
   SB[W[5], W[1], W[3], W[19]]/2 - (5*SB[W[5], W[1], W[3], W[20]])/2 + 
   SB[W[5], W[1], W[3], W[26]]/2 - SB[W[5], W[1], W[3], W[27]] + 
   SB[W[5], W[1], W[3], W[28]]/2 + SB[W[5], W[1], W[3], W[29]]/2 + 
   SB[W[5], W[1], W[3], W[30]]/2 + SB[W[5], W[1], W[4], W[2]] + 
   SB[W[5], W[1], W[4], W[3]]/2 - (7*SB[W[5], W[1], W[4], W[4]])/2 + 
   SB[W[5], W[1], W[4], W[5]] + 2*SB[W[5], W[1], W[4], W[13]] + 
   (3*SB[W[5], W[1], W[4], W[16]])/2 - SB[W[5], W[1], W[4], W[17]]/2 + 
   SB[W[5], W[1], W[4], W[18]] - SB[W[5], W[1], W[4], W[19]]/2 - 
   (5*SB[W[5], W[1], W[4], W[20]])/2 - SB[W[5], W[1], W[4], W[26]]/2 - 
   SB[W[5], W[1], W[4], W[27]] - SB[W[5], W[1], W[4], W[28]]/2 + 
   SB[W[5], W[1], W[4], W[29]]/2 + SB[W[5], W[1], W[4], W[30]]/2 + 
   SB[W[5], W[1], W[11], W[1]] + SB[W[5], W[1], W[11], W[2]] - 
   SB[W[5], W[1], W[11], W[3]] + 3*SB[W[5], W[1], W[11], W[4]] - 
   3*SB[W[5], W[1], W[11], W[16]] - SB[W[5], W[1], W[11], W[18]] + 
   SB[W[5], W[1], W[11], W[27]] - SB[W[5], W[1], W[11], W[30]] + 
   SB[W[5], W[1], W[13], W[1]] - 2*SB[W[5], W[1], W[13], W[2]] - 
   SB[W[5], W[1], W[13], W[3]] + 3*SB[W[5], W[1], W[13], W[4]] - 
   SB[W[5], W[1], W[13], W[5]] - 4*SB[W[5], W[1], W[13], W[13]] - 
   SB[W[5], W[1], W[13], W[18]] + 5*SB[W[5], W[1], W[13], W[20]] + 
   SB[W[5], W[1], W[13], W[27]] - SB[W[5], W[1], W[13], W[29]] + 
   SB[W[5], W[1], W[15], W[1]] + SB[W[5], W[1], W[15], W[2]] - 
   SB[W[5], W[1], W[15], W[3]] + SB[W[5], W[1], W[15], W[5]] - 
   SB[W[5], W[1], W[15], W[17]] - SB[W[5], W[1], W[15], W[20]] - 
   SB[W[5], W[1], W[15], W[26]] + SB[W[5], W[1], W[15], W[29]] + 
   2*SB[W[5], W[1], W[20], W[2]] - SB[W[5], W[1], W[20], W[3]]/2 - 
   (3*SB[W[5], W[1], W[20], W[4]])/2 + 4*SB[W[5], W[1], W[20], W[13]] - 
   (3*SB[W[5], W[1], W[20], W[16]])/2 + SB[W[5], W[1], W[20], W[17]]/2 - 
   SB[W[5], W[1], W[20], W[19]]/2 - (5*SB[W[5], W[1], W[20], W[20]])/2 + 
   SB[W[5], W[1], W[20], W[26]]/2 - SB[W[5], W[1], W[20], W[28]]/2 + 
   SB[W[5], W[1], W[20], W[29]]/2 - SB[W[5], W[1], W[20], W[30]]/2 - 
   SB[W[5], W[1], W[29], W[1]] - SB[W[5], W[1], W[29], W[3]]/2 - 
   SB[W[5], W[1], W[29], W[4]]/2 + SB[W[5], W[1], W[29], W[16]]/2 + 
   SB[W[5], W[1], W[29], W[17]]/2 + SB[W[5], W[1], W[29], W[19]]/2 + 
   SB[W[5], W[1], W[29], W[20]]/2 + SB[W[5], W[1], W[29], W[26]]/2 + 
   SB[W[5], W[1], W[29], W[28]]/2 + (3*SB[W[5], W[1], W[29], W[29]])/2 + 
   (3*SB[W[5], W[1], W[29], W[30]])/2 - SB[W[5], W[2], W[1], W[1]] - 
   SB[W[5], W[2], W[1], W[2]] + (3*SB[W[5], W[2], W[1], W[3]])/2 + 
   (3*SB[W[5], W[2], W[1], W[4]])/2 - SB[W[5], W[2], W[1], W[5]] - 
   2*SB[W[5], W[2], W[1], W[11]] - 2*SB[W[5], W[2], W[1], W[13]] + 
   (3*SB[W[5], W[2], W[1], W[16]])/2 + SB[W[5], W[2], W[1], W[17]]/2 + 
   SB[W[5], W[2], W[1], W[19]]/2 + (3*SB[W[5], W[2], W[1], W[20]])/2 + 
   SB[W[5], W[2], W[1], W[26]]/2 + SB[W[5], W[2], W[1], W[28]]/2 + 
   SB[W[5], W[2], W[1], W[29]]/2 + SB[W[5], W[2], W[1], W[30]]/2 - 
   SB[W[5], W[2], W[3], W[1]] - SB[W[5], W[2], W[3], W[4]] - 
   SB[W[5], W[2], W[3], W[5]] + 2*SB[W[5], W[2], W[3], W[13]] + 
   SB[W[5], W[2], W[3], W[17]] + SB[W[5], W[2], W[3], W[26]] + 
   SB[W[5], W[2], W[4], W[2]] - (3*SB[W[5], W[2], W[4], W[3]])/2 + 
   (3*SB[W[5], W[2], W[4], W[4]])/2 + SB[W[5], W[2], W[4], W[5]] - 
   4*SB[W[5], W[2], W[4], W[7]] + 2*SB[W[5], W[2], W[4], W[11]] - 
   (3*SB[W[5], W[2], W[4], W[16]])/2 - SB[W[5], W[2], W[4], W[17]]/2 + 
   SB[W[5], W[2], W[4], W[19]]/2 + (3*SB[W[5], W[2], W[4], W[20]])/2 - 
   SB[W[5], W[2], W[4], W[26]]/2 + SB[W[5], W[2], W[4], W[28]]/2 + 
   SB[W[5], W[2], W[4], W[29]]/2 - SB[W[5], W[2], W[4], W[30]]/2 + 
   SB[W[5], W[2], W[5], W[1]] - SB[W[5], W[2], W[5], W[2]] - 
   (3*SB[W[5], W[2], W[5], W[3]])/2 - (3*SB[W[5], W[2], W[5], W[4]])/2 - 
   SB[W[5], W[2], W[5], W[5]] + 4*SB[W[5], W[2], W[5], W[7]] + 
   4*SB[W[5], W[2], W[5], W[10]] - (3*SB[W[5], W[2], W[5], W[16]])/2 - 
   SB[W[5], W[2], W[5], W[17]]/2 - SB[W[5], W[2], W[5], W[19]]/2 - 
   (3*SB[W[5], W[2], W[5], W[20]])/2 - SB[W[5], W[2], W[5], W[26]]/2 - 
   SB[W[5], W[2], W[5], W[28]]/2 - SB[W[5], W[2], W[5], W[29]]/2 - 
   SB[W[5], W[2], W[5], W[30]]/2 + SB[W[5], W[2], W[17], W[1]] + 
   SB[W[5], W[2], W[17], W[2]] + (3*SB[W[5], W[2], W[17], W[3]])/2 - 
   SB[W[5], W[2], W[17], W[4]]/2 + 2*SB[W[5], W[2], W[17], W[5]] - 
   4*SB[W[5], W[2], W[17], W[10]] + (3*SB[W[5], W[2], W[17], W[16]])/2 - 
   SB[W[5], W[2], W[17], W[17]]/2 - SB[W[5], W[2], W[17], W[19]]/2 - 
   (3*SB[W[5], W[2], W[17], W[20]])/2 - SB[W[5], W[2], W[17], W[26]]/2 - 
   SB[W[5], W[2], W[17], W[28]]/2 - SB[W[5], W[2], W[17], W[29]]/2 + 
   SB[W[5], W[2], W[17], W[30]]/2 + SB[W[5], W[2], W[26], W[1]] + 
   SB[W[5], W[2], W[26], W[3]]/2 + SB[W[5], W[2], W[26], W[4]]/2 - 
   SB[W[5], W[2], W[26], W[16]]/2 - SB[W[5], W[2], W[26], W[17]]/2 - 
   SB[W[5], W[2], W[26], W[19]]/2 - SB[W[5], W[2], W[26], W[20]]/2 - 
   SB[W[5], W[2], W[26], W[26]]/2 - SB[W[5], W[2], W[26], W[28]]/2 - 
   (3*SB[W[5], W[2], W[26], W[29]])/2 - (3*SB[W[5], W[2], W[26], W[30]])/2 - 
   SB[W[5], W[3], W[1], W[1]] - 2*SB[W[5], W[3], W[1], W[2]] + 
   (5*SB[W[5], W[3], W[1], W[3]])/2 + (5*SB[W[5], W[3], W[1], W[4]])/2 - 
   SB[W[5], W[3], W[1], W[5]] - 2*SB[W[5], W[3], W[1], W[11]] - 
   4*SB[W[5], W[3], W[1], W[13]] + (3*SB[W[5], W[3], W[1], W[16]])/2 + 
   SB[W[5], W[3], W[1], W[17]]/2 + SB[W[5], W[3], W[1], W[19]]/2 + 
   (5*SB[W[5], W[3], W[1], W[20]])/2 + SB[W[5], W[3], W[1], W[26]]/2 + 
   SB[W[5], W[3], W[1], W[28]]/2 - SB[W[5], W[3], W[1], W[29]]/2 + 
   SB[W[5], W[3], W[1], W[30]]/2 - SB[W[5], W[3], W[2], W[1]] - 
   SB[W[5], W[3], W[2], W[4]] - SB[W[5], W[3], W[2], W[5]] + 
   2*SB[W[5], W[3], W[2], W[13]] + SB[W[5], W[3], W[2], W[17]] + 
   SB[W[5], W[3], W[2], W[26]] - SB[W[5], W[3], W[3], W[1]] - 
   3*SB[W[5], W[3], W[3], W[4]] - SB[W[5], W[3], W[3], W[5]] + 
   4*SB[W[5], W[3], W[3], W[13]] + SB[W[5], W[3], W[3], W[17]] + 
   SB[W[5], W[3], W[3], W[26]] + SB[W[5], W[3], W[4], W[1]] - 
   (7*SB[W[5], W[3], W[4], W[3]])/2 + (7*SB[W[5], W[3], W[4], W[4]])/2 + 
   2*SB[W[5], W[3], W[4], W[11]] - 2*SB[W[5], W[3], W[4], W[13]] - 
   (3*SB[W[5], W[3], W[4], W[16]])/2 - SB[W[5], W[3], W[4], W[17]]/2 - 
   SB[W[5], W[3], W[4], W[18]] + SB[W[5], W[3], W[4], W[19]]/2 + 
   (3*SB[W[5], W[3], W[4], W[20]])/2 - SB[W[5], W[3], W[4], W[26]]/2 + 
   SB[W[5], W[3], W[4], W[27]] + SB[W[5], W[3], W[4], W[28]]/2 + 
   SB[W[5], W[3], W[4], W[29]]/2 - SB[W[5], W[3], W[4], W[30]]/2 + 
   SB[W[5], W[3], W[5], W[1]] - 2*SB[W[5], W[3], W[5], W[2]] - 
   SB[W[5], W[3], W[5], W[3]]/2 + (3*SB[W[5], W[3], W[5], W[4]])/2 - 
   SB[W[5], W[3], W[5], W[5]] + 4*SB[W[5], W[3], W[5], W[10]] - 
   4*SB[W[5], W[3], W[5], W[13]] - (3*SB[W[5], W[3], W[5], W[16]])/2 - 
   SB[W[5], W[3], W[5], W[17]]/2 - SB[W[5], W[3], W[5], W[19]]/2 + 
   (7*SB[W[5], W[3], W[5], W[20]])/2 - SB[W[5], W[3], W[5], W[26]]/2 - 
   SB[W[5], W[3], W[5], W[28]]/2 - (3*SB[W[5], W[3], W[5], W[29]])/2 - 
   SB[W[5], W[3], W[5], W[30]]/2 - SB[W[5], W[3], W[13], W[1]] + 
   2*SB[W[5], W[3], W[13], W[2]] + SB[W[5], W[3], W[13], W[3]] - 
   3*SB[W[5], W[3], W[13], W[4]] + SB[W[5], W[3], W[13], W[5]] + 
   4*SB[W[5], W[3], W[13], W[13]] + SB[W[5], W[3], W[13], W[18]] - 
   5*SB[W[5], W[3], W[13], W[20]] - SB[W[5], W[3], W[13], W[27]] + 
   SB[W[5], W[3], W[13], W[29]] + SB[W[5], W[3], W[15], W[1]] + 
   SB[W[5], W[3], W[15], W[2]] - SB[W[5], W[3], W[15], W[3]] + 
   SB[W[5], W[3], W[15], W[5]] - SB[W[5], W[3], W[15], W[17]] - 
   SB[W[5], W[3], W[15], W[20]] - SB[W[5], W[3], W[15], W[26]] + 
   SB[W[5], W[3], W[15], W[29]] + SB[W[5], W[3], W[17], W[1]] + 
   SB[W[5], W[3], W[17], W[2]] + (3*SB[W[5], W[3], W[17], W[3]])/2 - 
   SB[W[5], W[3], W[17], W[4]]/2 + 2*SB[W[5], W[3], W[17], W[5]] - 
   4*SB[W[5], W[3], W[17], W[10]] + (3*SB[W[5], W[3], W[17], W[16]])/2 - 
   SB[W[5], W[3], W[17], W[17]]/2 - SB[W[5], W[3], W[17], W[19]]/2 - 
   (3*SB[W[5], W[3], W[17], W[20]])/2 - SB[W[5], W[3], W[17], W[26]]/2 - 
   SB[W[5], W[3], W[17], W[28]]/2 - SB[W[5], W[3], W[17], W[29]]/2 + 
   SB[W[5], W[3], W[17], W[30]]/2 + SB[W[5], W[3], W[26], W[1]] + 
   SB[W[5], W[3], W[26], W[3]]/2 + SB[W[5], W[3], W[26], W[4]]/2 - 
   SB[W[5], W[3], W[26], W[16]]/2 - SB[W[5], W[3], W[26], W[17]]/2 - 
   SB[W[5], W[3], W[26], W[19]]/2 - SB[W[5], W[3], W[26], W[20]]/2 - 
   SB[W[5], W[3], W[26], W[26]]/2 - SB[W[5], W[3], W[26], W[28]]/2 - 
   (3*SB[W[5], W[3], W[26], W[29]])/2 - (3*SB[W[5], W[3], W[26], W[30]])/2 + 
   SB[W[5], W[4], W[1], W[1]] + 2*SB[W[5], W[4], W[1], W[2]] - 
   SB[W[5], W[4], W[1], W[3]]/2 - SB[W[5], W[4], W[1], W[4]]/2 + 
   SB[W[5], W[4], W[1], W[5]] + 2*SB[W[5], W[4], W[1], W[13]] - 
   (3*SB[W[5], W[4], W[1], W[16]])/2 - SB[W[5], W[4], W[1], W[17]]/2 - 
   SB[W[5], W[4], W[1], W[19]]/2 - (5*SB[W[5], W[4], W[1], W[20]])/2 - 
   SB[W[5], W[4], W[1], W[26]]/2 - SB[W[5], W[4], W[1], W[28]]/2 + 
   SB[W[5], W[4], W[1], W[29]]/2 - SB[W[5], W[4], W[1], W[30]]/2 + 
   SB[W[5], W[4], W[2], W[2]] - (3*SB[W[5], W[4], W[2], W[3]])/2 + 
   (3*SB[W[5], W[4], W[2], W[4]])/2 + SB[W[5], W[4], W[2], W[5]] - 
   4*SB[W[5], W[4], W[2], W[7]] + 2*SB[W[5], W[4], W[2], W[11]] - 
   (3*SB[W[5], W[4], W[2], W[16]])/2 - SB[W[5], W[4], W[2], W[17]]/2 + 
   SB[W[5], W[4], W[2], W[19]]/2 + (3*SB[W[5], W[4], W[2], W[20]])/2 - 
   SB[W[5], W[4], W[2], W[26]]/2 + SB[W[5], W[4], W[2], W[28]]/2 + 
   SB[W[5], W[4], W[2], W[29]]/2 - SB[W[5], W[4], W[2], W[30]]/2 + 
   SB[W[5], W[4], W[3], W[1]] - (7*SB[W[5], W[4], W[3], W[3]])/2 + 
   (7*SB[W[5], W[4], W[3], W[4]])/2 + 2*SB[W[5], W[4], W[3], W[11]] - 
   2*SB[W[5], W[4], W[3], W[13]] - (3*SB[W[5], W[4], W[3], W[16]])/2 - 
   SB[W[5], W[4], W[3], W[17]]/2 - SB[W[5], W[4], W[3], W[18]] + 
   SB[W[5], W[4], W[3], W[19]]/2 + (3*SB[W[5], W[4], W[3], W[20]])/2 - 
   SB[W[5], W[4], W[3], W[26]]/2 + SB[W[5], W[4], W[3], W[27]] + 
   SB[W[5], W[4], W[3], W[28]]/2 + SB[W[5], W[4], W[3], W[29]]/2 - 
   SB[W[5], W[4], W[3], W[30]]/2 + SB[W[5], W[4], W[4], W[1]] + 
   SB[W[5], W[4], W[4], W[2]] + 3*SB[W[5], W[4], W[4], W[3]] - 
   4*SB[W[5], W[4], W[4], W[11]] - SB[W[5], W[4], W[4], W[19]] - 
   SB[W[5], W[4], W[4], W[28]] - SB[W[5], W[4], W[11], W[1]] - 
   SB[W[5], W[4], W[11], W[2]] + SB[W[5], W[4], W[11], W[3]] - 
   3*SB[W[5], W[4], W[11], W[4]] + 3*SB[W[5], W[4], W[11], W[16]] + 
   SB[W[5], W[4], W[11], W[18]] - SB[W[5], W[4], W[11], W[27]] + 
   SB[W[5], W[4], W[11], W[30]] - SB[W[5], W[4], W[15], W[1]] - 
   SB[W[5], W[4], W[15], W[2]] + SB[W[5], W[4], W[15], W[3]] - 
   SB[W[5], W[4], W[15], W[5]] + SB[W[5], W[4], W[15], W[17]] + 
   SB[W[5], W[4], W[15], W[20]] + SB[W[5], W[4], W[15], W[26]] - 
   SB[W[5], W[4], W[15], W[29]] - SB[W[5], W[4], W[19], W[1]] - 
   2*SB[W[5], W[4], W[19], W[2]] + SB[W[5], W[4], W[19], W[3]]/2 - 
   (3*SB[W[5], W[4], W[19], W[4]])/2 - SB[W[5], W[4], W[19], W[5]] + 
   4*SB[W[5], W[4], W[19], W[7]] + (3*SB[W[5], W[4], W[19], W[16]])/2 + 
   SB[W[5], W[4], W[19], W[17]]/2 + SB[W[5], W[4], W[19], W[19]]/2 - 
   (3*SB[W[5], W[4], W[19], W[20]])/2 + SB[W[5], W[4], W[19], W[26]]/2 + 
   SB[W[5], W[4], W[19], W[28]]/2 - SB[W[5], W[4], W[19], W[29]]/2 + 
   SB[W[5], W[4], W[19], W[30]]/2 - SB[W[5], W[4], W[28], W[1]] - 
   SB[W[5], W[4], W[28], W[3]]/2 - SB[W[5], W[4], W[28], W[4]]/2 + 
   SB[W[5], W[4], W[28], W[16]]/2 + SB[W[5], W[4], W[28], W[17]]/2 + 
   SB[W[5], W[4], W[28], W[19]]/2 + SB[W[5], W[4], W[28], W[20]]/2 + 
   SB[W[5], W[4], W[28], W[26]]/2 + SB[W[5], W[4], W[28], W[28]]/2 + 
   (3*SB[W[5], W[4], W[28], W[29]])/2 + (3*SB[W[5], W[4], W[28], W[30]])/2 + 
   SB[W[5], W[12], W[2], W[1]] - SB[W[5], W[12], W[2], W[2]] - 
   (3*SB[W[5], W[12], W[2], W[3]])/2 - (3*SB[W[5], W[12], W[2], W[4]])/2 - 
   SB[W[5], W[12], W[2], W[5]] + 4*SB[W[5], W[12], W[2], W[7]] + 
   4*SB[W[5], W[12], W[2], W[10]] - (3*SB[W[5], W[12], W[2], W[16]])/2 - 
   SB[W[5], W[12], W[2], W[17]]/2 - SB[W[5], W[12], W[2], W[19]]/2 - 
   (3*SB[W[5], W[12], W[2], W[20]])/2 - SB[W[5], W[12], W[2], W[26]]/2 - 
   SB[W[5], W[12], W[2], W[28]]/2 - SB[W[5], W[12], W[2], W[29]]/2 - 
   SB[W[5], W[12], W[2], W[30]]/2 + SB[W[5], W[12], W[3], W[1]] + 
   SB[W[5], W[12], W[3], W[2]] + (3*SB[W[5], W[12], W[3], W[3]])/2 - 
   SB[W[5], W[12], W[3], W[4]]/2 + 2*SB[W[5], W[12], W[3], W[5]] - 
   4*SB[W[5], W[12], W[3], W[10]] + (3*SB[W[5], W[12], W[3], W[16]])/2 - 
   SB[W[5], W[12], W[3], W[17]]/2 - SB[W[5], W[12], W[3], W[19]]/2 - 
   (3*SB[W[5], W[12], W[3], W[20]])/2 - SB[W[5], W[12], W[3], W[26]]/2 - 
   SB[W[5], W[12], W[3], W[28]]/2 - SB[W[5], W[12], W[3], W[29]]/2 + 
   SB[W[5], W[12], W[3], W[30]]/2 - SB[W[5], W[12], W[4], W[1]] - 
   2*SB[W[5], W[12], W[4], W[2]] + SB[W[5], W[12], W[4], W[3]]/2 - 
   (3*SB[W[5], W[12], W[4], W[4]])/2 - SB[W[5], W[12], W[4], W[5]] + 
   4*SB[W[5], W[12], W[4], W[7]] + (3*SB[W[5], W[12], W[4], W[16]])/2 + 
   SB[W[5], W[12], W[4], W[17]]/2 + SB[W[5], W[12], W[4], W[19]]/2 - 
   (3*SB[W[5], W[12], W[4], W[20]])/2 + SB[W[5], W[12], W[4], W[26]]/2 + 
   SB[W[5], W[12], W[4], W[28]]/2 - SB[W[5], W[12], W[4], W[29]]/2 + 
   SB[W[5], W[12], W[4], W[30]]/2 - SB[W[5], W[12], W[5], W[1]] + 
   SB[W[5], W[12], W[5], W[2]] + (3*SB[W[5], W[12], W[5], W[3]])/2 + 
   (3*SB[W[5], W[12], W[5], W[4]])/2 + SB[W[5], W[12], W[5], W[5]] - 
   4*SB[W[5], W[12], W[5], W[7]] - 4*SB[W[5], W[12], W[5], W[10]] + 
   (3*SB[W[5], W[12], W[5], W[16]])/2 + SB[W[5], W[12], W[5], W[17]]/2 + 
   SB[W[5], W[12], W[5], W[19]]/2 + (3*SB[W[5], W[12], W[5], W[20]])/2 + 
   SB[W[5], W[12], W[5], W[26]]/2 + SB[W[5], W[12], W[5], W[28]]/2 + 
   SB[W[5], W[12], W[5], W[29]]/2 + SB[W[5], W[12], W[5], W[30]]/2 - 
   SB[W[5], W[12], W[17], W[1]] - SB[W[5], W[12], W[17], W[2]] - 
   (3*SB[W[5], W[12], W[17], W[3]])/2 + SB[W[5], W[12], W[17], W[4]]/2 - 
   2*SB[W[5], W[12], W[17], W[5]] + 4*SB[W[5], W[12], W[17], W[10]] - 
   (3*SB[W[5], W[12], W[17], W[16]])/2 + SB[W[5], W[12], W[17], W[17]]/2 + 
   SB[W[5], W[12], W[17], W[19]]/2 + (3*SB[W[5], W[12], W[17], W[20]])/2 + 
   SB[W[5], W[12], W[17], W[26]]/2 + SB[W[5], W[12], W[17], W[28]]/2 + 
   SB[W[5], W[12], W[17], W[29]]/2 - SB[W[5], W[12], W[17], W[30]]/2 + 
   SB[W[5], W[12], W[19], W[1]] + 2*SB[W[5], W[12], W[19], W[2]] - 
   SB[W[5], W[12], W[19], W[3]]/2 + (3*SB[W[5], W[12], W[19], W[4]])/2 + 
   SB[W[5], W[12], W[19], W[5]] - 4*SB[W[5], W[12], W[19], W[7]] - 
   (3*SB[W[5], W[12], W[19], W[16]])/2 - SB[W[5], W[12], W[19], W[17]]/2 - 
   SB[W[5], W[12], W[19], W[19]]/2 + (3*SB[W[5], W[12], W[19], W[20]])/2 - 
   SB[W[5], W[12], W[19], W[26]]/2 - SB[W[5], W[12], W[19], W[28]]/2 + 
   SB[W[5], W[12], W[19], W[29]]/2 - SB[W[5], W[12], W[19], W[30]]/2 - 
   SB[W[5], W[12], W[26], W[1]] - SB[W[5], W[12], W[26], W[3]]/2 - 
   SB[W[5], W[12], W[26], W[4]]/2 + SB[W[5], W[12], W[26], W[16]]/2 + 
   SB[W[5], W[12], W[26], W[17]]/2 + SB[W[5], W[12], W[26], W[19]]/2 + 
   SB[W[5], W[12], W[26], W[20]]/2 + SB[W[5], W[12], W[26], W[26]]/2 + 
   SB[W[5], W[12], W[26], W[28]]/2 + (3*SB[W[5], W[12], W[26], W[29]])/2 + 
   (3*SB[W[5], W[12], W[26], W[30]])/2 + SB[W[5], W[12], W[28], W[1]] + 
   SB[W[5], W[12], W[28], W[3]]/2 + SB[W[5], W[12], W[28], W[4]]/2 - 
   SB[W[5], W[12], W[28], W[16]]/2 - SB[W[5], W[12], W[28], W[17]]/2 - 
   SB[W[5], W[12], W[28], W[19]]/2 - SB[W[5], W[12], W[28], W[20]]/2 - 
   SB[W[5], W[12], W[28], W[26]]/2 - SB[W[5], W[12], W[28], W[28]]/2 - 
   (3*SB[W[5], W[12], W[28], W[29]])/2 - (3*SB[W[5], W[12], W[28], W[30]])/
    2 + SB[W[5], W[15], W[1], W[1]] + 3*SB[W[5], W[15], W[1], W[2]] - 
   (3*SB[W[5], W[15], W[1], W[3]])/2 - (3*SB[W[5], W[15], W[1], W[4]])/2 + 
   SB[W[5], W[15], W[1], W[5]] + 4*SB[W[5], W[15], W[1], W[13]] - 
   (3*SB[W[5], W[15], W[1], W[16]])/2 - SB[W[5], W[15], W[1], W[17]]/2 - 
   SB[W[5], W[15], W[1], W[19]]/2 - (7*SB[W[5], W[15], W[1], W[20]])/2 - 
   SB[W[5], W[15], W[1], W[26]]/2 - SB[W[5], W[15], W[1], W[28]]/2 + 
   (3*SB[W[5], W[15], W[1], W[29]])/2 - SB[W[5], W[15], W[1], W[30]]/2 + 
   SB[W[5], W[15], W[2], W[1]] + SB[W[5], W[15], W[2], W[2]] + 
   (3*SB[W[5], W[15], W[2], W[3]])/2 - SB[W[5], W[15], W[2], W[4]]/2 + 
   2*SB[W[5], W[15], W[2], W[5]] - 4*SB[W[5], W[15], W[2], W[10]] + 
   (3*SB[W[5], W[15], W[2], W[16]])/2 - SB[W[5], W[15], W[2], W[17]]/2 - 
   SB[W[5], W[15], W[2], W[19]]/2 - (3*SB[W[5], W[15], W[2], W[20]])/2 - 
   SB[W[5], W[15], W[2], W[26]]/2 - SB[W[5], W[15], W[2], W[28]]/2 - 
   SB[W[5], W[15], W[2], W[29]]/2 + SB[W[5], W[15], W[2], W[30]]/2 + 
   2*SB[W[5], W[15], W[3], W[1]] - SB[W[5], W[15], W[3], W[2]] - 
   (3*SB[W[5], W[15], W[3], W[3]])/2 + (3*SB[W[5], W[15], W[3], W[4]])/2 + 
   4*SB[W[5], W[15], W[3], W[10]] - 4*SB[W[5], W[15], W[3], W[13]] - 
   (3*SB[W[5], W[15], W[3], W[16]])/2 - (3*SB[W[5], W[15], W[3], W[17]])/2 - 
   SB[W[5], W[15], W[3], W[19]]/2 + (5*SB[W[5], W[15], W[3], W[20]])/2 - 
   (3*SB[W[5], W[15], W[3], W[26]])/2 - SB[W[5], W[15], W[3], W[28]]/2 - 
   SB[W[5], W[15], W[3], W[29]]/2 - SB[W[5], W[15], W[3], W[30]]/2 - 
   SB[W[5], W[15], W[4], W[1]] - SB[W[5], W[15], W[4], W[2]] + 
   SB[W[5], W[15], W[4], W[3]] - SB[W[5], W[15], W[4], W[5]] + 
   SB[W[5], W[15], W[4], W[17]] + SB[W[5], W[15], W[4], W[20]] + 
   SB[W[5], W[15], W[4], W[26]] - SB[W[5], W[15], W[4], W[29]] - 
   SB[W[5], W[15], W[5], W[1]] + 2*SB[W[5], W[15], W[5], W[2]] + 
   SB[W[5], W[15], W[5], W[3]]/2 - (3*SB[W[5], W[15], W[5], W[4]])/2 + 
   SB[W[5], W[15], W[5], W[5]] - 4*SB[W[5], W[15], W[5], W[10]] + 
   4*SB[W[5], W[15], W[5], W[13]] + (3*SB[W[5], W[15], W[5], W[16]])/2 + 
   SB[W[5], W[15], W[5], W[17]]/2 + SB[W[5], W[15], W[5], W[19]]/2 - 
   (7*SB[W[5], W[15], W[5], W[20]])/2 + SB[W[5], W[15], W[5], W[26]]/2 + 
   SB[W[5], W[15], W[5], W[28]]/2 + (3*SB[W[5], W[15], W[5], W[29]])/2 + 
   SB[W[5], W[15], W[5], W[30]]/2 - SB[W[5], W[15], W[15], W[1]] - 
   SB[W[5], W[15], W[15], W[2]] + SB[W[5], W[15], W[15], W[3]] - 
   SB[W[5], W[15], W[15], W[5]] + SB[W[5], W[15], W[15], W[17]] + 
   SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[15], W[26]] - 
   SB[W[5], W[15], W[15], W[29]] - SB[W[5], W[15], W[17], W[1]] - 
   SB[W[5], W[15], W[17], W[2]] - (3*SB[W[5], W[15], W[17], W[3]])/2 + 
   SB[W[5], W[15], W[17], W[4]]/2 - 2*SB[W[5], W[15], W[17], W[5]] + 
   4*SB[W[5], W[15], W[17], W[10]] - (3*SB[W[5], W[15], W[17], W[16]])/2 + 
   SB[W[5], W[15], W[17], W[17]]/2 + SB[W[5], W[15], W[17], W[19]]/2 + 
   (3*SB[W[5], W[15], W[17], W[20]])/2 + SB[W[5], W[15], W[17], W[26]]/2 + 
   SB[W[5], W[15], W[17], W[28]]/2 + SB[W[5], W[15], W[17], W[29]]/2 - 
   SB[W[5], W[15], W[17], W[30]]/2 - 2*SB[W[5], W[15], W[20], W[2]] + 
   SB[W[5], W[15], W[20], W[3]]/2 + (3*SB[W[5], W[15], W[20], W[4]])/2 - 
   4*SB[W[5], W[15], W[20], W[13]] + (3*SB[W[5], W[15], W[20], W[16]])/2 - 
   SB[W[5], W[15], W[20], W[17]]/2 + SB[W[5], W[15], W[20], W[19]]/2 + 
   (5*SB[W[5], W[15], W[20], W[20]])/2 - SB[W[5], W[15], W[20], W[26]]/2 + 
   SB[W[5], W[15], W[20], W[28]]/2 - SB[W[5], W[15], W[20], W[29]]/2 + 
   SB[W[5], W[15], W[20], W[30]]/2 - SB[W[5], W[15], W[26], W[1]] - 
   SB[W[5], W[15], W[26], W[3]]/2 - SB[W[5], W[15], W[26], W[4]]/2 + 
   SB[W[5], W[15], W[26], W[16]]/2 + SB[W[5], W[15], W[26], W[17]]/2 + 
   SB[W[5], W[15], W[26], W[19]]/2 + SB[W[5], W[15], W[26], W[20]]/2 + 
   SB[W[5], W[15], W[26], W[26]]/2 + SB[W[5], W[15], W[26], W[28]]/2 + 
   (3*SB[W[5], W[15], W[26], W[29]])/2 + (3*SB[W[5], W[15], W[26], W[30]])/
    2 + SB[W[5], W[15], W[29], W[1]] + SB[W[5], W[15], W[29], W[3]]/2 + 
   SB[W[5], W[15], W[29], W[4]]/2 - SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[17]]/2 - SB[W[5], W[15], W[29], W[19]]/2 - 
   SB[W[5], W[15], W[29], W[20]]/2 - SB[W[5], W[15], W[29], W[26]]/2 - 
   SB[W[5], W[15], W[29], W[28]]/2 - (3*SB[W[5], W[15], W[29], W[29]])/2 - 
   (3*SB[W[5], W[15], W[29], W[30]])/2 - 9*SB[W[1]]*Zeta[3] + 
   10*SB[W[2]]*Zeta[3] + (21*SB[W[3]]*Zeta[3])/2 + (21*SB[W[4]]*Zeta[3])/2 + 
   10*SB[W[5]]*Zeta[3] - 28*SB[W[7]]*Zeta[3] - 28*SB[W[10]]*Zeta[3] + 
   (19*SB[W[16]]*Zeta[3])/2 + (7*SB[W[17]]*Zeta[3])/2 - 2*SB[W[18]]*Zeta[3] + 
   (7*SB[W[19]]*Zeta[3])/2 + (19*SB[W[20]]*Zeta[3])/2 + 
   (7*SB[W[26]]*Zeta[3])/2 + 2*SB[W[27]]*Zeta[3] + (7*SB[W[28]]*Zeta[3])/2 + 
   (9*SB[W[29]]*Zeta[3])/2 + (9*SB[W[30]]*Zeta[3])/2)


==> anc/2loop_results/2loop_geom-loop_pent_functions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Pi^4/18 - (Pi^2*f[1, 1, 1]^2)/6 + (Pi^2*f[1, 1, 2]^2)/6 - 
   (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 - (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 + 
   f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] + (Pi^2*f[1, 1, 3]^2)/6 + 
   (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 - f[1, 1, 2]*f[1, 1, 3]^3 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 + f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4] - f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] + 
   2*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4] + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 - 
   f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 3]^3*f[1, 1, 5] + 
   2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   2*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - (Pi^2*f[1, 1, 5]^2)/6 + 
   (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - (f[1, 1, 3]^2*f[1, 1, 5]^2)/2 - 
   f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2 + f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 - 
   (Pi^2*f[2, 1, 1])/3 - f[1, 1, 2]^2*f[2, 1, 1] + 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1] - 2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] + 
   f[1, 1, 5]^2*f[2, 1, 1] + (Pi^2*f[2, 1, 3])/3 - f[1, 1, 1]^2*f[2, 1, 3] + 
   f[1, 1, 3]^2*f[2, 1, 3] + 2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] - 2*f[2, 1, 1]*f[2, 1, 3] + 
   (Pi^2*f[2, 1, 4])/3 + f[1, 1, 2]^2*f[2, 1, 4] - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + 2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4] - 
   f[1, 1, 5]^2*f[2, 1, 4] + 2*f[2, 1, 3]*f[2, 1, 4] - (Pi^2*f[2, 1, 5])/3 + 
   f[1, 1, 1]^2*f[2, 1, 5] - f[1, 1, 3]^2*f[2, 1, 5] - 
   2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + 
   2*f[2, 1, 1]*f[2, 1, 5] - 2*f[2, 1, 4]*f[2, 1, 5])*rbar[1] + 
 (Pi^4/18 - (Pi^2*f[1, 1, 1]^2)/6 - (Pi^2*f[1, 1, 2]^2)/6 + 
   (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 + (Pi^2*f[1, 1, 3]^2)/6 - 
   (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 - 
   f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 + 
   f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] + (Pi^2*f[1, 1, 4]^2)/6 - 
   (f[1, 1, 1]^2*f[1, 1, 4]^2)/2 + (f[1, 1, 3]^2*f[1, 1, 4]^2)/2 + 
   f[1, 1, 1]*f[1, 1, 4]^3 - f[1, 1, 3]*f[1, 1, 4]^3 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5] - (Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 + 
   f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*
    f[1, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 4]^2*
    f[1, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5] - (Pi^2*f[2, 1, 1])/3 + 
   f[1, 1, 2]^2*f[2, 1, 1] - f[1, 1, 4]^2*f[2, 1, 1] - 
   2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - 
   (Pi^2*f[2, 1, 2])/3 + f[1, 1, 1]^2*f[2, 1, 2] - f[1, 1, 3]^2*f[2, 1, 2] - 
   2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2] + 
   2*f[2, 1, 1]*f[2, 1, 2] + (Pi^2*f[2, 1, 4])/3 - f[1, 1, 2]^2*f[2, 1, 4] + 
   f[1, 1, 4]^2*f[2, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - 
   2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] - 2*f[2, 1, 2]*f[2, 1, 4] + 
   (Pi^2*f[2, 1, 5])/3 - f[1, 1, 1]^2*f[2, 1, 5] + f[1, 1, 3]^2*f[2, 1, 5] + 
   2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5] - 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - 
   2*f[2, 1, 1]*f[2, 1, 5] + 2*f[2, 1, 4]*f[2, 1, 5])*rbar[2] + 
 (Pi^4/18 - (Pi^2*f[1, 1, 2]^2)/6 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 - 
   f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3] - (Pi^2*f[1, 1, 3]^2)/6 + 
   (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + (Pi^2*f[1, 1, 4]^2)/6 + 
   f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - (f[1, 1, 3]^2*f[1, 1, 4]^2)/2 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 + 
   f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5] - 
   (Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 - 2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*
    f[1, 1, 5] + f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 
   f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5] + (Pi^2*f[1, 1, 5]^2)/6 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 - (f[1, 1, 2]^2*f[1, 1, 5]^2)/2 + 
   2*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2 + (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + 
   f[1, 1, 2]*f[1, 1, 5]^3 - f[1, 1, 4]*f[1, 1, 5]^3 + (Pi^2*f[2, 1, 1])/3 - 
   f[1, 1, 2]^2*f[2, 1, 1] + f[1, 1, 4]^2*f[2, 1, 1] + 
   2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] - 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] - 
   (Pi^2*f[2, 1, 2])/3 - 2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] + 
   f[1, 1, 3]^2*f[2, 1, 2] + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] - 
   f[1, 1, 5]^2*f[2, 1, 2] - 2*f[2, 1, 1]*f[2, 1, 2] - (Pi^2*f[2, 1, 3])/3 + 
   f[1, 1, 2]^2*f[2, 1, 3] - f[1, 1, 4]^2*f[2, 1, 3] - 
   2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3] + 
   2*f[2, 1, 2]*f[2, 1, 3] + (Pi^2*f[2, 1, 5])/3 + 
   2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] - f[1, 1, 3]^2*f[2, 1, 5] - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + f[1, 1, 5]^2*f[2, 1, 5] + 
   2*f[2, 1, 1]*f[2, 1, 5] - 2*f[2, 1, 3]*f[2, 1, 5])*rbar[3] + 
 (Pi^4/18 + (Pi^2*f[1, 1, 1]^2)/6 - (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 + f[1, 1, 1]^3*f[1, 1, 3] - 
   2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] - (Pi^2*f[1, 1, 3]^2)/6 - 
   (f[1, 1, 1]^2*f[1, 1, 3]^2)/2 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4] - f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4] - (Pi^2*f[1, 1, 4]^2)/6 - 
   f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + (f[1, 1, 3]^2*f[1, 1, 4]^2)/2 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - f[1, 1, 1]^3*f[1, 1, 5] + 
   2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5] - 2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*
    f[1, 1, 5] + f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5] + (Pi^2*f[1, 1, 5]^2)/6 + 
   (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 + 
   f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 - (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + 
   (Pi^2*f[2, 1, 1])/3 + f[1, 1, 1]^2*f[2, 1, 1] - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] - 
   f[1, 1, 4]^2*f[2, 1, 1] + (Pi^2*f[2, 1, 2])/3 + 
   2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] - f[1, 1, 3]^2*f[2, 1, 2] - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + f[1, 1, 5]^2*f[2, 1, 2] + 
   2*f[2, 1, 1]*f[2, 1, 2] - (Pi^2*f[2, 1, 3])/3 - f[1, 1, 1]^2*f[2, 1, 3] + 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3] + 
   f[1, 1, 4]^2*f[2, 1, 3] - 2*f[2, 1, 2]*f[2, 1, 3] - (Pi^2*f[2, 1, 4])/3 - 
   2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + f[1, 1, 3]^2*f[2, 1, 4] + 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4] - f[1, 1, 5]^2*f[2, 1, 4] - 
   2*f[2, 1, 1]*f[2, 1, 4] + 2*f[2, 1, 3]*f[2, 1, 4])*rbar[4] + 
 (Pi^4/18 + (Pi^2*f[1, 1, 1]^2)/6 - (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 + 
   (Pi^2*f[1, 1, 2]^2)/6 + (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 - 
   f[1, 1, 1]*f[1, 1, 2]^3 - (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - 
   f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] + 2*f[1, 1, 1]*f[1, 1, 2]^2*
    f[1, 1, 3] + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + f[1, 1, 2]^3*f[1, 1, 4] - 
   2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - (Pi^2*f[1, 1, 4]^2)/6 - 
   (f[1, 1, 2]^2*f[1, 1, 4]^2)/2 + f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2 + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 + f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] + 
   2*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5] - (Pi^2*f[1, 1, 5]^2)/6 - 
   (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 - 
   f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 + (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + 
   (Pi^2*f[2, 1, 2])/3 + f[1, 1, 2]^2*f[2, 1, 2] - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] - 
   f[1, 1, 5]^2*f[2, 1, 2] + (Pi^2*f[2, 1, 3])/3 + f[1, 1, 1]^2*f[2, 1, 3] - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3] - 
   f[1, 1, 4]^2*f[2, 1, 3] + 2*f[2, 1, 2]*f[2, 1, 3] - (Pi^2*f[2, 1, 4])/3 - 
   f[1, 1, 2]^2*f[2, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - 
   2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4] + f[1, 1, 5]^2*f[2, 1, 4] - 
   2*f[2, 1, 3]*f[2, 1, 4] - (Pi^2*f[2, 1, 5])/3 - f[1, 1, 1]^2*f[2, 1, 5] + 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] - 2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] + 
   f[1, 1, 4]^2*f[2, 1, 5] - 2*f[2, 1, 2]*f[2, 1, 5] + 
   2*f[2, 1, 4]*f[2, 1, 5])*rbar[5] + 
 r[0]*(10*c4 + 2*phi0 - (5*Pi^4)/9 + f[4, 12]/3 + f[3, 4]*f[1, 1, 1] - 
   (Pi^2*f[1, 1, 1]^2)/6 + f[1, 1, 1]^4/4 + f[3, 4]*f[1, 1, 2] + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 + (5*f[1, 1, 1]^3*f[1, 1, 2])/6 - 
   (Pi^2*f[1, 1, 2]^2)/6 + (3*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^3)/2 + f[1, 1, 2]^4/4 + f[3, 4]*f[1, 1, 3] - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/2 + (11*f[1, 1, 1]^3*f[1, 1, 3])/4 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 + (5*f[1, 1, 2]^3*f[1, 1, 3])/6 - 
   (Pi^2*f[1, 1, 3]^2)/6 - (3*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
   2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 + (3*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 - 
   (23*f[1, 1, 1]*f[1, 1, 3]^3)/12 - (3*f[1, 1, 2]*f[1, 1, 3]^3)/2 + 
   f[1, 1, 3]^4/4 + f[3, 4]*f[1, 1, 4] - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - 
   (23*f[1, 1, 1]^3*f[1, 1, 4])/12 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 - 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 2]^2*
    f[1, 1, 4] + (11*f[1, 1, 2]^3*f[1, 1, 4])/4 + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 - 3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (5*f[1, 1, 3]^3*f[1, 1, 4])/6 - 
   (Pi^2*f[1, 1, 4]^2)/6 - (3*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - 
   3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 - (3*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
   2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + 2*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4]^2 + (3*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 + 
   (11*f[1, 1, 1]*f[1, 1, 4]^3)/4 - (23*f[1, 1, 2]*f[1, 1, 4]^3)/12 - 
   (3*f[1, 1, 3]*f[1, 1, 4]^3)/2 + f[1, 1, 4]^4/4 + f[3, 4]*f[1, 1, 5] + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - (3*f[1, 1, 1]^3*f[1, 1, 5])/2 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 - (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    2 + 2*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5] - (23*f[1, 1, 2]^3*f[1, 1, 5])/
    12 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 + 2*f[1, 1, 1]^2*f[1, 1, 3]*
    f[1, 1, 5] - (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   3*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 3]^2*
    f[1, 1, 5] + (11*f[1, 1, 3]^3*f[1, 1, 5])/4 + 
   (Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 + 2*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5] - 
   3*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] - 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
   (f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (5*f[1, 1, 4]^3*f[1, 1, 5])/6 - 
   (Pi^2*f[1, 1, 5]^2)/6 + (3*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/2 - (3*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 3*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 5]^2 - (3*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 2*f[1, 1, 2]*f[1, 1, 4]*
    f[1, 1, 5]^2 + 2*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 + 
   (3*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 + (5*f[1, 1, 1]*f[1, 1, 5]^3)/6 + 
   (11*f[1, 1, 2]*f[1, 1, 5]^3)/4 - (23*f[1, 1, 3]*f[1, 1, 5]^3)/12 - 
   (3*f[1, 1, 4]*f[1, 1, 5]^3)/2 + f[1, 1, 5]^4/4 + 
   (5*f[1, 1, 1]^2*f[2, 1, 1])/2 - 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + 2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1] - 
   (5*f[1, 1, 3]^2*f[2, 1, 1])/2 - f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] - 
   f[1, 1, 4]^2*f[2, 1, 1] + 4*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - 
   7*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] + 
   (f[1, 1, 5]^2*f[2, 1, 1])/2 + (f[1, 1, 1]^2*f[2, 1, 2])/2 + 
   4*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + (5*f[1, 1, 2]^2*f[2, 1, 2])/2 - 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] - 7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2] - 
   (5*f[1, 1, 4]^2*f[2, 1, 2])/2 - 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] - 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] + 
   2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 5]^2*f[2, 1, 2] - 
   f[1, 1, 1]^2*f[2, 1, 3] - 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + 
   (f[1, 1, 2]^2*f[2, 1, 3])/2 - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 
   4*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] + (5*f[1, 1, 3]^2*f[2, 1, 3])/2 + 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] + 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - 7*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3] - 
   (5*f[1, 1, 5]^2*f[2, 1, 3])/2 - (5*f[1, 1, 1]^2*f[2, 1, 4])/2 + 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - f[1, 1, 2]^2*f[2, 1, 4] - 
   7*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - 2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + 
   (f[1, 1, 3]^2*f[2, 1, 4])/2 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] + 4*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + 
   (5*f[1, 1, 4]^2*f[2, 1, 4])/2 + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4] + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5] - (5*f[1, 1, 2]^2*f[2, 1, 5])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - 
   f[1, 1, 3]^2*f[2, 1, 5] - 7*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + (f[1, 1, 4]^2*f[2, 1, 5])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 
   f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] + 4*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + 
   (5*f[1, 1, 5]^2*f[2, 1, 5])/2 - 4*f[1, 1, 1]*f[3, 1, 1] + 
   4*f[1, 1, 2]*f[3, 1, 1] - 4*f[1, 1, 3]*f[3, 1, 1] + 
   3*f[1, 1, 4]*f[3, 1, 1] - 7*f[1, 1, 5]*f[3, 1, 1] - 
   7*f[1, 1, 1]*f[3, 1, 2] - 4*f[1, 1, 2]*f[3, 1, 2] + 
   4*f[1, 1, 3]*f[3, 1, 2] - 4*f[1, 1, 4]*f[3, 1, 2] + 
   3*f[1, 1, 5]*f[3, 1, 2] + 3*f[1, 1, 1]*f[3, 1, 3] - 
   7*f[1, 1, 2]*f[3, 1, 3] - 4*f[1, 1, 3]*f[3, 1, 3] + 
   4*f[1, 1, 4]*f[3, 1, 3] - 4*f[1, 1, 5]*f[3, 1, 3] - 
   4*f[1, 1, 1]*f[3, 1, 4] + 3*f[1, 1, 2]*f[3, 1, 4] - 
   7*f[1, 1, 3]*f[3, 1, 4] - 4*f[1, 1, 4]*f[3, 1, 4] + 
   4*f[1, 1, 5]*f[3, 1, 4] + 4*f[1, 1, 1]*f[3, 1, 5] - 
   4*f[1, 1, 2]*f[3, 1, 5] + 3*f[1, 1, 3]*f[3, 1, 5] - 
   7*f[1, 1, 4]*f[3, 1, 5] - 4*f[1, 1, 5]*f[3, 1, 5] - 
   4*f[1, 1, 1]*f[3, 2, 1] + 4*f[1, 1, 2]*f[3, 2, 1] - 
   4*f[1, 1, 3]*f[3, 2, 1] + f[1, 1, 4]*f[3, 2, 1] - 
   7*f[1, 1, 5]*f[3, 2, 1] - 7*f[1, 1, 1]*f[3, 2, 2] - 
   4*f[1, 1, 2]*f[3, 2, 2] + 4*f[1, 1, 3]*f[3, 2, 2] - 
   4*f[1, 1, 4]*f[3, 2, 2] + f[1, 1, 5]*f[3, 2, 2] + f[1, 1, 1]*f[3, 2, 3] - 
   7*f[1, 1, 2]*f[3, 2, 3] - 4*f[1, 1, 3]*f[3, 2, 3] + 
   4*f[1, 1, 4]*f[3, 2, 3] - 4*f[1, 1, 5]*f[3, 2, 3] - 
   4*f[1, 1, 1]*f[3, 2, 4] + f[1, 1, 2]*f[3, 2, 4] - 
   7*f[1, 1, 3]*f[3, 2, 4] - 4*f[1, 1, 4]*f[3, 2, 4] + 
   4*f[1, 1, 5]*f[3, 2, 4] + 4*f[1, 1, 1]*f[3, 2, 5] - 
   4*f[1, 1, 2]*f[3, 2, 5] + f[1, 1, 3]*f[3, 2, 5] - 
   7*f[1, 1, 4]*f[3, 2, 5] - 4*f[1, 1, 5]*f[3, 2, 5] - 
   2*f[1, 1, 1]*f[3, 3, 1] - 2*f[1, 1, 2]*f[3, 3, 1] + 
   4*f[1, 1, 4]*f[3, 3, 1] + 2*f[1, 1, 5]*f[3, 3, 1] + 
   2*f[1, 1, 1]*f[3, 3, 2] - 2*f[1, 1, 2]*f[3, 3, 2] - 
   2*f[1, 1, 3]*f[3, 3, 2] + 4*f[1, 1, 5]*f[3, 3, 2] + 
   4*f[1, 1, 1]*f[3, 3, 3] + 2*f[1, 1, 2]*f[3, 3, 3] - 
   2*f[1, 1, 3]*f[3, 3, 3] - 2*f[1, 1, 4]*f[3, 3, 3] + 
   4*f[1, 1, 2]*f[3, 3, 4] + 2*f[1, 1, 3]*f[3, 3, 4] - 
   2*f[1, 1, 4]*f[3, 3, 4] - 2*f[1, 1, 5]*f[3, 3, 4] - 
   2*f[1, 1, 1]*f[3, 3, 5] + 4*f[1, 1, 3]*f[3, 3, 5] + 
   2*f[1, 1, 4]*f[3, 3, 5] - 2*f[1, 1, 5]*f[3, 3, 5] + (3*f[4, 3, 1])/2 + 
   (3*f[4, 3, 2])/2 + (3*f[4, 3, 3])/2 + (3*f[4, 3, 4])/2 + 
   (3*f[4, 3, 5])/2 + f[4, 4, 1]/2 + f[4, 4, 2]/2 + f[4, 4, 3]/2 + 
   f[4, 4, 4]/2 + f[4, 4, 5]/2 - (2*f[4, 5, 1])/3 - (2*f[4, 5, 2])/3 - 
   (2*f[4, 5, 3])/3 - (2*f[4, 5, 4])/3 - (2*f[4, 5, 5])/3 + f[4, 9, 1] + 
   f[4, 9, 2] + f[4, 9, 3] + f[4, 9, 4] + f[4, 9, 5] + (2*f[4, 11, 1])/3 + 
   (2*f[4, 11, 2])/3 + (2*f[4, 11, 3])/3 + (2*f[4, 11, 4])/3 + 
   (2*f[4, 11, 5])/3 - 20*f[1, 1, 1]*Zeta[3] - 20*f[1, 1, 2]*Zeta[3] - 
   20*f[1, 1, 3]*Zeta[3] - 20*f[1, 1, 4]*Zeta[3] - 20*f[1, 1, 5]*Zeta[3]) + 
 r[3]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 - (2*f[4, 12])/15 + 
   (17*Pi^2*f[1, 1, 1]^2)/24 - (17*f[1, 1, 1]^4)/16 - 
   (f[3, 4]*f[1, 1, 2])/2 - (7*Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 - 
   (f[1, 1, 1]^3*f[1, 1, 2])/2 + (3*Pi^2*f[1, 1, 2]^2)/4 - 
   (13*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 + (11*f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
   (5*f[1, 1, 2]^4)/96 - (f[3, 4]*f[1, 1, 3])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 - 3*f[1, 1, 1]^3*f[1, 1, 3] + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/
    4 + (9*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 - 
   (11*f[1, 1, 2]^3*f[1, 1, 3])/12 + (5*Pi^2*f[1, 1, 3]^2)/12 + 
   (15*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/
    2 - (f[1, 1, 2]^2*f[1, 1, 3]^2)/8 - (5*f[1, 1, 1]*f[1, 1, 3]^3)/4 - 
   (f[1, 1, 2]*f[1, 1, 3]^3)/6 + (181*f[1, 1, 3]^4)/96 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 + (3*f[1, 1, 1]^3*f[1, 1, 4])/4 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 + (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    2 - (13*f[1, 1, 2]^3*f[1, 1, 4])/6 - (11*Pi^2*f[1, 1, 3]*f[1, 1, 4])/12 + 
   15*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] + 3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4] - 2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - 
   (21*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 + (11*f[1, 1, 3]^3*f[1, 1, 4])/
    4 + (Pi^2*f[1, 1, 4]^2)/8 - (33*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 + (5*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    2 - (31*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 + (9*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 + 
   (7*f[1, 1, 1]*f[1, 1, 4]^3)/2 + (11*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
   (19*f[1, 1, 3]*f[1, 1, 4]^3)/12 - (23*f[1, 1, 4]^4)/16 - 
   f[3, 4]*f[1, 1, 5] + (Pi^2*f[1, 1, 1]*f[1, 1, 5])/2 - 
   (f[1, 1, 1]^3*f[1, 1, 5])/3 - (Pi^2*f[1, 1, 2]*f[1, 1, 5])/6 + 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/2 - 3*f[1, 1, 1]*f[1, 1, 2]^2*
    f[1, 1, 5] + (79*f[1, 1, 2]^3*f[1, 1, 5])/24 + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/2 - f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] - 
   f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] + 
   (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 8*f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 5] + (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (51*f[1, 1, 3]^3*f[1, 1, 5])/8 + (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/12 - 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (7*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
   (11*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 - (5*f[1, 1, 4]^3*f[1, 1, 5])/
    12 - (2*Pi^2*f[1, 1, 5]^2)/3 + (7*f[1, 1, 1]^2*f[1, 1, 5]^2)/8 + 
   (13*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 - (81*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    16 - (13*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + (117*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    16 - (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 + (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/
    4 + (13*f[1, 1, 4]^2*f[1, 1, 5]^2)/8 + (3*f[1, 1, 1]*f[1, 1, 5]^3)/4 + 
   (73*f[1, 1, 2]*f[1, 1, 5]^3)/24 - (89*f[1, 1, 3]*f[1, 1, 5]^3)/24 + 
   f[1, 1, 5]^4/6 - 2*f[1, 1, 1]^2*f[2, 1, 1] + f[1, 1, 1]*f[1, 1, 2]*
    f[2, 1, 1] + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 - 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1] + (f[1, 1, 3]^2*f[2, 1, 1])/4 + 
   (21*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/2 - 9*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 1] - (11*f[1, 1, 4]^2*f[2, 1, 1])/4 + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/
    2 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 + 2*f[1, 1, 5]^2*f[2, 1, 1] + 
   f[2, 1, 1]^2/2 - (f[1, 1, 1]^2*f[2, 1, 2])/4 - 
   3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] - (17*f[1, 1, 2]^2*f[2, 1, 2])/4 - 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] - f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + 
   (13*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   (9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 - 2*f[1, 1, 4]^2*f[2, 1, 2] + 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + (9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/
    2 - (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] - 2*f[1, 1, 5]^2*f[2, 1, 2] + 
   f[2, 1, 2]^2/2 + (2*Pi^2*f[2, 1, 3])/3 - (f[1, 1, 1]^2*f[2, 1, 3])/2 + 
   f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - (3*f[1, 1, 2]^2*f[2, 1, 3])/2 + 
   (11*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 - 5*f[1, 1, 3]^2*f[2, 1, 3] - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/2 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 - 2*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 3] - 6*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 + 9*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] - (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 - 
   (15*f[1, 1, 5]^2*f[2, 1, 3])/4 - 4*f[2, 1, 1]*f[2, 1, 3] + 
   f[2, 1, 3]^2/2 + 5*f[1, 1, 1]^2*f[2, 1, 4] + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 + (3*f[1, 1, 2]^2*f[2, 1, 4])/2 + 
   5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] + 2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] + 
   (f[1, 1, 3]^2*f[2, 1, 4])/4 - 7*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - 
   2*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4] - (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/
    2 + 2*f[1, 1, 4]^2*f[2, 1, 4] - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] + (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 + 
   f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] - (2*Pi^2*f[2, 1, 5])/3 + 
   (13*f[1, 1, 2]^2*f[2, 1, 5])/2 - (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 + (3*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5] - (15*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/
    2 + (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 + (7*f[1, 1, 4]^2*f[2, 1, 5])/
    2 + 5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 9*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 5] - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   6*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] + (9*f[1, 1, 5]^2*f[2, 1, 5])/4 + 
   2*f[2, 1, 3]*f[2, 1, 5] + f[2, 1, 5]^2/2 + 2*f[1, 1, 1]*f[3, 1, 1] - 
   2*f[1, 1, 2]*f[3, 1, 1] + f[1, 1, 3]*f[3, 1, 1] - 
   (21*f[1, 1, 4]*f[3, 1, 1])/2 - (3*f[1, 1, 5]*f[3, 1, 1])/2 + 
   (11*f[1, 1, 1]*f[3, 1, 2])/2 + 7*f[1, 1, 2]*f[3, 1, 2] - 
   4*f[1, 1, 4]*f[3, 1, 2] - (3*f[1, 1, 5]*f[3, 1, 2])/2 - 
   (11*f[1, 1, 1]*f[3, 1, 3])/2 + (13*f[1, 1, 3]*f[3, 1, 3])/2 - 
   f[1, 1, 4]*f[3, 1, 3] - (7*f[1, 1, 5]*f[3, 1, 3])/2 + 
   9*f[1, 1, 1]*f[3, 1, 4] + (f[1, 1, 2]*f[3, 1, 4])/2 + 
   (11*f[1, 1, 3]*f[3, 1, 4])/2 - 5*f[1, 1, 4]*f[3, 1, 4] - 
   f[1, 1, 5]*f[3, 1, 4] - 4*f[1, 1, 1]*f[3, 1, 5] + 
   (27*f[1, 1, 2]*f[3, 1, 5])/2 - f[1, 1, 3]*f[3, 1, 5] - 
   (11*f[1, 1, 4]*f[3, 1, 5])/2 - (13*f[1, 1, 5]*f[3, 1, 5])/2 + 
   3*f[1, 1, 1]*f[3, 2, 1] - 2*f[1, 1, 2]*f[3, 2, 1] - 
   (23*f[1, 1, 4]*f[3, 2, 1])/2 - (3*f[1, 1, 5]*f[3, 2, 1])/2 + 
   (11*f[1, 1, 1]*f[3, 2, 2])/2 + 8*f[1, 1, 2]*f[3, 2, 2] - 
   5*f[1, 1, 4]*f[3, 2, 2] - (7*f[1, 1, 5]*f[3, 2, 2])/2 - 
   (15*f[1, 1, 1]*f[3, 2, 3])/2 + (27*f[1, 1, 3]*f[3, 2, 3])/2 - 
   f[1, 1, 4]*f[3, 2, 3] - (13*f[1, 1, 5]*f[3, 2, 3])/2 + 
   9*f[1, 1, 1]*f[3, 2, 4] + (5*f[1, 1, 2]*f[3, 2, 4])/2 + 
   (11*f[1, 1, 3]*f[3, 2, 4])/2 - 5*f[1, 1, 4]*f[3, 2, 4] - 
   f[1, 1, 5]*f[3, 2, 4] - 4*f[1, 1, 1]*f[3, 2, 5] + 
   (13*f[1, 1, 2]*f[3, 2, 5])/2 - (11*f[1, 1, 4]*f[3, 2, 5])/2 - 
   (7*f[1, 1, 5]*f[3, 2, 5])/2 + (5*f[1, 1, 1]*f[3, 3, 1])/2 + 
   2*f[1, 1, 2]*f[3, 3, 1] + 2*f[1, 1, 3]*f[3, 3, 1] - 
   (11*f[1, 1, 4]*f[3, 3, 1])/2 - (3*f[1, 1, 5]*f[3, 3, 1])/2 - 
   2*f[1, 1, 1]*f[3, 3, 2] + (3*f[1, 1, 2]*f[3, 3, 2])/2 + 
   (3*f[1, 1, 3]*f[3, 3, 2])/2 - (f[1, 1, 4]*f[3, 3, 2])/2 + 
   (3*f[1, 1, 1]*f[3, 3, 3])/2 - 5*f[1, 1, 3]*f[3, 3, 3] - 
   (9*f[1, 1, 4]*f[3, 3, 3])/2 - (f[1, 1, 5]*f[3, 3, 3])/2 + 
   2*f[1, 1, 1]*f[3, 3, 4] + 2*f[1, 1, 2]*f[3, 3, 4] - 
   3*f[1, 1, 3]*f[3, 3, 4] - (5*f[1, 1, 4]*f[3, 3, 4])/2 - 
   (5*f[1, 1, 5]*f[3, 3, 4])/2 - (5*f[1, 1, 1]*f[3, 3, 5])/2 - 
   f[1, 1, 2]*f[3, 3, 5] + 2*f[1, 1, 3]*f[3, 3, 5] + 
   (f[1, 1, 4]*f[3, 3, 5])/2 - (5*f[1, 1, 5]*f[3, 3, 5])/2 + 4*f[4, 1, 3] + 
   8*f[4, 1, 5] + 8*f[4, 2, 3] + 4*f[4, 2, 5] - f[4, 3, 1] + 
   (17*f[4, 3, 3])/4 - (7*f[4, 3, 4])/2 - (23*f[4, 3, 5])/4 - 
   (7*f[4, 4, 1])/12 - f[4, 4, 2]/6 + (7*f[4, 4, 3])/12 + (5*f[4, 4, 4])/12 + 
   (5*f[4, 4, 5])/12 + (2*f[4, 5, 1])/3 + f[4, 5, 2]/3 - f[4, 5, 3]/3 - 
   (2*f[4, 5, 4])/3 + (2*f[4, 5, 5])/3 - (2*f[4, 6, 1])/3 + f[4, 6, 2]/3 - 
   f[4, 6, 4] + (2*f[4, 6, 5])/3 - (4*f[4, 7, 2])/3 - (4*f[4, 8, 2])/3 - 
   f[4, 9, 1] - f[4, 9, 4] - (2*f[4, 10, 1])/15 + f[4, 10, 2]/5 + 
   f[4, 10, 3]/5 - (2*f[4, 10, 4])/15 - (2*f[4, 10, 5])/15 - f[4, 11, 1]/3 - 
   f[4, 11, 3]/3 - f[4, 11, 4] - f[4, 11, 5] + (27*f[1, 1, 1]*Zeta[3])/2 + 
   13*f[1, 1, 2]*Zeta[3] + 13*f[1, 1, 3]*Zeta[3] + 
   (13*f[1, 1, 4]*Zeta[3])/2 - 10*f[1, 1, 5]*Zeta[3]) + 
 r[4]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 - (2*f[4, 12])/15 - 
   f[3, 4]*f[1, 1, 1] - (2*Pi^2*f[1, 1, 1]^2)/3 + f[1, 1, 1]^4/6 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/2 + (3*f[1, 1, 1]^3*f[1, 1, 2])/4 + 
   (17*Pi^2*f[1, 1, 2]^2)/24 + (7*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 - 
   (f[1, 1, 1]*f[1, 1, 2]^3)/3 - (17*f[1, 1, 2]^4)/16 - 
   (f[3, 4]*f[1, 1, 3])/2 - (Pi^2*f[1, 1, 1]*f[1, 1, 3])/6 + 
   (73*f[1, 1, 1]^3*f[1, 1, 3])/24 - (7*Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 + 
   (13*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 - (f[1, 1, 2]^3*f[1, 1, 3])/2 + 
   (3*Pi^2*f[1, 1, 3]^2)/4 - (81*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 - 
   3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2 - (13*f[1, 1, 2]^2*f[1, 1, 3]^2)/8 + 
   (79*f[1, 1, 1]*f[1, 1, 3]^3)/24 + (11*f[1, 1, 2]*f[1, 1, 3]^3)/12 - 
   (5*f[1, 1, 3]^4)/96 - (f[3, 4]*f[1, 1, 4])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/2 - (89*f[1, 1, 1]^3*f[1, 1, 4])/24 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 - (13*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    2 - f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] - 3*f[1, 1, 2]^3*f[1, 1, 4] + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/3 + (f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] - 
   (3*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 + 
   (9*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 - (11*f[1, 1, 3]^3*f[1, 1, 4])/
    12 + (5*Pi^2*f[1, 1, 4]^2)/12 + (117*f[1, 1, 1]^2*f[1, 1, 4]^2)/16 + 
   8*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 + (15*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 - (f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - 
   (51*f[1, 1, 1]*f[1, 1, 4]^3)/8 - (5*f[1, 1, 2]*f[1, 1, 4]^3)/4 - 
   (f[1, 1, 3]*f[1, 1, 4]^3)/6 + (181*f[1, 1, 4]^4)/96 + 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 - 
   (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (3*f[1, 1, 2]^3*f[1, 1, 5])/4 + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 - f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (7*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/2 - (13*f[1, 1, 3]^3*f[1, 1, 5])/
    6 - (11*Pi^2*f[1, 1, 4]*f[1, 1, 5])/12 + 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 15*f[1, 1, 2]^2*f[1, 1, 4]*
    f[1, 1, 5] - (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   2*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - 
   (7*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
   (21*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 + 
   (5*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 + (11*f[1, 1, 4]^3*f[1, 1, 5])/
    4 + (Pi^2*f[1, 1, 5]^2)/8 + (13*f[1, 1, 1]^2*f[1, 1, 5]^2)/8 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 - (33*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    8 - (11*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + (5*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    2 + (3*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   (31*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + (9*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 - 
   (5*f[1, 1, 1]*f[1, 1, 5]^3)/12 + (7*f[1, 1, 2]*f[1, 1, 5]^3)/2 + 
   (11*f[1, 1, 3]*f[1, 1, 5]^3)/12 + (19*f[1, 1, 4]*f[1, 1, 5]^3)/12 - 
   (23*f[1, 1, 5]^4)/16 - (2*Pi^2*f[2, 1, 1])/3 + 
   (9*f[1, 1, 1]^2*f[2, 1, 1])/4 + 5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 
   9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] + (13*f[1, 1, 3]^2*f[2, 1, 1])/2 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + (3*f[1, 1, 4]^2*f[2, 1, 1])/4 + 
   6*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1] - f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] - 
   (15*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 + (7*f[1, 1, 5]^2*f[2, 1, 1])/2 + 
   f[2, 1, 1]^2/2 + 2*f[1, 1, 1]^2*f[2, 1, 2] + f[1, 1, 1]*f[1, 1, 2]*
    f[2, 1, 2] - 2*f[1, 1, 2]^2*f[2, 1, 2] + f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 2] - (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 - f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2] + 
   (f[1, 1, 4]^2*f[2, 1, 2])/4 + (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/2 + 
   (21*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - 9*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 2] - (11*f[1, 1, 5]^2*f[2, 1, 2])/4 + f[2, 1, 2]^2/2 - 
   2*f[1, 1, 1]^2*f[2, 1, 3] + 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] - 
   (f[1, 1, 2]^2*f[2, 1, 3])/4 + (9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - 
   3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3] - (17*f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/2 - f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 3] - f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] - 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + (13*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (9*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 - 2*f[1, 1, 5]^2*f[2, 1, 3] + 
   f[2, 1, 3]^2/2 + (2*Pi^2*f[2, 1, 4])/3 - (15*f[1, 1, 1]^2*f[2, 1, 4])/4 - 
   6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - (f[1, 1, 2]^2*f[2, 1, 4])/2 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 4] - (3*f[1, 1, 3]^2*f[2, 1, 4])/2 + 
   9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] + (11*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - 5*f[1, 1, 4]^2*f[2, 1, 4] - 
   (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 + 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 - 2*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 4] + 2*f[2, 1, 1]*f[2, 1, 4] - 4*f[2, 1, 2]*f[2, 1, 4] + 
   f[2, 1, 4]^2/2 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 
   5*f[1, 1, 2]^2*f[2, 1, 5] - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 + (3*f[1, 1, 3]^2*f[2, 1, 5])/2 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 5*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 5] + 2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] + 
   (f[1, 1, 4]^2*f[2, 1, 5])/4 + f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] - 
   7*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] - 2*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5] - 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + 2*f[1, 1, 5]^2*f[2, 1, 5] - 
   (13*f[1, 1, 1]*f[3, 1, 1])/2 - 4*f[1, 1, 2]*f[3, 1, 1] + 
   (27*f[1, 1, 3]*f[3, 1, 1])/2 - f[1, 1, 4]*f[3, 1, 1] - 
   (11*f[1, 1, 5]*f[3, 1, 1])/2 - (3*f[1, 1, 1]*f[3, 1, 2])/2 + 
   2*f[1, 1, 2]*f[3, 1, 2] - 2*f[1, 1, 3]*f[3, 1, 2] + 
   f[1, 1, 4]*f[3, 1, 2] - (21*f[1, 1, 5]*f[3, 1, 2])/2 - 
   (3*f[1, 1, 1]*f[3, 1, 3])/2 + (11*f[1, 1, 2]*f[3, 1, 3])/2 + 
   7*f[1, 1, 3]*f[3, 1, 3] - 4*f[1, 1, 5]*f[3, 1, 3] - 
   (7*f[1, 1, 1]*f[3, 1, 4])/2 - (11*f[1, 1, 2]*f[3, 1, 4])/2 + 
   (13*f[1, 1, 4]*f[3, 1, 4])/2 - f[1, 1, 5]*f[3, 1, 4] - 
   f[1, 1, 1]*f[3, 1, 5] + 9*f[1, 1, 2]*f[3, 1, 5] + 
   (f[1, 1, 3]*f[3, 1, 5])/2 + (11*f[1, 1, 4]*f[3, 1, 5])/2 - 
   5*f[1, 1, 5]*f[3, 1, 5] - (7*f[1, 1, 1]*f[3, 2, 1])/2 - 
   4*f[1, 1, 2]*f[3, 2, 1] + (13*f[1, 1, 3]*f[3, 2, 1])/2 - 
   (11*f[1, 1, 5]*f[3, 2, 1])/2 - (3*f[1, 1, 1]*f[3, 2, 2])/2 + 
   3*f[1, 1, 2]*f[3, 2, 2] - 2*f[1, 1, 3]*f[3, 2, 2] - 
   (23*f[1, 1, 5]*f[3, 2, 2])/2 - (7*f[1, 1, 1]*f[3, 2, 3])/2 + 
   (11*f[1, 1, 2]*f[3, 2, 3])/2 + 8*f[1, 1, 3]*f[3, 2, 3] - 
   5*f[1, 1, 5]*f[3, 2, 3] - (13*f[1, 1, 1]*f[3, 2, 4])/2 - 
   (15*f[1, 1, 2]*f[3, 2, 4])/2 + (27*f[1, 1, 4]*f[3, 2, 4])/2 - 
   f[1, 1, 5]*f[3, 2, 4] - f[1, 1, 1]*f[3, 2, 5] + 9*f[1, 1, 2]*f[3, 2, 5] + 
   (5*f[1, 1, 3]*f[3, 2, 5])/2 + (11*f[1, 1, 4]*f[3, 2, 5])/2 - 
   5*f[1, 1, 5]*f[3, 2, 5] - (5*f[1, 1, 1]*f[3, 3, 1])/2 - 
   (5*f[1, 1, 2]*f[3, 3, 1])/2 - f[1, 1, 3]*f[3, 3, 1] + 
   2*f[1, 1, 4]*f[3, 3, 1] + (f[1, 1, 5]*f[3, 3, 1])/2 - 
   (3*f[1, 1, 1]*f[3, 3, 2])/2 + (5*f[1, 1, 2]*f[3, 3, 2])/2 + 
   2*f[1, 1, 3]*f[3, 3, 2] + 2*f[1, 1, 4]*f[3, 3, 2] - 
   (11*f[1, 1, 5]*f[3, 3, 2])/2 - 2*f[1, 1, 2]*f[3, 3, 3] + 
   (3*f[1, 1, 3]*f[3, 3, 3])/2 + (3*f[1, 1, 4]*f[3, 3, 3])/2 - 
   (f[1, 1, 5]*f[3, 3, 3])/2 - (f[1, 1, 1]*f[3, 3, 4])/2 + 
   (3*f[1, 1, 2]*f[3, 3, 4])/2 - 5*f[1, 1, 4]*f[3, 3, 4] - 
   (9*f[1, 1, 5]*f[3, 3, 4])/2 - (5*f[1, 1, 1]*f[3, 3, 5])/2 + 
   2*f[1, 1, 2]*f[3, 3, 5] + 2*f[1, 1, 3]*f[3, 3, 5] - 
   3*f[1, 1, 4]*f[3, 3, 5] - (5*f[1, 1, 5]*f[3, 3, 5])/2 + 8*f[4, 1, 1] + 
   4*f[4, 1, 4] + 4*f[4, 2, 1] + 8*f[4, 2, 4] - (23*f[4, 3, 1])/4 - 
   f[4, 3, 2] + (17*f[4, 3, 4])/4 - (7*f[4, 3, 5])/2 + (5*f[4, 4, 1])/12 - 
   (7*f[4, 4, 2])/12 - f[4, 4, 3]/6 + (7*f[4, 4, 4])/12 + (5*f[4, 4, 5])/12 + 
   (2*f[4, 5, 1])/3 + (2*f[4, 5, 2])/3 + f[4, 5, 3]/3 - f[4, 5, 4]/3 - 
   (2*f[4, 5, 5])/3 + (2*f[4, 6, 1])/3 - (2*f[4, 6, 2])/3 + f[4, 6, 3]/3 - 
   f[4, 6, 5] - (4*f[4, 7, 3])/3 - (4*f[4, 8, 3])/3 - f[4, 9, 2] - 
   f[4, 9, 5] - (2*f[4, 10, 1])/15 - (2*f[4, 10, 2])/15 + f[4, 10, 3]/5 + 
   f[4, 10, 4]/5 - (2*f[4, 10, 5])/15 - f[4, 11, 1] - f[4, 11, 2]/3 - 
   f[4, 11, 4]/3 - f[4, 11, 5] - 10*f[1, 1, 1]*Zeta[3] + 
   (27*f[1, 1, 2]*Zeta[3])/2 + 13*f[1, 1, 3]*Zeta[3] + 
   13*f[1, 1, 4]*Zeta[3] + (13*f[1, 1, 5]*Zeta[3])/2) + 
 r[5]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 - (2*f[4, 12])/15 + 
   (Pi^2*f[1, 1, 1]^2)/8 - (23*f[1, 1, 1]^4)/16 - f[3, 4]*f[1, 1, 2] + 
   (7*Pi^2*f[1, 1, 1]*f[1, 1, 2])/12 - (5*f[1, 1, 1]^3*f[1, 1, 2])/12 - 
   (2*Pi^2*f[1, 1, 2]^2)/3 + (13*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 + 
   f[1, 1, 2]^4/6 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 + 
   (7*f[1, 1, 1]^3*f[1, 1, 3])/2 + (Pi^2*f[1, 1, 2]*f[1, 1, 3])/2 + 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 + (3*f[1, 1, 2]^3*f[1, 1, 3])/4 + 
   (17*Pi^2*f[1, 1, 3]^2)/24 - (33*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 + (7*f[1, 1, 2]^2*f[1, 1, 3]^2)/8 + 
   (3*f[1, 1, 1]*f[1, 1, 3]^3)/4 - (f[1, 1, 2]*f[1, 1, 3]^3)/3 - 
   (17*f[1, 1, 3]^4)/16 - (f[3, 4]*f[1, 1, 4])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 + (11*f[1, 1, 1]^3*f[1, 1, 4])/12 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/6 - (11*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    4 - f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4] + (73*f[1, 1, 2]^3*f[1, 1, 4])/
    24 - (7*Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 - 
   (7*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 + 
   (13*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 - (f[1, 1, 3]^3*f[1, 1, 4])/2 + 
   (3*Pi^2*f[1, 1, 4]^2)/4 + (5*f[1, 1, 1]^2*f[1, 1, 4]^2)/2 + 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 - (81*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    16 - 3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2 - 
   (13*f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - (13*f[1, 1, 1]*f[1, 1, 4]^3)/6 + 
   (79*f[1, 1, 2]*f[1, 1, 4]^3)/24 + (11*f[1, 1, 3]*f[1, 1, 4]^3)/12 - 
   (5*f[1, 1, 4]^4)/96 - (f[3, 4]*f[1, 1, 5])/2 - 
   (11*Pi^2*f[1, 1, 1]*f[1, 1, 5])/12 + (19*f[1, 1, 1]^3*f[1, 1, 5])/12 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/2 + (3*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    4 + (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 - (89*f[1, 1, 2]^3*f[1, 1, 5])/
    24 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 - 
   (31*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (13*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 15*f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5] - 
   3*f[1, 1, 3]^3*f[1, 1, 5] + (Pi^2*f[1, 1, 4]*f[1, 1, 5])/3 - 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 3*f[1, 1, 1]*f[1, 1, 3]*
    f[1, 1, 4]*f[1, 1, 5] - f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   (3*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 2*f[1, 1, 1]*f[1, 1, 4]^2*
    f[1, 1, 5] + (5*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (9*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 - (11*f[1, 1, 4]^3*f[1, 1, 5])/
    12 + (5*Pi^2*f[1, 1, 5]^2)/12 + (9*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 - 
   (7*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 + (117*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    16 - (21*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 + 
   8*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 + (15*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - (f[1, 1, 4]^2*f[1, 1, 5]^2)/8 + 
   (11*f[1, 1, 1]*f[1, 1, 5]^3)/4 - (51*f[1, 1, 2]*f[1, 1, 5]^3)/8 - 
   (5*f[1, 1, 3]*f[1, 1, 5]^3)/4 - (f[1, 1, 4]*f[1, 1, 5]^3)/6 + 
   (181*f[1, 1, 5]^4)/96 + 2*f[1, 1, 1]^2*f[2, 1, 1] + 
   f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] - 7*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + 5*f[1, 1, 3]^2*f[2, 1, 1] - 
   2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + (3*f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 + 5*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 1] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1] + 
   (f[1, 1, 5]^2*f[2, 1, 1])/4 - (2*Pi^2*f[2, 1, 2])/3 + 
   (7*f[1, 1, 1]^2*f[2, 1, 2])/2 + 6*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2] + 
   (9*f[1, 1, 2]^2*f[2, 1, 2])/4 - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2] + 
   5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] - (15*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/
    2 - 9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] + (13*f[1, 1, 4]^2*f[2, 1, 2])/2 + 
   (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + 
   f[2, 1, 2]^2/2 - (11*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 + 2*f[1, 1, 2]^2*f[2, 1, 3] + 
   (21*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 + f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 3] - 2*f[1, 1, 3]^2*f[2, 1, 3] + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/2 + f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] - 
   9*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] - (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 - f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 3] + (f[1, 1, 5]^2*f[2, 1, 3])/4 + f[2, 1, 3]^2/2 - 
   2*f[1, 1, 1]^2*f[2, 1, 4] - f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - 
   2*f[1, 1, 2]^2*f[2, 1, 4] + (13*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4] - (f[1, 1, 3]^2*f[2, 1, 4])/4 + 
   (9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 
   (9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 - 3*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 4] - (17*f[1, 1, 4]^2*f[2, 1, 4])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 - f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 4] - f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + f[2, 1, 4]^2/2 + 
   (2*Pi^2*f[2, 1, 5])/3 - (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 - 
   (15*f[1, 1, 2]^2*f[2, 1, 5])/4 - (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 - 
   6*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] - (f[1, 1, 3]^2*f[2, 1, 5])/2 + 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 + f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 5] - (3*f[1, 1, 4]^2*f[2, 1, 5])/2 - 
   2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + 9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5] + 
   (11*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 - 5*f[1, 1, 5]^2*f[2, 1, 5] + 
   2*f[2, 1, 2]*f[2, 1, 5] - 4*f[2, 1, 3]*f[2, 1, 5] + f[2, 1, 5]^2/2 - 
   5*f[1, 1, 1]*f[3, 1, 1] - f[1, 1, 2]*f[3, 1, 1] + 
   9*f[1, 1, 3]*f[3, 1, 1] + (f[1, 1, 4]*f[3, 1, 1])/2 + 
   (11*f[1, 1, 5]*f[3, 1, 1])/2 - (11*f[1, 1, 1]*f[3, 1, 2])/2 - 
   (13*f[1, 1, 2]*f[3, 1, 2])/2 - 4*f[1, 1, 3]*f[3, 1, 2] + 
   (27*f[1, 1, 4]*f[3, 1, 2])/2 - f[1, 1, 5]*f[3, 1, 2] - 
   (21*f[1, 1, 1]*f[3, 1, 3])/2 - (3*f[1, 1, 2]*f[3, 1, 3])/2 + 
   2*f[1, 1, 3]*f[3, 1, 3] - 2*f[1, 1, 4]*f[3, 1, 3] + 
   f[1, 1, 5]*f[3, 1, 3] - 4*f[1, 1, 1]*f[3, 1, 4] - 
   (3*f[1, 1, 2]*f[3, 1, 4])/2 + (11*f[1, 1, 3]*f[3, 1, 4])/2 + 
   7*f[1, 1, 4]*f[3, 1, 4] - f[1, 1, 1]*f[3, 1, 5] - 
   (7*f[1, 1, 2]*f[3, 1, 5])/2 - (11*f[1, 1, 3]*f[3, 1, 5])/2 + 
   (13*f[1, 1, 5]*f[3, 1, 5])/2 - 5*f[1, 1, 1]*f[3, 2, 1] - 
   f[1, 1, 2]*f[3, 2, 1] + 9*f[1, 1, 3]*f[3, 2, 1] + 
   (5*f[1, 1, 4]*f[3, 2, 1])/2 + (11*f[1, 1, 5]*f[3, 2, 1])/2 - 
   (11*f[1, 1, 1]*f[3, 2, 2])/2 - (7*f[1, 1, 2]*f[3, 2, 2])/2 - 
   4*f[1, 1, 3]*f[3, 2, 2] + (13*f[1, 1, 4]*f[3, 2, 2])/2 - 
   (23*f[1, 1, 1]*f[3, 2, 3])/2 - (3*f[1, 1, 2]*f[3, 2, 3])/2 + 
   3*f[1, 1, 3]*f[3, 2, 3] - 2*f[1, 1, 4]*f[3, 2, 3] - 
   5*f[1, 1, 1]*f[3, 2, 4] - (7*f[1, 1, 2]*f[3, 2, 4])/2 + 
   (11*f[1, 1, 3]*f[3, 2, 4])/2 + 8*f[1, 1, 4]*f[3, 2, 4] - 
   f[1, 1, 1]*f[3, 2, 5] - (13*f[1, 1, 2]*f[3, 2, 5])/2 - 
   (15*f[1, 1, 3]*f[3, 2, 5])/2 + (27*f[1, 1, 5]*f[3, 2, 5])/2 - 
   (5*f[1, 1, 1]*f[3, 3, 1])/2 - (5*f[1, 1, 2]*f[3, 3, 1])/2 + 
   2*f[1, 1, 3]*f[3, 3, 1] + 2*f[1, 1, 4]*f[3, 3, 1] - 
   3*f[1, 1, 5]*f[3, 3, 1] + (f[1, 1, 1]*f[3, 3, 2])/2 - 
   (5*f[1, 1, 2]*f[3, 3, 2])/2 - (5*f[1, 1, 3]*f[3, 3, 2])/2 - 
   f[1, 1, 4]*f[3, 3, 2] + 2*f[1, 1, 5]*f[3, 3, 2] - 
   (11*f[1, 1, 1]*f[3, 3, 3])/2 - (3*f[1, 1, 2]*f[3, 3, 3])/2 + 
   (5*f[1, 1, 3]*f[3, 3, 3])/2 + 2*f[1, 1, 4]*f[3, 3, 3] + 
   2*f[1, 1, 5]*f[3, 3, 3] - (f[1, 1, 1]*f[3, 3, 4])/2 - 
   2*f[1, 1, 3]*f[3, 3, 4] + (3*f[1, 1, 4]*f[3, 3, 4])/2 + 
   (3*f[1, 1, 5]*f[3, 3, 4])/2 - (9*f[1, 1, 1]*f[3, 3, 5])/2 - 
   (f[1, 1, 2]*f[3, 3, 5])/2 + (3*f[1, 1, 3]*f[3, 3, 5])/2 - 
   5*f[1, 1, 5]*f[3, 3, 5] + 8*f[4, 1, 2] + 4*f[4, 1, 5] + 4*f[4, 2, 2] + 
   8*f[4, 2, 5] - (7*f[4, 3, 1])/2 - (23*f[4, 3, 2])/4 - f[4, 3, 3] + 
   (17*f[4, 3, 5])/4 + (5*f[4, 4, 1])/12 + (5*f[4, 4, 2])/12 - 
   (7*f[4, 4, 3])/12 - f[4, 4, 4]/6 + (7*f[4, 4, 5])/12 - (2*f[4, 5, 1])/3 + 
   (2*f[4, 5, 2])/3 + (2*f[4, 5, 3])/3 + f[4, 5, 4]/3 - f[4, 5, 5]/3 - 
   f[4, 6, 1] + (2*f[4, 6, 2])/3 - (2*f[4, 6, 3])/3 + f[4, 6, 4]/3 - 
   (4*f[4, 7, 4])/3 - (4*f[4, 8, 4])/3 - f[4, 9, 1] - f[4, 9, 3] - 
   (2*f[4, 10, 1])/15 - (2*f[4, 10, 2])/15 - (2*f[4, 10, 3])/15 + 
   f[4, 10, 4]/5 + f[4, 10, 5]/5 - f[4, 11, 1] - f[4, 11, 2] - 
   f[4, 11, 3]/3 - f[4, 11, 5]/3 + (13*f[1, 1, 1]*Zeta[3])/2 - 
   10*f[1, 1, 2]*Zeta[3] + (27*f[1, 1, 3]*Zeta[3])/2 + 
   13*f[1, 1, 4]*Zeta[3] + 13*f[1, 1, 5]*Zeta[3]) + 
 r[1]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 - (2*f[4, 12])/15 - 
   (f[3, 4]*f[1, 1, 1])/2 + (5*Pi^2*f[1, 1, 1]^2)/12 + 
   (181*f[1, 1, 1]^4)/96 - (11*Pi^2*f[1, 1, 1]*f[1, 1, 2])/12 + 
   (11*f[1, 1, 1]^3*f[1, 1, 2])/4 + (Pi^2*f[1, 1, 2]^2)/8 + 
   (9*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 + (19*f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
   (23*f[1, 1, 2]^4)/16 - f[3, 4]*f[1, 1, 3] + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/
    2 - (51*f[1, 1, 1]^3*f[1, 1, 3])/8 + (7*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 - 
   (7*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 + 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 - (5*f[1, 1, 2]^3*f[1, 1, 3])/
    12 - (2*Pi^2*f[1, 1, 3]^2)/3 + (117*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 + (13*f[1, 1, 2]^2*f[1, 1, 3]^2)/
    8 - (89*f[1, 1, 1]*f[1, 1, 3]^3)/24 + f[1, 1, 3]^4/6 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/3 - (5*f[1, 1, 1]^3*f[1, 1, 4])/4 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/3 - (21*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    2 - (31*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 
   (7*f[1, 1, 2]^3*f[1, 1, 4])/2 + (Pi^2*f[1, 1, 3]*f[1, 1, 4])/2 + 
   8*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4] + 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (13*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 + (3*f[1, 1, 3]^3*f[1, 1, 4])/4 + 
   (17*Pi^2*f[1, 1, 4]^2)/24 + (15*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 + 
   15*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2 - (33*f[1, 1, 2]^2*f[1, 1, 4]^2)/8 - 
   f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 - (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/
    4 + (7*f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - 3*f[1, 1, 1]*f[1, 1, 4]^3 + 
   (3*f[1, 1, 2]*f[1, 1, 4]^3)/4 - (f[1, 1, 3]*f[1, 1, 4]^3)/3 - 
   (17*f[1, 1, 4]^4)/16 - (f[3, 4]*f[1, 1, 5])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 - (f[1, 1, 1]^3*f[1, 1, 5])/6 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 + (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/
    4 - (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 + (11*f[1, 1, 2]^3*f[1, 1, 5])/
    12 - (Pi^2*f[1, 1, 3]*f[1, 1, 5])/6 + 
   (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (11*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - f[1, 1, 2]*f[1, 1, 3]^2*
    f[1, 1, 5] + (73*f[1, 1, 3]^3*f[1, 1, 5])/24 - 
   (7*Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 - (3*f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/
    2 + 3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
   (7*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 3]*
    f[1, 1, 4]*f[1, 1, 5] + (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (13*f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 + 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 - (f[1, 1, 4]^3*f[1, 1, 5])/2 + 
   (3*Pi^2*f[1, 1, 5]^2)/4 - (f[1, 1, 1]^2*f[1, 1, 5]^2)/8 - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 + (5*f[1, 1, 2]^2*f[1, 1, 5]^2)/2 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + 
   (7*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - (81*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    16 + (9*f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   3*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2 - (13*f[1, 1, 4]^2*f[1, 1, 5]^2)/8 - 
   (11*f[1, 1, 1]*f[1, 1, 5]^3)/12 - (13*f[1, 1, 2]*f[1, 1, 5]^3)/6 + 
   (79*f[1, 1, 3]*f[1, 1, 5]^3)/24 + (11*f[1, 1, 4]*f[1, 1, 5]^3)/12 - 
   (5*f[1, 1, 5]^4)/96 + (2*Pi^2*f[2, 1, 1])/3 - 5*f[1, 1, 1]^2*f[2, 1, 1] - 
   2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1] - 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 - (15*f[1, 1, 3]^2*f[2, 1, 1])/4 + 
   (11*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/2 - 6*f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 1] - (f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/2 + f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 1] - (3*f[1, 1, 5]^2*f[2, 1, 1])/2 + f[2, 1, 1]^2/2 + 
   (f[1, 1, 1]^2*f[2, 1, 2])/4 - (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
   2*f[1, 1, 2]^2*f[2, 1, 2] + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 + 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + 5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] - 
   7*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    2 + 5*f[1, 1, 4]^2*f[2, 1, 2] + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] - 
   2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] - f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + (3*f[1, 1, 5]^2*f[2, 1, 2])/2 - 
   (2*Pi^2*f[2, 1, 3])/3 + (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 + (7*f[1, 1, 2]^2*f[2, 1, 3])/2 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 + 6*f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 3] + (9*f[1, 1, 3]^2*f[2, 1, 3])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/2 - f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 3] + 5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 - 
   (15*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 - 9*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 3] + (13*f[1, 1, 5]^2*f[2, 1, 3])/2 + 2*f[2, 1, 1]*f[2, 1, 3] + 
   f[2, 1, 3]^2/2 + (f[1, 1, 1]^2*f[2, 1, 4])/4 - 
   9*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] - (11*f[1, 1, 2]^2*f[2, 1, 4])/4 - 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 + 2*f[1, 1, 3]^2*f[2, 1, 4] + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 
   (21*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 + f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 4] - 2*f[1, 1, 4]^2*f[2, 1, 4] - f[1, 1, 1]*f[1, 1, 5]*
    f[2, 1, 4] + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 + 
   f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] - 4*f[2, 1, 1]*f[2, 1, 4] + 
   f[2, 1, 4]^2/2 - 2*f[1, 1, 2]^2*f[2, 1, 5] - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 - f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 5] - 2*f[1, 1, 3]^2*f[2, 1, 5] - f[1, 1, 1]*f[1, 1, 4]*
    f[2, 1, 5] + (13*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5] - (f[1, 1, 4]^2*f[2, 1, 5])/4 - 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + (9*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/
    2 + (9*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5] - (17*f[1, 1, 5]^2*f[2, 1, 5])/4 + 
   f[2, 1, 5]^2/2 + (13*f[1, 1, 1]*f[3, 1, 1])/2 - f[1, 1, 2]*f[3, 1, 1] - 
   (7*f[1, 1, 3]*f[3, 1, 1])/2 - (11*f[1, 1, 4]*f[3, 1, 1])/2 + 
   (11*f[1, 1, 1]*f[3, 1, 2])/2 - 5*f[1, 1, 2]*f[3, 1, 2] - 
   f[1, 1, 3]*f[3, 1, 2] + 9*f[1, 1, 4]*f[3, 1, 2] + 
   (f[1, 1, 5]*f[3, 1, 2])/2 - f[1, 1, 1]*f[3, 1, 3] - 
   (11*f[1, 1, 2]*f[3, 1, 3])/2 - (13*f[1, 1, 3]*f[3, 1, 3])/2 - 
   4*f[1, 1, 4]*f[3, 1, 3] + (27*f[1, 1, 5]*f[3, 1, 3])/2 + 
   f[1, 1, 1]*f[3, 1, 4] - (21*f[1, 1, 2]*f[3, 1, 4])/2 - 
   (3*f[1, 1, 3]*f[3, 1, 4])/2 + 2*f[1, 1, 4]*f[3, 1, 4] - 
   2*f[1, 1, 5]*f[3, 1, 4] - 4*f[1, 1, 2]*f[3, 1, 5] - 
   (3*f[1, 1, 3]*f[3, 1, 5])/2 + (11*f[1, 1, 4]*f[3, 1, 5])/2 + 
   7*f[1, 1, 5]*f[3, 1, 5] + (27*f[1, 1, 1]*f[3, 2, 1])/2 - 
   f[1, 1, 2]*f[3, 2, 1] - (13*f[1, 1, 3]*f[3, 2, 1])/2 - 
   (15*f[1, 1, 4]*f[3, 2, 1])/2 + (11*f[1, 1, 1]*f[3, 2, 2])/2 - 
   5*f[1, 1, 2]*f[3, 2, 2] - f[1, 1, 3]*f[3, 2, 2] + 
   9*f[1, 1, 4]*f[3, 2, 2] + (5*f[1, 1, 5]*f[3, 2, 2])/2 - 
   (11*f[1, 1, 2]*f[3, 2, 3])/2 - (7*f[1, 1, 3]*f[3, 2, 3])/2 - 
   4*f[1, 1, 4]*f[3, 2, 3] + (13*f[1, 1, 5]*f[3, 2, 3])/2 - 
   (23*f[1, 1, 2]*f[3, 2, 4])/2 - (3*f[1, 1, 3]*f[3, 2, 4])/2 + 
   3*f[1, 1, 4]*f[3, 2, 4] - 2*f[1, 1, 5]*f[3, 2, 4] - 
   5*f[1, 1, 2]*f[3, 2, 5] - (7*f[1, 1, 3]*f[3, 2, 5])/2 + 
   (11*f[1, 1, 4]*f[3, 2, 5])/2 + 8*f[1, 1, 5]*f[3, 2, 5] - 
   5*f[1, 1, 1]*f[3, 3, 1] - (9*f[1, 1, 2]*f[3, 3, 1])/2 - 
   (f[1, 1, 3]*f[3, 3, 1])/2 + (3*f[1, 1, 4]*f[3, 3, 1])/2 - 
   3*f[1, 1, 1]*f[3, 3, 2] - (5*f[1, 1, 2]*f[3, 3, 2])/2 - 
   (5*f[1, 1, 3]*f[3, 3, 2])/2 + 2*f[1, 1, 4]*f[3, 3, 2] + 
   2*f[1, 1, 5]*f[3, 3, 2] + 2*f[1, 1, 1]*f[3, 3, 3] + 
   (f[1, 1, 2]*f[3, 3, 3])/2 - (5*f[1, 1, 3]*f[3, 3, 3])/2 - 
   (5*f[1, 1, 4]*f[3, 3, 3])/2 - f[1, 1, 5]*f[3, 3, 3] + 
   2*f[1, 1, 1]*f[3, 3, 4] - (11*f[1, 1, 2]*f[3, 3, 4])/2 - 
   (3*f[1, 1, 3]*f[3, 3, 4])/2 + (5*f[1, 1, 4]*f[3, 3, 4])/2 + 
   2*f[1, 1, 5]*f[3, 3, 4] + (3*f[1, 1, 1]*f[3, 3, 5])/2 - 
   (f[1, 1, 2]*f[3, 3, 5])/2 - 2*f[1, 1, 4]*f[3, 3, 5] + 
   (3*f[1, 1, 5]*f[3, 3, 5])/2 + 4*f[4, 1, 1] + 8*f[4, 1, 3] + 8*f[4, 2, 1] + 
   4*f[4, 2, 3] + (17*f[4, 3, 1])/4 - (7*f[4, 3, 2])/2 - (23*f[4, 3, 3])/4 - 
   f[4, 3, 4] + (7*f[4, 4, 1])/12 + (5*f[4, 4, 2])/12 + (5*f[4, 4, 3])/12 - 
   (7*f[4, 4, 4])/12 - f[4, 4, 5]/6 - f[4, 5, 1]/3 - (2*f[4, 5, 2])/3 + 
   (2*f[4, 5, 3])/3 + (2*f[4, 5, 4])/3 + f[4, 5, 5]/3 - f[4, 6, 2] + 
   (2*f[4, 6, 3])/3 - (2*f[4, 6, 4])/3 + f[4, 6, 5]/3 - (4*f[4, 7, 5])/3 - 
   (4*f[4, 8, 5])/3 - f[4, 9, 2] - f[4, 9, 4] + f[4, 10, 1]/5 - 
   (2*f[4, 10, 2])/15 - (2*f[4, 10, 3])/15 - (2*f[4, 10, 4])/15 + 
   f[4, 10, 5]/5 - f[4, 11, 1]/3 - f[4, 11, 2] - f[4, 11, 3] - 
   f[4, 11, 4]/3 + 13*f[1, 1, 1]*Zeta[3] + (13*f[1, 1, 2]*Zeta[3])/2 - 
   10*f[1, 1, 3]*Zeta[3] + (27*f[1, 1, 4]*Zeta[3])/2 + 
   13*f[1, 1, 5]*Zeta[3]) + r[2]*(-2*c4 + 2*phi1 + (41*Pi^4)/180 - 
   (2*f[4, 12])/15 - (f[3, 4]*f[1, 1, 1])/2 + (3*Pi^2*f[1, 1, 1]^2)/4 - 
   (5*f[1, 1, 1]^4)/96 - (f[3, 4]*f[1, 1, 2])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - (11*f[1, 1, 1]^3*f[1, 1, 2])/12 + 
   (5*Pi^2*f[1, 1, 2]^2)/12 - (f[1, 1, 1]^2*f[1, 1, 2]^2)/8 - 
   (f[1, 1, 1]*f[1, 1, 2]^3)/6 + (181*f[1, 1, 2]^4)/96 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/3 - (13*f[1, 1, 1]^3*f[1, 1, 3])/6 - 
   (11*Pi^2*f[1, 1, 2]*f[1, 1, 3])/12 - 2*f[1, 1, 1]^2*f[1, 1, 2]*
    f[1, 1, 3] + (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 + 
   (11*f[1, 1, 2]^3*f[1, 1, 3])/4 + (Pi^2*f[1, 1, 3]^2)/8 + 
   (5*f[1, 1, 1]^2*f[1, 1, 3]^2)/2 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/2 + 
   (9*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 + (11*f[1, 1, 1]*f[1, 1, 3]^3)/12 + 
   (19*f[1, 1, 2]*f[1, 1, 3]^3)/12 - (23*f[1, 1, 3]^4)/16 - 
   f[3, 4]*f[1, 1, 4] - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/6 + 
   (79*f[1, 1, 1]^3*f[1, 1, 4])/24 + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/2 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/4 + 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - (51*f[1, 1, 2]^3*f[1, 1, 4])/
    8 + (7*Pi^2*f[1, 1, 3]*f[1, 1, 4])/12 + 
   (7*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (7*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (11*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 - (5*f[1, 1, 3]^3*f[1, 1, 4])/
    12 - (2*Pi^2*f[1, 1, 4]^2)/3 - (81*f[1, 1, 1]^2*f[1, 1, 4]^2)/16 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 + (117*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    16 - f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + (13*f[1, 1, 3]^2*f[1, 1, 4]^2)/
    8 + (73*f[1, 1, 1]*f[1, 1, 4]^3)/24 - (89*f[1, 1, 2]*f[1, 1, 4]^3)/24 + 
   f[1, 1, 4]^4/6 - (7*Pi^2*f[1, 1, 1]*f[1, 1, 5])/6 + 
   (11*f[1, 1, 1]^3*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/3 + 
   (9*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - (5*f[1, 1, 2]^3*f[1, 1, 5])/4 + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/3 + 3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 5] - (21*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (7*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - 
   (31*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + (7*f[1, 1, 3]^3*f[1, 1, 5])/
    2 + (Pi^2*f[1, 1, 4]*f[1, 1, 5])/2 - 3*f[1, 1, 1]^2*f[1, 1, 4]*
    f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
   8*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5] + 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (13*f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
   (13*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 + (3*f[1, 1, 4]^3*f[1, 1, 5])/4 + 
   (17*Pi^2*f[1, 1, 5]^2)/24 - (13*f[1, 1, 1]^2*f[1, 1, 5]^2)/8 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 + (15*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    8 + (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 + 
   15*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2 - (33*f[1, 1, 3]^2*f[1, 1, 5]^2)/8 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - f[1, 1, 2]*f[1, 1, 4]*
    f[1, 1, 5]^2 - (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
   (7*f[1, 1, 4]^2*f[1, 1, 5]^2)/8 - (f[1, 1, 1]*f[1, 1, 5]^3)/2 - 
   3*f[1, 1, 2]*f[1, 1, 5]^3 + (3*f[1, 1, 3]*f[1, 1, 5]^3)/4 - 
   (f[1, 1, 4]*f[1, 1, 5]^3)/3 - (17*f[1, 1, 5]^4)/16 - 
   (17*f[1, 1, 1]^2*f[2, 1, 1])/4 - f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + 
   (9*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 - 2*f[1, 1, 3]^2*f[2, 1, 1] + 
   (9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/2 - f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 1] - 2*f[1, 1, 4]^2*f[2, 1, 1] - 3*f[1, 1, 1]*f[1, 1, 5]*
    f[2, 1, 1] - f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1] + 
   (13*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/2 + 2*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 1] - (f[1, 1, 5]^2*f[2, 1, 1])/4 + f[2, 1, 1]^2/2 + 
   (2*Pi^2*f[2, 1, 2])/3 - (3*f[1, 1, 1]^2*f[2, 1, 2])/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - 5*f[1, 1, 2]^2*f[2, 1, 2] + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - 2*f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 2] + (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   9*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2] - (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    2 - (15*f[1, 1, 4]^2*f[2, 1, 2])/4 + f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2] + 
   (11*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - 6*f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 2] - (f[1, 1, 5]^2*f[2, 1, 2])/2 + f[2, 1, 2]^2/2 + 
   (3*f[1, 1, 1]^2*f[2, 1, 3])/2 + 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3] + 
   (f[1, 1, 2]^2*f[2, 1, 3])/4 - 2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + 2*f[1, 1, 3]^2*f[2, 1, 3] - 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] + (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + 
   f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3] + (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] - 7*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3] - 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + 5*f[1, 1, 5]^2*f[2, 1, 3] - 
   (2*Pi^2*f[2, 1, 4])/3 + (13*f[1, 1, 1]^2*f[2, 1, 4])/2 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 + (3*f[1, 1, 2]^2*f[2, 1, 4])/4 - 
   (15*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 + (7*f[1, 1, 3]^2*f[2, 1, 4])/2 - 
   9*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4] - (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    2 + 6*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4] + (9*f[1, 1, 4]^2*f[2, 1, 4])/4 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 - f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 4] + 5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + 
   2*f[2, 1, 2]*f[2, 1, 4] + f[2, 1, 4]^2/2 - f[1, 1, 1]*f[1, 1, 2]*
    f[2, 1, 5] + (f[1, 1, 2]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 - 9*f[1, 1, 2]*f[1, 1, 3]*
    f[2, 1, 5] - (11*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 + 2*f[1, 1, 4]^2*f[2, 1, 5] + 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (21*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 + f[1, 1, 4]*f[1, 1, 5]*
    f[2, 1, 5] - 2*f[1, 1, 5]^2*f[2, 1, 5] - 4*f[2, 1, 2]*f[2, 1, 5] + 
   f[2, 1, 5]^2/2 + 7*f[1, 1, 1]*f[3, 1, 1] - 4*f[1, 1, 3]*f[3, 1, 1] - 
   (3*f[1, 1, 4]*f[3, 1, 1])/2 + (11*f[1, 1, 5]*f[3, 1, 1])/2 + 
   (13*f[1, 1, 2]*f[3, 1, 2])/2 - f[1, 1, 3]*f[3, 1, 2] - 
   (7*f[1, 1, 4]*f[3, 1, 2])/2 - (11*f[1, 1, 5]*f[3, 1, 2])/2 + 
   (f[1, 1, 1]*f[3, 1, 3])/2 + (11*f[1, 1, 2]*f[3, 1, 3])/2 - 
   5*f[1, 1, 3]*f[3, 1, 3] - f[1, 1, 4]*f[3, 1, 3] + 
   9*f[1, 1, 5]*f[3, 1, 3] + (27*f[1, 1, 1]*f[3, 1, 4])/2 - 
   f[1, 1, 2]*f[3, 1, 4] - (11*f[1, 1, 3]*f[3, 1, 4])/2 - 
   (13*f[1, 1, 4]*f[3, 1, 4])/2 - 4*f[1, 1, 5]*f[3, 1, 4] - 
   2*f[1, 1, 1]*f[3, 1, 5] + f[1, 1, 2]*f[3, 1, 5] - 
   (21*f[1, 1, 3]*f[3, 1, 5])/2 - (3*f[1, 1, 4]*f[3, 1, 5])/2 + 
   2*f[1, 1, 5]*f[3, 1, 5] + 8*f[1, 1, 1]*f[3, 2, 1] - 
   5*f[1, 1, 3]*f[3, 2, 1] - (7*f[1, 1, 4]*f[3, 2, 1])/2 + 
   (11*f[1, 1, 5]*f[3, 2, 1])/2 + (27*f[1, 1, 2]*f[3, 2, 2])/2 - 
   f[1, 1, 3]*f[3, 2, 2] - (13*f[1, 1, 4]*f[3, 2, 2])/2 - 
   (15*f[1, 1, 5]*f[3, 2, 2])/2 + (5*f[1, 1, 1]*f[3, 2, 3])/2 + 
   (11*f[1, 1, 2]*f[3, 2, 3])/2 - 5*f[1, 1, 3]*f[3, 2, 3] - 
   f[1, 1, 4]*f[3, 2, 3] + 9*f[1, 1, 5]*f[3, 2, 3] + 
   (13*f[1, 1, 1]*f[3, 2, 4])/2 - (11*f[1, 1, 3]*f[3, 2, 4])/2 - 
   (7*f[1, 1, 4]*f[3, 2, 4])/2 - 4*f[1, 1, 5]*f[3, 2, 4] - 
   2*f[1, 1, 1]*f[3, 2, 5] - (23*f[1, 1, 3]*f[3, 2, 5])/2 - 
   (3*f[1, 1, 4]*f[3, 2, 5])/2 + 3*f[1, 1, 5]*f[3, 2, 5] + 
   (3*f[1, 1, 1]*f[3, 3, 1])/2 + (3*f[1, 1, 2]*f[3, 3, 1])/2 - 
   (f[1, 1, 3]*f[3, 3, 1])/2 - 2*f[1, 1, 5]*f[3, 3, 1] - 
   5*f[1, 1, 2]*f[3, 3, 2] - (9*f[1, 1, 3]*f[3, 3, 2])/2 - 
   (f[1, 1, 4]*f[3, 3, 2])/2 + (3*f[1, 1, 5]*f[3, 3, 2])/2 + 
   2*f[1, 1, 1]*f[3, 3, 3] - 3*f[1, 1, 2]*f[3, 3, 3] - 
   (5*f[1, 1, 3]*f[3, 3, 3])/2 - (5*f[1, 1, 4]*f[3, 3, 3])/2 + 
   2*f[1, 1, 5]*f[3, 3, 3] - f[1, 1, 1]*f[3, 3, 4] + 
   2*f[1, 1, 2]*f[3, 3, 4] + (f[1, 1, 3]*f[3, 3, 4])/2 - 
   (5*f[1, 1, 4]*f[3, 3, 4])/2 - (5*f[1, 1, 5]*f[3, 3, 4])/2 + 
   2*f[1, 1, 1]*f[3, 3, 5] + 2*f[1, 1, 2]*f[3, 3, 5] - 
   (11*f[1, 1, 3]*f[3, 3, 5])/2 - (3*f[1, 1, 4]*f[3, 3, 5])/2 + 
   (5*f[1, 1, 5]*f[3, 3, 5])/2 + 4*f[4, 1, 2] + 8*f[4, 1, 4] + 8*f[4, 2, 2] + 
   4*f[4, 2, 4] + (17*f[4, 3, 2])/4 - (7*f[4, 3, 3])/2 - (23*f[4, 3, 4])/4 - 
   f[4, 3, 5] - f[4, 4, 1]/6 + (7*f[4, 4, 2])/12 + (5*f[4, 4, 3])/12 + 
   (5*f[4, 4, 4])/12 - (7*f[4, 4, 5])/12 + f[4, 5, 1]/3 - f[4, 5, 2]/3 - 
   (2*f[4, 5, 3])/3 + (2*f[4, 5, 4])/3 + (2*f[4, 5, 5])/3 + f[4, 6, 1]/3 - 
   f[4, 6, 3] + (2*f[4, 6, 4])/3 - (2*f[4, 6, 5])/3 - (4*f[4, 7, 1])/3 - 
   (4*f[4, 8, 1])/3 - f[4, 9, 3] - f[4, 9, 5] + f[4, 10, 1]/5 + 
   f[4, 10, 2]/5 - (2*f[4, 10, 3])/15 - (2*f[4, 10, 4])/15 - 
   (2*f[4, 10, 5])/15 - f[4, 11, 2]/3 - f[4, 11, 3] - f[4, 11, 4] - 
   f[4, 11, 5]/3 + 13*f[1, 1, 1]*Zeta[3] + 13*f[1, 1, 2]*Zeta[3] + 
   (13*f[1, 1, 3]*Zeta[3])/2 - 10*f[1, 1, 4]*Zeta[3] + 
   (27*f[1, 1, 5]*Zeta[3])/2)


==> anc/2loop_results/2loop_ladder-factorised_iter_integrals.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
r[4]*(Pi^4/4 - (Pi^2*SB[W[1], W[2]])/3 + (5*Pi^2*SB[W[1], W[3]])/3 + 
   (5*Pi^2*SB[W[1], W[4]])/3 - (Pi^2*SB[W[1], W[5]])/3 - 
   (4*Pi^2*SB[W[1], W[11]])/3 - (4*Pi^2*SB[W[1], W[13]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 - (Pi^2*SB[W[2], W[3]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 - (Pi^2*SB[W[3], W[2]])/3 - 
   (5*Pi^2*SB[W[3], W[4]])/3 + (Pi^2*SB[W[3], W[5]])/3 + 
   (4*Pi^2*SB[W[3], W[13]])/3 + (Pi^2*SB[W[4], W[1]])/3 + 
   (Pi^2*SB[W[4], W[2]])/3 - (5*Pi^2*SB[W[4], W[3]])/3 - 
   (Pi^2*SB[W[4], W[5]])/3 + (4*Pi^2*SB[W[4], W[11]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 + (Pi^2*SB[W[5], W[2]])/3 + 
   (Pi^2*SB[W[5], W[3]])/3 - (Pi^2*SB[W[5], W[4]])/3 - 
   4*SB[W[1], W[1], W[2], W[3]] - 4*SB[W[1], W[1], W[2], W[4]] + 
   4*SB[W[1], W[1], W[2], W[11]] + 4*SB[W[1], W[1], W[2], W[13]] - 
   4*SB[W[1], W[1], W[3], W[2]] + 4*SB[W[1], W[1], W[3], W[3]] + 
   4*SB[W[1], W[1], W[3], W[4]] - 4*SB[W[1], W[1], W[3], W[5]] - 
   4*SB[W[1], W[1], W[4], W[2]] + 4*SB[W[1], W[1], W[4], W[3]] + 
   4*SB[W[1], W[1], W[4], W[4]] - 4*SB[W[1], W[1], W[4], W[5]] - 
   4*SB[W[1], W[1], W[5], W[3]] - 4*SB[W[1], W[1], W[5], W[4]] + 
   4*SB[W[1], W[1], W[5], W[11]] + 4*SB[W[1], W[1], W[5], W[13]] + 
   4*SB[W[1], W[1], W[11], W[2]] + 4*SB[W[1], W[1], W[11], W[5]] - 
   4*SB[W[1], W[1], W[11], W[11]] - 4*SB[W[1], W[1], W[11], W[13]] + 
   4*SB[W[1], W[1], W[13], W[2]] + 4*SB[W[1], W[1], W[13], W[5]] - 
   4*SB[W[1], W[1], W[13], W[11]] - 4*SB[W[1], W[1], W[13], W[13]] - 
   4*SB[W[1], W[2], W[1], W[3]] - 4*SB[W[1], W[2], W[1], W[4]] + 
   4*SB[W[1], W[2], W[1], W[11]] + 4*SB[W[1], W[2], W[1], W[13]] - 
   2*SB[W[1], W[2], W[3], W[1]] - 4*SB[W[1], W[2], W[3], W[3]] + 
   2*SB[W[1], W[2], W[3], W[4]] + 2*SB[W[1], W[2], W[3], W[5]] + 
   2*SB[W[1], W[2], W[3], W[11]] - 2*SB[W[1], W[2], W[4], W[1]] + 
   2*SB[W[1], W[2], W[4], W[3]] + 4*SB[W[1], W[2], W[4], W[4]] + 
   2*SB[W[1], W[2], W[4], W[5]] - 4*SB[W[1], W[2], W[4], W[11]] - 
   2*SB[W[1], W[2], W[4], W[13]] + 2*SB[W[1], W[2], W[5], W[3]] + 
   2*SB[W[1], W[2], W[5], W[4]] - 2*SB[W[1], W[2], W[5], W[11]] - 
   2*SB[W[1], W[2], W[5], W[13]] + 2*SB[W[1], W[2], W[11], W[1]] + 
   2*SB[W[1], W[2], W[11], W[3]] - 2*SB[W[1], W[2], W[11], W[4]] - 
   2*SB[W[1], W[2], W[11], W[5]] + 2*SB[W[1], W[2], W[13], W[1]] + 
   2*SB[W[1], W[2], W[13], W[3]] - 2*SB[W[1], W[2], W[13], W[4]] - 
   2*SB[W[1], W[2], W[13], W[5]] - 2*SB[W[1], W[3], W[1], W[2]] + 
   4*SB[W[1], W[3], W[1], W[3]] + 4*SB[W[1], W[3], W[1], W[4]] - 
   2*SB[W[1], W[3], W[1], W[5]] - 2*SB[W[1], W[3], W[1], W[11]] - 
   2*SB[W[1], W[3], W[1], W[13]] - 2*SB[W[1], W[3], W[2], W[1]] - 
   4*SB[W[1], W[3], W[2], W[3]] + 2*SB[W[1], W[3], W[2], W[4]] + 
   2*SB[W[1], W[3], W[2], W[5]] + 2*SB[W[1], W[3], W[2], W[11]] + 
   4*SB[W[1], W[3], W[3], W[1]] - 4*SB[W[1], W[3], W[3], W[2]] - 
   4*SB[W[1], W[3], W[3], W[4]] + 4*SB[W[1], W[3], W[3], W[5]] + 
   4*SB[W[1], W[3], W[4], W[1]] + 2*SB[W[1], W[3], W[4], W[2]] - 
   4*SB[W[1], W[3], W[4], W[3]] - 4*SB[W[1], W[3], W[4], W[4]] + 
   2*SB[W[1], W[3], W[4], W[5]] - 2*SB[W[1], W[3], W[5], W[1]] + 
   2*SB[W[1], W[3], W[5], W[2]] + 4*SB[W[1], W[3], W[5], W[3]] + 
   2*SB[W[1], W[3], W[5], W[4]] - 2*SB[W[1], W[3], W[5], W[11]] - 
   4*SB[W[1], W[3], W[5], W[13]] - 2*SB[W[1], W[3], W[11], W[1]] + 
   2*SB[W[1], W[3], W[11], W[2]] - 2*SB[W[1], W[3], W[11], W[5]] + 
   2*SB[W[1], W[3], W[11], W[13]] - 2*SB[W[1], W[3], W[13], W[1]] - 
   4*SB[W[1], W[3], W[13], W[5]] + 2*SB[W[1], W[3], W[13], W[11]] + 
   4*SB[W[1], W[3], W[13], W[13]] - 2*SB[W[1], W[4], W[1], W[2]] + 
   4*SB[W[1], W[4], W[1], W[3]] + 4*SB[W[1], W[4], W[1], W[4]] - 
   2*SB[W[1], W[4], W[1], W[5]] - 2*SB[W[1], W[4], W[1], W[11]] - 
   2*SB[W[1], W[4], W[1], W[13]] - 2*SB[W[1], W[4], W[2], W[1]] + 
   2*SB[W[1], W[4], W[2], W[3]] + 4*SB[W[1], W[4], W[2], W[4]] + 
   2*SB[W[1], W[4], W[2], W[5]] - 4*SB[W[1], W[4], W[2], W[11]] - 
   2*SB[W[1], W[4], W[2], W[13]] + 4*SB[W[1], W[4], W[3], W[1]] + 
   2*SB[W[1], W[4], W[3], W[2]] - 4*SB[W[1], W[4], W[3], W[3]] - 
   4*SB[W[1], W[4], W[3], W[4]] + 2*SB[W[1], W[4], W[3], W[5]] + 
   4*SB[W[1], W[4], W[4], W[1]] + 4*SB[W[1], W[4], W[4], W[2]] - 
   4*SB[W[1], W[4], W[4], W[3]] - 4*SB[W[1], W[4], W[4], W[5]] - 
   2*SB[W[1], W[4], W[5], W[1]] + 2*SB[W[1], W[4], W[5], W[2]] + 
   2*SB[W[1], W[4], W[5], W[3]] - 4*SB[W[1], W[4], W[5], W[4]] + 
   2*SB[W[1], W[4], W[5], W[13]] - 2*SB[W[1], W[4], W[11], W[1]] - 
   4*SB[W[1], W[4], W[11], W[2]] + 4*SB[W[1], W[4], W[11], W[11]] + 
   2*SB[W[1], W[4], W[11], W[13]] - 2*SB[W[1], W[4], W[13], W[1]] - 
   2*SB[W[1], W[4], W[13], W[2]] + 2*SB[W[1], W[4], W[13], W[5]] + 
   2*SB[W[1], W[4], W[13], W[11]] - 4*SB[W[1], W[5], W[1], W[3]] - 
   4*SB[W[1], W[5], W[1], W[4]] + 4*SB[W[1], W[5], W[1], W[11]] + 
   4*SB[W[1], W[5], W[1], W[13]] + 2*SB[W[1], W[5], W[2], W[3]] + 
   2*SB[W[1], W[5], W[2], W[4]] - 2*SB[W[1], W[5], W[2], W[11]] - 
   2*SB[W[1], W[5], W[2], W[13]] - 2*SB[W[1], W[5], W[3], W[1]] + 
   2*SB[W[1], W[5], W[3], W[2]] + 4*SB[W[1], W[5], W[3], W[3]] + 
   2*SB[W[1], W[5], W[3], W[4]] - 2*SB[W[1], W[5], W[3], W[11]] - 
   4*SB[W[1], W[5], W[3], W[13]] - 2*SB[W[1], W[5], W[4], W[1]] + 
   2*SB[W[1], W[5], W[4], W[2]] + 2*SB[W[1], W[5], W[4], W[3]] - 
   4*SB[W[1], W[5], W[4], W[4]] + 2*SB[W[1], W[5], W[4], W[13]] + 
   2*SB[W[1], W[5], W[11], W[1]] - 2*SB[W[1], W[5], W[11], W[2]] - 
   2*SB[W[1], W[5], W[11], W[3]] + 2*SB[W[1], W[5], W[11], W[4]] + 
   2*SB[W[1], W[5], W[13], W[1]] - 2*SB[W[1], W[5], W[13], W[2]] - 
   2*SB[W[1], W[5], W[13], W[3]] + 2*SB[W[1], W[5], W[13], W[4]] + 
   2*SB[W[1], W[11], W[1], W[2]] + 2*SB[W[1], W[11], W[1], W[5]] - 
   2*SB[W[1], W[11], W[1], W[11]] - 2*SB[W[1], W[11], W[1], W[13]] + 
   2*SB[W[1], W[11], W[2], W[1]] + 2*SB[W[1], W[11], W[2], W[3]] - 
   2*SB[W[1], W[11], W[2], W[4]] - 2*SB[W[1], W[11], W[2], W[5]] - 
   2*SB[W[1], W[11], W[3], W[1]] + 2*SB[W[1], W[11], W[3], W[2]] - 
   2*SB[W[1], W[11], W[3], W[5]] + 2*SB[W[1], W[11], W[3], W[13]] - 
   2*SB[W[1], W[11], W[4], W[1]] - 2*SB[W[1], W[11], W[4], W[2]] + 
   2*SB[W[1], W[11], W[4], W[5]] + 2*SB[W[1], W[11], W[4], W[11]] + 
   2*SB[W[1], W[11], W[5], W[1]] - 2*SB[W[1], W[11], W[5], W[2]] - 
   2*SB[W[1], W[11], W[5], W[3]] + 2*SB[W[1], W[11], W[5], W[4]] + 
   2*SB[W[1], W[13], W[1], W[2]] + 2*SB[W[1], W[13], W[1], W[5]] - 
   2*SB[W[1], W[13], W[1], W[11]] - 2*SB[W[1], W[13], W[1], W[13]] + 
   2*SB[W[1], W[13], W[2], W[1]] + 2*SB[W[1], W[13], W[2], W[3]] - 
   2*SB[W[1], W[13], W[2], W[4]] - 2*SB[W[1], W[13], W[2], W[5]] - 
   2*SB[W[1], W[13], W[3], W[1]] + 2*SB[W[1], W[13], W[3], W[2]] - 
   2*SB[W[1], W[13], W[3], W[5]] + 2*SB[W[1], W[13], W[3], W[13]] - 
   2*SB[W[1], W[13], W[4], W[1]] - 2*SB[W[1], W[13], W[4], W[2]] + 
   2*SB[W[1], W[13], W[4], W[5]] + 2*SB[W[1], W[13], W[4], W[11]] + 
   2*SB[W[1], W[13], W[5], W[1]] - 2*SB[W[1], W[13], W[5], W[2]] - 
   2*SB[W[1], W[13], W[5], W[3]] + 2*SB[W[1], W[13], W[5], W[4]] - 
   4*SB[W[2], W[1], W[1], W[3]] - 4*SB[W[2], W[1], W[1], W[4]] + 
   4*SB[W[2], W[1], W[1], W[11]] + 4*SB[W[2], W[1], W[1], W[13]] - 
   2*SB[W[2], W[1], W[3], W[1]] - 4*SB[W[2], W[1], W[3], W[3]] + 
   2*SB[W[2], W[1], W[3], W[4]] + 2*SB[W[2], W[1], W[3], W[5]] + 
   2*SB[W[2], W[1], W[3], W[11]] - 2*SB[W[2], W[1], W[4], W[1]] + 
   2*SB[W[2], W[1], W[4], W[3]] + 4*SB[W[2], W[1], W[4], W[4]] + 
   2*SB[W[2], W[1], W[4], W[5]] - 4*SB[W[2], W[1], W[4], W[11]] - 
   2*SB[W[2], W[1], W[4], W[13]] + 2*SB[W[2], W[1], W[5], W[3]] + 
   2*SB[W[2], W[1], W[5], W[4]] - 2*SB[W[2], W[1], W[5], W[11]] - 
   2*SB[W[2], W[1], W[5], W[13]] + 2*SB[W[2], W[1], W[11], W[1]] + 
   2*SB[W[2], W[1], W[11], W[3]] - 2*SB[W[2], W[1], W[11], W[4]] - 
   2*SB[W[2], W[1], W[11], W[5]] + 2*SB[W[2], W[1], W[13], W[1]] + 
   2*SB[W[2], W[1], W[13], W[3]] - 2*SB[W[2], W[1], W[13], W[4]] - 
   2*SB[W[2], W[1], W[13], W[5]] - 2*SB[W[2], W[3], W[1], W[3]] + 
   2*SB[W[2], W[3], W[1], W[11]] + 4*SB[W[2], W[3], W[3], W[4]] - 
   4*SB[W[2], W[3], W[3], W[13]] + 2*SB[W[2], W[3], W[4], W[1]] + 
   4*SB[W[2], W[3], W[4], W[3]] - 4*SB[W[2], W[3], W[4], W[4]] - 
   2*SB[W[2], W[3], W[4], W[5]] - 2*SB[W[2], W[3], W[4], W[11]] + 
   2*SB[W[2], W[3], W[4], W[13]] - 2*SB[W[2], W[3], W[5], W[4]] + 
   2*SB[W[2], W[3], W[5], W[13]] - 2*SB[W[2], W[3], W[13], W[1]] - 
   2*SB[W[2], W[3], W[13], W[3]] + 2*SB[W[2], W[3], W[13], W[4]] + 
   2*SB[W[2], W[3], W[13], W[5]] + 4*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[4]] - 4*SB[W[2], W[4], W[1], W[11]] - 
   2*SB[W[2], W[4], W[1], W[13]] + 2*SB[W[2], W[4], W[3], W[1]] + 
   4*SB[W[2], W[4], W[3], W[3]] - 4*SB[W[2], W[4], W[3], W[4]] - 
   2*SB[W[2], W[4], W[3], W[5]] - 2*SB[W[2], W[4], W[3], W[11]] + 
   2*SB[W[2], W[4], W[3], W[13]] - 4*SB[W[2], W[4], W[4], W[3]] + 
   4*SB[W[2], W[4], W[4], W[11]] - 2*SB[W[2], W[4], W[5], W[3]] + 
   2*SB[W[2], W[4], W[5], W[11]] - 2*SB[W[2], W[4], W[11], W[1]] - 
   2*SB[W[2], W[4], W[11], W[3]] + 2*SB[W[2], W[4], W[11], W[4]] + 
   2*SB[W[2], W[4], W[11], W[5]] + 2*SB[W[2], W[5], W[1], W[3]] + 
   2*SB[W[2], W[5], W[1], W[4]] - 2*SB[W[2], W[5], W[1], W[11]] - 
   2*SB[W[2], W[5], W[1], W[13]] - 2*SB[W[2], W[5], W[3], W[4]] + 
   2*SB[W[2], W[5], W[3], W[13]] - 2*SB[W[2], W[5], W[4], W[3]] + 
   2*SB[W[2], W[5], W[4], W[11]] + 4*SB[W[3], W[1], W[1], W[3]] + 
   4*SB[W[3], W[1], W[1], W[4]] - 4*SB[W[3], W[1], W[1], W[11]] - 
   4*SB[W[3], W[1], W[1], W[13]] - 2*SB[W[3], W[1], W[2], W[3]] + 
   2*SB[W[3], W[1], W[2], W[11]] + 2*SB[W[3], W[1], W[3], W[1]] - 
   2*SB[W[3], W[1], W[3], W[2]] - 4*SB[W[3], W[1], W[3], W[4]] + 
   2*SB[W[3], W[1], W[3], W[5]] + 2*SB[W[3], W[1], W[3], W[13]] + 
   2*SB[W[3], W[1], W[4], W[1]] - 4*SB[W[3], W[1], W[4], W[3]] - 
   4*SB[W[3], W[1], W[4], W[4]] + 4*SB[W[3], W[1], W[4], W[5]] + 
   2*SB[W[3], W[1], W[4], W[11]] + 2*SB[W[3], W[1], W[5], W[3]] + 
   4*SB[W[3], W[1], W[5], W[4]] - 2*SB[W[3], W[1], W[5], W[11]] - 
   4*SB[W[3], W[1], W[5], W[13]] - 2*SB[W[3], W[1], W[11], W[1]] + 
   2*SB[W[3], W[1], W[11], W[2]] - 2*SB[W[3], W[1], W[11], W[5]] + 
   2*SB[W[3], W[1], W[11], W[13]] - 2*SB[W[3], W[1], W[13], W[1]] - 
   4*SB[W[3], W[1], W[13], W[5]] + 2*SB[W[3], W[1], W[13], W[11]] + 
   4*SB[W[3], W[1], W[13], W[13]] - 2*SB[W[3], W[2], W[1], W[3]] + 
   2*SB[W[3], W[2], W[1], W[11]] + 4*SB[W[3], W[2], W[3], W[4]] - 
   4*SB[W[3], W[2], W[3], W[13]] + 2*SB[W[3], W[2], W[4], W[1]] + 
   4*SB[W[3], W[2], W[4], W[3]] - 4*SB[W[3], W[2], W[4], W[4]] - 
   2*SB[W[3], W[2], W[4], W[5]] - 2*SB[W[3], W[2], W[4], W[11]] + 
   2*SB[W[3], W[2], W[4], W[13]] - 2*SB[W[3], W[2], W[5], W[4]] + 
   2*SB[W[3], W[2], W[5], W[13]] - 2*SB[W[3], W[2], W[13], W[1]] - 
   2*SB[W[3], W[2], W[13], W[3]] + 2*SB[W[3], W[2], W[13], W[4]] + 
   2*SB[W[3], W[2], W[13], W[5]] - 4*SB[W[3], W[3], W[1], W[4]] + 
   4*SB[W[3], W[3], W[1], W[13]] + 4*SB[W[3], W[3], W[2], W[4]] - 
   4*SB[W[3], W[3], W[2], W[13]] - 4*SB[W[3], W[3], W[4], W[1]] + 
   4*SB[W[3], W[3], W[4], W[2]] + 4*SB[W[3], W[3], W[4], W[4]] - 
   4*SB[W[3], W[3], W[4], W[5]] - 4*SB[W[3], W[3], W[5], W[4]] + 
   4*SB[W[3], W[3], W[5], W[13]] + 4*SB[W[3], W[3], W[13], W[1]] - 
   4*SB[W[3], W[3], W[13], W[2]] + 4*SB[W[3], W[3], W[13], W[5]] - 
   4*SB[W[3], W[3], W[13], W[13]] + 2*SB[W[3], W[4], W[1], W[2]] - 
   4*SB[W[3], W[4], W[1], W[3]] - 4*SB[W[3], W[4], W[1], W[4]] + 
   2*SB[W[3], W[4], W[1], W[5]] + 2*SB[W[3], W[4], W[1], W[11]] + 
   2*SB[W[3], W[4], W[1], W[13]] + 2*SB[W[3], W[4], W[2], W[1]] + 
   4*SB[W[3], W[4], W[2], W[3]] - 4*SB[W[3], W[4], W[2], W[4]] - 
   2*SB[W[3], W[4], W[2], W[5]] - 2*SB[W[3], W[4], W[2], W[11]] + 
   2*SB[W[3], W[4], W[2], W[13]] - 4*SB[W[3], W[4], W[3], W[1]] + 
   4*SB[W[3], W[4], W[3], W[2]] + 4*SB[W[3], W[4], W[3], W[4]] - 
   4*SB[W[3], W[4], W[3], W[5]] - 4*SB[W[3], W[4], W[4], W[1]] - 
   4*SB[W[3], W[4], W[4], W[2]] + 4*SB[W[3], W[4], W[4], W[3]] + 
   4*SB[W[3], W[4], W[4], W[5]] + 2*SB[W[3], W[4], W[5], W[1]] - 
   2*SB[W[3], W[4], W[5], W[2]] - 4*SB[W[3], W[4], W[5], W[3]] + 
   4*SB[W[3], W[4], W[5], W[4]] + 2*SB[W[3], W[4], W[5], W[11]] - 
   2*SB[W[3], W[4], W[5], W[13]] + 2*SB[W[3], W[4], W[11], W[1]] - 
   2*SB[W[3], W[4], W[11], W[2]] + 2*SB[W[3], W[4], W[11], W[5]] - 
   2*SB[W[3], W[4], W[11], W[13]] + 2*SB[W[3], W[4], W[13], W[1]] + 
   2*SB[W[3], W[4], W[13], W[2]] - 2*SB[W[3], W[4], W[13], W[5]] - 
   2*SB[W[3], W[4], W[13], W[11]] + 2*SB[W[3], W[5], W[1], W[3]] + 
   4*SB[W[3], W[5], W[1], W[4]] - 2*SB[W[3], W[5], W[1], W[11]] - 
   4*SB[W[3], W[5], W[1], W[13]] - 2*SB[W[3], W[5], W[2], W[4]] + 
   2*SB[W[3], W[5], W[2], W[13]] - 4*SB[W[3], W[5], W[3], W[4]] + 
   4*SB[W[3], W[5], W[3], W[13]] + 2*SB[W[3], W[5], W[4], W[1]] - 
   2*SB[W[3], W[5], W[4], W[2]] - 4*SB[W[3], W[5], W[4], W[3]] + 
   4*SB[W[3], W[5], W[4], W[4]] + 2*SB[W[3], W[5], W[4], W[11]] - 
   2*SB[W[3], W[5], W[4], W[13]] - 2*SB[W[3], W[5], W[13], W[1]] + 
   2*SB[W[3], W[5], W[13], W[2]] + 2*SB[W[3], W[5], W[13], W[3]] - 
   2*SB[W[3], W[5], W[13], W[4]] - 2*SB[W[3], W[13], W[1], W[2]] - 
   2*SB[W[3], W[13], W[1], W[5]] + 2*SB[W[3], W[13], W[1], W[11]] + 
   2*SB[W[3], W[13], W[1], W[13]] - 2*SB[W[3], W[13], W[2], W[1]] - 
   2*SB[W[3], W[13], W[2], W[3]] + 2*SB[W[3], W[13], W[2], W[4]] + 
   2*SB[W[3], W[13], W[2], W[5]] + 2*SB[W[3], W[13], W[3], W[1]] - 
   2*SB[W[3], W[13], W[3], W[2]] + 2*SB[W[3], W[13], W[3], W[5]] - 
   2*SB[W[3], W[13], W[3], W[13]] + 2*SB[W[3], W[13], W[4], W[1]] + 
   2*SB[W[3], W[13], W[4], W[2]] - 2*SB[W[3], W[13], W[4], W[5]] - 
   2*SB[W[3], W[13], W[4], W[11]] - 2*SB[W[3], W[13], W[5], W[1]] + 
   2*SB[W[3], W[13], W[5], W[2]] + 2*SB[W[3], W[13], W[5], W[3]] - 
   2*SB[W[3], W[13], W[5], W[4]] + 4*SB[W[4], W[1], W[1], W[3]] + 
   4*SB[W[4], W[1], W[1], W[4]] - 4*SB[W[4], W[1], W[1], W[11]] - 
   4*SB[W[4], W[1], W[1], W[13]] + 4*SB[W[4], W[1], W[2], W[3]] + 
   2*SB[W[4], W[1], W[2], W[4]] - 4*SB[W[4], W[1], W[2], W[11]] - 
   2*SB[W[4], W[1], W[2], W[13]] + 2*SB[W[4], W[1], W[3], W[1]] + 
   4*SB[W[4], W[1], W[3], W[2]] - 4*SB[W[4], W[1], W[3], W[3]] - 
   4*SB[W[4], W[1], W[3], W[4]] + 2*SB[W[4], W[1], W[3], W[13]] + 
   2*SB[W[4], W[1], W[4], W[1]] + 2*SB[W[4], W[1], W[4], W[2]] - 
   4*SB[W[4], W[1], W[4], W[3]] - 2*SB[W[4], W[1], W[4], W[5]] + 
   2*SB[W[4], W[1], W[4], W[11]] - 2*SB[W[4], W[1], W[5], W[4]] + 
   2*SB[W[4], W[1], W[5], W[13]] - 2*SB[W[4], W[1], W[11], W[1]] - 
   4*SB[W[4], W[1], W[11], W[2]] + 4*SB[W[4], W[1], W[11], W[11]] + 
   2*SB[W[4], W[1], W[11], W[13]] - 2*SB[W[4], W[1], W[13], W[1]] - 
   2*SB[W[4], W[1], W[13], W[2]] + 2*SB[W[4], W[1], W[13], W[5]] + 
   2*SB[W[4], W[1], W[13], W[11]] + 4*SB[W[4], W[2], W[1], W[3]] + 
   2*SB[W[4], W[2], W[1], W[4]] - 4*SB[W[4], W[2], W[1], W[11]] - 
   2*SB[W[4], W[2], W[1], W[13]] + 2*SB[W[4], W[2], W[3], W[1]] + 
   4*SB[W[4], W[2], W[3], W[3]] - 4*SB[W[4], W[2], W[3], W[4]] - 
   2*SB[W[4], W[2], W[3], W[5]] - 2*SB[W[4], W[2], W[3], W[11]] + 
   2*SB[W[4], W[2], W[3], W[13]] - 4*SB[W[4], W[2], W[4], W[3]] + 
   4*SB[W[4], W[2], W[4], W[11]] - 2*SB[W[4], W[2], W[5], W[3]] + 
   2*SB[W[4], W[2], W[5], W[11]] - 2*SB[W[4], W[2], W[11], W[1]] - 
   2*SB[W[4], W[2], W[11], W[3]] + 2*SB[W[4], W[2], W[11], W[4]] + 
   2*SB[W[4], W[2], W[11], W[5]] + 2*SB[W[4], W[3], W[1], W[2]] - 
   4*SB[W[4], W[3], W[1], W[3]] - 4*SB[W[4], W[3], W[1], W[4]] + 
   2*SB[W[4], W[3], W[1], W[5]] + 2*SB[W[4], W[3], W[1], W[11]] + 
   2*SB[W[4], W[3], W[1], W[13]] + 2*SB[W[4], W[3], W[2], W[1]] + 
   4*SB[W[4], W[3], W[2], W[3]] - 4*SB[W[4], W[3], W[2], W[4]] - 
   2*SB[W[4], W[3], W[2], W[5]] - 2*SB[W[4], W[3], W[2], W[11]] + 
   2*SB[W[4], W[3], W[2], W[13]] - 4*SB[W[4], W[3], W[3], W[1]] + 
   4*SB[W[4], W[3], W[3], W[2]] + 4*SB[W[4], W[3], W[3], W[4]] - 
   4*SB[W[4], W[3], W[3], W[5]] - 4*SB[W[4], W[3], W[4], W[1]] - 
   4*SB[W[4], W[3], W[4], W[2]] + 4*SB[W[4], W[3], W[4], W[3]] + 
   4*SB[W[4], W[3], W[4], W[5]] + 2*SB[W[4], W[3], W[5], W[1]] - 
   2*SB[W[4], W[3], W[5], W[2]] - 4*SB[W[4], W[3], W[5], W[3]] + 
   4*SB[W[4], W[3], W[5], W[4]] + 2*SB[W[4], W[3], W[5], W[11]] - 
   2*SB[W[4], W[3], W[5], W[13]] + 2*SB[W[4], W[3], W[11], W[1]] - 
   2*SB[W[4], W[3], W[11], W[2]] + 2*SB[W[4], W[3], W[11], W[5]] - 
   2*SB[W[4], W[3], W[11], W[13]] + 2*SB[W[4], W[3], W[13], W[1]] + 
   2*SB[W[4], W[3], W[13], W[2]] - 2*SB[W[4], W[3], W[13], W[5]] - 
   2*SB[W[4], W[3], W[13], W[11]] - 4*SB[W[4], W[4], W[1], W[3]] + 
   4*SB[W[4], W[4], W[1], W[11]] - 4*SB[W[4], W[4], W[2], W[3]] + 
   4*SB[W[4], W[4], W[2], W[11]] - 4*SB[W[4], W[4], W[3], W[1]] - 
   4*SB[W[4], W[4], W[3], W[2]] + 4*SB[W[4], W[4], W[3], W[3]] + 
   4*SB[W[4], W[4], W[3], W[5]] + 4*SB[W[4], W[4], W[5], W[3]] - 
   4*SB[W[4], W[4], W[5], W[11]] + 4*SB[W[4], W[4], W[11], W[1]] + 
   4*SB[W[4], W[4], W[11], W[2]] - 4*SB[W[4], W[4], W[11], W[5]] - 
   4*SB[W[4], W[4], W[11], W[11]] - 2*SB[W[4], W[5], W[1], W[4]] + 
   2*SB[W[4], W[5], W[1], W[13]] - 2*SB[W[4], W[5], W[2], W[3]] + 
   2*SB[W[4], W[5], W[2], W[11]] + 2*SB[W[4], W[5], W[3], W[1]] - 
   2*SB[W[4], W[5], W[3], W[2]] - 4*SB[W[4], W[5], W[3], W[3]] + 
   4*SB[W[4], W[5], W[3], W[4]] + 2*SB[W[4], W[5], W[3], W[11]] - 
   2*SB[W[4], W[5], W[3], W[13]] + 4*SB[W[4], W[5], W[4], W[3]] - 
   4*SB[W[4], W[5], W[4], W[11]] - 2*SB[W[4], W[5], W[11], W[1]] + 
   2*SB[W[4], W[5], W[11], W[2]] + 2*SB[W[4], W[5], W[11], W[3]] - 
   2*SB[W[4], W[5], W[11], W[4]] - 2*SB[W[4], W[11], W[1], W[2]] - 
   2*SB[W[4], W[11], W[1], W[5]] + 2*SB[W[4], W[11], W[1], W[11]] + 
   2*SB[W[4], W[11], W[1], W[13]] - 2*SB[W[4], W[11], W[2], W[1]] - 
   2*SB[W[4], W[11], W[2], W[3]] + 2*SB[W[4], W[11], W[2], W[4]] + 
   2*SB[W[4], W[11], W[2], W[5]] + 2*SB[W[4], W[11], W[3], W[1]] - 
   2*SB[W[4], W[11], W[3], W[2]] + 2*SB[W[4], W[11], W[3], W[5]] - 
   2*SB[W[4], W[11], W[3], W[13]] + 2*SB[W[4], W[11], W[4], W[1]] + 
   2*SB[W[4], W[11], W[4], W[2]] - 2*SB[W[4], W[11], W[4], W[5]] - 
   2*SB[W[4], W[11], W[4], W[11]] - 2*SB[W[4], W[11], W[5], W[1]] + 
   2*SB[W[4], W[11], W[5], W[2]] + 2*SB[W[4], W[11], W[5], W[3]] - 
   2*SB[W[4], W[11], W[5], W[4]] - 4*SB[W[5], W[1], W[1], W[3]] - 
   4*SB[W[5], W[1], W[1], W[4]] + 4*SB[W[5], W[1], W[1], W[11]] + 
   4*SB[W[5], W[1], W[1], W[13]] + 2*SB[W[5], W[1], W[2], W[3]] + 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[11]] - 
   2*SB[W[5], W[1], W[2], W[13]] - 2*SB[W[5], W[1], W[3], W[1]] + 
   2*SB[W[5], W[1], W[3], W[2]] + 4*SB[W[5], W[1], W[3], W[3]] + 
   2*SB[W[5], W[1], W[3], W[4]] - 2*SB[W[5], W[1], W[3], W[11]] - 
   4*SB[W[5], W[1], W[3], W[13]] - 2*SB[W[5], W[1], W[4], W[1]] + 
   2*SB[W[5], W[1], W[4], W[2]] + 2*SB[W[5], W[1], W[4], W[3]] - 
   4*SB[W[5], W[1], W[4], W[4]] + 2*SB[W[5], W[1], W[4], W[13]] + 
   2*SB[W[5], W[1], W[11], W[1]] - 2*SB[W[5], W[1], W[11], W[2]] - 
   2*SB[W[5], W[1], W[11], W[3]] + 2*SB[W[5], W[1], W[11], W[4]] + 
   2*SB[W[5], W[1], W[13], W[1]] - 2*SB[W[5], W[1], W[13], W[2]] - 
   2*SB[W[5], W[1], W[13], W[3]] + 2*SB[W[5], W[1], W[13], W[4]] + 
   2*SB[W[5], W[2], W[1], W[3]] + 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[11]] - 2*SB[W[5], W[2], W[1], W[13]] - 
   2*SB[W[5], W[2], W[3], W[4]] + 2*SB[W[5], W[2], W[3], W[13]] - 
   2*SB[W[5], W[2], W[4], W[3]] + 2*SB[W[5], W[2], W[4], W[11]] + 
   2*SB[W[5], W[3], W[1], W[3]] + 4*SB[W[5], W[3], W[1], W[4]] - 
   2*SB[W[5], W[3], W[1], W[11]] - 4*SB[W[5], W[3], W[1], W[13]] - 
   2*SB[W[5], W[3], W[2], W[4]] + 2*SB[W[5], W[3], W[2], W[13]] - 
   4*SB[W[5], W[3], W[3], W[4]] + 4*SB[W[5], W[3], W[3], W[13]] + 
   2*SB[W[5], W[3], W[4], W[1]] - 2*SB[W[5], W[3], W[4], W[2]] - 
   4*SB[W[5], W[3], W[4], W[3]] + 4*SB[W[5], W[3], W[4], W[4]] + 
   2*SB[W[5], W[3], W[4], W[11]] - 2*SB[W[5], W[3], W[4], W[13]] - 
   2*SB[W[5], W[3], W[13], W[1]] + 2*SB[W[5], W[3], W[13], W[2]] + 
   2*SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[4]] - 
   2*SB[W[5], W[4], W[1], W[4]] + 2*SB[W[5], W[4], W[1], W[13]] - 
   2*SB[W[5], W[4], W[2], W[3]] + 2*SB[W[5], W[4], W[2], W[11]] + 
   2*SB[W[5], W[4], W[3], W[1]] - 2*SB[W[5], W[4], W[3], W[2]] - 
   4*SB[W[5], W[4], W[3], W[3]] + 4*SB[W[5], W[4], W[3], W[4]] + 
   2*SB[W[5], W[4], W[3], W[11]] - 2*SB[W[5], W[4], W[3], W[13]] + 
   4*SB[W[5], W[4], W[4], W[3]] - 4*SB[W[5], W[4], W[4], W[11]] - 
   2*SB[W[5], W[4], W[11], W[1]] + 2*SB[W[5], W[4], W[11], W[2]] + 
   2*SB[W[5], W[4], W[11], W[3]] - 2*SB[W[5], W[4], W[11], W[4]]) + 
 r[2]*(Pi^4/4 - (5*Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[3]])/3 + 
   (Pi^2*SB[W[1], W[4]])/3 - (Pi^2*SB[W[1], W[5]])/3 + 
   (4*Pi^2*SB[W[1], W[11]])/3 - (5*Pi^2*SB[W[2], W[1]])/3 - 
   (Pi^2*SB[W[2], W[3]])/3 + (Pi^2*SB[W[2], W[4]])/3 + 
   (Pi^2*SB[W[2], W[5]])/3 + (4*Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 - (Pi^2*SB[W[3], W[2]])/3 - 
   (Pi^2*SB[W[3], W[4]])/3 + (Pi^2*SB[W[3], W[5]])/3 + 
   (5*Pi^2*SB[W[4], W[1]])/3 + (5*Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 - (Pi^2*SB[W[4], W[5]])/3 - 
   (4*Pi^2*SB[W[4], W[11]])/3 - (4*Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 + (Pi^2*SB[W[5], W[2]])/3 + 
   (Pi^2*SB[W[5], W[3]])/3 - (Pi^2*SB[W[5], W[4]])/3 + 
   4*SB[W[1], W[1], W[2], W[2]] - 4*SB[W[1], W[1], W[2], W[3]] - 
   4*SB[W[1], W[1], W[2], W[4]] + 4*SB[W[1], W[1], W[2], W[5]] - 
   4*SB[W[1], W[1], W[3], W[2]] + 4*SB[W[1], W[1], W[3], W[11]] - 
   4*SB[W[1], W[1], W[4], W[2]] + 4*SB[W[1], W[1], W[4], W[11]] + 
   4*SB[W[1], W[1], W[5], W[2]] - 4*SB[W[1], W[1], W[5], W[11]] + 
   4*SB[W[1], W[1], W[11], W[3]] + 4*SB[W[1], W[1], W[11], W[4]] - 
   4*SB[W[1], W[1], W[11], W[5]] - 4*SB[W[1], W[1], W[11], W[11]] + 
   4*SB[W[1], W[2], W[1], W[2]] - 4*SB[W[1], W[2], W[1], W[3]] - 
   4*SB[W[1], W[2], W[1], W[4]] + 4*SB[W[1], W[2], W[1], W[5]] + 
   4*SB[W[1], W[2], W[2], W[1]] + 4*SB[W[1], W[2], W[2], W[3]] - 
   4*SB[W[1], W[2], W[2], W[4]] - 4*SB[W[1], W[2], W[2], W[5]] - 
   4*SB[W[1], W[2], W[3], W[1]] + 4*SB[W[1], W[2], W[3], W[2]] + 
   2*SB[W[1], W[2], W[3], W[4]] - 2*SB[W[1], W[2], W[3], W[5]] - 
   2*SB[W[1], W[2], W[3], W[11]] + 2*SB[W[1], W[2], W[3], W[14]] - 
   4*SB[W[1], W[2], W[4], W[1]] - 4*SB[W[1], W[2], W[4], W[2]] + 
   2*SB[W[1], W[2], W[4], W[3]] + 2*SB[W[1], W[2], W[4], W[5]] + 
   2*SB[W[1], W[2], W[4], W[11]] + 2*SB[W[1], W[2], W[4], W[14]] + 
   4*SB[W[1], W[2], W[5], W[1]] - 4*SB[W[1], W[2], W[5], W[2]] - 
   2*SB[W[1], W[2], W[5], W[3]] + 2*SB[W[1], W[2], W[5], W[4]] + 
   2*SB[W[1], W[2], W[5], W[11]] - 2*SB[W[1], W[2], W[5], W[14]] - 
   2*SB[W[1], W[2], W[11], W[3]] + 2*SB[W[1], W[2], W[11], W[4]] + 
   2*SB[W[1], W[2], W[11], W[5]] - 2*SB[W[1], W[2], W[11], W[14]] + 
   2*SB[W[1], W[2], W[14], W[3]] + 2*SB[W[1], W[2], W[14], W[4]] - 
   2*SB[W[1], W[2], W[14], W[5]] - 2*SB[W[1], W[2], W[14], W[11]] - 
   4*SB[W[1], W[3], W[1], W[2]] + 4*SB[W[1], W[3], W[1], W[11]] - 
   4*SB[W[1], W[3], W[2], W[1]] + 4*SB[W[1], W[3], W[2], W[2]] + 
   2*SB[W[1], W[3], W[2], W[4]] - 2*SB[W[1], W[3], W[2], W[5]] - 
   2*SB[W[1], W[3], W[2], W[11]] + 2*SB[W[1], W[3], W[2], W[14]] + 
   2*SB[W[1], W[3], W[4], W[1]] + 4*SB[W[1], W[3], W[4], W[2]] - 
   4*SB[W[1], W[3], W[4], W[11]] - 2*SB[W[1], W[3], W[4], W[14]] - 
   2*SB[W[1], W[3], W[5], W[2]] + 2*SB[W[1], W[3], W[5], W[11]] + 
   2*SB[W[1], W[3], W[11], W[1]] - 2*SB[W[1], W[3], W[11], W[2]] - 
   2*SB[W[1], W[3], W[11], W[4]] + 2*SB[W[1], W[3], W[11], W[5]] - 
   4*SB[W[1], W[4], W[1], W[2]] + 2*SB[W[1], W[4], W[1], W[3]] + 
   2*SB[W[1], W[4], W[1], W[4]] - 2*SB[W[1], W[4], W[1], W[5]] + 
   2*SB[W[1], W[4], W[1], W[11]] - 4*SB[W[1], W[4], W[2], W[1]] - 
   4*SB[W[1], W[4], W[2], W[2]] + 4*SB[W[1], W[4], W[2], W[3]] + 
   2*SB[W[1], W[4], W[2], W[4]] + 2*SB[W[1], W[4], W[2], W[14]] + 
   2*SB[W[1], W[4], W[3], W[1]] + 4*SB[W[1], W[4], W[3], W[2]] - 
   4*SB[W[1], W[4], W[3], W[11]] - 2*SB[W[1], W[4], W[3], W[14]] + 
   4*SB[W[1], W[4], W[4], W[1]] + 4*SB[W[1], W[4], W[4], W[2]] - 
   4*SB[W[1], W[4], W[4], W[11]] - 4*SB[W[1], W[4], W[4], W[14]] - 
   2*SB[W[1], W[4], W[5], W[1]] + 2*SB[W[1], W[4], W[5], W[14]] - 
   4*SB[W[1], W[4], W[11], W[3]] - 2*SB[W[1], W[4], W[11], W[4]] + 
   4*SB[W[1], W[4], W[11], W[11]] + 2*SB[W[1], W[4], W[11], W[14]] - 
   2*SB[W[1], W[4], W[14], W[3]] - 2*SB[W[1], W[4], W[14], W[4]] + 
   2*SB[W[1], W[4], W[14], W[5]] + 2*SB[W[1], W[4], W[14], W[11]] + 
   4*SB[W[1], W[5], W[1], W[2]] - 4*SB[W[1], W[5], W[1], W[11]] + 
   4*SB[W[1], W[5], W[2], W[1]] - 4*SB[W[1], W[5], W[2], W[2]] - 
   2*SB[W[1], W[5], W[2], W[3]] + 2*SB[W[1], W[5], W[2], W[4]] + 
   2*SB[W[1], W[5], W[2], W[11]] - 2*SB[W[1], W[5], W[2], W[14]] - 
   2*SB[W[1], W[5], W[3], W[2]] + 2*SB[W[1], W[5], W[3], W[11]] - 
   2*SB[W[1], W[5], W[4], W[1]] + 2*SB[W[1], W[5], W[4], W[14]] - 
   2*SB[W[1], W[5], W[11], W[1]] + 2*SB[W[1], W[5], W[11], W[2]] + 
   2*SB[W[1], W[5], W[11], W[3]] - 2*SB[W[1], W[5], W[11], W[4]] + 
   2*SB[W[1], W[11], W[1], W[3]] + 2*SB[W[1], W[11], W[1], W[4]] - 
   2*SB[W[1], W[11], W[1], W[5]] - 2*SB[W[1], W[11], W[1], W[11]] - 
   2*SB[W[1], W[11], W[2], W[3]] + 2*SB[W[1], W[11], W[2], W[4]] + 
   2*SB[W[1], W[11], W[2], W[5]] - 2*SB[W[1], W[11], W[2], W[14]] + 
   2*SB[W[1], W[11], W[3], W[1]] - 2*SB[W[1], W[11], W[3], W[2]] - 
   2*SB[W[1], W[11], W[3], W[4]] + 2*SB[W[1], W[11], W[3], W[5]] - 
   2*SB[W[1], W[11], W[4], W[3]] - 2*SB[W[1], W[11], W[4], W[5]] + 
   2*SB[W[1], W[11], W[4], W[11]] + 2*SB[W[1], W[11], W[4], W[14]] - 
   2*SB[W[1], W[11], W[5], W[1]] + 2*SB[W[1], W[11], W[5], W[2]] + 
   2*SB[W[1], W[11], W[5], W[3]] - 2*SB[W[1], W[11], W[5], W[4]] + 
   4*SB[W[2], W[1], W[1], W[2]] - 4*SB[W[2], W[1], W[1], W[3]] - 
   4*SB[W[2], W[1], W[1], W[4]] + 4*SB[W[2], W[1], W[1], W[5]] + 
   4*SB[W[2], W[1], W[2], W[1]] + 4*SB[W[2], W[1], W[2], W[3]] - 
   4*SB[W[2], W[1], W[2], W[4]] - 4*SB[W[2], W[1], W[2], W[5]] - 
   4*SB[W[2], W[1], W[3], W[1]] + 4*SB[W[2], W[1], W[3], W[2]] + 
   2*SB[W[2], W[1], W[3], W[4]] - 2*SB[W[2], W[1], W[3], W[5]] - 
   2*SB[W[2], W[1], W[3], W[11]] + 2*SB[W[2], W[1], W[3], W[14]] - 
   4*SB[W[2], W[1], W[4], W[1]] - 4*SB[W[2], W[1], W[4], W[2]] + 
   2*SB[W[2], W[1], W[4], W[3]] + 2*SB[W[2], W[1], W[4], W[5]] + 
   2*SB[W[2], W[1], W[4], W[11]] + 2*SB[W[2], W[1], W[4], W[14]] + 
   4*SB[W[2], W[1], W[5], W[1]] - 4*SB[W[2], W[1], W[5], W[2]] - 
   2*SB[W[2], W[1], W[5], W[3]] + 2*SB[W[2], W[1], W[5], W[4]] + 
   2*SB[W[2], W[1], W[5], W[11]] - 2*SB[W[2], W[1], W[5], W[14]] - 
   2*SB[W[2], W[1], W[11], W[3]] + 2*SB[W[2], W[1], W[11], W[4]] + 
   2*SB[W[2], W[1], W[11], W[5]] - 2*SB[W[2], W[1], W[11], W[14]] + 
   2*SB[W[2], W[1], W[14], W[3]] + 2*SB[W[2], W[1], W[14], W[4]] - 
   2*SB[W[2], W[1], W[14], W[5]] - 2*SB[W[2], W[1], W[14], W[11]] + 
   4*SB[W[2], W[2], W[1], W[1]] + 4*SB[W[2], W[2], W[1], W[3]] - 
   4*SB[W[2], W[2], W[1], W[4]] - 4*SB[W[2], W[2], W[1], W[5]] + 
   4*SB[W[2], W[2], W[3], W[1]] - 4*SB[W[2], W[2], W[3], W[14]] - 
   4*SB[W[2], W[2], W[4], W[1]] + 4*SB[W[2], W[2], W[4], W[14]] - 
   4*SB[W[2], W[2], W[5], W[1]] + 4*SB[W[2], W[2], W[5], W[14]] - 
   4*SB[W[2], W[2], W[14], W[3]] + 4*SB[W[2], W[2], W[14], W[4]] + 
   4*SB[W[2], W[2], W[14], W[5]] - 4*SB[W[2], W[2], W[14], W[14]] - 
   4*SB[W[2], W[3], W[1], W[1]] + 4*SB[W[2], W[3], W[1], W[2]] + 
   2*SB[W[2], W[3], W[1], W[4]] - 2*SB[W[2], W[3], W[1], W[5]] - 
   2*SB[W[2], W[3], W[1], W[11]] + 2*SB[W[2], W[3], W[1], W[14]] + 
   4*SB[W[2], W[3], W[2], W[1]] - 4*SB[W[2], W[3], W[2], W[14]] - 
   2*SB[W[2], W[3], W[4], W[2]] + 2*SB[W[2], W[3], W[4], W[11]] - 
   2*SB[W[2], W[3], W[5], W[1]] + 2*SB[W[2], W[3], W[5], W[14]] + 
   2*SB[W[2], W[3], W[14], W[1]] - 2*SB[W[2], W[3], W[14], W[2]] - 
   2*SB[W[2], W[3], W[14], W[4]] + 2*SB[W[2], W[3], W[14], W[5]] - 
   4*SB[W[2], W[4], W[1], W[1]] - 4*SB[W[2], W[4], W[1], W[2]] + 
   2*SB[W[2], W[4], W[1], W[4]] + 4*SB[W[2], W[4], W[1], W[5]] + 
   2*SB[W[2], W[4], W[1], W[11]] - 4*SB[W[2], W[4], W[2], W[1]] - 
   2*SB[W[2], W[4], W[2], W[3]] + 2*SB[W[2], W[4], W[2], W[4]] + 
   2*SB[W[2], W[4], W[2], W[5]] + 2*SB[W[2], W[4], W[2], W[14]] - 
   2*SB[W[2], W[4], W[3], W[2]] + 2*SB[W[2], W[4], W[3], W[11]] + 
   4*SB[W[2], W[4], W[4], W[1]] + 4*SB[W[2], W[4], W[4], W[2]] - 
   4*SB[W[2], W[4], W[4], W[11]] - 4*SB[W[2], W[4], W[4], W[14]] + 
   4*SB[W[2], W[4], W[5], W[1]] + 2*SB[W[2], W[4], W[5], W[2]] - 
   2*SB[W[2], W[4], W[5], W[11]] - 4*SB[W[2], W[4], W[5], W[14]] + 
   2*SB[W[2], W[4], W[11], W[3]] - 2*SB[W[2], W[4], W[11], W[4]] - 
   2*SB[W[2], W[4], W[11], W[5]] + 2*SB[W[2], W[4], W[11], W[14]] - 
   2*SB[W[2], W[4], W[14], W[4]] - 4*SB[W[2], W[4], W[14], W[5]] + 
   2*SB[W[2], W[4], W[14], W[11]] + 4*SB[W[2], W[4], W[14], W[14]] + 
   4*SB[W[2], W[5], W[1], W[1]] - 4*SB[W[2], W[5], W[1], W[2]] - 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[4]] + 
   2*SB[W[2], W[5], W[1], W[11]] - 2*SB[W[2], W[5], W[1], W[14]] - 
   4*SB[W[2], W[5], W[2], W[1]] + 4*SB[W[2], W[5], W[2], W[14]] - 
   2*SB[W[2], W[5], W[3], W[1]] + 2*SB[W[2], W[5], W[3], W[14]] + 
   4*SB[W[2], W[5], W[4], W[1]] + 2*SB[W[2], W[5], W[4], W[2]] - 
   2*SB[W[2], W[5], W[4], W[11]] - 4*SB[W[2], W[5], W[4], W[14]] - 
   2*SB[W[2], W[5], W[14], W[1]] + 2*SB[W[2], W[5], W[14], W[2]] + 
   2*SB[W[2], W[5], W[14], W[3]] - 2*SB[W[2], W[5], W[14], W[4]] + 
   2*SB[W[2], W[14], W[1], W[3]] + 2*SB[W[2], W[14], W[1], W[4]] - 
   2*SB[W[2], W[14], W[1], W[5]] - 2*SB[W[2], W[14], W[1], W[11]] - 
   2*SB[W[2], W[14], W[2], W[3]] + 2*SB[W[2], W[14], W[2], W[4]] + 
   2*SB[W[2], W[14], W[2], W[5]] - 2*SB[W[2], W[14], W[2], W[14]] + 
   2*SB[W[2], W[14], W[3], W[1]] - 2*SB[W[2], W[14], W[3], W[2]] - 
   2*SB[W[2], W[14], W[3], W[4]] + 2*SB[W[2], W[14], W[3], W[5]] - 
   2*SB[W[2], W[14], W[4], W[3]] - 2*SB[W[2], W[14], W[4], W[5]] + 
   2*SB[W[2], W[14], W[4], W[11]] + 2*SB[W[2], W[14], W[4], W[14]] - 
   2*SB[W[2], W[14], W[5], W[1]] + 2*SB[W[2], W[14], W[5], W[2]] + 
   2*SB[W[2], W[14], W[5], W[3]] - 2*SB[W[2], W[14], W[5], W[4]] - 
   4*SB[W[3], W[1], W[1], W[2]] + 4*SB[W[3], W[1], W[1], W[11]] - 
   4*SB[W[3], W[1], W[2], W[1]] + 4*SB[W[3], W[1], W[2], W[2]] + 
   2*SB[W[3], W[1], W[2], W[4]] - 2*SB[W[3], W[1], W[2], W[5]] - 
   2*SB[W[3], W[1], W[2], W[11]] + 2*SB[W[3], W[1], W[2], W[14]] + 
   2*SB[W[3], W[1], W[4], W[1]] + 4*SB[W[3], W[1], W[4], W[2]] - 
   4*SB[W[3], W[1], W[4], W[11]] - 2*SB[W[3], W[1], W[4], W[14]] - 
   2*SB[W[3], W[1], W[5], W[2]] + 2*SB[W[3], W[1], W[5], W[11]] + 
   2*SB[W[3], W[1], W[11], W[1]] - 2*SB[W[3], W[1], W[11], W[2]] - 
   2*SB[W[3], W[1], W[11], W[4]] + 2*SB[W[3], W[1], W[11], W[5]] - 
   4*SB[W[3], W[2], W[1], W[1]] + 4*SB[W[3], W[2], W[1], W[2]] + 
   2*SB[W[3], W[2], W[1], W[4]] - 2*SB[W[3], W[2], W[1], W[5]] - 
   2*SB[W[3], W[2], W[1], W[11]] + 2*SB[W[3], W[2], W[1], W[14]] + 
   4*SB[W[3], W[2], W[2], W[1]] - 4*SB[W[3], W[2], W[2], W[14]] - 
   2*SB[W[3], W[2], W[4], W[2]] + 2*SB[W[3], W[2], W[4], W[11]] - 
   2*SB[W[3], W[2], W[5], W[1]] + 2*SB[W[3], W[2], W[5], W[14]] + 
   2*SB[W[3], W[2], W[14], W[1]] - 2*SB[W[3], W[2], W[14], W[2]] - 
   2*SB[W[3], W[2], W[14], W[4]] + 2*SB[W[3], W[2], W[14], W[5]] + 
   4*SB[W[3], W[4], W[1], W[1]] + 2*SB[W[3], W[4], W[1], W[2]] - 
   2*SB[W[3], W[4], W[1], W[4]] + 2*SB[W[3], W[4], W[1], W[5]] - 
   4*SB[W[3], W[4], W[1], W[11]] - 2*SB[W[3], W[4], W[1], W[14]] + 
   2*SB[W[3], W[4], W[2], W[1]] - 4*SB[W[3], W[4], W[2], W[2]] - 
   2*SB[W[3], W[4], W[2], W[4]] + 2*SB[W[3], W[4], W[2], W[5]] + 
   2*SB[W[3], W[4], W[2], W[11]] - 4*SB[W[3], W[4], W[4], W[1]] - 
   4*SB[W[3], W[4], W[4], W[2]] + 4*SB[W[3], W[4], W[4], W[11]] + 
   4*SB[W[3], W[4], W[4], W[14]] + 2*SB[W[3], W[4], W[5], W[1]] + 
   2*SB[W[3], W[4], W[5], W[2]] - 2*SB[W[3], W[4], W[5], W[11]] - 
   2*SB[W[3], W[4], W[5], W[14]] - 2*SB[W[3], W[4], W[11], W[1]] + 
   2*SB[W[3], W[4], W[11], W[2]] + 2*SB[W[3], W[4], W[11], W[4]] - 
   2*SB[W[3], W[4], W[11], W[5]] - 2*SB[W[3], W[4], W[14], W[1]] + 
   2*SB[W[3], W[4], W[14], W[2]] + 2*SB[W[3], W[4], W[14], W[4]] - 
   2*SB[W[3], W[4], W[14], W[5]] - 2*SB[W[3], W[5], W[1], W[2]] + 
   2*SB[W[3], W[5], W[1], W[11]] - 2*SB[W[3], W[5], W[2], W[1]] + 
   2*SB[W[3], W[5], W[2], W[14]] + 2*SB[W[3], W[5], W[4], W[1]] + 
   2*SB[W[3], W[5], W[4], W[2]] - 2*SB[W[3], W[5], W[4], W[11]] - 
   2*SB[W[3], W[5], W[4], W[14]] - 4*SB[W[4], W[1], W[1], W[2]] + 
   4*SB[W[4], W[1], W[1], W[3]] + 4*SB[W[4], W[1], W[1], W[4]] - 
   4*SB[W[4], W[1], W[1], W[5]] - 4*SB[W[4], W[1], W[2], W[1]] - 
   4*SB[W[4], W[1], W[2], W[2]] + 2*SB[W[4], W[1], W[2], W[3]] + 
   4*SB[W[4], W[1], W[2], W[4]] + 2*SB[W[4], W[1], W[2], W[5]] + 
   4*SB[W[4], W[1], W[3], W[1]] + 2*SB[W[4], W[1], W[3], W[2]] - 
   2*SB[W[4], W[1], W[3], W[4]] + 2*SB[W[4], W[1], W[3], W[5]] - 
   4*SB[W[4], W[1], W[3], W[11]] - 2*SB[W[4], W[1], W[3], W[14]] + 
   4*SB[W[4], W[1], W[4], W[1]] + 4*SB[W[4], W[1], W[4], W[2]] - 
   2*SB[W[4], W[1], W[4], W[3]] - 2*SB[W[4], W[1], W[4], W[5]] - 
   2*SB[W[4], W[1], W[4], W[11]] - 2*SB[W[4], W[1], W[4], W[14]] - 
   4*SB[W[4], W[1], W[5], W[1]] + 2*SB[W[4], W[1], W[5], W[2]] + 
   2*SB[W[4], W[1], W[5], W[3]] - 2*SB[W[4], W[1], W[5], W[4]] + 
   2*SB[W[4], W[1], W[5], W[14]] - 4*SB[W[4], W[1], W[11], W[3]] - 
   2*SB[W[4], W[1], W[11], W[4]] + 4*SB[W[4], W[1], W[11], W[11]] + 
   2*SB[W[4], W[1], W[11], W[14]] - 2*SB[W[4], W[1], W[14], W[3]] - 
   2*SB[W[4], W[1], W[14], W[4]] + 2*SB[W[4], W[1], W[14], W[5]] + 
   2*SB[W[4], W[1], W[14], W[11]] - 4*SB[W[4], W[2], W[1], W[1]] - 
   4*SB[W[4], W[2], W[1], W[2]] + 2*SB[W[4], W[2], W[1], W[3]] + 
   4*SB[W[4], W[2], W[1], W[4]] + 2*SB[W[4], W[2], W[1], W[5]] - 
   4*SB[W[4], W[2], W[2], W[1]] - 4*SB[W[4], W[2], W[2], W[3]] + 
   4*SB[W[4], W[2], W[2], W[4]] + 4*SB[W[4], W[2], W[2], W[5]] + 
   2*SB[W[4], W[2], W[3], W[1]] - 4*SB[W[4], W[2], W[3], W[2]] - 
   2*SB[W[4], W[2], W[3], W[4]] + 2*SB[W[4], W[2], W[3], W[5]] + 
   2*SB[W[4], W[2], W[3], W[11]] + 4*SB[W[4], W[2], W[4], W[1]] + 
   4*SB[W[4], W[2], W[4], W[2]] - 2*SB[W[4], W[2], W[4], W[3]] - 
   2*SB[W[4], W[2], W[4], W[5]] - 2*SB[W[4], W[2], W[4], W[11]] - 
   2*SB[W[4], W[2], W[4], W[14]] + 2*SB[W[4], W[2], W[5], W[1]] + 
   4*SB[W[4], W[2], W[5], W[2]] + 2*SB[W[4], W[2], W[5], W[3]] - 
   2*SB[W[4], W[2], W[5], W[4]] - 2*SB[W[4], W[2], W[5], W[11]] - 
   4*SB[W[4], W[2], W[5], W[14]] + 2*SB[W[4], W[2], W[11], W[3]] - 
   2*SB[W[4], W[2], W[11], W[4]] - 2*SB[W[4], W[2], W[11], W[5]] + 
   2*SB[W[4], W[2], W[11], W[14]] - 2*SB[W[4], W[2], W[14], W[4]] - 
   4*SB[W[4], W[2], W[14], W[5]] + 2*SB[W[4], W[2], W[14], W[11]] + 
   4*SB[W[4], W[2], W[14], W[14]] + 4*SB[W[4], W[3], W[1], W[1]] + 
   2*SB[W[4], W[3], W[1], W[2]] - 2*SB[W[4], W[3], W[1], W[4]] + 
   2*SB[W[4], W[3], W[1], W[5]] - 4*SB[W[4], W[3], W[1], W[11]] - 
   2*SB[W[4], W[3], W[1], W[14]] + 2*SB[W[4], W[3], W[2], W[1]] - 
   4*SB[W[4], W[3], W[2], W[2]] - 2*SB[W[4], W[3], W[2], W[4]] + 
   2*SB[W[4], W[3], W[2], W[5]] + 2*SB[W[4], W[3], W[2], W[11]] - 
   4*SB[W[4], W[3], W[4], W[1]] - 4*SB[W[4], W[3], W[4], W[2]] + 
   4*SB[W[4], W[3], W[4], W[11]] + 4*SB[W[4], W[3], W[4], W[14]] + 
   2*SB[W[4], W[3], W[5], W[1]] + 2*SB[W[4], W[3], W[5], W[2]] - 
   2*SB[W[4], W[3], W[5], W[11]] - 2*SB[W[4], W[3], W[5], W[14]] - 
   2*SB[W[4], W[3], W[11], W[1]] + 2*SB[W[4], W[3], W[11], W[2]] + 
   2*SB[W[4], W[3], W[11], W[4]] - 2*SB[W[4], W[3], W[11], W[5]] - 
   2*SB[W[4], W[3], W[14], W[1]] + 2*SB[W[4], W[3], W[14], W[2]] + 
   2*SB[W[4], W[3], W[14], W[4]] - 2*SB[W[4], W[3], W[14], W[5]] + 
   4*SB[W[4], W[4], W[1], W[1]] + 4*SB[W[4], W[4], W[1], W[2]] - 
   4*SB[W[4], W[4], W[1], W[3]] - 4*SB[W[4], W[4], W[1], W[5]] + 
   4*SB[W[4], W[4], W[2], W[1]] + 4*SB[W[4], W[4], W[2], W[2]] - 
   4*SB[W[4], W[4], W[2], W[3]] - 4*SB[W[4], W[4], W[2], W[5]] - 
   4*SB[W[4], W[4], W[3], W[1]] - 4*SB[W[4], W[4], W[3], W[2]] + 
   4*SB[W[4], W[4], W[3], W[11]] + 4*SB[W[4], W[4], W[3], W[14]] - 
   4*SB[W[4], W[4], W[5], W[1]] - 4*SB[W[4], W[4], W[5], W[2]] + 
   4*SB[W[4], W[4], W[5], W[11]] + 4*SB[W[4], W[4], W[5], W[14]] + 
   4*SB[W[4], W[4], W[11], W[3]] + 4*SB[W[4], W[4], W[11], W[5]] - 
   4*SB[W[4], W[4], W[11], W[11]] - 4*SB[W[4], W[4], W[11], W[14]] + 
   4*SB[W[4], W[4], W[14], W[3]] + 4*SB[W[4], W[4], W[14], W[5]] - 
   4*SB[W[4], W[4], W[14], W[11]] - 4*SB[W[4], W[4], W[14], W[14]] - 
   4*SB[W[4], W[5], W[1], W[1]] + 2*SB[W[4], W[5], W[1], W[2]] + 
   2*SB[W[4], W[5], W[1], W[3]] - 2*SB[W[4], W[5], W[1], W[4]] + 
   2*SB[W[4], W[5], W[1], W[14]] + 2*SB[W[4], W[5], W[2], W[1]] + 
   4*SB[W[4], W[5], W[2], W[2]] + 2*SB[W[4], W[5], W[2], W[3]] - 
   2*SB[W[4], W[5], W[2], W[4]] - 2*SB[W[4], W[5], W[2], W[11]] - 
   4*SB[W[4], W[5], W[2], W[14]] + 2*SB[W[4], W[5], W[3], W[1]] + 
   2*SB[W[4], W[5], W[3], W[2]] - 2*SB[W[4], W[5], W[3], W[11]] - 
   2*SB[W[4], W[5], W[3], W[14]] - 4*SB[W[4], W[5], W[4], W[1]] - 
   4*SB[W[4], W[5], W[4], W[2]] + 4*SB[W[4], W[5], W[4], W[11]] + 
   4*SB[W[4], W[5], W[4], W[14]] + 2*SB[W[4], W[5], W[11], W[1]] - 
   2*SB[W[4], W[5], W[11], W[2]] - 2*SB[W[4], W[5], W[11], W[3]] + 
   2*SB[W[4], W[5], W[11], W[4]] + 2*SB[W[4], W[5], W[14], W[1]] - 
   2*SB[W[4], W[5], W[14], W[2]] - 2*SB[W[4], W[5], W[14], W[3]] + 
   2*SB[W[4], W[5], W[14], W[4]] - 2*SB[W[4], W[11], W[1], W[3]] - 
   2*SB[W[4], W[11], W[1], W[4]] + 2*SB[W[4], W[11], W[1], W[5]] + 
   2*SB[W[4], W[11], W[1], W[11]] + 2*SB[W[4], W[11], W[2], W[3]] - 
   2*SB[W[4], W[11], W[2], W[4]] - 2*SB[W[4], W[11], W[2], W[5]] + 
   2*SB[W[4], W[11], W[2], W[14]] - 2*SB[W[4], W[11], W[3], W[1]] + 
   2*SB[W[4], W[11], W[3], W[2]] + 2*SB[W[4], W[11], W[3], W[4]] - 
   2*SB[W[4], W[11], W[3], W[5]] + 2*SB[W[4], W[11], W[4], W[3]] + 
   2*SB[W[4], W[11], W[4], W[5]] - 2*SB[W[4], W[11], W[4], W[11]] - 
   2*SB[W[4], W[11], W[4], W[14]] + 2*SB[W[4], W[11], W[5], W[1]] - 
   2*SB[W[4], W[11], W[5], W[2]] - 2*SB[W[4], W[11], W[5], W[3]] + 
   2*SB[W[4], W[11], W[5], W[4]] - 2*SB[W[4], W[14], W[1], W[3]] - 
   2*SB[W[4], W[14], W[1], W[4]] + 2*SB[W[4], W[14], W[1], W[5]] + 
   2*SB[W[4], W[14], W[1], W[11]] + 2*SB[W[4], W[14], W[2], W[3]] - 
   2*SB[W[4], W[14], W[2], W[4]] - 2*SB[W[4], W[14], W[2], W[5]] + 
   2*SB[W[4], W[14], W[2], W[14]] - 2*SB[W[4], W[14], W[3], W[1]] + 
   2*SB[W[4], W[14], W[3], W[2]] + 2*SB[W[4], W[14], W[3], W[4]] - 
   2*SB[W[4], W[14], W[3], W[5]] + 2*SB[W[4], W[14], W[4], W[3]] + 
   2*SB[W[4], W[14], W[4], W[5]] - 2*SB[W[4], W[14], W[4], W[11]] - 
   2*SB[W[4], W[14], W[4], W[14]] + 2*SB[W[4], W[14], W[5], W[1]] - 
   2*SB[W[4], W[14], W[5], W[2]] - 2*SB[W[4], W[14], W[5], W[3]] + 
   2*SB[W[4], W[14], W[5], W[4]] + 4*SB[W[5], W[1], W[1], W[2]] - 
   4*SB[W[5], W[1], W[1], W[11]] + 4*SB[W[5], W[1], W[2], W[1]] - 
   4*SB[W[5], W[1], W[2], W[2]] - 2*SB[W[5], W[1], W[2], W[3]] + 
   2*SB[W[5], W[1], W[2], W[4]] + 2*SB[W[5], W[1], W[2], W[11]] - 
   2*SB[W[5], W[1], W[2], W[14]] - 2*SB[W[5], W[1], W[3], W[2]] + 
   2*SB[W[5], W[1], W[3], W[11]] - 2*SB[W[5], W[1], W[4], W[1]] + 
   2*SB[W[5], W[1], W[4], W[14]] - 2*SB[W[5], W[1], W[11], W[1]] + 
   2*SB[W[5], W[1], W[11], W[2]] + 2*SB[W[5], W[1], W[11], W[3]] - 
   2*SB[W[5], W[1], W[11], W[4]] + 4*SB[W[5], W[2], W[1], W[1]] - 
   4*SB[W[5], W[2], W[1], W[2]] - 2*SB[W[5], W[2], W[1], W[3]] + 
   2*SB[W[5], W[2], W[1], W[4]] + 2*SB[W[5], W[2], W[1], W[11]] - 
   2*SB[W[5], W[2], W[1], W[14]] - 4*SB[W[5], W[2], W[2], W[1]] + 
   4*SB[W[5], W[2], W[2], W[14]] - 2*SB[W[5], W[2], W[3], W[1]] + 
   2*SB[W[5], W[2], W[3], W[14]] + 4*SB[W[5], W[2], W[4], W[1]] + 
   2*SB[W[5], W[2], W[4], W[2]] - 2*SB[W[5], W[2], W[4], W[11]] - 
   4*SB[W[5], W[2], W[4], W[14]] - 2*SB[W[5], W[2], W[14], W[1]] + 
   2*SB[W[5], W[2], W[14], W[2]] + 2*SB[W[5], W[2], W[14], W[3]] - 
   2*SB[W[5], W[2], W[14], W[4]] - 2*SB[W[5], W[3], W[1], W[2]] + 
   2*SB[W[5], W[3], W[1], W[11]] - 2*SB[W[5], W[3], W[2], W[1]] + 
   2*SB[W[5], W[3], W[2], W[14]] + 2*SB[W[5], W[3], W[4], W[1]] + 
   2*SB[W[5], W[3], W[4], W[2]] - 2*SB[W[5], W[3], W[4], W[11]] - 
   2*SB[W[5], W[3], W[4], W[14]] - 4*SB[W[5], W[4], W[1], W[1]] + 
   2*SB[W[5], W[4], W[1], W[2]] + 2*SB[W[5], W[4], W[1], W[3]] - 
   2*SB[W[5], W[4], W[1], W[4]] + 2*SB[W[5], W[4], W[1], W[14]] + 
   2*SB[W[5], W[4], W[2], W[1]] + 4*SB[W[5], W[4], W[2], W[2]] + 
   2*SB[W[5], W[4], W[2], W[3]] - 2*SB[W[5], W[4], W[2], W[4]] - 
   2*SB[W[5], W[4], W[2], W[11]] - 4*SB[W[5], W[4], W[2], W[14]] + 
   2*SB[W[5], W[4], W[3], W[1]] + 2*SB[W[5], W[4], W[3], W[2]] - 
   2*SB[W[5], W[4], W[3], W[11]] - 2*SB[W[5], W[4], W[3], W[14]] - 
   4*SB[W[5], W[4], W[4], W[1]] - 4*SB[W[5], W[4], W[4], W[2]] + 
   4*SB[W[5], W[4], W[4], W[11]] + 4*SB[W[5], W[4], W[4], W[14]] + 
   2*SB[W[5], W[4], W[11], W[1]] - 2*SB[W[5], W[4], W[11], W[2]] - 
   2*SB[W[5], W[4], W[11], W[3]] + 2*SB[W[5], W[4], W[11], W[4]] + 
   2*SB[W[5], W[4], W[14], W[1]] - 2*SB[W[5], W[4], W[14], W[2]] - 
   2*SB[W[5], W[4], W[14], W[3]] + 2*SB[W[5], W[4], W[14], W[4]]) + 
 r[0]*((-25*Pi^4)/36 + (5*Pi^2*SB[W[1], W[2]])/3 - 
   (5*Pi^2*SB[W[1], W[3]])/3 - (5*Pi^2*SB[W[1], W[4]])/3 + 
   (5*Pi^2*SB[W[1], W[5]])/3 + (5*Pi^2*SB[W[2], W[1]])/3 + 
   (5*Pi^2*SB[W[2], W[3]])/3 - (5*Pi^2*SB[W[2], W[4]])/3 - 
   (5*Pi^2*SB[W[2], W[5]])/3 - (5*Pi^2*SB[W[3], W[1]])/3 + 
   (5*Pi^2*SB[W[3], W[2]])/3 + (5*Pi^2*SB[W[3], W[4]])/3 - 
   (5*Pi^2*SB[W[3], W[5]])/3 - (5*Pi^2*SB[W[4], W[1]])/3 - 
   (5*Pi^2*SB[W[4], W[2]])/3 + (5*Pi^2*SB[W[4], W[3]])/3 + 
   (5*Pi^2*SB[W[4], W[5]])/3 + (5*Pi^2*SB[W[5], W[1]])/3 - 
   (5*Pi^2*SB[W[5], W[2]])/3 - (5*Pi^2*SB[W[5], W[3]])/3 + 
   (5*Pi^2*SB[W[5], W[4]])/3 - 4*SB[W[1], W[1], W[2], W[2]] + 
   4*SB[W[1], W[1], W[2], W[3]] + 4*SB[W[1], W[1], W[2], W[4]] - 
   4*SB[W[1], W[1], W[2], W[5]] + 4*SB[W[1], W[1], W[3], W[2]] - 
   4*SB[W[1], W[1], W[3], W[3]] - 4*SB[W[1], W[1], W[3], W[4]] + 
   4*SB[W[1], W[1], W[3], W[5]] + 4*SB[W[1], W[1], W[4], W[2]] - 
   4*SB[W[1], W[1], W[4], W[3]] - 4*SB[W[1], W[1], W[4], W[4]] + 
   4*SB[W[1], W[1], W[4], W[5]] - 4*SB[W[1], W[1], W[5], W[2]] + 
   4*SB[W[1], W[1], W[5], W[3]] + 4*SB[W[1], W[1], W[5], W[4]] - 
   4*SB[W[1], W[1], W[5], W[5]] - 4*SB[W[1], W[2], W[1], W[2]] + 
   4*SB[W[1], W[2], W[1], W[3]] + 4*SB[W[1], W[2], W[1], W[4]] - 
   4*SB[W[1], W[2], W[1], W[5]] - 4*SB[W[1], W[2], W[2], W[1]] - 
   4*SB[W[1], W[2], W[2], W[3]] + 4*SB[W[1], W[2], W[2], W[4]] + 
   4*SB[W[1], W[2], W[2], W[5]] + 4*SB[W[1], W[2], W[3], W[1]] - 
   4*SB[W[1], W[2], W[3], W[2]] + 4*SB[W[1], W[2], W[3], W[3]] - 
   2*SB[W[1], W[2], W[3], W[4]] - 2*SB[W[1], W[2], W[3], W[5]] + 
   4*SB[W[1], W[2], W[4], W[1]] + 4*SB[W[1], W[2], W[4], W[2]] - 
   2*SB[W[1], W[2], W[4], W[3]] - 4*SB[W[1], W[2], W[4], W[4]] - 
   2*SB[W[1], W[2], W[4], W[5]] - 4*SB[W[1], W[2], W[5], W[1]] + 
   4*SB[W[1], W[2], W[5], W[2]] - 2*SB[W[1], W[2], W[5], W[3]] - 
   2*SB[W[1], W[2], W[5], W[4]] + 4*SB[W[1], W[2], W[5], W[5]] + 
   4*SB[W[1], W[3], W[1], W[2]] - 4*SB[W[1], W[3], W[1], W[3]] - 
   4*SB[W[1], W[3], W[1], W[4]] + 4*SB[W[1], W[3], W[1], W[5]] + 
   4*SB[W[1], W[3], W[2], W[1]] - 4*SB[W[1], W[3], W[2], W[2]] + 
   4*SB[W[1], W[3], W[2], W[3]] - 2*SB[W[1], W[3], W[2], W[4]] - 
   2*SB[W[1], W[3], W[2], W[5]] - 4*SB[W[1], W[3], W[3], W[1]] + 
   4*SB[W[1], W[3], W[3], W[2]] + 4*SB[W[1], W[3], W[3], W[4]] - 
   4*SB[W[1], W[3], W[3], W[5]] - 4*SB[W[1], W[3], W[4], W[1]] - 
   2*SB[W[1], W[3], W[4], W[2]] + 4*SB[W[1], W[3], W[4], W[3]] + 
   4*SB[W[1], W[3], W[4], W[4]] - 2*SB[W[1], W[3], W[4], W[5]] + 
   4*SB[W[1], W[3], W[5], W[1]] - 2*SB[W[1], W[3], W[5], W[2]] - 
   4*SB[W[1], W[3], W[5], W[3]] - 2*SB[W[1], W[3], W[5], W[4]] + 
   4*SB[W[1], W[3], W[5], W[5]] + 4*SB[W[1], W[4], W[1], W[2]] - 
   4*SB[W[1], W[4], W[1], W[3]] - 4*SB[W[1], W[4], W[1], W[4]] + 
   4*SB[W[1], W[4], W[1], W[5]] + 4*SB[W[1], W[4], W[2], W[1]] + 
   4*SB[W[1], W[4], W[2], W[2]] - 2*SB[W[1], W[4], W[2], W[3]] - 
   4*SB[W[1], W[4], W[2], W[4]] - 2*SB[W[1], W[4], W[2], W[5]] - 
   4*SB[W[1], W[4], W[3], W[1]] - 2*SB[W[1], W[4], W[3], W[2]] + 
   4*SB[W[1], W[4], W[3], W[3]] + 4*SB[W[1], W[4], W[3], W[4]] - 
   2*SB[W[1], W[4], W[3], W[5]] - 4*SB[W[1], W[4], W[4], W[1]] - 
   4*SB[W[1], W[4], W[4], W[2]] + 4*SB[W[1], W[4], W[4], W[3]] + 
   4*SB[W[1], W[4], W[4], W[5]] + 4*SB[W[1], W[4], W[5], W[1]] - 
   2*SB[W[1], W[4], W[5], W[2]] - 2*SB[W[1], W[4], W[5], W[3]] + 
   4*SB[W[1], W[4], W[5], W[4]] - 4*SB[W[1], W[4], W[5], W[5]] - 
   4*SB[W[1], W[5], W[1], W[2]] + 4*SB[W[1], W[5], W[1], W[3]] + 
   4*SB[W[1], W[5], W[1], W[4]] - 4*SB[W[1], W[5], W[1], W[5]] - 
   4*SB[W[1], W[5], W[2], W[1]] + 4*SB[W[1], W[5], W[2], W[2]] - 
   2*SB[W[1], W[5], W[2], W[3]] - 2*SB[W[1], W[5], W[2], W[4]] + 
   4*SB[W[1], W[5], W[2], W[5]] + 4*SB[W[1], W[5], W[3], W[1]] - 
   2*SB[W[1], W[5], W[3], W[2]] - 4*SB[W[1], W[5], W[3], W[3]] - 
   2*SB[W[1], W[5], W[3], W[4]] + 4*SB[W[1], W[5], W[3], W[5]] + 
   4*SB[W[1], W[5], W[4], W[1]] - 2*SB[W[1], W[5], W[4], W[2]] - 
   2*SB[W[1], W[5], W[4], W[3]] + 4*SB[W[1], W[5], W[4], W[4]] - 
   4*SB[W[1], W[5], W[4], W[5]] - 4*SB[W[1], W[5], W[5], W[1]] + 
   4*SB[W[1], W[5], W[5], W[2]] + 4*SB[W[1], W[5], W[5], W[3]] - 
   4*SB[W[1], W[5], W[5], W[4]] - 4*SB[W[2], W[1], W[1], W[2]] + 
   4*SB[W[2], W[1], W[1], W[3]] + 4*SB[W[2], W[1], W[1], W[4]] - 
   4*SB[W[2], W[1], W[1], W[5]] - 4*SB[W[2], W[1], W[2], W[1]] - 
   4*SB[W[2], W[1], W[2], W[3]] + 4*SB[W[2], W[1], W[2], W[4]] + 
   4*SB[W[2], W[1], W[2], W[5]] + 4*SB[W[2], W[1], W[3], W[1]] - 
   4*SB[W[2], W[1], W[3], W[2]] + 4*SB[W[2], W[1], W[3], W[3]] - 
   2*SB[W[2], W[1], W[3], W[4]] - 2*SB[W[2], W[1], W[3], W[5]] + 
   4*SB[W[2], W[1], W[4], W[1]] + 4*SB[W[2], W[1], W[4], W[2]] - 
   2*SB[W[2], W[1], W[4], W[3]] - 4*SB[W[2], W[1], W[4], W[4]] - 
   2*SB[W[2], W[1], W[4], W[5]] - 4*SB[W[2], W[1], W[5], W[1]] + 
   4*SB[W[2], W[1], W[5], W[2]] - 2*SB[W[2], W[1], W[5], W[3]] - 
   2*SB[W[2], W[1], W[5], W[4]] + 4*SB[W[2], W[1], W[5], W[5]] - 
   4*SB[W[2], W[2], W[1], W[1]] - 4*SB[W[2], W[2], W[1], W[3]] + 
   4*SB[W[2], W[2], W[1], W[4]] + 4*SB[W[2], W[2], W[1], W[5]] - 
   4*SB[W[2], W[2], W[3], W[1]] - 4*SB[W[2], W[2], W[3], W[3]] + 
   4*SB[W[2], W[2], W[3], W[4]] + 4*SB[W[2], W[2], W[3], W[5]] + 
   4*SB[W[2], W[2], W[4], W[1]] + 4*SB[W[2], W[2], W[4], W[3]] - 
   4*SB[W[2], W[2], W[4], W[4]] - 4*SB[W[2], W[2], W[4], W[5]] + 
   4*SB[W[2], W[2], W[5], W[1]] + 4*SB[W[2], W[2], W[5], W[3]] - 
   4*SB[W[2], W[2], W[5], W[4]] - 4*SB[W[2], W[2], W[5], W[5]] + 
   4*SB[W[2], W[3], W[1], W[1]] - 4*SB[W[2], W[3], W[1], W[2]] + 
   4*SB[W[2], W[3], W[1], W[3]] - 2*SB[W[2], W[3], W[1], W[4]] - 
   2*SB[W[2], W[3], W[1], W[5]] - 4*SB[W[2], W[3], W[2], W[1]] - 
   4*SB[W[2], W[3], W[2], W[3]] + 4*SB[W[2], W[3], W[2], W[4]] + 
   4*SB[W[2], W[3], W[2], W[5]] + 4*SB[W[2], W[3], W[3], W[1]] - 
   4*SB[W[2], W[3], W[3], W[2]] - 4*SB[W[2], W[3], W[3], W[4]] + 
   4*SB[W[2], W[3], W[3], W[5]] - 2*SB[W[2], W[3], W[4], W[1]] + 
   4*SB[W[2], W[3], W[4], W[2]] - 4*SB[W[2], W[3], W[4], W[3]] + 
   4*SB[W[2], W[3], W[4], W[4]] - 2*SB[W[2], W[3], W[4], W[5]] - 
   2*SB[W[2], W[3], W[5], W[1]] + 4*SB[W[2], W[3], W[5], W[2]] + 
   4*SB[W[2], W[3], W[5], W[3]] - 2*SB[W[2], W[3], W[5], W[4]] - 
   4*SB[W[2], W[3], W[5], W[5]] + 4*SB[W[2], W[4], W[1], W[1]] + 
   4*SB[W[2], W[4], W[1], W[2]] - 2*SB[W[2], W[4], W[1], W[3]] - 
   4*SB[W[2], W[4], W[1], W[4]] - 2*SB[W[2], W[4], W[1], W[5]] + 
   4*SB[W[2], W[4], W[2], W[1]] + 4*SB[W[2], W[4], W[2], W[3]] - 
   4*SB[W[2], W[4], W[2], W[4]] - 4*SB[W[2], W[4], W[2], W[5]] - 
   2*SB[W[2], W[4], W[3], W[1]] + 4*SB[W[2], W[4], W[3], W[2]] - 
   4*SB[W[2], W[4], W[3], W[3]] + 4*SB[W[2], W[4], W[3], W[4]] - 
   2*SB[W[2], W[4], W[3], W[5]] - 4*SB[W[2], W[4], W[4], W[1]] - 
   4*SB[W[2], W[4], W[4], W[2]] + 4*SB[W[2], W[4], W[4], W[3]] + 
   4*SB[W[2], W[4], W[4], W[5]] - 2*SB[W[2], W[4], W[5], W[1]] - 
   4*SB[W[2], W[4], W[5], W[2]] - 2*SB[W[2], W[4], W[5], W[3]] + 
   4*SB[W[2], W[4], W[5], W[4]] + 4*SB[W[2], W[4], W[5], W[5]] - 
   4*SB[W[2], W[5], W[1], W[1]] + 4*SB[W[2], W[5], W[1], W[2]] - 
   2*SB[W[2], W[5], W[1], W[3]] - 2*SB[W[2], W[5], W[1], W[4]] + 
   4*SB[W[2], W[5], W[1], W[5]] + 4*SB[W[2], W[5], W[2], W[1]] + 
   4*SB[W[2], W[5], W[2], W[3]] - 4*SB[W[2], W[5], W[2], W[4]] - 
   4*SB[W[2], W[5], W[2], W[5]] - 2*SB[W[2], W[5], W[3], W[1]] + 
   4*SB[W[2], W[5], W[3], W[2]] + 4*SB[W[2], W[5], W[3], W[3]] - 
   2*SB[W[2], W[5], W[3], W[4]] - 4*SB[W[2], W[5], W[3], W[5]] - 
   2*SB[W[2], W[5], W[4], W[1]] - 4*SB[W[2], W[5], W[4], W[2]] - 
   2*SB[W[2], W[5], W[4], W[3]] + 4*SB[W[2], W[5], W[4], W[4]] + 
   4*SB[W[2], W[5], W[4], W[5]] + 4*SB[W[2], W[5], W[5], W[1]] - 
   4*SB[W[2], W[5], W[5], W[2]] - 4*SB[W[2], W[5], W[5], W[3]] + 
   4*SB[W[2], W[5], W[5], W[4]] + 4*SB[W[3], W[1], W[1], W[2]] - 
   4*SB[W[3], W[1], W[1], W[3]] - 4*SB[W[3], W[1], W[1], W[4]] + 
   4*SB[W[3], W[1], W[1], W[5]] + 4*SB[W[3], W[1], W[2], W[1]] - 
   4*SB[W[3], W[1], W[2], W[2]] + 4*SB[W[3], W[1], W[2], W[3]] - 
   2*SB[W[3], W[1], W[2], W[4]] - 2*SB[W[3], W[1], W[2], W[5]] - 
   4*SB[W[3], W[1], W[3], W[1]] + 4*SB[W[3], W[1], W[3], W[2]] + 
   4*SB[W[3], W[1], W[3], W[4]] - 4*SB[W[3], W[1], W[3], W[5]] - 
   4*SB[W[3], W[1], W[4], W[1]] - 2*SB[W[3], W[1], W[4], W[2]] + 
   4*SB[W[3], W[1], W[4], W[3]] + 4*SB[W[3], W[1], W[4], W[4]] - 
   2*SB[W[3], W[1], W[4], W[5]] + 4*SB[W[3], W[1], W[5], W[1]] - 
   2*SB[W[3], W[1], W[5], W[2]] - 4*SB[W[3], W[1], W[5], W[3]] - 
   2*SB[W[3], W[1], W[5], W[4]] + 4*SB[W[3], W[1], W[5], W[5]] + 
   4*SB[W[3], W[2], W[1], W[1]] - 4*SB[W[3], W[2], W[1], W[2]] + 
   4*SB[W[3], W[2], W[1], W[3]] - 2*SB[W[3], W[2], W[1], W[4]] - 
   2*SB[W[3], W[2], W[1], W[5]] - 4*SB[W[3], W[2], W[2], W[1]] - 
   4*SB[W[3], W[2], W[2], W[3]] + 4*SB[W[3], W[2], W[2], W[4]] + 
   4*SB[W[3], W[2], W[2], W[5]] + 4*SB[W[3], W[2], W[3], W[1]] - 
   4*SB[W[3], W[2], W[3], W[2]] - 4*SB[W[3], W[2], W[3], W[4]] + 
   4*SB[W[3], W[2], W[3], W[5]] - 2*SB[W[3], W[2], W[4], W[1]] + 
   4*SB[W[3], W[2], W[4], W[2]] - 4*SB[W[3], W[2], W[4], W[3]] + 
   4*SB[W[3], W[2], W[4], W[4]] - 2*SB[W[3], W[2], W[4], W[5]] - 
   2*SB[W[3], W[2], W[5], W[1]] + 4*SB[W[3], W[2], W[5], W[2]] + 
   4*SB[W[3], W[2], W[5], W[3]] - 2*SB[W[3], W[2], W[5], W[4]] - 
   4*SB[W[3], W[2], W[5], W[5]] - 4*SB[W[3], W[3], W[1], W[1]] + 
   4*SB[W[3], W[3], W[1], W[2]] + 4*SB[W[3], W[3], W[1], W[4]] - 
   4*SB[W[3], W[3], W[1], W[5]] + 4*SB[W[3], W[3], W[2], W[1]] - 
   4*SB[W[3], W[3], W[2], W[2]] - 4*SB[W[3], W[3], W[2], W[4]] + 
   4*SB[W[3], W[3], W[2], W[5]] + 4*SB[W[3], W[3], W[4], W[1]] - 
   4*SB[W[3], W[3], W[4], W[2]] - 4*SB[W[3], W[3], W[4], W[4]] + 
   4*SB[W[3], W[3], W[4], W[5]] - 4*SB[W[3], W[3], W[5], W[1]] + 
   4*SB[W[3], W[3], W[5], W[2]] + 4*SB[W[3], W[3], W[5], W[4]] - 
   4*SB[W[3], W[3], W[5], W[5]] - 4*SB[W[3], W[4], W[1], W[1]] - 
   2*SB[W[3], W[4], W[1], W[2]] + 4*SB[W[3], W[4], W[1], W[3]] + 
   4*SB[W[3], W[4], W[1], W[4]] - 2*SB[W[3], W[4], W[1], W[5]] - 
   2*SB[W[3], W[4], W[2], W[1]] + 4*SB[W[3], W[4], W[2], W[2]] - 
   4*SB[W[3], W[4], W[2], W[3]] + 4*SB[W[3], W[4], W[2], W[4]] - 
   2*SB[W[3], W[4], W[2], W[5]] + 4*SB[W[3], W[4], W[3], W[1]] - 
   4*SB[W[3], W[4], W[3], W[2]] - 4*SB[W[3], W[4], W[3], W[4]] + 
   4*SB[W[3], W[4], W[3], W[5]] + 4*SB[W[3], W[4], W[4], W[1]] + 
   4*SB[W[3], W[4], W[4], W[2]] - 4*SB[W[3], W[4], W[4], W[3]] - 
   4*SB[W[3], W[4], W[4], W[5]] - 2*SB[W[3], W[4], W[5], W[1]] - 
   2*SB[W[3], W[4], W[5], W[2]] + 4*SB[W[3], W[4], W[5], W[3]] - 
   4*SB[W[3], W[4], W[5], W[4]] + 4*SB[W[3], W[4], W[5], W[5]] + 
   4*SB[W[3], W[5], W[1], W[1]] - 2*SB[W[3], W[5], W[1], W[2]] - 
   4*SB[W[3], W[5], W[1], W[3]] - 2*SB[W[3], W[5], W[1], W[4]] + 
   4*SB[W[3], W[5], W[1], W[5]] - 2*SB[W[3], W[5], W[2], W[1]] + 
   4*SB[W[3], W[5], W[2], W[2]] + 4*SB[W[3], W[5], W[2], W[3]] - 
   2*SB[W[3], W[5], W[2], W[4]] - 4*SB[W[3], W[5], W[2], W[5]] - 
   4*SB[W[3], W[5], W[3], W[1]] + 4*SB[W[3], W[5], W[3], W[2]] + 
   4*SB[W[3], W[5], W[3], W[4]] - 4*SB[W[3], W[5], W[3], W[5]] - 
   2*SB[W[3], W[5], W[4], W[1]] - 2*SB[W[3], W[5], W[4], W[2]] + 
   4*SB[W[3], W[5], W[4], W[3]] - 4*SB[W[3], W[5], W[4], W[4]] + 
   4*SB[W[3], W[5], W[4], W[5]] + 4*SB[W[3], W[5], W[5], W[1]] - 
   4*SB[W[3], W[5], W[5], W[2]] - 4*SB[W[3], W[5], W[5], W[3]] + 
   4*SB[W[3], W[5], W[5], W[4]] + 4*SB[W[4], W[1], W[1], W[2]] - 
   4*SB[W[4], W[1], W[1], W[3]] - 4*SB[W[4], W[1], W[1], W[4]] + 
   4*SB[W[4], W[1], W[1], W[5]] + 4*SB[W[4], W[1], W[2], W[1]] + 
   4*SB[W[4], W[1], W[2], W[2]] - 2*SB[W[4], W[1], W[2], W[3]] - 
   4*SB[W[4], W[1], W[2], W[4]] - 2*SB[W[4], W[1], W[2], W[5]] - 
   4*SB[W[4], W[1], W[3], W[1]] - 2*SB[W[4], W[1], W[3], W[2]] + 
   4*SB[W[4], W[1], W[3], W[3]] + 4*SB[W[4], W[1], W[3], W[4]] - 
   2*SB[W[4], W[1], W[3], W[5]] - 4*SB[W[4], W[1], W[4], W[1]] - 
   4*SB[W[4], W[1], W[4], W[2]] + 4*SB[W[4], W[1], W[4], W[3]] + 
   4*SB[W[4], W[1], W[4], W[5]] + 4*SB[W[4], W[1], W[5], W[1]] - 
   2*SB[W[4], W[1], W[5], W[2]] - 2*SB[W[4], W[1], W[5], W[3]] + 
   4*SB[W[4], W[1], W[5], W[4]] - 4*SB[W[4], W[1], W[5], W[5]] + 
   4*SB[W[4], W[2], W[1], W[1]] + 4*SB[W[4], W[2], W[1], W[2]] - 
   2*SB[W[4], W[2], W[1], W[3]] - 4*SB[W[4], W[2], W[1], W[4]] - 
   2*SB[W[4], W[2], W[1], W[5]] + 4*SB[W[4], W[2], W[2], W[1]] + 
   4*SB[W[4], W[2], W[2], W[3]] - 4*SB[W[4], W[2], W[2], W[4]] - 
   4*SB[W[4], W[2], W[2], W[5]] - 2*SB[W[4], W[2], W[3], W[1]] + 
   4*SB[W[4], W[2], W[3], W[2]] - 4*SB[W[4], W[2], W[3], W[3]] + 
   4*SB[W[4], W[2], W[3], W[4]] - 2*SB[W[4], W[2], W[3], W[5]] - 
   4*SB[W[4], W[2], W[4], W[1]] - 4*SB[W[4], W[2], W[4], W[2]] + 
   4*SB[W[4], W[2], W[4], W[3]] + 4*SB[W[4], W[2], W[4], W[5]] - 
   2*SB[W[4], W[2], W[5], W[1]] - 4*SB[W[4], W[2], W[5], W[2]] - 
   2*SB[W[4], W[2], W[5], W[3]] + 4*SB[W[4], W[2], W[5], W[4]] + 
   4*SB[W[4], W[2], W[5], W[5]] - 4*SB[W[4], W[3], W[1], W[1]] - 
   2*SB[W[4], W[3], W[1], W[2]] + 4*SB[W[4], W[3], W[1], W[3]] + 
   4*SB[W[4], W[3], W[1], W[4]] - 2*SB[W[4], W[3], W[1], W[5]] - 
   2*SB[W[4], W[3], W[2], W[1]] + 4*SB[W[4], W[3], W[2], W[2]] - 
   4*SB[W[4], W[3], W[2], W[3]] + 4*SB[W[4], W[3], W[2], W[4]] - 
   2*SB[W[4], W[3], W[2], W[5]] + 4*SB[W[4], W[3], W[3], W[1]] - 
   4*SB[W[4], W[3], W[3], W[2]] - 4*SB[W[4], W[3], W[3], W[4]] + 
   4*SB[W[4], W[3], W[3], W[5]] + 4*SB[W[4], W[3], W[4], W[1]] + 
   4*SB[W[4], W[3], W[4], W[2]] - 4*SB[W[4], W[3], W[4], W[3]] - 
   4*SB[W[4], W[3], W[4], W[5]] - 2*SB[W[4], W[3], W[5], W[1]] - 
   2*SB[W[4], W[3], W[5], W[2]] + 4*SB[W[4], W[3], W[5], W[3]] - 
   4*SB[W[4], W[3], W[5], W[4]] + 4*SB[W[4], W[3], W[5], W[5]] - 
   4*SB[W[4], W[4], W[1], W[1]] - 4*SB[W[4], W[4], W[1], W[2]] + 
   4*SB[W[4], W[4], W[1], W[3]] + 4*SB[W[4], W[4], W[1], W[5]] - 
   4*SB[W[4], W[4], W[2], W[1]] - 4*SB[W[4], W[4], W[2], W[2]] + 
   4*SB[W[4], W[4], W[2], W[3]] + 4*SB[W[4], W[4], W[2], W[5]] + 
   4*SB[W[4], W[4], W[3], W[1]] + 4*SB[W[4], W[4], W[3], W[2]] - 
   4*SB[W[4], W[4], W[3], W[3]] - 4*SB[W[4], W[4], W[3], W[5]] + 
   4*SB[W[4], W[4], W[5], W[1]] + 4*SB[W[4], W[4], W[5], W[2]] - 
   4*SB[W[4], W[4], W[5], W[3]] - 4*SB[W[4], W[4], W[5], W[5]] + 
   4*SB[W[4], W[5], W[1], W[1]] - 2*SB[W[4], W[5], W[1], W[2]] - 
   2*SB[W[4], W[5], W[1], W[3]] + 4*SB[W[4], W[5], W[1], W[4]] - 
   4*SB[W[4], W[5], W[1], W[5]] - 2*SB[W[4], W[5], W[2], W[1]] - 
   4*SB[W[4], W[5], W[2], W[2]] - 2*SB[W[4], W[5], W[2], W[3]] + 
   4*SB[W[4], W[5], W[2], W[4]] + 4*SB[W[4], W[5], W[2], W[5]] - 
   2*SB[W[4], W[5], W[3], W[1]] - 2*SB[W[4], W[5], W[3], W[2]] + 
   4*SB[W[4], W[5], W[3], W[3]] - 4*SB[W[4], W[5], W[3], W[4]] + 
   4*SB[W[4], W[5], W[3], W[5]] + 4*SB[W[4], W[5], W[4], W[1]] + 
   4*SB[W[4], W[5], W[4], W[2]] - 4*SB[W[4], W[5], W[4], W[3]] - 
   4*SB[W[4], W[5], W[4], W[5]] - 4*SB[W[4], W[5], W[5], W[1]] + 
   4*SB[W[4], W[5], W[5], W[2]] + 4*SB[W[4], W[5], W[5], W[3]] - 
   4*SB[W[4], W[5], W[5], W[4]] - 4*SB[W[5], W[1], W[1], W[2]] + 
   4*SB[W[5], W[1], W[1], W[3]] + 4*SB[W[5], W[1], W[1], W[4]] - 
   4*SB[W[5], W[1], W[1], W[5]] - 4*SB[W[5], W[1], W[2], W[1]] + 
   4*SB[W[5], W[1], W[2], W[2]] - 2*SB[W[5], W[1], W[2], W[3]] - 
   2*SB[W[5], W[1], W[2], W[4]] + 4*SB[W[5], W[1], W[2], W[5]] + 
   4*SB[W[5], W[1], W[3], W[1]] - 2*SB[W[5], W[1], W[3], W[2]] - 
   4*SB[W[5], W[1], W[3], W[3]] - 2*SB[W[5], W[1], W[3], W[4]] + 
   4*SB[W[5], W[1], W[3], W[5]] + 4*SB[W[5], W[1], W[4], W[1]] - 
   2*SB[W[5], W[1], W[4], W[2]] - 2*SB[W[5], W[1], W[4], W[3]] + 
   4*SB[W[5], W[1], W[4], W[4]] - 4*SB[W[5], W[1], W[4], W[5]] - 
   4*SB[W[5], W[1], W[5], W[1]] + 4*SB[W[5], W[1], W[5], W[2]] + 
   4*SB[W[5], W[1], W[5], W[3]] - 4*SB[W[5], W[1], W[5], W[4]] - 
   4*SB[W[5], W[2], W[1], W[1]] + 4*SB[W[5], W[2], W[1], W[2]] - 
   2*SB[W[5], W[2], W[1], W[3]] - 2*SB[W[5], W[2], W[1], W[4]] + 
   4*SB[W[5], W[2], W[1], W[5]] + 4*SB[W[5], W[2], W[2], W[1]] + 
   4*SB[W[5], W[2], W[2], W[3]] - 4*SB[W[5], W[2], W[2], W[4]] - 
   4*SB[W[5], W[2], W[2], W[5]] - 2*SB[W[5], W[2], W[3], W[1]] + 
   4*SB[W[5], W[2], W[3], W[2]] + 4*SB[W[5], W[2], W[3], W[3]] - 
   2*SB[W[5], W[2], W[3], W[4]] - 4*SB[W[5], W[2], W[3], W[5]] - 
   2*SB[W[5], W[2], W[4], W[1]] - 4*SB[W[5], W[2], W[4], W[2]] - 
   2*SB[W[5], W[2], W[4], W[3]] + 4*SB[W[5], W[2], W[4], W[4]] + 
   4*SB[W[5], W[2], W[4], W[5]] + 4*SB[W[5], W[2], W[5], W[1]] - 
   4*SB[W[5], W[2], W[5], W[2]] - 4*SB[W[5], W[2], W[5], W[3]] + 
   4*SB[W[5], W[2], W[5], W[4]] + 4*SB[W[5], W[3], W[1], W[1]] - 
   2*SB[W[5], W[3], W[1], W[2]] - 4*SB[W[5], W[3], W[1], W[3]] - 
   2*SB[W[5], W[3], W[1], W[4]] + 4*SB[W[5], W[3], W[1], W[5]] - 
   2*SB[W[5], W[3], W[2], W[1]] + 4*SB[W[5], W[3], W[2], W[2]] + 
   4*SB[W[5], W[3], W[2], W[3]] - 2*SB[W[5], W[3], W[2], W[4]] - 
   4*SB[W[5], W[3], W[2], W[5]] - 4*SB[W[5], W[3], W[3], W[1]] + 
   4*SB[W[5], W[3], W[3], W[2]] + 4*SB[W[5], W[3], W[3], W[4]] - 
   4*SB[W[5], W[3], W[3], W[5]] - 2*SB[W[5], W[3], W[4], W[1]] - 
   2*SB[W[5], W[3], W[4], W[2]] + 4*SB[W[5], W[3], W[4], W[3]] - 
   4*SB[W[5], W[3], W[4], W[4]] + 4*SB[W[5], W[3], W[4], W[5]] + 
   4*SB[W[5], W[3], W[5], W[1]] - 4*SB[W[5], W[3], W[5], W[2]] - 
   4*SB[W[5], W[3], W[5], W[3]] + 4*SB[W[5], W[3], W[5], W[4]] + 
   4*SB[W[5], W[4], W[1], W[1]] - 2*SB[W[5], W[4], W[1], W[2]] - 
   2*SB[W[5], W[4], W[1], W[3]] + 4*SB[W[5], W[4], W[1], W[4]] - 
   4*SB[W[5], W[4], W[1], W[5]] - 2*SB[W[5], W[4], W[2], W[1]] - 
   4*SB[W[5], W[4], W[2], W[2]] - 2*SB[W[5], W[4], W[2], W[3]] + 
   4*SB[W[5], W[4], W[2], W[4]] + 4*SB[W[5], W[4], W[2], W[5]] - 
   2*SB[W[5], W[4], W[3], W[1]] - 2*SB[W[5], W[4], W[3], W[2]] + 
   4*SB[W[5], W[4], W[3], W[3]] - 4*SB[W[5], W[4], W[3], W[4]] + 
   4*SB[W[5], W[4], W[3], W[5]] + 4*SB[W[5], W[4], W[4], W[1]] + 
   4*SB[W[5], W[4], W[4], W[2]] - 4*SB[W[5], W[4], W[4], W[3]] - 
   4*SB[W[5], W[4], W[4], W[5]] - 4*SB[W[5], W[4], W[5], W[1]] + 
   4*SB[W[5], W[4], W[5], W[2]] + 4*SB[W[5], W[4], W[5], W[3]] - 
   4*SB[W[5], W[4], W[5], W[4]] - 4*SB[W[5], W[5], W[1], W[1]] + 
   4*SB[W[5], W[5], W[1], W[2]] + 4*SB[W[5], W[5], W[1], W[3]] - 
   4*SB[W[5], W[5], W[1], W[4]] + 4*SB[W[5], W[5], W[2], W[1]] - 
   4*SB[W[5], W[5], W[2], W[2]] - 4*SB[W[5], W[5], W[2], W[3]] + 
   4*SB[W[5], W[5], W[2], W[4]] + 4*SB[W[5], W[5], W[3], W[1]] - 
   4*SB[W[5], W[5], W[3], W[2]] - 4*SB[W[5], W[5], W[3], W[3]] + 
   4*SB[W[5], W[5], W[3], W[4]] - 4*SB[W[5], W[5], W[4], W[1]] + 
   4*SB[W[5], W[5], W[4], W[2]] + 4*SB[W[5], W[5], W[4], W[3]] - 
   4*SB[W[5], W[5], W[4], W[4]]) + 
 rbar[2]*(Pi^4/18 + (Pi^2*SB[W[1], W[3]])/3 + (Pi^2*SB[W[1], W[4]])/3 - 
   (Pi^2*SB[W[1], W[11]])/3 - (Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 - 
   (Pi^2*SB[W[2], W[12]])/3 - (Pi^2*SB[W[2], W[14]])/3 - 
   (Pi^2*SB[W[3], W[4]])/3 + (Pi^2*SB[W[3], W[13]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 - (Pi^2*SB[W[4], W[5]])/3 + 
   (Pi^2*SB[W[4], W[11]])/3 + (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[4]])/3 + (Pi^2*SB[W[5], W[12]])/3 + 
   2*SB[W[1], W[2], W[3], W[4]] + 2*SB[W[1], W[2], W[3], W[5]] - 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[14]] + 
   2*SB[W[1], W[2], W[4], W[3]] + 4*SB[W[1], W[2], W[4], W[4]] + 
   2*SB[W[1], W[2], W[4], W[5]] - 2*SB[W[1], W[2], W[4], W[11]] - 
   2*SB[W[1], W[2], W[4], W[12]] - 2*SB[W[1], W[2], W[4], W[13]] - 
   2*SB[W[1], W[2], W[4], W[14]] + 2*SB[W[1], W[2], W[5], W[3]] + 
   2*SB[W[1], W[2], W[5], W[4]] - 2*SB[W[1], W[2], W[5], W[11]] - 
   2*SB[W[1], W[2], W[5], W[13]] - 2*SB[W[1], W[2], W[11], W[4]] - 
   2*SB[W[1], W[2], W[11], W[5]] + 2*SB[W[1], W[2], W[11], W[12]] + 
   2*SB[W[1], W[2], W[11], W[14]] - 2*SB[W[1], W[2], W[12], W[3]] - 
   2*SB[W[1], W[2], W[12], W[4]] + 2*SB[W[1], W[2], W[12], W[11]] + 
   2*SB[W[1], W[2], W[12], W[13]] - 2*SB[W[1], W[2], W[13], W[4]] - 
   2*SB[W[1], W[2], W[13], W[5]] + 2*SB[W[1], W[2], W[13], W[12]] + 
   2*SB[W[1], W[2], W[13], W[14]] - 2*SB[W[1], W[2], W[14], W[3]] - 
   2*SB[W[1], W[2], W[14], W[4]] + 2*SB[W[1], W[2], W[14], W[11]] + 
   2*SB[W[1], W[2], W[14], W[13]] + 2*SB[W[1], W[3], W[2], W[4]] + 
   2*SB[W[1], W[3], W[2], W[5]] - 2*SB[W[1], W[3], W[2], W[12]] - 
   2*SB[W[1], W[3], W[2], W[14]] - 2*SB[W[1], W[3], W[4], W[5]] + 
   2*SB[W[1], W[3], W[4], W[14]] - 2*SB[W[1], W[3], W[5], W[4]] + 
   2*SB[W[1], W[3], W[5], W[12]] + 2*SB[W[1], W[4], W[2], W[4]] + 
   2*SB[W[1], W[4], W[2], W[5]] - 2*SB[W[1], W[4], W[2], W[12]] - 
   2*SB[W[1], W[4], W[2], W[14]] - 2*SB[W[1], W[4], W[3], W[5]] + 
   2*SB[W[1], W[4], W[3], W[14]] - 4*SB[W[1], W[4], W[4], W[5]] + 
   4*SB[W[1], W[4], W[4], W[14]] - 2*SB[W[1], W[4], W[5], W[3]] - 
   4*SB[W[1], W[4], W[5], W[4]] + 2*SB[W[1], W[4], W[5], W[11]] + 
   2*SB[W[1], W[4], W[5], W[12]] + 2*SB[W[1], W[4], W[5], W[13]] + 
   2*SB[W[1], W[4], W[11], W[5]] - 2*SB[W[1], W[4], W[11], W[14]] + 
   2*SB[W[1], W[4], W[13], W[5]] - 2*SB[W[1], W[4], W[13], W[14]] + 
   2*SB[W[1], W[4], W[14], W[3]] + 2*SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[11]] - 2*SB[W[1], W[4], W[14], W[13]] - 
   2*SB[W[1], W[5], W[3], W[4]] + 2*SB[W[1], W[5], W[3], W[12]] - 
   2*SB[W[1], W[5], W[4], W[3]] - 4*SB[W[1], W[5], W[4], W[4]] + 
   2*SB[W[1], W[5], W[4], W[11]] + 2*SB[W[1], W[5], W[4], W[12]] + 
   2*SB[W[1], W[5], W[4], W[13]] + 2*SB[W[1], W[5], W[11], W[4]] - 
   2*SB[W[1], W[5], W[11], W[12]] + 2*SB[W[1], W[5], W[12], W[3]] + 
   2*SB[W[1], W[5], W[12], W[4]] - 2*SB[W[1], W[5], W[12], W[11]] - 
   2*SB[W[1], W[5], W[12], W[13]] + 2*SB[W[1], W[5], W[13], W[4]] - 
   2*SB[W[1], W[5], W[13], W[12]] - 2*SB[W[1], W[11], W[2], W[4]] - 
   2*SB[W[1], W[11], W[2], W[5]] + 2*SB[W[1], W[11], W[2], W[12]] + 
   2*SB[W[1], W[11], W[2], W[14]] + 2*SB[W[1], W[11], W[4], W[5]] - 
   2*SB[W[1], W[11], W[4], W[14]] + 2*SB[W[1], W[11], W[5], W[4]] - 
   2*SB[W[1], W[11], W[5], W[12]] - 2*SB[W[1], W[13], W[2], W[4]] - 
   2*SB[W[1], W[13], W[2], W[5]] + 2*SB[W[1], W[13], W[2], W[12]] + 
   2*SB[W[1], W[13], W[2], W[14]] + 2*SB[W[1], W[13], W[4], W[5]] - 
   2*SB[W[1], W[13], W[4], W[14]] + 2*SB[W[1], W[13], W[5], W[4]] - 
   2*SB[W[1], W[13], W[5], W[12]] + 2*SB[W[2], W[1], W[3], W[4]] + 
   2*SB[W[2], W[1], W[3], W[5]] - 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[14]] + 2*SB[W[2], W[1], W[4], W[3]] + 
   4*SB[W[2], W[1], W[4], W[4]] + 2*SB[W[2], W[1], W[4], W[5]] - 
   2*SB[W[2], W[1], W[4], W[11]] - 2*SB[W[2], W[1], W[4], W[12]] - 
   2*SB[W[2], W[1], W[4], W[13]] - 2*SB[W[2], W[1], W[4], W[14]] + 
   2*SB[W[2], W[1], W[5], W[3]] + 2*SB[W[2], W[1], W[5], W[4]] - 
   2*SB[W[2], W[1], W[5], W[11]] - 2*SB[W[2], W[1], W[5], W[13]] - 
   2*SB[W[2], W[1], W[11], W[4]] - 2*SB[W[2], W[1], W[11], W[5]] + 
   2*SB[W[2], W[1], W[11], W[12]] + 2*SB[W[2], W[1], W[11], W[14]] - 
   2*SB[W[2], W[1], W[12], W[3]] - 2*SB[W[2], W[1], W[12], W[4]] + 
   2*SB[W[2], W[1], W[12], W[11]] + 2*SB[W[2], W[1], W[12], W[13]] - 
   2*SB[W[2], W[1], W[13], W[4]] - 2*SB[W[2], W[1], W[13], W[5]] + 
   2*SB[W[2], W[1], W[13], W[12]] + 2*SB[W[2], W[1], W[13], W[14]] - 
   2*SB[W[2], W[1], W[14], W[3]] - 2*SB[W[2], W[1], W[14], W[4]] + 
   2*SB[W[2], W[1], W[14], W[11]] + 2*SB[W[2], W[1], W[14], W[13]] - 
   4*SB[W[2], W[3], W[4], W[4]] - 2*SB[W[2], W[3], W[4], W[5]] + 
   2*SB[W[2], W[3], W[4], W[12]] + 2*SB[W[2], W[3], W[4], W[13]] + 
   2*SB[W[2], W[3], W[4], W[14]] - 2*SB[W[2], W[3], W[5], W[4]] + 
   2*SB[W[2], W[3], W[5], W[13]] + 2*SB[W[2], W[3], W[12], W[4]] - 
   2*SB[W[2], W[3], W[12], W[13]] + 2*SB[W[2], W[3], W[13], W[4]] + 
   2*SB[W[2], W[3], W[13], W[5]] - 2*SB[W[2], W[3], W[13], W[12]] - 
   2*SB[W[2], W[3], W[13], W[14]] + 2*SB[W[2], W[3], W[14], W[4]] - 
   2*SB[W[2], W[3], W[14], W[13]] + 2*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[4]] - 2*SB[W[2], W[4], W[1], W[11]] - 
   2*SB[W[2], W[4], W[1], W[13]] - 4*SB[W[2], W[4], W[3], W[4]] - 
   2*SB[W[2], W[4], W[3], W[5]] + 2*SB[W[2], W[4], W[3], W[12]] + 
   2*SB[W[2], W[4], W[3], W[13]] + 2*SB[W[2], W[4], W[3], W[14]] - 
   4*SB[W[2], W[4], W[4], W[3]] + 4*SB[W[2], W[4], W[4], W[11]] - 
   2*SB[W[2], W[4], W[5], W[3]] + 2*SB[W[2], W[4], W[5], W[11]] + 
   2*SB[W[2], W[4], W[11], W[4]] + 2*SB[W[2], W[4], W[11], W[5]] - 
   2*SB[W[2], W[4], W[11], W[12]] - 2*SB[W[2], W[4], W[11], W[14]] + 
   2*SB[W[2], W[4], W[12], W[3]] - 2*SB[W[2], W[4], W[12], W[11]] + 
   2*SB[W[2], W[4], W[14], W[3]] - 2*SB[W[2], W[4], W[14], W[11]] + 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[4]] - 
   2*SB[W[2], W[5], W[1], W[11]] - 2*SB[W[2], W[5], W[1], W[13]] - 
   2*SB[W[2], W[5], W[3], W[4]] + 2*SB[W[2], W[5], W[3], W[13]] - 
   2*SB[W[2], W[5], W[4], W[3]] + 2*SB[W[2], W[5], W[4], W[11]] - 
   2*SB[W[2], W[12], W[1], W[3]] - 2*SB[W[2], W[12], W[1], W[4]] + 
   2*SB[W[2], W[12], W[1], W[11]] + 2*SB[W[2], W[12], W[1], W[13]] + 
   2*SB[W[2], W[12], W[3], W[4]] - 2*SB[W[2], W[12], W[3], W[13]] + 
   2*SB[W[2], W[12], W[4], W[3]] - 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[2], W[14], W[1], W[3]] - 2*SB[W[2], W[14], W[1], W[4]] + 
   2*SB[W[2], W[14], W[1], W[11]] + 2*SB[W[2], W[14], W[1], W[13]] + 
   2*SB[W[2], W[14], W[3], W[4]] - 2*SB[W[2], W[14], W[3], W[13]] + 
   2*SB[W[2], W[14], W[4], W[3]] - 2*SB[W[2], W[14], W[4], W[11]] - 
   4*SB[W[3], W[2], W[4], W[4]] - 2*SB[W[3], W[2], W[4], W[5]] + 
   2*SB[W[3], W[2], W[4], W[12]] + 2*SB[W[3], W[2], W[4], W[13]] + 
   2*SB[W[3], W[2], W[4], W[14]] - 2*SB[W[3], W[2], W[5], W[4]] + 
   2*SB[W[3], W[2], W[5], W[13]] + 2*SB[W[3], W[2], W[12], W[4]] - 
   2*SB[W[3], W[2], W[12], W[13]] + 2*SB[W[3], W[2], W[13], W[4]] + 
   2*SB[W[3], W[2], W[13], W[5]] - 2*SB[W[3], W[2], W[13], W[12]] - 
   2*SB[W[3], W[2], W[13], W[14]] + 2*SB[W[3], W[2], W[14], W[4]] - 
   2*SB[W[3], W[2], W[14], W[13]] - 2*SB[W[3], W[4], W[2], W[4]] - 
   2*SB[W[3], W[4], W[2], W[5]] + 2*SB[W[3], W[4], W[2], W[12]] + 
   2*SB[W[3], W[4], W[2], W[14]] + 4*SB[W[3], W[4], W[4], W[5]] - 
   4*SB[W[3], W[4], W[4], W[14]] + 4*SB[W[3], W[4], W[5], W[4]] - 
   2*SB[W[3], W[4], W[5], W[12]] - 2*SB[W[3], W[4], W[5], W[13]] - 
   2*SB[W[3], W[4], W[13], W[5]] + 2*SB[W[3], W[4], W[13], W[14]] - 
   2*SB[W[3], W[4], W[14], W[4]] + 2*SB[W[3], W[4], W[14], W[13]] + 
   4*SB[W[3], W[5], W[4], W[4]] - 2*SB[W[3], W[5], W[4], W[12]] - 
   2*SB[W[3], W[5], W[4], W[13]] - 2*SB[W[3], W[5], W[12], W[4]] + 
   2*SB[W[3], W[5], W[12], W[13]] - 2*SB[W[3], W[5], W[13], W[4]] + 
   2*SB[W[3], W[5], W[13], W[12]] + 2*SB[W[3], W[13], W[2], W[4]] + 
   2*SB[W[3], W[13], W[2], W[5]] - 2*SB[W[3], W[13], W[2], W[12]] - 
   2*SB[W[3], W[13], W[2], W[14]] - 2*SB[W[3], W[13], W[4], W[5]] + 
   2*SB[W[3], W[13], W[4], W[14]] - 2*SB[W[3], W[13], W[5], W[4]] + 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[4], W[1], W[3], W[5]] + 
   2*SB[W[4], W[1], W[3], W[14]] - 2*SB[W[4], W[1], W[4], W[5]] + 
   2*SB[W[4], W[1], W[4], W[14]] - 2*SB[W[4], W[1], W[5], W[3]] - 
   2*SB[W[4], W[1], W[5], W[4]] + 2*SB[W[4], W[1], W[5], W[11]] + 
   2*SB[W[4], W[1], W[5], W[13]] + 2*SB[W[4], W[1], W[11], W[5]] - 
   2*SB[W[4], W[1], W[11], W[14]] + 2*SB[W[4], W[1], W[13], W[5]] - 
   2*SB[W[4], W[1], W[13], W[14]] + 2*SB[W[4], W[1], W[14], W[3]] + 
   2*SB[W[4], W[1], W[14], W[4]] - 2*SB[W[4], W[1], W[14], W[11]] - 
   2*SB[W[4], W[1], W[14], W[13]] - 2*SB[W[4], W[2], W[3], W[4]] - 
   2*SB[W[4], W[2], W[3], W[5]] + 2*SB[W[4], W[2], W[3], W[12]] + 
   2*SB[W[4], W[2], W[3], W[14]] - 2*SB[W[4], W[2], W[4], W[3]] + 
   2*SB[W[4], W[2], W[4], W[11]] - 2*SB[W[4], W[2], W[5], W[3]] + 
   2*SB[W[4], W[2], W[5], W[11]] + 2*SB[W[4], W[2], W[11], W[4]] + 
   2*SB[W[4], W[2], W[11], W[5]] - 2*SB[W[4], W[2], W[11], W[12]] - 
   2*SB[W[4], W[2], W[11], W[14]] + 2*SB[W[4], W[2], W[12], W[3]] - 
   2*SB[W[4], W[2], W[12], W[11]] + 2*SB[W[4], W[2], W[14], W[3]] - 
   2*SB[W[4], W[2], W[14], W[11]] - 2*SB[W[4], W[3], W[2], W[4]] - 
   2*SB[W[4], W[3], W[2], W[5]] + 2*SB[W[4], W[3], W[2], W[12]] + 
   2*SB[W[4], W[3], W[2], W[14]] + 4*SB[W[4], W[3], W[4], W[5]] - 
   4*SB[W[4], W[3], W[4], W[14]] + 4*SB[W[4], W[3], W[5], W[4]] - 
   2*SB[W[4], W[3], W[5], W[12]] - 2*SB[W[4], W[3], W[5], W[13]] - 
   2*SB[W[4], W[3], W[13], W[5]] + 2*SB[W[4], W[3], W[13], W[14]] - 
   2*SB[W[4], W[3], W[14], W[4]] + 2*SB[W[4], W[3], W[14], W[13]] + 
   4*SB[W[4], W[4], W[3], W[5]] - 4*SB[W[4], W[4], W[3], W[14]] + 
   4*SB[W[4], W[4], W[5], W[3]] - 4*SB[W[4], W[4], W[5], W[11]] - 
   4*SB[W[4], W[4], W[11], W[5]] + 4*SB[W[4], W[4], W[11], W[14]] - 
   4*SB[W[4], W[4], W[14], W[3]] + 4*SB[W[4], W[4], W[14], W[11]] - 
   2*SB[W[4], W[5], W[1], W[3]] - 2*SB[W[4], W[5], W[1], W[4]] + 
   2*SB[W[4], W[5], W[1], W[11]] + 2*SB[W[4], W[5], W[1], W[13]] + 
   4*SB[W[4], W[5], W[3], W[4]] - 2*SB[W[4], W[5], W[3], W[12]] - 
   2*SB[W[4], W[5], W[3], W[13]] + 4*SB[W[4], W[5], W[4], W[3]] - 
   4*SB[W[4], W[5], W[4], W[11]] - 2*SB[W[4], W[5], W[11], W[4]] + 
   2*SB[W[4], W[5], W[11], W[12]] - 2*SB[W[4], W[5], W[12], W[3]] + 
   2*SB[W[4], W[5], W[12], W[11]] + 2*SB[W[4], W[11], W[2], W[4]] + 
   2*SB[W[4], W[11], W[2], W[5]] - 2*SB[W[4], W[11], W[2], W[12]] - 
   2*SB[W[4], W[11], W[2], W[14]] - 2*SB[W[4], W[11], W[4], W[5]] + 
   2*SB[W[4], W[11], W[4], W[14]] - 2*SB[W[4], W[11], W[5], W[4]] + 
   2*SB[W[4], W[11], W[5], W[12]] + 2*SB[W[4], W[14], W[1], W[3]] + 
   2*SB[W[4], W[14], W[1], W[4]] - 2*SB[W[4], W[14], W[1], W[11]] - 
   2*SB[W[4], W[14], W[1], W[13]] - 2*SB[W[4], W[14], W[3], W[4]] + 
   2*SB[W[4], W[14], W[3], W[13]] - 2*SB[W[4], W[14], W[4], W[3]] + 
   2*SB[W[4], W[14], W[4], W[11]] - 2*SB[W[5], W[1], W[3], W[4]] + 
   2*SB[W[5], W[1], W[3], W[12]] - 2*SB[W[5], W[1], W[4], W[3]] - 
   4*SB[W[5], W[1], W[4], W[4]] + 2*SB[W[5], W[1], W[4], W[11]] + 
   2*SB[W[5], W[1], W[4], W[12]] + 2*SB[W[5], W[1], W[4], W[13]] + 
   2*SB[W[5], W[1], W[11], W[4]] - 2*SB[W[5], W[1], W[11], W[12]] + 
   2*SB[W[5], W[1], W[12], W[3]] + 2*SB[W[5], W[1], W[12], W[4]] - 
   2*SB[W[5], W[1], W[12], W[11]] - 2*SB[W[5], W[1], W[12], W[13]] + 
   2*SB[W[5], W[1], W[13], W[4]] - 2*SB[W[5], W[1], W[13], W[12]] + 
   4*SB[W[5], W[3], W[4], W[4]] - 2*SB[W[5], W[3], W[4], W[12]] - 
   2*SB[W[5], W[3], W[4], W[13]] - 2*SB[W[5], W[3], W[12], W[4]] + 
   2*SB[W[5], W[3], W[12], W[13]] - 2*SB[W[5], W[3], W[13], W[4]] + 
   2*SB[W[5], W[3], W[13], W[12]] - 2*SB[W[5], W[4], W[1], W[3]] - 
   2*SB[W[5], W[4], W[1], W[4]] + 2*SB[W[5], W[4], W[1], W[11]] + 
   2*SB[W[5], W[4], W[1], W[13]] + 4*SB[W[5], W[4], W[3], W[4]] - 
   2*SB[W[5], W[4], W[3], W[12]] - 2*SB[W[5], W[4], W[3], W[13]] + 
   4*SB[W[5], W[4], W[4], W[3]] - 4*SB[W[5], W[4], W[4], W[11]] - 
   2*SB[W[5], W[4], W[11], W[4]] + 2*SB[W[5], W[4], W[11], W[12]] - 
   2*SB[W[5], W[4], W[12], W[3]] + 2*SB[W[5], W[4], W[12], W[11]] + 
   2*SB[W[5], W[12], W[1], W[3]] + 2*SB[W[5], W[12], W[1], W[4]] - 
   2*SB[W[5], W[12], W[1], W[11]] - 2*SB[W[5], W[12], W[1], W[13]] - 
   2*SB[W[5], W[12], W[3], W[4]] + 2*SB[W[5], W[12], W[3], W[13]] - 
   2*SB[W[5], W[12], W[4], W[3]] + 2*SB[W[5], W[12], W[4], W[11]]) + 
 r[5]*(Pi^4/4 - (Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[3]])/3 + 
   (Pi^2*SB[W[1], W[4]])/3 - (Pi^2*SB[W[1], W[5]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 - (Pi^2*SB[W[2], W[3]])/3 + 
   (5*Pi^2*SB[W[2], W[4]])/3 + (5*Pi^2*SB[W[2], W[5]])/3 - 
   (4*Pi^2*SB[W[2], W[12]])/3 - (4*Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 - (Pi^2*SB[W[3], W[2]])/3 - 
   (Pi^2*SB[W[3], W[4]])/3 + (Pi^2*SB[W[3], W[5]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 - (5*Pi^2*SB[W[4], W[5]])/3 + 
   (4*Pi^2*SB[W[4], W[14]])/3 - (Pi^2*SB[W[5], W[1]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (5*Pi^2*SB[W[5], W[4]])/3 + (4*Pi^2*SB[W[5], W[12]])/3 - 
   4*SB[W[1], W[2], W[2], W[4]] - 4*SB[W[1], W[2], W[2], W[5]] + 
   4*SB[W[1], W[2], W[2], W[12]] + 4*SB[W[1], W[2], W[2], W[14]] + 
   2*SB[W[1], W[2], W[3], W[4]] + 2*SB[W[1], W[2], W[3], W[5]] - 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[14]] - 
   2*SB[W[1], W[2], W[4], W[2]] + 2*SB[W[1], W[2], W[4], W[3]] + 
   4*SB[W[1], W[2], W[4], W[4]] + 2*SB[W[1], W[2], W[4], W[5]] - 
   2*SB[W[1], W[2], W[4], W[12]] - 4*SB[W[1], W[2], W[4], W[14]] - 
   2*SB[W[1], W[2], W[5], W[2]] + 2*SB[W[1], W[2], W[5], W[3]] + 
   2*SB[W[1], W[2], W[5], W[4]] - 4*SB[W[1], W[2], W[5], W[5]] + 
   2*SB[W[1], W[2], W[5], W[14]] + 2*SB[W[1], W[2], W[12], W[2]] - 
   2*SB[W[1], W[2], W[12], W[3]] - 2*SB[W[1], W[2], W[12], W[4]] + 
   2*SB[W[1], W[2], W[12], W[5]] + 2*SB[W[1], W[2], W[14], W[2]] - 
   2*SB[W[1], W[2], W[14], W[3]] - 2*SB[W[1], W[2], W[14], W[4]] + 
   2*SB[W[1], W[2], W[14], W[5]] + 2*SB[W[1], W[3], W[2], W[4]] + 
   2*SB[W[1], W[3], W[2], W[5]] - 2*SB[W[1], W[3], W[2], W[12]] - 
   2*SB[W[1], W[3], W[2], W[14]] - 2*SB[W[1], W[3], W[4], W[5]] + 
   2*SB[W[1], W[3], W[4], W[14]] - 2*SB[W[1], W[3], W[5], W[4]] + 
   2*SB[W[1], W[3], W[5], W[12]] + 2*SB[W[1], W[4], W[2], W[4]] + 
   4*SB[W[1], W[4], W[2], W[5]] - 2*SB[W[1], W[4], W[2], W[12]] - 
   4*SB[W[1], W[4], W[2], W[14]] - 2*SB[W[1], W[4], W[3], W[5]] + 
   2*SB[W[1], W[4], W[3], W[14]] - 4*SB[W[1], W[4], W[4], W[5]] + 
   4*SB[W[1], W[4], W[4], W[14]] + 2*SB[W[1], W[4], W[5], W[2]] - 
   2*SB[W[1], W[4], W[5], W[3]] - 4*SB[W[1], W[4], W[5], W[4]] + 
   4*SB[W[1], W[4], W[5], W[5]] + 2*SB[W[1], W[4], W[5], W[12]] - 
   2*SB[W[1], W[4], W[5], W[14]] - 2*SB[W[1], W[4], W[14], W[2]] + 
   2*SB[W[1], W[4], W[14], W[3]] + 2*SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[5]] - 2*SB[W[1], W[5], W[2], W[5]] + 
   2*SB[W[1], W[5], W[2], W[14]] - 2*SB[W[1], W[5], W[3], W[4]] + 
   2*SB[W[1], W[5], W[3], W[12]] + 2*SB[W[1], W[5], W[4], W[2]] - 
   2*SB[W[1], W[5], W[4], W[3]] - 4*SB[W[1], W[5], W[4], W[4]] + 
   4*SB[W[1], W[5], W[4], W[5]] + 2*SB[W[1], W[5], W[4], W[12]] - 
   2*SB[W[1], W[5], W[4], W[14]] + 4*SB[W[1], W[5], W[5], W[4]] - 
   4*SB[W[1], W[5], W[5], W[12]] - 2*SB[W[1], W[5], W[12], W[2]] + 
   2*SB[W[1], W[5], W[12], W[3]] + 2*SB[W[1], W[5], W[12], W[4]] - 
   2*SB[W[1], W[5], W[12], W[5]] - 4*SB[W[2], W[1], W[2], W[4]] - 
   4*SB[W[2], W[1], W[2], W[5]] + 4*SB[W[2], W[1], W[2], W[12]] + 
   4*SB[W[2], W[1], W[2], W[14]] + 2*SB[W[2], W[1], W[3], W[4]] + 
   2*SB[W[2], W[1], W[3], W[5]] - 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[14]] - 2*SB[W[2], W[1], W[4], W[2]] + 
   2*SB[W[2], W[1], W[4], W[3]] + 4*SB[W[2], W[1], W[4], W[4]] + 
   2*SB[W[2], W[1], W[4], W[5]] - 2*SB[W[2], W[1], W[4], W[12]] - 
   4*SB[W[2], W[1], W[4], W[14]] - 2*SB[W[2], W[1], W[5], W[2]] + 
   2*SB[W[2], W[1], W[5], W[3]] + 2*SB[W[2], W[1], W[5], W[4]] - 
   4*SB[W[2], W[1], W[5], W[5]] + 2*SB[W[2], W[1], W[5], W[14]] + 
   2*SB[W[2], W[1], W[12], W[2]] - 2*SB[W[2], W[1], W[12], W[3]] - 
   2*SB[W[2], W[1], W[12], W[4]] + 2*SB[W[2], W[1], W[12], W[5]] + 
   2*SB[W[2], W[1], W[14], W[2]] - 2*SB[W[2], W[1], W[14], W[3]] - 
   2*SB[W[2], W[1], W[14], W[4]] + 2*SB[W[2], W[1], W[14], W[5]] - 
   4*SB[W[2], W[2], W[1], W[4]] - 4*SB[W[2], W[2], W[1], W[5]] + 
   4*SB[W[2], W[2], W[1], W[12]] + 4*SB[W[2], W[2], W[1], W[14]] - 
   4*SB[W[2], W[2], W[3], W[4]] - 4*SB[W[2], W[2], W[3], W[5]] + 
   4*SB[W[2], W[2], W[3], W[12]] + 4*SB[W[2], W[2], W[3], W[14]] - 
   4*SB[W[2], W[2], W[4], W[1]] - 4*SB[W[2], W[2], W[4], W[3]] + 
   4*SB[W[2], W[2], W[4], W[4]] + 4*SB[W[2], W[2], W[4], W[5]] - 
   4*SB[W[2], W[2], W[5], W[1]] - 4*SB[W[2], W[2], W[5], W[3]] + 
   4*SB[W[2], W[2], W[5], W[4]] + 4*SB[W[2], W[2], W[5], W[5]] + 
   4*SB[W[2], W[2], W[12], W[1]] + 4*SB[W[2], W[2], W[12], W[3]] - 
   4*SB[W[2], W[2], W[12], W[12]] - 4*SB[W[2], W[2], W[12], W[14]] + 
   4*SB[W[2], W[2], W[14], W[1]] + 4*SB[W[2], W[2], W[14], W[3]] - 
   4*SB[W[2], W[2], W[14], W[12]] - 4*SB[W[2], W[2], W[14], W[14]] + 
   2*SB[W[2], W[3], W[1], W[4]] + 2*SB[W[2], W[3], W[1], W[5]] - 
   2*SB[W[2], W[3], W[1], W[12]] - 2*SB[W[2], W[3], W[1], W[14]] - 
   4*SB[W[2], W[3], W[2], W[4]] - 4*SB[W[2], W[3], W[2], W[5]] + 
   4*SB[W[2], W[3], W[2], W[12]] + 4*SB[W[2], W[3], W[2], W[14]] + 
   2*SB[W[2], W[3], W[4], W[1]] - 2*SB[W[2], W[3], W[4], W[2]] - 
   4*SB[W[2], W[3], W[4], W[4]] + 2*SB[W[2], W[3], W[4], W[5]] + 
   2*SB[W[2], W[3], W[4], W[12]] + 2*SB[W[2], W[3], W[5], W[1]] - 
   2*SB[W[2], W[3], W[5], W[2]] + 2*SB[W[2], W[3], W[5], W[4]] + 
   4*SB[W[2], W[3], W[5], W[5]] - 4*SB[W[2], W[3], W[5], W[12]] - 
   2*SB[W[2], W[3], W[5], W[14]] - 2*SB[W[2], W[3], W[12], W[1]] + 
   2*SB[W[2], W[3], W[12], W[2]] + 2*SB[W[2], W[3], W[12], W[4]] - 
   2*SB[W[2], W[3], W[12], W[5]] - 2*SB[W[2], W[3], W[14], W[1]] + 
   2*SB[W[2], W[3], W[14], W[2]] + 2*SB[W[2], W[3], W[14], W[4]] - 
   2*SB[W[2], W[3], W[14], W[5]] - 2*SB[W[2], W[4], W[1], W[2]] + 
   2*SB[W[2], W[4], W[1], W[3]] + 4*SB[W[2], W[4], W[1], W[4]] + 
   2*SB[W[2], W[4], W[1], W[5]] - 2*SB[W[2], W[4], W[1], W[12]] - 
   4*SB[W[2], W[4], W[1], W[14]] - 2*SB[W[2], W[4], W[2], W[1]] - 
   2*SB[W[2], W[4], W[2], W[3]] + 4*SB[W[2], W[4], W[2], W[4]] + 
   4*SB[W[2], W[4], W[2], W[5]] - 2*SB[W[2], W[4], W[2], W[12]] - 
   2*SB[W[2], W[4], W[2], W[14]] + 2*SB[W[2], W[4], W[3], W[1]] - 
   2*SB[W[2], W[4], W[3], W[2]] - 4*SB[W[2], W[4], W[3], W[4]] + 
   2*SB[W[2], W[4], W[3], W[5]] + 2*SB[W[2], W[4], W[3], W[12]] + 
   4*SB[W[2], W[4], W[4], W[1]] + 4*SB[W[2], W[4], W[4], W[2]] - 
   4*SB[W[2], W[4], W[4], W[3]] - 4*SB[W[2], W[4], W[4], W[5]] + 
   2*SB[W[2], W[4], W[5], W[1]] + 4*SB[W[2], W[4], W[5], W[2]] + 
   2*SB[W[2], W[4], W[5], W[3]] - 4*SB[W[2], W[4], W[5], W[4]] - 
   4*SB[W[2], W[4], W[5], W[5]] - 2*SB[W[2], W[4], W[12], W[1]] - 
   2*SB[W[2], W[4], W[12], W[2]] + 2*SB[W[2], W[4], W[12], W[3]] + 
   2*SB[W[2], W[4], W[12], W[14]] - 4*SB[W[2], W[4], W[14], W[1]] - 
   2*SB[W[2], W[4], W[14], W[2]] + 2*SB[W[2], W[4], W[14], W[12]] + 
   4*SB[W[2], W[4], W[14], W[14]] - 2*SB[W[2], W[5], W[1], W[2]] + 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[4]] - 
   4*SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[14]] - 
   2*SB[W[2], W[5], W[2], W[1]] - 2*SB[W[2], W[5], W[2], W[3]] + 
   4*SB[W[2], W[5], W[2], W[4]] + 4*SB[W[2], W[5], W[2], W[5]] - 
   2*SB[W[2], W[5], W[2], W[12]] - 2*SB[W[2], W[5], W[2], W[14]] + 
   2*SB[W[2], W[5], W[3], W[1]] - 2*SB[W[2], W[5], W[3], W[2]] + 
   2*SB[W[2], W[5], W[3], W[4]] + 4*SB[W[2], W[5], W[3], W[5]] - 
   4*SB[W[2], W[5], W[3], W[12]] - 2*SB[W[2], W[5], W[3], W[14]] + 
   2*SB[W[2], W[5], W[4], W[1]] + 4*SB[W[2], W[5], W[4], W[2]] + 
   2*SB[W[2], W[5], W[4], W[3]] - 4*SB[W[2], W[5], W[4], W[4]] - 
   4*SB[W[2], W[5], W[4], W[5]] - 4*SB[W[2], W[5], W[5], W[1]] + 
   4*SB[W[2], W[5], W[5], W[2]] + 4*SB[W[2], W[5], W[5], W[3]] - 
   4*SB[W[2], W[5], W[5], W[4]] - 2*SB[W[2], W[5], W[12], W[2]] - 
   4*SB[W[2], W[5], W[12], W[3]] + 4*SB[W[2], W[5], W[12], W[12]] + 
   2*SB[W[2], W[5], W[12], W[14]] + 2*SB[W[2], W[5], W[14], W[1]] - 
   2*SB[W[2], W[5], W[14], W[2]] - 2*SB[W[2], W[5], W[14], W[3]] + 
   2*SB[W[2], W[5], W[14], W[12]] + 2*SB[W[2], W[12], W[1], W[2]] - 
   2*SB[W[2], W[12], W[1], W[3]] - 2*SB[W[2], W[12], W[1], W[4]] + 
   2*SB[W[2], W[12], W[1], W[5]] + 2*SB[W[2], W[12], W[2], W[1]] + 
   2*SB[W[2], W[12], W[2], W[3]] - 2*SB[W[2], W[12], W[2], W[12]] - 
   2*SB[W[2], W[12], W[2], W[14]] - 2*SB[W[2], W[12], W[3], W[1]] + 
   2*SB[W[2], W[12], W[3], W[2]] + 2*SB[W[2], W[12], W[3], W[4]] - 
   2*SB[W[2], W[12], W[3], W[5]] - 2*SB[W[2], W[12], W[4], W[1]] - 
   2*SB[W[2], W[12], W[4], W[2]] + 2*SB[W[2], W[12], W[4], W[3]] + 
   2*SB[W[2], W[12], W[4], W[14]] + 2*SB[W[2], W[12], W[5], W[1]] - 
   2*SB[W[2], W[12], W[5], W[2]] - 2*SB[W[2], W[12], W[5], W[3]] + 
   2*SB[W[2], W[12], W[5], W[12]] + 2*SB[W[2], W[14], W[1], W[2]] - 
   2*SB[W[2], W[14], W[1], W[3]] - 2*SB[W[2], W[14], W[1], W[4]] + 
   2*SB[W[2], W[14], W[1], W[5]] + 2*SB[W[2], W[14], W[2], W[1]] + 
   2*SB[W[2], W[14], W[2], W[3]] - 2*SB[W[2], W[14], W[2], W[12]] - 
   2*SB[W[2], W[14], W[2], W[14]] - 2*SB[W[2], W[14], W[3], W[1]] + 
   2*SB[W[2], W[14], W[3], W[2]] + 2*SB[W[2], W[14], W[3], W[4]] - 
   2*SB[W[2], W[14], W[3], W[5]] - 2*SB[W[2], W[14], W[4], W[1]] - 
   2*SB[W[2], W[14], W[4], W[2]] + 2*SB[W[2], W[14], W[4], W[3]] + 
   2*SB[W[2], W[14], W[4], W[14]] + 2*SB[W[2], W[14], W[5], W[1]] - 
   2*SB[W[2], W[14], W[5], W[2]] - 2*SB[W[2], W[14], W[5], W[3]] + 
   2*SB[W[2], W[14], W[5], W[12]] + 2*SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[5]] - 2*SB[W[3], W[1], W[2], W[12]] - 
   2*SB[W[3], W[1], W[2], W[14]] - 2*SB[W[3], W[1], W[4], W[5]] + 
   2*SB[W[3], W[1], W[4], W[14]] - 2*SB[W[3], W[1], W[5], W[4]] + 
   2*SB[W[3], W[1], W[5], W[12]] + 2*SB[W[3], W[2], W[1], W[4]] + 
   2*SB[W[3], W[2], W[1], W[5]] - 2*SB[W[3], W[2], W[1], W[12]] - 
   2*SB[W[3], W[2], W[1], W[14]] - 4*SB[W[3], W[2], W[2], W[4]] - 
   4*SB[W[3], W[2], W[2], W[5]] + 4*SB[W[3], W[2], W[2], W[12]] + 
   4*SB[W[3], W[2], W[2], W[14]] + 2*SB[W[3], W[2], W[4], W[1]] - 
   2*SB[W[3], W[2], W[4], W[2]] - 4*SB[W[3], W[2], W[4], W[4]] + 
   2*SB[W[3], W[2], W[4], W[5]] + 2*SB[W[3], W[2], W[4], W[12]] + 
   2*SB[W[3], W[2], W[5], W[1]] - 2*SB[W[3], W[2], W[5], W[2]] + 
   2*SB[W[3], W[2], W[5], W[4]] + 4*SB[W[3], W[2], W[5], W[5]] - 
   4*SB[W[3], W[2], W[5], W[12]] - 2*SB[W[3], W[2], W[5], W[14]] - 
   2*SB[W[3], W[2], W[12], W[1]] + 2*SB[W[3], W[2], W[12], W[2]] + 
   2*SB[W[3], W[2], W[12], W[4]] - 2*SB[W[3], W[2], W[12], W[5]] - 
   2*SB[W[3], W[2], W[14], W[1]] + 2*SB[W[3], W[2], W[14], W[2]] + 
   2*SB[W[3], W[2], W[14], W[4]] - 2*SB[W[3], W[2], W[14], W[5]] - 
   2*SB[W[3], W[4], W[1], W[5]] + 2*SB[W[3], W[4], W[1], W[14]] - 
   2*SB[W[3], W[4], W[2], W[4]] + 2*SB[W[3], W[4], W[2], W[12]] + 
   4*SB[W[3], W[4], W[4], W[5]] - 4*SB[W[3], W[4], W[4], W[14]] - 
   2*SB[W[3], W[4], W[5], W[1]] + 2*SB[W[3], W[4], W[5], W[2]] + 
   4*SB[W[3], W[4], W[5], W[4]] - 4*SB[W[3], W[4], W[5], W[5]] - 
   2*SB[W[3], W[4], W[5], W[12]] + 2*SB[W[3], W[4], W[5], W[14]] + 
   2*SB[W[3], W[4], W[14], W[1]] - 2*SB[W[3], W[4], W[14], W[2]] - 
   2*SB[W[3], W[4], W[14], W[4]] + 2*SB[W[3], W[4], W[14], W[5]] - 
   2*SB[W[3], W[5], W[1], W[4]] + 2*SB[W[3], W[5], W[1], W[12]] + 
   4*SB[W[3], W[5], W[2], W[4]] + 2*SB[W[3], W[5], W[2], W[5]] - 
   4*SB[W[3], W[5], W[2], W[12]] - 2*SB[W[3], W[5], W[2], W[14]] - 
   2*SB[W[3], W[5], W[4], W[1]] + 2*SB[W[3], W[5], W[4], W[2]] + 
   4*SB[W[3], W[5], W[4], W[4]] - 4*SB[W[3], W[5], W[4], W[5]] - 
   2*SB[W[3], W[5], W[4], W[12]] + 2*SB[W[3], W[5], W[4], W[14]] - 
   4*SB[W[3], W[5], W[5], W[4]] + 4*SB[W[3], W[5], W[5], W[12]] + 
   2*SB[W[3], W[5], W[12], W[1]] - 2*SB[W[3], W[5], W[12], W[2]] - 
   2*SB[W[3], W[5], W[12], W[4]] + 2*SB[W[3], W[5], W[12], W[5]] + 
   2*SB[W[4], W[1], W[2], W[4]] + 4*SB[W[4], W[1], W[2], W[5]] - 
   2*SB[W[4], W[1], W[2], W[12]] - 4*SB[W[4], W[1], W[2], W[14]] - 
   2*SB[W[4], W[1], W[3], W[5]] + 2*SB[W[4], W[1], W[3], W[14]] - 
   4*SB[W[4], W[1], W[4], W[5]] + 4*SB[W[4], W[1], W[4], W[14]] + 
   2*SB[W[4], W[1], W[5], W[2]] - 2*SB[W[4], W[1], W[5], W[3]] - 
   4*SB[W[4], W[1], W[5], W[4]] + 4*SB[W[4], W[1], W[5], W[5]] + 
   2*SB[W[4], W[1], W[5], W[12]] - 2*SB[W[4], W[1], W[5], W[14]] - 
   2*SB[W[4], W[1], W[14], W[2]] + 2*SB[W[4], W[1], W[14], W[3]] + 
   2*SB[W[4], W[1], W[14], W[4]] - 2*SB[W[4], W[1], W[14], W[5]] + 
   2*SB[W[4], W[2], W[1], W[4]] + 4*SB[W[4], W[2], W[1], W[5]] - 
   2*SB[W[4], W[2], W[1], W[12]] - 4*SB[W[4], W[2], W[1], W[14]] + 
   4*SB[W[4], W[2], W[2], W[4]] + 4*SB[W[4], W[2], W[2], W[5]] - 
   4*SB[W[4], W[2], W[2], W[12]] - 4*SB[W[4], W[2], W[2], W[14]] - 
   2*SB[W[4], W[2], W[3], W[4]] + 2*SB[W[4], W[2], W[3], W[12]] + 
   2*SB[W[4], W[2], W[4], W[1]] + 2*SB[W[4], W[2], W[4], W[2]] - 
   2*SB[W[4], W[2], W[4], W[3]] - 4*SB[W[4], W[2], W[4], W[5]] + 
   2*SB[W[4], W[2], W[4], W[14]] + 4*SB[W[4], W[2], W[5], W[1]] + 
   2*SB[W[4], W[2], W[5], W[2]] - 4*SB[W[4], W[2], W[5], W[4]] - 
   4*SB[W[4], W[2], W[5], W[5]] + 2*SB[W[4], W[2], W[5], W[12]] - 
   2*SB[W[4], W[2], W[12], W[1]] - 2*SB[W[4], W[2], W[12], W[2]] + 
   2*SB[W[4], W[2], W[12], W[3]] + 2*SB[W[4], W[2], W[12], W[14]] - 
   4*SB[W[4], W[2], W[14], W[1]] - 2*SB[W[4], W[2], W[14], W[2]] + 
   2*SB[W[4], W[2], W[14], W[12]] + 4*SB[W[4], W[2], W[14], W[14]] - 
   2*SB[W[4], W[3], W[1], W[5]] + 2*SB[W[4], W[3], W[1], W[14]] - 
   2*SB[W[4], W[3], W[2], W[4]] + 2*SB[W[4], W[3], W[2], W[12]] + 
   4*SB[W[4], W[3], W[4], W[5]] - 4*SB[W[4], W[3], W[4], W[14]] - 
   2*SB[W[4], W[3], W[5], W[1]] + 2*SB[W[4], W[3], W[5], W[2]] + 
   4*SB[W[4], W[3], W[5], W[4]] - 4*SB[W[4], W[3], W[5], W[5]] - 
   2*SB[W[4], W[3], W[5], W[12]] + 2*SB[W[4], W[3], W[5], W[14]] + 
   2*SB[W[4], W[3], W[14], W[1]] - 2*SB[W[4], W[3], W[14], W[2]] - 
   2*SB[W[4], W[3], W[14], W[4]] + 2*SB[W[4], W[3], W[14], W[5]] - 
   4*SB[W[4], W[4], W[1], W[5]] + 4*SB[W[4], W[4], W[1], W[14]] - 
   4*SB[W[4], W[4], W[2], W[5]] + 4*SB[W[4], W[4], W[2], W[14]] + 
   4*SB[W[4], W[4], W[3], W[5]] - 4*SB[W[4], W[4], W[3], W[14]] - 
   4*SB[W[4], W[4], W[5], W[1]] - 4*SB[W[4], W[4], W[5], W[2]] + 
   4*SB[W[4], W[4], W[5], W[3]] + 4*SB[W[4], W[4], W[5], W[5]] + 
   4*SB[W[4], W[4], W[14], W[1]] + 4*SB[W[4], W[4], W[14], W[2]] - 
   4*SB[W[4], W[4], W[14], W[3]] - 4*SB[W[4], W[4], W[14], W[14]] + 
   2*SB[W[4], W[5], W[1], W[2]] - 2*SB[W[4], W[5], W[1], W[3]] - 
   4*SB[W[4], W[5], W[1], W[4]] + 4*SB[W[4], W[5], W[1], W[5]] + 
   2*SB[W[4], W[5], W[1], W[12]] - 2*SB[W[4], W[5], W[1], W[14]] + 
   2*SB[W[4], W[5], W[2], W[1]] + 2*SB[W[4], W[5], W[2], W[3]] - 
   4*SB[W[4], W[5], W[2], W[4]] - 4*SB[W[4], W[5], W[2], W[5]] + 
   2*SB[W[4], W[5], W[2], W[12]] + 2*SB[W[4], W[5], W[2], W[14]] - 
   2*SB[W[4], W[5], W[3], W[1]] + 2*SB[W[4], W[5], W[3], W[2]] + 
   4*SB[W[4], W[5], W[3], W[4]] - 4*SB[W[4], W[5], W[3], W[5]] - 
   2*SB[W[4], W[5], W[3], W[12]] + 2*SB[W[4], W[5], W[3], W[14]] - 
   4*SB[W[4], W[5], W[4], W[1]] - 4*SB[W[4], W[5], W[4], W[2]] + 
   4*SB[W[4], W[5], W[4], W[3]] + 4*SB[W[4], W[5], W[4], W[5]] + 
   4*SB[W[4], W[5], W[5], W[1]] - 4*SB[W[4], W[5], W[5], W[2]] - 
   4*SB[W[4], W[5], W[5], W[3]] + 4*SB[W[4], W[5], W[5], W[4]] + 
   2*SB[W[4], W[5], W[12], W[1]] + 2*SB[W[4], W[5], W[12], W[2]] - 
   2*SB[W[4], W[5], W[12], W[3]] - 2*SB[W[4], W[5], W[12], W[14]] - 
   2*SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[2]] + 
   2*SB[W[4], W[5], W[14], W[3]] - 2*SB[W[4], W[5], W[14], W[12]] - 
   2*SB[W[4], W[14], W[1], W[2]] + 2*SB[W[4], W[14], W[1], W[3]] + 
   2*SB[W[4], W[14], W[1], W[4]] - 2*SB[W[4], W[14], W[1], W[5]] - 
   2*SB[W[4], W[14], W[2], W[1]] - 2*SB[W[4], W[14], W[2], W[3]] + 
   2*SB[W[4], W[14], W[2], W[12]] + 2*SB[W[4], W[14], W[2], W[14]] + 
   2*SB[W[4], W[14], W[3], W[1]] - 2*SB[W[4], W[14], W[3], W[2]] - 
   2*SB[W[4], W[14], W[3], W[4]] + 2*SB[W[4], W[14], W[3], W[5]] + 
   2*SB[W[4], W[14], W[4], W[1]] + 2*SB[W[4], W[14], W[4], W[2]] - 
   2*SB[W[4], W[14], W[4], W[3]] - 2*SB[W[4], W[14], W[4], W[14]] - 
   2*SB[W[4], W[14], W[5], W[1]] + 2*SB[W[4], W[14], W[5], W[2]] + 
   2*SB[W[4], W[14], W[5], W[3]] - 2*SB[W[4], W[14], W[5], W[12]] - 
   2*SB[W[5], W[1], W[2], W[5]] + 2*SB[W[5], W[1], W[2], W[14]] - 
   2*SB[W[5], W[1], W[3], W[4]] + 2*SB[W[5], W[1], W[3], W[12]] + 
   2*SB[W[5], W[1], W[4], W[2]] - 2*SB[W[5], W[1], W[4], W[3]] - 
   4*SB[W[5], W[1], W[4], W[4]] + 4*SB[W[5], W[1], W[4], W[5]] + 
   2*SB[W[5], W[1], W[4], W[12]] - 2*SB[W[5], W[1], W[4], W[14]] + 
   4*SB[W[5], W[1], W[5], W[4]] - 4*SB[W[5], W[1], W[5], W[12]] - 
   2*SB[W[5], W[1], W[12], W[2]] + 2*SB[W[5], W[1], W[12], W[3]] + 
   2*SB[W[5], W[1], W[12], W[4]] - 2*SB[W[5], W[1], W[12], W[5]] - 
   2*SB[W[5], W[2], W[1], W[5]] + 2*SB[W[5], W[2], W[1], W[14]] + 
   4*SB[W[5], W[2], W[2], W[4]] + 4*SB[W[5], W[2], W[2], W[5]] - 
   4*SB[W[5], W[2], W[2], W[12]] - 4*SB[W[5], W[2], W[2], W[14]] + 
   4*SB[W[5], W[2], W[3], W[4]] + 2*SB[W[5], W[2], W[3], W[5]] - 
   4*SB[W[5], W[2], W[3], W[12]] - 2*SB[W[5], W[2], W[3], W[14]] + 
   2*SB[W[5], W[2], W[4], W[2]] + 4*SB[W[5], W[2], W[4], W[3]] - 
   4*SB[W[5], W[2], W[4], W[4]] - 4*SB[W[5], W[2], W[4], W[5]] + 
   2*SB[W[5], W[2], W[4], W[14]] - 2*SB[W[5], W[2], W[5], W[1]] + 
   2*SB[W[5], W[2], W[5], W[2]] + 2*SB[W[5], W[2], W[5], W[3]] - 
   4*SB[W[5], W[2], W[5], W[4]] + 2*SB[W[5], W[2], W[5], W[12]] - 
   2*SB[W[5], W[2], W[12], W[2]] - 4*SB[W[5], W[2], W[12], W[3]] + 
   4*SB[W[5], W[2], W[12], W[12]] + 2*SB[W[5], W[2], W[12], W[14]] + 
   2*SB[W[5], W[2], W[14], W[1]] - 2*SB[W[5], W[2], W[14], W[2]] - 
   2*SB[W[5], W[2], W[14], W[3]] + 2*SB[W[5], W[2], W[14], W[12]] - 
   2*SB[W[5], W[3], W[1], W[4]] + 2*SB[W[5], W[3], W[1], W[12]] + 
   4*SB[W[5], W[3], W[2], W[4]] + 2*SB[W[5], W[3], W[2], W[5]] - 
   4*SB[W[5], W[3], W[2], W[12]] - 2*SB[W[5], W[3], W[2], W[14]] - 
   2*SB[W[5], W[3], W[4], W[1]] + 2*SB[W[5], W[3], W[4], W[2]] + 
   4*SB[W[5], W[3], W[4], W[4]] - 4*SB[W[5], W[3], W[4], W[5]] - 
   2*SB[W[5], W[3], W[4], W[12]] + 2*SB[W[5], W[3], W[4], W[14]] - 
   4*SB[W[5], W[3], W[5], W[4]] + 4*SB[W[5], W[3], W[5], W[12]] + 
   2*SB[W[5], W[3], W[12], W[1]] - 2*SB[W[5], W[3], W[12], W[2]] - 
   2*SB[W[5], W[3], W[12], W[4]] + 2*SB[W[5], W[3], W[12], W[5]] + 
   2*SB[W[5], W[4], W[1], W[2]] - 2*SB[W[5], W[4], W[1], W[3]] - 
   4*SB[W[5], W[4], W[1], W[4]] + 4*SB[W[5], W[4], W[1], W[5]] + 
   2*SB[W[5], W[4], W[1], W[12]] - 2*SB[W[5], W[4], W[1], W[14]] + 
   2*SB[W[5], W[4], W[2], W[1]] + 2*SB[W[5], W[4], W[2], W[3]] - 
   4*SB[W[5], W[4], W[2], W[4]] - 4*SB[W[5], W[4], W[2], W[5]] + 
   2*SB[W[5], W[4], W[2], W[12]] + 2*SB[W[5], W[4], W[2], W[14]] - 
   2*SB[W[5], W[4], W[3], W[1]] + 2*SB[W[5], W[4], W[3], W[2]] + 
   4*SB[W[5], W[4], W[3], W[4]] - 4*SB[W[5], W[4], W[3], W[5]] - 
   2*SB[W[5], W[4], W[3], W[12]] + 2*SB[W[5], W[4], W[3], W[14]] - 
   4*SB[W[5], W[4], W[4], W[1]] - 4*SB[W[5], W[4], W[4], W[2]] + 
   4*SB[W[5], W[4], W[4], W[3]] + 4*SB[W[5], W[4], W[4], W[5]] + 
   4*SB[W[5], W[4], W[5], W[1]] - 4*SB[W[5], W[4], W[5], W[2]] - 
   4*SB[W[5], W[4], W[5], W[3]] + 4*SB[W[5], W[4], W[5], W[4]] + 
   2*SB[W[5], W[4], W[12], W[1]] + 2*SB[W[5], W[4], W[12], W[2]] - 
   2*SB[W[5], W[4], W[12], W[3]] - 2*SB[W[5], W[4], W[12], W[14]] - 
   2*SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[2]] + 
   2*SB[W[5], W[4], W[14], W[3]] - 2*SB[W[5], W[4], W[14], W[12]] + 
   4*SB[W[5], W[5], W[1], W[4]] - 4*SB[W[5], W[5], W[1], W[12]] - 
   4*SB[W[5], W[5], W[2], W[4]] + 4*SB[W[5], W[5], W[2], W[12]] - 
   4*SB[W[5], W[5], W[3], W[4]] + 4*SB[W[5], W[5], W[3], W[12]] + 
   4*SB[W[5], W[5], W[4], W[1]] - 4*SB[W[5], W[5], W[4], W[2]] - 
   4*SB[W[5], W[5], W[4], W[3]] + 4*SB[W[5], W[5], W[4], W[4]] - 
   4*SB[W[5], W[5], W[12], W[1]] + 4*SB[W[5], W[5], W[12], W[2]] + 
   4*SB[W[5], W[5], W[12], W[3]] - 4*SB[W[5], W[5], W[12], W[12]] - 
   2*SB[W[5], W[12], W[1], W[2]] + 2*SB[W[5], W[12], W[1], W[3]] + 
   2*SB[W[5], W[12], W[1], W[4]] - 2*SB[W[5], W[12], W[1], W[5]] - 
   2*SB[W[5], W[12], W[2], W[1]] - 2*SB[W[5], W[12], W[2], W[3]] + 
   2*SB[W[5], W[12], W[2], W[12]] + 2*SB[W[5], W[12], W[2], W[14]] + 
   2*SB[W[5], W[12], W[3], W[1]] - 2*SB[W[5], W[12], W[3], W[2]] - 
   2*SB[W[5], W[12], W[3], W[4]] + 2*SB[W[5], W[12], W[3], W[5]] + 
   2*SB[W[5], W[12], W[4], W[1]] + 2*SB[W[5], W[12], W[4], W[2]] - 
   2*SB[W[5], W[12], W[4], W[3]] - 2*SB[W[5], W[12], W[4], W[14]] - 
   2*SB[W[5], W[12], W[5], W[1]] + 2*SB[W[5], W[12], W[5], W[2]] + 
   2*SB[W[5], W[12], W[5], W[3]] - 2*SB[W[5], W[12], W[5], W[12]]) + 
 rbar[1]*(Pi^4/18 + (Pi^2*SB[W[1], W[3]])/3 + (Pi^2*SB[W[1], W[4]])/3 - 
   (Pi^2*SB[W[1], W[11]])/3 - (Pi^2*SB[W[1], W[13]])/3 - 
   (Pi^2*SB[W[2], W[3]])/3 + (Pi^2*SB[W[2], W[12]])/3 - 
   (Pi^2*SB[W[3], W[2]])/3 - (Pi^2*SB[W[3], W[4]])/3 + 
   (Pi^2*SB[W[3], W[13]])/3 + (Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 + (Pi^2*SB[W[4], W[11]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (Pi^2*SB[W[5], W[12]])/3 - (Pi^2*SB[W[5], W[15]])/3 - 
   4*SB[W[1], W[2], W[3], W[3]] - 2*SB[W[1], W[2], W[3], W[4]] + 
   2*SB[W[1], W[2], W[3], W[11]] + 2*SB[W[1], W[2], W[3], W[12]] + 
   2*SB[W[1], W[2], W[3], W[13]] - 2*SB[W[1], W[2], W[4], W[3]] + 
   2*SB[W[1], W[2], W[4], W[12]] + 2*SB[W[1], W[2], W[11], W[3]] - 
   2*SB[W[1], W[2], W[11], W[12]] + 2*SB[W[1], W[2], W[12], W[3]] + 
   2*SB[W[1], W[2], W[12], W[4]] - 2*SB[W[1], W[2], W[12], W[11]] - 
   2*SB[W[1], W[2], W[12], W[13]] + 2*SB[W[1], W[2], W[13], W[3]] - 
   2*SB[W[1], W[2], W[13], W[12]] - 4*SB[W[1], W[3], W[2], W[3]] - 
   2*SB[W[1], W[3], W[2], W[4]] + 2*SB[W[1], W[3], W[2], W[11]] + 
   2*SB[W[1], W[3], W[2], W[12]] + 2*SB[W[1], W[3], W[2], W[13]] - 
   4*SB[W[1], W[3], W[3], W[2]] + 4*SB[W[1], W[3], W[3], W[15]] - 
   2*SB[W[1], W[3], W[4], W[2]] + 2*SB[W[1], W[3], W[4], W[15]] + 
   2*SB[W[1], W[3], W[5], W[2]] + 2*SB[W[1], W[3], W[5], W[3]] - 
   2*SB[W[1], W[3], W[5], W[12]] - 2*SB[W[1], W[3], W[5], W[15]] + 
   2*SB[W[1], W[3], W[11], W[2]] - 2*SB[W[1], W[3], W[11], W[15]] + 
   2*SB[W[1], W[3], W[13], W[2]] - 2*SB[W[1], W[3], W[13], W[15]] + 
   2*SB[W[1], W[3], W[15], W[3]] + 2*SB[W[1], W[3], W[15], W[4]] - 
   2*SB[W[1], W[3], W[15], W[11]] - 2*SB[W[1], W[3], W[15], W[13]] - 
   2*SB[W[1], W[4], W[2], W[3]] + 2*SB[W[1], W[4], W[2], W[12]] - 
   2*SB[W[1], W[4], W[3], W[2]] + 2*SB[W[1], W[4], W[3], W[15]] + 
   2*SB[W[1], W[4], W[5], W[2]] + 2*SB[W[1], W[4], W[5], W[3]] - 
   2*SB[W[1], W[4], W[5], W[12]] - 2*SB[W[1], W[4], W[5], W[15]] + 
   2*SB[W[1], W[5], W[2], W[3]] + 2*SB[W[1], W[5], W[2], W[4]] - 
   2*SB[W[1], W[5], W[2], W[11]] - 2*SB[W[1], W[5], W[2], W[13]] + 
   2*SB[W[1], W[5], W[3], W[2]] + 4*SB[W[1], W[5], W[3], W[3]] + 
   2*SB[W[1], W[5], W[3], W[4]] - 2*SB[W[1], W[5], W[3], W[11]] - 
   2*SB[W[1], W[5], W[3], W[12]] - 2*SB[W[1], W[5], W[3], W[13]] - 
   2*SB[W[1], W[5], W[3], W[15]] + 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[3]] - 2*SB[W[1], W[5], W[4], W[12]] - 
   2*SB[W[1], W[5], W[4], W[15]] - 2*SB[W[1], W[5], W[11], W[2]] - 
   2*SB[W[1], W[5], W[11], W[3]] + 2*SB[W[1], W[5], W[11], W[12]] + 
   2*SB[W[1], W[5], W[11], W[15]] - 2*SB[W[1], W[5], W[12], W[3]] - 
   2*SB[W[1], W[5], W[12], W[4]] + 2*SB[W[1], W[5], W[12], W[11]] + 
   2*SB[W[1], W[5], W[12], W[13]] - 2*SB[W[1], W[5], W[13], W[2]] - 
   2*SB[W[1], W[5], W[13], W[3]] + 2*SB[W[1], W[5], W[13], W[12]] + 
   2*SB[W[1], W[5], W[13], W[15]] - 2*SB[W[1], W[5], W[15], W[3]] - 
   2*SB[W[1], W[5], W[15], W[4]] + 2*SB[W[1], W[5], W[15], W[11]] + 
   2*SB[W[1], W[5], W[15], W[13]] + 2*SB[W[1], W[11], W[2], W[3]] - 
   2*SB[W[1], W[11], W[2], W[12]] + 2*SB[W[1], W[11], W[3], W[2]] - 
   2*SB[W[1], W[11], W[3], W[15]] - 2*SB[W[1], W[11], W[5], W[2]] - 
   2*SB[W[1], W[11], W[5], W[3]] + 2*SB[W[1], W[11], W[5], W[12]] + 
   2*SB[W[1], W[11], W[5], W[15]] + 2*SB[W[1], W[13], W[2], W[3]] - 
   2*SB[W[1], W[13], W[2], W[12]] + 2*SB[W[1], W[13], W[3], W[2]] - 
   2*SB[W[1], W[13], W[3], W[15]] - 2*SB[W[1], W[13], W[5], W[2]] - 
   2*SB[W[1], W[13], W[5], W[3]] + 2*SB[W[1], W[13], W[5], W[12]] + 
   2*SB[W[1], W[13], W[5], W[15]] - 4*SB[W[2], W[1], W[3], W[3]] - 
   2*SB[W[2], W[1], W[3], W[4]] + 2*SB[W[2], W[1], W[3], W[11]] + 
   2*SB[W[2], W[1], W[3], W[12]] + 2*SB[W[2], W[1], W[3], W[13]] - 
   2*SB[W[2], W[1], W[4], W[3]] + 2*SB[W[2], W[1], W[4], W[12]] + 
   2*SB[W[2], W[1], W[11], W[3]] - 2*SB[W[2], W[1], W[11], W[12]] + 
   2*SB[W[2], W[1], W[12], W[3]] + 2*SB[W[2], W[1], W[12], W[4]] - 
   2*SB[W[2], W[1], W[12], W[11]] - 2*SB[W[2], W[1], W[12], W[13]] + 
   2*SB[W[2], W[1], W[13], W[3]] - 2*SB[W[2], W[1], W[13], W[12]] - 
   2*SB[W[2], W[3], W[1], W[3]] - 2*SB[W[2], W[3], W[1], W[4]] + 
   2*SB[W[2], W[3], W[1], W[11]] + 2*SB[W[2], W[3], W[1], W[13]] + 
   4*SB[W[2], W[3], W[3], W[4]] - 4*SB[W[2], W[3], W[3], W[13]] + 
   4*SB[W[2], W[3], W[4], W[3]] - 2*SB[W[2], W[3], W[4], W[11]] - 
   2*SB[W[2], W[3], W[4], W[12]] - 2*SB[W[2], W[3], W[12], W[4]] + 
   2*SB[W[2], W[3], W[12], W[13]] - 2*SB[W[2], W[3], W[13], W[3]] + 
   2*SB[W[2], W[3], W[13], W[12]] + 4*SB[W[2], W[4], W[3], W[3]] - 
   2*SB[W[2], W[4], W[3], W[11]] - 2*SB[W[2], W[4], W[3], W[12]] - 
   2*SB[W[2], W[4], W[11], W[3]] + 2*SB[W[2], W[4], W[11], W[12]] - 
   2*SB[W[2], W[4], W[12], W[3]] + 2*SB[W[2], W[4], W[12], W[11]] + 
   2*SB[W[2], W[12], W[1], W[3]] + 2*SB[W[2], W[12], W[1], W[4]] - 
   2*SB[W[2], W[12], W[1], W[11]] - 2*SB[W[2], W[12], W[1], W[13]] - 
   2*SB[W[2], W[12], W[3], W[4]] + 2*SB[W[2], W[12], W[3], W[13]] - 
   2*SB[W[2], W[12], W[4], W[3]] + 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[3], W[1], W[2], W[3]] - 2*SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[11]] + 2*SB[W[3], W[1], W[2], W[13]] - 
   2*SB[W[3], W[1], W[3], W[2]] + 2*SB[W[3], W[1], W[3], W[15]] - 
   2*SB[W[3], W[1], W[4], W[2]] + 2*SB[W[3], W[1], W[4], W[15]] + 
   2*SB[W[3], W[1], W[11], W[2]] - 2*SB[W[3], W[1], W[11], W[15]] + 
   2*SB[W[3], W[1], W[13], W[2]] - 2*SB[W[3], W[1], W[13], W[15]] + 
   2*SB[W[3], W[1], W[15], W[3]] + 2*SB[W[3], W[1], W[15], W[4]] - 
   2*SB[W[3], W[1], W[15], W[11]] - 2*SB[W[3], W[1], W[15], W[13]] - 
   2*SB[W[3], W[2], W[1], W[3]] - 2*SB[W[3], W[2], W[1], W[4]] + 
   2*SB[W[3], W[2], W[1], W[11]] + 2*SB[W[3], W[2], W[1], W[13]] + 
   4*SB[W[3], W[2], W[3], W[4]] - 4*SB[W[3], W[2], W[3], W[13]] + 
   4*SB[W[3], W[2], W[4], W[3]] - 2*SB[W[3], W[2], W[4], W[11]] - 
   2*SB[W[3], W[2], W[4], W[12]] - 2*SB[W[3], W[2], W[12], W[4]] + 
   2*SB[W[3], W[2], W[12], W[13]] - 2*SB[W[3], W[2], W[13], W[3]] + 
   2*SB[W[3], W[2], W[13], W[12]] + 4*SB[W[3], W[3], W[2], W[4]] - 
   4*SB[W[3], W[3], W[2], W[13]] + 4*SB[W[3], W[3], W[4], W[2]] - 
   4*SB[W[3], W[3], W[4], W[15]] - 4*SB[W[3], W[3], W[13], W[2]] + 
   4*SB[W[3], W[3], W[13], W[15]] - 4*SB[W[3], W[3], W[15], W[4]] + 
   4*SB[W[3], W[3], W[15], W[13]] + 4*SB[W[3], W[4], W[2], W[3]] - 
   2*SB[W[3], W[4], W[2], W[11]] - 2*SB[W[3], W[4], W[2], W[12]] + 
   4*SB[W[3], W[4], W[3], W[2]] - 4*SB[W[3], W[4], W[3], W[15]] - 
   2*SB[W[3], W[4], W[5], W[2]] - 2*SB[W[3], W[4], W[5], W[3]] + 
   2*SB[W[3], W[4], W[5], W[12]] + 2*SB[W[3], W[4], W[5], W[15]] - 
   2*SB[W[3], W[4], W[11], W[2]] + 2*SB[W[3], W[4], W[11], W[15]] - 
   2*SB[W[3], W[4], W[15], W[3]] + 2*SB[W[3], W[4], W[15], W[11]] - 
   2*SB[W[3], W[5], W[2], W[4]] + 2*SB[W[3], W[5], W[2], W[13]] - 
   2*SB[W[3], W[5], W[3], W[4]] + 2*SB[W[3], W[5], W[3], W[13]] - 
   2*SB[W[3], W[5], W[4], W[2]] - 2*SB[W[3], W[5], W[4], W[3]] + 
   2*SB[W[3], W[5], W[4], W[12]] + 2*SB[W[3], W[5], W[4], W[15]] + 
   2*SB[W[3], W[5], W[12], W[4]] - 2*SB[W[3], W[5], W[12], W[13]] + 
   2*SB[W[3], W[5], W[13], W[2]] + 2*SB[W[3], W[5], W[13], W[3]] - 
   2*SB[W[3], W[5], W[13], W[12]] - 2*SB[W[3], W[5], W[13], W[15]] + 
   2*SB[W[3], W[5], W[15], W[4]] - 2*SB[W[3], W[5], W[15], W[13]] - 
   2*SB[W[3], W[13], W[2], W[3]] + 2*SB[W[3], W[13], W[2], W[12]] - 
   2*SB[W[3], W[13], W[3], W[2]] + 2*SB[W[3], W[13], W[3], W[15]] + 
   2*SB[W[3], W[13], W[5], W[2]] + 2*SB[W[3], W[13], W[5], W[3]] - 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[3], W[13], W[5], W[15]] + 
   2*SB[W[3], W[15], W[1], W[3]] + 2*SB[W[3], W[15], W[1], W[4]] - 
   2*SB[W[3], W[15], W[1], W[11]] - 2*SB[W[3], W[15], W[1], W[13]] - 
   2*SB[W[3], W[15], W[3], W[4]] + 2*SB[W[3], W[15], W[3], W[13]] - 
   2*SB[W[3], W[15], W[4], W[3]] + 2*SB[W[3], W[15], W[4], W[11]] + 
   4*SB[W[4], W[2], W[3], W[3]] - 2*SB[W[4], W[2], W[3], W[11]] - 
   2*SB[W[4], W[2], W[3], W[12]] - 2*SB[W[4], W[2], W[11], W[3]] + 
   2*SB[W[4], W[2], W[11], W[12]] - 2*SB[W[4], W[2], W[12], W[3]] + 
   2*SB[W[4], W[2], W[12], W[11]] + 4*SB[W[4], W[3], W[2], W[3]] - 
   2*SB[W[4], W[3], W[2], W[11]] - 2*SB[W[4], W[3], W[2], W[12]] + 
   4*SB[W[4], W[3], W[3], W[2]] - 4*SB[W[4], W[3], W[3], W[15]] - 
   2*SB[W[4], W[3], W[5], W[2]] - 2*SB[W[4], W[3], W[5], W[3]] + 
   2*SB[W[4], W[3], W[5], W[12]] + 2*SB[W[4], W[3], W[5], W[15]] - 
   2*SB[W[4], W[3], W[11], W[2]] + 2*SB[W[4], W[3], W[11], W[15]] - 
   2*SB[W[4], W[3], W[15], W[3]] + 2*SB[W[4], W[3], W[15], W[11]] - 
   2*SB[W[4], W[5], W[2], W[3]] + 2*SB[W[4], W[5], W[2], W[11]] - 
   2*SB[W[4], W[5], W[3], W[2]] - 4*SB[W[4], W[5], W[3], W[3]] + 
   2*SB[W[4], W[5], W[3], W[11]] + 2*SB[W[4], W[5], W[3], W[12]] + 
   2*SB[W[4], W[5], W[3], W[15]] + 2*SB[W[4], W[5], W[11], W[2]] + 
   2*SB[W[4], W[5], W[11], W[3]] - 2*SB[W[4], W[5], W[11], W[12]] - 
   2*SB[W[4], W[5], W[11], W[15]] + 2*SB[W[4], W[5], W[12], W[3]] - 
   2*SB[W[4], W[5], W[12], W[11]] + 2*SB[W[4], W[5], W[15], W[3]] - 
   2*SB[W[4], W[5], W[15], W[11]] - 2*SB[W[4], W[11], W[2], W[3]] + 
   2*SB[W[4], W[11], W[2], W[12]] - 2*SB[W[4], W[11], W[3], W[2]] + 
   2*SB[W[4], W[11], W[3], W[15]] + 2*SB[W[4], W[11], W[5], W[2]] + 
   2*SB[W[4], W[11], W[5], W[3]] - 2*SB[W[4], W[11], W[5], W[12]] - 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[5], W[1], W[2], W[3]] + 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[11]] - 
   2*SB[W[5], W[1], W[2], W[13]] + 2*SB[W[5], W[1], W[3], W[2]] + 
   4*SB[W[5], W[1], W[3], W[3]] + 2*SB[W[5], W[1], W[3], W[4]] - 
   2*SB[W[5], W[1], W[3], W[11]] - 2*SB[W[5], W[1], W[3], W[12]] - 
   2*SB[W[5], W[1], W[3], W[13]] - 2*SB[W[5], W[1], W[3], W[15]] + 
   2*SB[W[5], W[1], W[4], W[2]] + 2*SB[W[5], W[1], W[4], W[3]] - 
   2*SB[W[5], W[1], W[4], W[12]] - 2*SB[W[5], W[1], W[4], W[15]] - 
   2*SB[W[5], W[1], W[11], W[2]] - 2*SB[W[5], W[1], W[11], W[3]] + 
   2*SB[W[5], W[1], W[11], W[12]] + 2*SB[W[5], W[1], W[11], W[15]] - 
   2*SB[W[5], W[1], W[12], W[3]] - 2*SB[W[5], W[1], W[12], W[4]] + 
   2*SB[W[5], W[1], W[12], W[11]] + 2*SB[W[5], W[1], W[12], W[13]] - 
   2*SB[W[5], W[1], W[13], W[2]] - 2*SB[W[5], W[1], W[13], W[3]] + 
   2*SB[W[5], W[1], W[13], W[12]] + 2*SB[W[5], W[1], W[13], W[15]] - 
   2*SB[W[5], W[1], W[15], W[3]] - 2*SB[W[5], W[1], W[15], W[4]] + 
   2*SB[W[5], W[1], W[15], W[11]] + 2*SB[W[5], W[1], W[15], W[13]] + 
   2*SB[W[5], W[2], W[1], W[3]] + 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[11]] - 2*SB[W[5], W[2], W[1], W[13]] - 
   2*SB[W[5], W[2], W[3], W[4]] + 2*SB[W[5], W[2], W[3], W[13]] - 
   2*SB[W[5], W[2], W[4], W[3]] + 2*SB[W[5], W[2], W[4], W[11]] + 
   2*SB[W[5], W[3], W[1], W[3]] + 2*SB[W[5], W[3], W[1], W[4]] - 
   2*SB[W[5], W[3], W[1], W[11]] - 2*SB[W[5], W[3], W[1], W[13]] - 
   2*SB[W[5], W[3], W[2], W[4]] + 2*SB[W[5], W[3], W[2], W[13]] - 
   4*SB[W[5], W[3], W[3], W[4]] + 4*SB[W[5], W[3], W[3], W[13]] - 
   2*SB[W[5], W[3], W[4], W[2]] - 4*SB[W[5], W[3], W[4], W[3]] + 
   2*SB[W[5], W[3], W[4], W[11]] + 2*SB[W[5], W[3], W[4], W[12]] + 
   2*SB[W[5], W[3], W[4], W[15]] + 2*SB[W[5], W[3], W[12], W[4]] - 
   2*SB[W[5], W[3], W[12], W[13]] + 2*SB[W[5], W[3], W[13], W[2]] + 
   2*SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[12]] - 
   2*SB[W[5], W[3], W[13], W[15]] + 2*SB[W[5], W[3], W[15], W[4]] - 
   2*SB[W[5], W[3], W[15], W[13]] - 2*SB[W[5], W[4], W[2], W[3]] + 
   2*SB[W[5], W[4], W[2], W[11]] - 2*SB[W[5], W[4], W[3], W[2]] - 
   4*SB[W[5], W[4], W[3], W[3]] + 2*SB[W[5], W[4], W[3], W[11]] + 
   2*SB[W[5], W[4], W[3], W[12]] + 2*SB[W[5], W[4], W[3], W[15]] + 
   2*SB[W[5], W[4], W[11], W[2]] + 2*SB[W[5], W[4], W[11], W[3]] - 
   2*SB[W[5], W[4], W[11], W[12]] - 2*SB[W[5], W[4], W[11], W[15]] + 
   2*SB[W[5], W[4], W[12], W[3]] - 2*SB[W[5], W[4], W[12], W[11]] + 
   2*SB[W[5], W[4], W[15], W[3]] - 2*SB[W[5], W[4], W[15], W[11]] - 
   2*SB[W[5], W[12], W[1], W[3]] - 2*SB[W[5], W[12], W[1], W[4]] + 
   2*SB[W[5], W[12], W[1], W[11]] + 2*SB[W[5], W[12], W[1], W[13]] + 
   2*SB[W[5], W[12], W[3], W[4]] - 2*SB[W[5], W[12], W[3], W[13]] + 
   2*SB[W[5], W[12], W[4], W[3]] - 2*SB[W[5], W[12], W[4], W[11]] - 
   2*SB[W[5], W[15], W[1], W[3]] - 2*SB[W[5], W[15], W[1], W[4]] + 
   2*SB[W[5], W[15], W[1], W[11]] + 2*SB[W[5], W[15], W[1], W[13]] + 
   2*SB[W[5], W[15], W[3], W[4]] - 2*SB[W[5], W[15], W[3], W[13]] + 
   2*SB[W[5], W[15], W[4], W[3]] - 2*SB[W[5], W[15], W[4], W[11]]) + 
 rbar[4]*(Pi^4/18 - (Pi^2*SB[W[1], W[2]])/3 - (Pi^2*SB[W[1], W[5]])/3 + 
   (Pi^2*SB[W[1], W[11]])/3 + (Pi^2*SB[W[1], W[13]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 + (Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 + (Pi^2*SB[W[3], W[5]])/3 - 
   (Pi^2*SB[W[3], W[13]])/3 - (Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[11]])/3 - (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 + (Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[1], W[2], W[5]] - 4*SB[W[1], W[1], W[2], W[13]] + 
   4*SB[W[1], W[1], W[5], W[2]] - 4*SB[W[1], W[1], W[5], W[11]] - 
   4*SB[W[1], W[1], W[11], W[5]] + 4*SB[W[1], W[1], W[11], W[13]] - 
   4*SB[W[1], W[1], W[13], W[2]] + 4*SB[W[1], W[1], W[13], W[11]] + 
   4*SB[W[1], W[2], W[1], W[5]] - 4*SB[W[1], W[2], W[1], W[13]] - 
   2*SB[W[1], W[2], W[3], W[1]] - 2*SB[W[1], W[2], W[3], W[5]] + 
   2*SB[W[1], W[2], W[3], W[13]] + 2*SB[W[1], W[2], W[3], W[15]] + 
   4*SB[W[1], W[2], W[5], W[1]] - 2*SB[W[1], W[2], W[5], W[14]] - 
   2*SB[W[1], W[2], W[5], W[15]] - 2*SB[W[1], W[2], W[13], W[1]] + 
   2*SB[W[1], W[2], W[13], W[14]] - 2*SB[W[1], W[2], W[14], W[5]] + 
   2*SB[W[1], W[2], W[14], W[13]] - 2*SB[W[1], W[3], W[1], W[2]] + 
   2*SB[W[1], W[3], W[1], W[11]] - 2*SB[W[1], W[3], W[2], W[1]] - 
   2*SB[W[1], W[3], W[2], W[5]] + 2*SB[W[1], W[3], W[2], W[13]] + 
   2*SB[W[1], W[3], W[2], W[15]] - 2*SB[W[1], W[3], W[5], W[2]] + 
   2*SB[W[1], W[3], W[5], W[11]] + 2*SB[W[1], W[3], W[11], W[1]] + 
   2*SB[W[1], W[3], W[11], W[5]] - 2*SB[W[1], W[3], W[11], W[13]] - 
   2*SB[W[1], W[3], W[11], W[15]] + 2*SB[W[1], W[3], W[13], W[2]] - 
   2*SB[W[1], W[3], W[13], W[11]] + 2*SB[W[1], W[3], W[15], W[2]] - 
   2*SB[W[1], W[3], W[15], W[11]] - 2*SB[W[1], W[4], W[1], W[5]] + 
   2*SB[W[1], W[4], W[1], W[13]] - 2*SB[W[1], W[4], W[2], W[5]] + 
   2*SB[W[1], W[4], W[2], W[13]] - 2*SB[W[1], W[4], W[5], W[1]] - 
   2*SB[W[1], W[4], W[5], W[2]] + 2*SB[W[1], W[4], W[5], W[11]] + 
   2*SB[W[1], W[4], W[5], W[14]] + 2*SB[W[1], W[4], W[11], W[5]] - 
   2*SB[W[1], W[4], W[11], W[13]] + 2*SB[W[1], W[4], W[13], W[1]] + 
   2*SB[W[1], W[4], W[13], W[2]] - 2*SB[W[1], W[4], W[13], W[11]] - 
   2*SB[W[1], W[4], W[13], W[14]] + 2*SB[W[1], W[4], W[14], W[5]] - 
   2*SB[W[1], W[4], W[14], W[13]] + 4*SB[W[1], W[5], W[1], W[2]] - 
   4*SB[W[1], W[5], W[1], W[11]] + 4*SB[W[1], W[5], W[2], W[1]] - 
   2*SB[W[1], W[5], W[2], W[14]] - 2*SB[W[1], W[5], W[2], W[15]] - 
   2*SB[W[1], W[5], W[4], W[1]] - 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[11]] + 2*SB[W[1], W[5], W[4], W[14]] - 
   2*SB[W[1], W[5], W[11], W[1]] + 2*SB[W[1], W[5], W[11], W[15]] - 
   2*SB[W[1], W[5], W[15], W[2]] + 2*SB[W[1], W[5], W[15], W[11]] - 
   2*SB[W[1], W[11], W[1], W[5]] + 2*SB[W[1], W[11], W[1], W[13]] + 
   2*SB[W[1], W[11], W[3], W[1]] + 2*SB[W[1], W[11], W[3], W[5]] - 
   2*SB[W[1], W[11], W[3], W[13]] - 2*SB[W[1], W[11], W[3], W[15]] - 
   2*SB[W[1], W[11], W[5], W[1]] + 2*SB[W[1], W[11], W[5], W[15]] - 
   2*SB[W[1], W[13], W[1], W[2]] + 2*SB[W[1], W[13], W[1], W[11]] - 
   2*SB[W[1], W[13], W[2], W[1]] + 2*SB[W[1], W[13], W[2], W[14]] + 
   2*SB[W[1], W[13], W[4], W[1]] + 2*SB[W[1], W[13], W[4], W[2]] - 
   2*SB[W[1], W[13], W[4], W[11]] - 2*SB[W[1], W[13], W[4], W[14]] + 
   4*SB[W[2], W[1], W[1], W[5]] - 4*SB[W[2], W[1], W[1], W[13]] - 
   2*SB[W[2], W[1], W[3], W[1]] - 2*SB[W[2], W[1], W[3], W[5]] + 
   2*SB[W[2], W[1], W[3], W[13]] + 2*SB[W[2], W[1], W[3], W[15]] + 
   4*SB[W[2], W[1], W[5], W[1]] - 2*SB[W[2], W[1], W[5], W[14]] - 
   2*SB[W[2], W[1], W[5], W[15]] - 2*SB[W[2], W[1], W[13], W[1]] + 
   2*SB[W[2], W[1], W[13], W[14]] - 2*SB[W[2], W[1], W[14], W[5]] + 
   2*SB[W[2], W[1], W[14], W[13]] - 4*SB[W[2], W[3], W[1], W[1]] - 
   2*SB[W[2], W[3], W[1], W[5]] + 2*SB[W[2], W[3], W[1], W[13]] + 
   2*SB[W[2], W[3], W[1], W[14]] + 2*SB[W[2], W[3], W[1], W[15]] - 
   2*SB[W[2], W[3], W[5], W[1]] + 2*SB[W[2], W[3], W[5], W[14]] + 
   2*SB[W[2], W[3], W[13], W[1]] - 2*SB[W[2], W[3], W[13], W[14]] + 
   2*SB[W[2], W[3], W[14], W[1]] + 2*SB[W[2], W[3], W[14], W[5]] - 
   2*SB[W[2], W[3], W[14], W[13]] - 2*SB[W[2], W[3], W[14], W[15]] + 
   2*SB[W[2], W[3], W[15], W[1]] - 2*SB[W[2], W[3], W[15], W[14]] + 
   4*SB[W[2], W[5], W[1], W[1]] - 2*SB[W[2], W[5], W[1], W[14]] - 
   2*SB[W[2], W[5], W[1], W[15]] - 2*SB[W[2], W[5], W[14], W[1]] + 
   2*SB[W[2], W[5], W[14], W[15]] - 2*SB[W[2], W[5], W[15], W[1]] + 
   2*SB[W[2], W[5], W[15], W[14]] - 2*SB[W[2], W[14], W[1], W[5]] + 
   2*SB[W[2], W[14], W[1], W[13]] + 2*SB[W[2], W[14], W[3], W[1]] + 
   2*SB[W[2], W[14], W[3], W[5]] - 2*SB[W[2], W[14], W[3], W[13]] - 
   2*SB[W[2], W[14], W[3], W[15]] - 2*SB[W[2], W[14], W[5], W[1]] + 
   2*SB[W[2], W[14], W[5], W[15]] - 4*SB[W[3], W[1], W[1], W[2]] + 
   4*SB[W[3], W[1], W[1], W[11]] - 4*SB[W[3], W[1], W[2], W[1]] - 
   2*SB[W[3], W[1], W[2], W[5]] + 2*SB[W[3], W[1], W[2], W[13]] + 
   2*SB[W[3], W[1], W[2], W[14]] + 2*SB[W[3], W[1], W[2], W[15]] + 
   2*SB[W[3], W[1], W[4], W[1]] + 2*SB[W[3], W[1], W[4], W[2]] - 
   2*SB[W[3], W[1], W[4], W[11]] - 2*SB[W[3], W[1], W[4], W[14]] - 
   2*SB[W[3], W[1], W[5], W[2]] + 2*SB[W[3], W[1], W[5], W[11]] + 
   2*SB[W[3], W[1], W[11], W[1]] + 2*SB[W[3], W[1], W[11], W[5]] - 
   2*SB[W[3], W[1], W[11], W[13]] - 2*SB[W[3], W[1], W[11], W[15]] + 
   2*SB[W[3], W[1], W[13], W[2]] - 2*SB[W[3], W[1], W[13], W[11]] + 
   2*SB[W[3], W[1], W[15], W[2]] - 2*SB[W[3], W[1], W[15], W[11]] - 
   4*SB[W[3], W[2], W[1], W[1]] - 2*SB[W[3], W[2], W[1], W[5]] + 
   2*SB[W[3], W[2], W[1], W[13]] + 2*SB[W[3], W[2], W[1], W[14]] + 
   2*SB[W[3], W[2], W[1], W[15]] - 2*SB[W[3], W[2], W[5], W[1]] + 
   2*SB[W[3], W[2], W[5], W[14]] + 2*SB[W[3], W[2], W[13], W[1]] - 
   2*SB[W[3], W[2], W[13], W[14]] + 2*SB[W[3], W[2], W[14], W[1]] + 
   2*SB[W[3], W[2], W[14], W[5]] - 2*SB[W[3], W[2], W[14], W[13]] - 
   2*SB[W[3], W[2], W[14], W[15]] + 2*SB[W[3], W[2], W[15], W[1]] - 
   2*SB[W[3], W[2], W[15], W[14]] + 4*SB[W[3], W[4], W[1], W[1]] + 
   2*SB[W[3], W[4], W[1], W[2]] + 2*SB[W[3], W[4], W[1], W[5]] - 
   2*SB[W[3], W[4], W[1], W[11]] - 2*SB[W[3], W[4], W[1], W[13]] - 
   2*SB[W[3], W[4], W[1], W[14]] - 2*SB[W[3], W[4], W[1], W[15]] + 
   2*SB[W[3], W[4], W[2], W[1]] + 2*SB[W[3], W[4], W[2], W[5]] - 
   2*SB[W[3], W[4], W[2], W[13]] - 2*SB[W[3], W[4], W[2], W[15]] + 
   2*SB[W[3], W[4], W[5], W[1]] + 2*SB[W[3], W[4], W[5], W[2]] - 
   2*SB[W[3], W[4], W[5], W[11]] - 2*SB[W[3], W[4], W[5], W[14]] - 
   2*SB[W[3], W[4], W[11], W[1]] - 2*SB[W[3], W[4], W[11], W[5]] + 
   2*SB[W[3], W[4], W[11], W[13]] + 2*SB[W[3], W[4], W[11], W[15]] - 
   2*SB[W[3], W[4], W[13], W[1]] - 2*SB[W[3], W[4], W[13], W[2]] + 
   2*SB[W[3], W[4], W[13], W[11]] + 2*SB[W[3], W[4], W[13], W[14]] - 
   2*SB[W[3], W[4], W[14], W[1]] - 2*SB[W[3], W[4], W[14], W[5]] + 
   2*SB[W[3], W[4], W[14], W[13]] + 2*SB[W[3], W[4], W[14], W[15]] - 
   2*SB[W[3], W[4], W[15], W[1]] - 2*SB[W[3], W[4], W[15], W[2]] + 
   2*SB[W[3], W[4], W[15], W[11]] + 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[5], W[1], W[2]] + 2*SB[W[3], W[5], W[1], W[11]] - 
   2*SB[W[3], W[5], W[2], W[1]] + 2*SB[W[3], W[5], W[2], W[14]] + 
   2*SB[W[3], W[5], W[4], W[1]] + 2*SB[W[3], W[5], W[4], W[2]] - 
   2*SB[W[3], W[5], W[4], W[11]] - 2*SB[W[3], W[5], W[4], W[14]] + 
   2*SB[W[3], W[13], W[1], W[2]] - 2*SB[W[3], W[13], W[1], W[11]] + 
   2*SB[W[3], W[13], W[2], W[1]] - 2*SB[W[3], W[13], W[2], W[14]] - 
   2*SB[W[3], W[13], W[4], W[1]] - 2*SB[W[3], W[13], W[4], W[2]] + 
   2*SB[W[3], W[13], W[4], W[11]] + 2*SB[W[3], W[13], W[4], W[14]] + 
   2*SB[W[3], W[15], W[1], W[2]] - 2*SB[W[3], W[15], W[1], W[11]] + 
   2*SB[W[3], W[15], W[2], W[1]] - 2*SB[W[3], W[15], W[2], W[14]] - 
   2*SB[W[3], W[15], W[4], W[1]] - 2*SB[W[3], W[15], W[4], W[2]] + 
   2*SB[W[3], W[15], W[4], W[11]] + 2*SB[W[3], W[15], W[4], W[14]] - 
   4*SB[W[4], W[1], W[1], W[5]] + 4*SB[W[4], W[1], W[1], W[13]] - 
   2*SB[W[4], W[1], W[2], W[5]] + 2*SB[W[4], W[1], W[2], W[13]] + 
   2*SB[W[4], W[1], W[3], W[1]] + 2*SB[W[4], W[1], W[3], W[5]] - 
   2*SB[W[4], W[1], W[3], W[13]] - 2*SB[W[4], W[1], W[3], W[15]] - 
   4*SB[W[4], W[1], W[5], W[1]] - 2*SB[W[4], W[1], W[5], W[2]] + 
   2*SB[W[4], W[1], W[5], W[11]] + 2*SB[W[4], W[1], W[5], W[14]] + 
   2*SB[W[4], W[1], W[5], W[15]] + 2*SB[W[4], W[1], W[11], W[5]] - 
   2*SB[W[4], W[1], W[11], W[13]] + 2*SB[W[4], W[1], W[13], W[1]] + 
   2*SB[W[4], W[1], W[13], W[2]] - 2*SB[W[4], W[1], W[13], W[11]] - 
   2*SB[W[4], W[1], W[13], W[14]] + 2*SB[W[4], W[1], W[14], W[5]] - 
   2*SB[W[4], W[1], W[14], W[13]] - 2*SB[W[4], W[2], W[1], W[5]] + 
   2*SB[W[4], W[2], W[1], W[13]] + 2*SB[W[4], W[2], W[3], W[1]] + 
   2*SB[W[4], W[2], W[3], W[5]] - 2*SB[W[4], W[2], W[3], W[13]] - 
   2*SB[W[4], W[2], W[3], W[15]] - 2*SB[W[4], W[2], W[5], W[1]] + 
   2*SB[W[4], W[2], W[5], W[15]] + 4*SB[W[4], W[3], W[1], W[1]] + 
   2*SB[W[4], W[3], W[1], W[2]] + 2*SB[W[4], W[3], W[1], W[5]] - 
   2*SB[W[4], W[3], W[1], W[11]] - 2*SB[W[4], W[3], W[1], W[13]] - 
   2*SB[W[4], W[3], W[1], W[14]] - 2*SB[W[4], W[3], W[1], W[15]] + 
   2*SB[W[4], W[3], W[2], W[1]] + 2*SB[W[4], W[3], W[2], W[5]] - 
   2*SB[W[4], W[3], W[2], W[13]] - 2*SB[W[4], W[3], W[2], W[15]] + 
   2*SB[W[4], W[3], W[5], W[1]] + 2*SB[W[4], W[3], W[5], W[2]] - 
   2*SB[W[4], W[3], W[5], W[11]] - 2*SB[W[4], W[3], W[5], W[14]] - 
   2*SB[W[4], W[3], W[11], W[1]] - 2*SB[W[4], W[3], W[11], W[5]] + 
   2*SB[W[4], W[3], W[11], W[13]] + 2*SB[W[4], W[3], W[11], W[15]] - 
   2*SB[W[4], W[3], W[13], W[1]] - 2*SB[W[4], W[3], W[13], W[2]] + 
   2*SB[W[4], W[3], W[13], W[11]] + 2*SB[W[4], W[3], W[13], W[14]] - 
   2*SB[W[4], W[3], W[14], W[1]] - 2*SB[W[4], W[3], W[14], W[5]] + 
   2*SB[W[4], W[3], W[14], W[13]] + 2*SB[W[4], W[3], W[14], W[15]] - 
   2*SB[W[4], W[3], W[15], W[1]] - 2*SB[W[4], W[3], W[15], W[2]] + 
   2*SB[W[4], W[3], W[15], W[11]] + 2*SB[W[4], W[3], W[15], W[14]] - 
   4*SB[W[4], W[5], W[1], W[1]] - 2*SB[W[4], W[5], W[1], W[2]] + 
   2*SB[W[4], W[5], W[1], W[11]] + 2*SB[W[4], W[5], W[1], W[14]] + 
   2*SB[W[4], W[5], W[1], W[15]] - 2*SB[W[4], W[5], W[2], W[1]] + 
   2*SB[W[4], W[5], W[2], W[15]] + 2*SB[W[4], W[5], W[11], W[1]] - 
   2*SB[W[4], W[5], W[11], W[15]] + 2*SB[W[4], W[5], W[14], W[1]] - 
   2*SB[W[4], W[5], W[14], W[15]] + 2*SB[W[4], W[5], W[15], W[1]] + 
   2*SB[W[4], W[5], W[15], W[2]] - 2*SB[W[4], W[5], W[15], W[11]] - 
   2*SB[W[4], W[5], W[15], W[14]] + 2*SB[W[4], W[11], W[1], W[5]] - 
   2*SB[W[4], W[11], W[1], W[13]] - 2*SB[W[4], W[11], W[3], W[1]] - 
   2*SB[W[4], W[11], W[3], W[5]] + 2*SB[W[4], W[11], W[3], W[13]] + 
   2*SB[W[4], W[11], W[3], W[15]] + 2*SB[W[4], W[11], W[5], W[1]] - 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[4], W[14], W[1], W[5]] - 
   2*SB[W[4], W[14], W[1], W[13]] - 2*SB[W[4], W[14], W[3], W[1]] - 
   2*SB[W[4], W[14], W[3], W[5]] + 2*SB[W[4], W[14], W[3], W[13]] + 
   2*SB[W[4], W[14], W[3], W[15]] + 2*SB[W[4], W[14], W[5], W[1]] - 
   2*SB[W[4], W[14], W[5], W[15]] + 4*SB[W[5], W[1], W[1], W[2]] - 
   4*SB[W[5], W[1], W[1], W[11]] + 4*SB[W[5], W[1], W[2], W[1]] - 
   2*SB[W[5], W[1], W[2], W[14]] - 2*SB[W[5], W[1], W[2], W[15]] - 
   2*SB[W[5], W[1], W[4], W[1]] - 2*SB[W[5], W[1], W[4], W[2]] + 
   2*SB[W[5], W[1], W[4], W[11]] + 2*SB[W[5], W[1], W[4], W[14]] - 
   2*SB[W[5], W[1], W[11], W[1]] + 2*SB[W[5], W[1], W[11], W[15]] - 
   2*SB[W[5], W[1], W[15], W[2]] + 2*SB[W[5], W[1], W[15], W[11]] + 
   4*SB[W[5], W[2], W[1], W[1]] - 2*SB[W[5], W[2], W[1], W[14]] - 
   2*SB[W[5], W[2], W[1], W[15]] - 2*SB[W[5], W[2], W[14], W[1]] + 
   2*SB[W[5], W[2], W[14], W[15]] - 2*SB[W[5], W[2], W[15], W[1]] + 
   2*SB[W[5], W[2], W[15], W[14]] - 4*SB[W[5], W[4], W[1], W[1]] - 
   2*SB[W[5], W[4], W[1], W[2]] + 2*SB[W[5], W[4], W[1], W[11]] + 
   2*SB[W[5], W[4], W[1], W[14]] + 2*SB[W[5], W[4], W[1], W[15]] - 
   2*SB[W[5], W[4], W[2], W[1]] + 2*SB[W[5], W[4], W[2], W[15]] + 
   2*SB[W[5], W[4], W[11], W[1]] - 2*SB[W[5], W[4], W[11], W[15]] + 
   2*SB[W[5], W[4], W[14], W[1]] - 2*SB[W[5], W[4], W[14], W[15]] + 
   2*SB[W[5], W[4], W[15], W[1]] + 2*SB[W[5], W[4], W[15], W[2]] - 
   2*SB[W[5], W[4], W[15], W[11]] - 2*SB[W[5], W[4], W[15], W[14]] - 
   2*SB[W[5], W[15], W[1], W[2]] + 2*SB[W[5], W[15], W[1], W[11]] - 
   2*SB[W[5], W[15], W[2], W[1]] + 2*SB[W[5], W[15], W[2], W[14]] + 
   2*SB[W[5], W[15], W[4], W[1]] + 2*SB[W[5], W[15], W[4], W[2]] - 
   2*SB[W[5], W[15], W[4], W[11]] - 2*SB[W[5], W[15], W[4], W[14]]) + 
 rbar[5]*(Pi^4/18 - (Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[11]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 - (Pi^2*SB[W[2], W[3]])/3 + 
   (Pi^2*SB[W[2], W[12]])/3 + (Pi^2*SB[W[2], W[14]])/3 - 
   (Pi^2*SB[W[3], W[2]])/3 + (Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[11]])/3 - (Pi^2*SB[W[4], W[14]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (Pi^2*SB[W[5], W[12]])/3 - (Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[2], W[2], W[3]] - 4*SB[W[1], W[2], W[2], W[12]] + 
   4*SB[W[1], W[2], W[3], W[2]] - 2*SB[W[1], W[2], W[3], W[11]] - 
   2*SB[W[1], W[2], W[3], W[15]] - 2*SB[W[1], W[2], W[5], W[2]] - 
   2*SB[W[1], W[2], W[5], W[3]] + 2*SB[W[1], W[2], W[5], W[12]] + 
   2*SB[W[1], W[2], W[5], W[15]] - 2*SB[W[1], W[2], W[11], W[3]] + 
   2*SB[W[1], W[2], W[11], W[12]] - 2*SB[W[1], W[2], W[12], W[2]] + 
   2*SB[W[1], W[2], W[12], W[11]] + 4*SB[W[1], W[3], W[2], W[2]] - 
   2*SB[W[1], W[3], W[2], W[11]] - 2*SB[W[1], W[3], W[2], W[15]] - 
   2*SB[W[1], W[3], W[11], W[2]] + 2*SB[W[1], W[3], W[11], W[15]] - 
   2*SB[W[1], W[3], W[15], W[2]] + 2*SB[W[1], W[3], W[15], W[11]] - 
   4*SB[W[1], W[5], W[2], W[2]] - 2*SB[W[1], W[5], W[2], W[3]] + 
   2*SB[W[1], W[5], W[2], W[11]] + 2*SB[W[1], W[5], W[2], W[12]] + 
   2*SB[W[1], W[5], W[2], W[15]] - 2*SB[W[1], W[5], W[3], W[2]] + 
   2*SB[W[1], W[5], W[3], W[11]] + 2*SB[W[1], W[5], W[11], W[2]] + 
   2*SB[W[1], W[5], W[11], W[3]] - 2*SB[W[1], W[5], W[11], W[12]] - 
   2*SB[W[1], W[5], W[11], W[15]] + 2*SB[W[1], W[5], W[12], W[2]] - 
   2*SB[W[1], W[5], W[12], W[11]] + 2*SB[W[1], W[5], W[15], W[2]] - 
   2*SB[W[1], W[5], W[15], W[11]] - 2*SB[W[1], W[11], W[2], W[3]] + 
   2*SB[W[1], W[11], W[2], W[12]] - 2*SB[W[1], W[11], W[3], W[2]] + 
   2*SB[W[1], W[11], W[3], W[15]] + 2*SB[W[1], W[11], W[5], W[2]] + 
   2*SB[W[1], W[11], W[5], W[3]] - 2*SB[W[1], W[11], W[5], W[12]] - 
   2*SB[W[1], W[11], W[5], W[15]] + 4*SB[W[2], W[1], W[2], W[3]] - 
   4*SB[W[2], W[1], W[2], W[12]] + 4*SB[W[2], W[1], W[3], W[2]] - 
   2*SB[W[2], W[1], W[3], W[11]] - 2*SB[W[2], W[1], W[3], W[15]] - 
   2*SB[W[2], W[1], W[5], W[2]] - 2*SB[W[2], W[1], W[5], W[3]] + 
   2*SB[W[2], W[1], W[5], W[12]] + 2*SB[W[2], W[1], W[5], W[15]] - 
   2*SB[W[2], W[1], W[11], W[3]] + 2*SB[W[2], W[1], W[11], W[12]] - 
   2*SB[W[2], W[1], W[12], W[2]] + 2*SB[W[2], W[1], W[12], W[11]] + 
   4*SB[W[2], W[2], W[1], W[3]] - 4*SB[W[2], W[2], W[1], W[12]] + 
   4*SB[W[2], W[2], W[3], W[1]] - 4*SB[W[2], W[2], W[3], W[14]] - 
   4*SB[W[2], W[2], W[12], W[1]] + 4*SB[W[2], W[2], W[12], W[14]] - 
   4*SB[W[2], W[2], W[14], W[3]] + 4*SB[W[2], W[2], W[14], W[12]] + 
   4*SB[W[2], W[3], W[1], W[2]] - 2*SB[W[2], W[3], W[1], W[11]] - 
   2*SB[W[2], W[3], W[1], W[15]] + 4*SB[W[2], W[3], W[2], W[1]] - 
   4*SB[W[2], W[3], W[2], W[14]] - 2*SB[W[2], W[3], W[4], W[1]] - 
   2*SB[W[2], W[3], W[4], W[2]] + 2*SB[W[2], W[3], W[4], W[11]] + 
   2*SB[W[2], W[3], W[4], W[14]] - 2*SB[W[2], W[3], W[14], W[2]] + 
   2*SB[W[2], W[3], W[14], W[15]] - 2*SB[W[2], W[3], W[15], W[1]] + 
   2*SB[W[2], W[3], W[15], W[14]] - 2*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[12]] - 2*SB[W[2], W[4], W[2], W[3]] + 
   2*SB[W[2], W[4], W[2], W[12]] - 2*SB[W[2], W[4], W[3], W[1]] - 
   2*SB[W[2], W[4], W[3], W[2]] + 2*SB[W[2], W[4], W[3], W[11]] + 
   2*SB[W[2], W[4], W[3], W[14]] + 2*SB[W[2], W[4], W[11], W[3]] - 
   2*SB[W[2], W[4], W[11], W[12]] + 2*SB[W[2], W[4], W[12], W[1]] + 
   2*SB[W[2], W[4], W[12], W[2]] - 2*SB[W[2], W[4], W[12], W[11]] - 
   2*SB[W[2], W[4], W[12], W[14]] + 2*SB[W[2], W[4], W[14], W[3]] - 
   2*SB[W[2], W[4], W[14], W[12]] - 2*SB[W[2], W[5], W[1], W[2]] - 
   2*SB[W[2], W[5], W[1], W[3]] + 2*SB[W[2], W[5], W[1], W[12]] + 
   2*SB[W[2], W[5], W[1], W[15]] - 2*SB[W[2], W[5], W[2], W[1]] + 
   2*SB[W[2], W[5], W[2], W[14]] - 2*SB[W[2], W[5], W[3], W[1]] + 
   2*SB[W[2], W[5], W[3], W[14]] + 2*SB[W[2], W[5], W[12], W[1]] - 
   2*SB[W[2], W[5], W[12], W[14]] + 2*SB[W[2], W[5], W[14], W[2]] + 
   2*SB[W[2], W[5], W[14], W[3]] - 2*SB[W[2], W[5], W[14], W[12]] - 
   2*SB[W[2], W[5], W[14], W[15]] + 2*SB[W[2], W[5], W[15], W[1]] - 
   2*SB[W[2], W[5], W[15], W[14]] - 2*SB[W[2], W[12], W[1], W[2]] + 
   2*SB[W[2], W[12], W[1], W[11]] - 2*SB[W[2], W[12], W[2], W[1]] + 
   2*SB[W[2], W[12], W[2], W[14]] + 2*SB[W[2], W[12], W[4], W[1]] + 
   2*SB[W[2], W[12], W[4], W[2]] - 2*SB[W[2], W[12], W[4], W[11]] - 
   2*SB[W[2], W[12], W[4], W[14]] - 2*SB[W[2], W[14], W[2], W[3]] + 
   2*SB[W[2], W[14], W[2], W[12]] - 2*SB[W[2], W[14], W[3], W[2]] + 
   2*SB[W[2], W[14], W[3], W[15]] + 2*SB[W[2], W[14], W[5], W[2]] + 
   2*SB[W[2], W[14], W[5], W[3]] - 2*SB[W[2], W[14], W[5], W[12]] - 
   2*SB[W[2], W[14], W[5], W[15]] + 4*SB[W[3], W[1], W[2], W[2]] - 
   2*SB[W[3], W[1], W[2], W[11]] - 2*SB[W[3], W[1], W[2], W[15]] - 
   2*SB[W[3], W[1], W[11], W[2]] + 2*SB[W[3], W[1], W[11], W[15]] - 
   2*SB[W[3], W[1], W[15], W[2]] + 2*SB[W[3], W[1], W[15], W[11]] + 
   4*SB[W[3], W[2], W[1], W[2]] - 2*SB[W[3], W[2], W[1], W[11]] - 
   2*SB[W[3], W[2], W[1], W[15]] + 4*SB[W[3], W[2], W[2], W[1]] - 
   4*SB[W[3], W[2], W[2], W[14]] - 2*SB[W[3], W[2], W[4], W[1]] - 
   2*SB[W[3], W[2], W[4], W[2]] + 2*SB[W[3], W[2], W[4], W[11]] + 
   2*SB[W[3], W[2], W[4], W[14]] - 2*SB[W[3], W[2], W[14], W[2]] + 
   2*SB[W[3], W[2], W[14], W[15]] - 2*SB[W[3], W[2], W[15], W[1]] + 
   2*SB[W[3], W[2], W[15], W[14]] - 2*SB[W[3], W[4], W[1], W[2]] + 
   2*SB[W[3], W[4], W[1], W[15]] - 2*SB[W[3], W[4], W[2], W[1]] - 
   4*SB[W[3], W[4], W[2], W[2]] + 2*SB[W[3], W[4], W[2], W[11]] + 
   2*SB[W[3], W[4], W[2], W[14]] + 2*SB[W[3], W[4], W[2], W[15]] + 
   2*SB[W[3], W[4], W[11], W[2]] - 2*SB[W[3], W[4], W[11], W[15]] + 
   2*SB[W[3], W[4], W[14], W[2]] - 2*SB[W[3], W[4], W[14], W[15]] + 
   2*SB[W[3], W[4], W[15], W[1]] + 2*SB[W[3], W[4], W[15], W[2]] - 
   2*SB[W[3], W[4], W[15], W[11]] - 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[15], W[1], W[2]] + 2*SB[W[3], W[15], W[1], W[11]] - 
   2*SB[W[3], W[15], W[2], W[1]] + 2*SB[W[3], W[15], W[2], W[14]] + 
   2*SB[W[3], W[15], W[4], W[1]] + 2*SB[W[3], W[15], W[4], W[2]] - 
   2*SB[W[3], W[15], W[4], W[11]] - 2*SB[W[3], W[15], W[4], W[14]] - 
   2*SB[W[4], W[1], W[2], W[3]] + 2*SB[W[4], W[1], W[2], W[12]] - 
   2*SB[W[4], W[1], W[3], W[2]] + 2*SB[W[4], W[1], W[3], W[15]] + 
   2*SB[W[4], W[1], W[5], W[2]] + 2*SB[W[4], W[1], W[5], W[3]] - 
   2*SB[W[4], W[1], W[5], W[12]] - 2*SB[W[4], W[1], W[5], W[15]] - 
   2*SB[W[4], W[2], W[1], W[3]] + 2*SB[W[4], W[2], W[1], W[12]] - 
   4*SB[W[4], W[2], W[2], W[3]] + 4*SB[W[4], W[2], W[2], W[12]] - 
   2*SB[W[4], W[2], W[3], W[1]] - 4*SB[W[4], W[2], W[3], W[2]] + 
   2*SB[W[4], W[2], W[3], W[11]] + 2*SB[W[4], W[2], W[3], W[14]] + 
   2*SB[W[4], W[2], W[3], W[15]] + 2*SB[W[4], W[2], W[5], W[2]] + 
   2*SB[W[4], W[2], W[5], W[3]] - 2*SB[W[4], W[2], W[5], W[12]] - 
   2*SB[W[4], W[2], W[5], W[15]] + 2*SB[W[4], W[2], W[11], W[3]] - 
   2*SB[W[4], W[2], W[11], W[12]] + 2*SB[W[4], W[2], W[12], W[1]] + 
   2*SB[W[4], W[2], W[12], W[2]] - 2*SB[W[4], W[2], W[12], W[11]] - 
   2*SB[W[4], W[2], W[12], W[14]] + 2*SB[W[4], W[2], W[14], W[3]] - 
   2*SB[W[4], W[2], W[14], W[12]] - 2*SB[W[4], W[3], W[1], W[2]] + 
   2*SB[W[4], W[3], W[1], W[15]] - 2*SB[W[4], W[3], W[2], W[1]] - 
   4*SB[W[4], W[3], W[2], W[2]] + 2*SB[W[4], W[3], W[2], W[11]] + 
   2*SB[W[4], W[3], W[2], W[14]] + 2*SB[W[4], W[3], W[2], W[15]] + 
   2*SB[W[4], W[3], W[11], W[2]] - 2*SB[W[4], W[3], W[11], W[15]] + 
   2*SB[W[4], W[3], W[14], W[2]] - 2*SB[W[4], W[3], W[14], W[15]] + 
   2*SB[W[4], W[3], W[15], W[1]] + 2*SB[W[4], W[3], W[15], W[2]] - 
   2*SB[W[4], W[3], W[15], W[11]] - 2*SB[W[4], W[3], W[15], W[14]] + 
   2*SB[W[4], W[5], W[1], W[2]] + 2*SB[W[4], W[5], W[1], W[3]] - 
   2*SB[W[4], W[5], W[1], W[12]] - 2*SB[W[4], W[5], W[1], W[15]] + 
   2*SB[W[4], W[5], W[2], W[1]] + 4*SB[W[4], W[5], W[2], W[2]] + 
   2*SB[W[4], W[5], W[2], W[3]] - 2*SB[W[4], W[5], W[2], W[11]] - 
   2*SB[W[4], W[5], W[2], W[12]] - 2*SB[W[4], W[5], W[2], W[14]] - 
   2*SB[W[4], W[5], W[2], W[15]] + 2*SB[W[4], W[5], W[3], W[1]] + 
   2*SB[W[4], W[5], W[3], W[2]] - 2*SB[W[4], W[5], W[3], W[11]] - 
   2*SB[W[4], W[5], W[3], W[14]] - 2*SB[W[4], W[5], W[11], W[2]] - 
   2*SB[W[4], W[5], W[11], W[3]] + 2*SB[W[4], W[5], W[11], W[12]] + 
   2*SB[W[4], W[5], W[11], W[15]] - 2*SB[W[4], W[5], W[12], W[1]] - 
   2*SB[W[4], W[5], W[12], W[2]] + 2*SB[W[4], W[5], W[12], W[11]] + 
   2*SB[W[4], W[5], W[12], W[14]] - 2*SB[W[4], W[5], W[14], W[2]] - 
   2*SB[W[4], W[5], W[14], W[3]] + 2*SB[W[4], W[5], W[14], W[12]] + 
   2*SB[W[4], W[5], W[14], W[15]] - 2*SB[W[4], W[5], W[15], W[1]] - 
   2*SB[W[4], W[5], W[15], W[2]] + 2*SB[W[4], W[5], W[15], W[11]] + 
   2*SB[W[4], W[5], W[15], W[14]] + 2*SB[W[4], W[11], W[2], W[3]] - 
   2*SB[W[4], W[11], W[2], W[12]] + 2*SB[W[4], W[11], W[3], W[2]] - 
   2*SB[W[4], W[11], W[3], W[15]] - 2*SB[W[4], W[11], W[5], W[2]] - 
   2*SB[W[4], W[11], W[5], W[3]] + 2*SB[W[4], W[11], W[5], W[12]] + 
   2*SB[W[4], W[11], W[5], W[15]] + 2*SB[W[4], W[14], W[2], W[3]] - 
   2*SB[W[4], W[14], W[2], W[12]] + 2*SB[W[4], W[14], W[3], W[2]] - 
   2*SB[W[4], W[14], W[3], W[15]] - 2*SB[W[4], W[14], W[5], W[2]] - 
   2*SB[W[4], W[14], W[5], W[3]] + 2*SB[W[4], W[14], W[5], W[12]] + 
   2*SB[W[4], W[14], W[5], W[15]] - 4*SB[W[5], W[1], W[2], W[2]] - 
   2*SB[W[5], W[1], W[2], W[3]] + 2*SB[W[5], W[1], W[2], W[11]] + 
   2*SB[W[5], W[1], W[2], W[12]] + 2*SB[W[5], W[1], W[2], W[15]] - 
   2*SB[W[5], W[1], W[3], W[2]] + 2*SB[W[5], W[1], W[3], W[11]] + 
   2*SB[W[5], W[1], W[11], W[2]] + 2*SB[W[5], W[1], W[11], W[3]] - 
   2*SB[W[5], W[1], W[11], W[12]] - 2*SB[W[5], W[1], W[11], W[15]] + 
   2*SB[W[5], W[1], W[12], W[2]] - 2*SB[W[5], W[1], W[12], W[11]] + 
   2*SB[W[5], W[1], W[15], W[2]] - 2*SB[W[5], W[1], W[15], W[11]] - 
   4*SB[W[5], W[2], W[1], W[2]] - 2*SB[W[5], W[2], W[1], W[3]] + 
   2*SB[W[5], W[2], W[1], W[11]] + 2*SB[W[5], W[2], W[1], W[12]] + 
   2*SB[W[5], W[2], W[1], W[15]] - 4*SB[W[5], W[2], W[2], W[1]] + 
   4*SB[W[5], W[2], W[2], W[14]] - 2*SB[W[5], W[2], W[3], W[1]] + 
   2*SB[W[5], W[2], W[3], W[14]] + 2*SB[W[5], W[2], W[4], W[1]] + 
   2*SB[W[5], W[2], W[4], W[2]] - 2*SB[W[5], W[2], W[4], W[11]] - 
   2*SB[W[5], W[2], W[4], W[14]] + 2*SB[W[5], W[2], W[12], W[1]] - 
   2*SB[W[5], W[2], W[12], W[14]] + 2*SB[W[5], W[2], W[14], W[2]] + 
   2*SB[W[5], W[2], W[14], W[3]] - 2*SB[W[5], W[2], W[14], W[12]] - 
   2*SB[W[5], W[2], W[14], W[15]] + 2*SB[W[5], W[2], W[15], W[1]] - 
   2*SB[W[5], W[2], W[15], W[14]] - 2*SB[W[5], W[3], W[1], W[2]] + 
   2*SB[W[5], W[3], W[1], W[11]] - 2*SB[W[5], W[3], W[2], W[1]] + 
   2*SB[W[5], W[3], W[2], W[14]] + 2*SB[W[5], W[3], W[4], W[1]] + 
   2*SB[W[5], W[3], W[4], W[2]] - 2*SB[W[5], W[3], W[4], W[11]] - 
   2*SB[W[5], W[3], W[4], W[14]] + 2*SB[W[5], W[4], W[1], W[2]] + 
   2*SB[W[5], W[4], W[1], W[3]] - 2*SB[W[5], W[4], W[1], W[12]] - 
   2*SB[W[5], W[4], W[1], W[15]] + 2*SB[W[5], W[4], W[2], W[1]] + 
   4*SB[W[5], W[4], W[2], W[2]] + 2*SB[W[5], W[4], W[2], W[3]] - 
   2*SB[W[5], W[4], W[2], W[11]] - 2*SB[W[5], W[4], W[2], W[12]] - 
   2*SB[W[5], W[4], W[2], W[14]] - 2*SB[W[5], W[4], W[2], W[15]] + 
   2*SB[W[5], W[4], W[3], W[1]] + 2*SB[W[5], W[4], W[3], W[2]] - 
   2*SB[W[5], W[4], W[3], W[11]] - 2*SB[W[5], W[4], W[3], W[14]] - 
   2*SB[W[5], W[4], W[11], W[2]] - 2*SB[W[5], W[4], W[11], W[3]] + 
   2*SB[W[5], W[4], W[11], W[12]] + 2*SB[W[5], W[4], W[11], W[15]] - 
   2*SB[W[5], W[4], W[12], W[1]] - 2*SB[W[5], W[4], W[12], W[2]] + 
   2*SB[W[5], W[4], W[12], W[11]] + 2*SB[W[5], W[4], W[12], W[14]] - 
   2*SB[W[5], W[4], W[14], W[2]] - 2*SB[W[5], W[4], W[14], W[3]] + 
   2*SB[W[5], W[4], W[14], W[12]] + 2*SB[W[5], W[4], W[14], W[15]] - 
   2*SB[W[5], W[4], W[15], W[1]] - 2*SB[W[5], W[4], W[15], W[2]] + 
   2*SB[W[5], W[4], W[15], W[11]] + 2*SB[W[5], W[4], W[15], W[14]] + 
   2*SB[W[5], W[12], W[1], W[2]] - 2*SB[W[5], W[12], W[1], W[11]] + 
   2*SB[W[5], W[12], W[2], W[1]] - 2*SB[W[5], W[12], W[2], W[14]] - 
   2*SB[W[5], W[12], W[4], W[1]] - 2*SB[W[5], W[12], W[4], W[2]] + 
   2*SB[W[5], W[12], W[4], W[11]] + 2*SB[W[5], W[12], W[4], W[14]] + 
   2*SB[W[5], W[15], W[1], W[2]] - 2*SB[W[5], W[15], W[1], W[11]] + 
   2*SB[W[5], W[15], W[2], W[1]] - 2*SB[W[5], W[15], W[2], W[14]] - 
   2*SB[W[5], W[15], W[4], W[1]] - 2*SB[W[5], W[15], W[4], W[2]] + 
   2*SB[W[5], W[15], W[4], W[11]] + 2*SB[W[5], W[15], W[4], W[14]]) + 
 rbar[3]*(Pi^4/18 - (Pi^2*SB[W[1], W[5]])/3 + (Pi^2*SB[W[1], W[13]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 - 
   (Pi^2*SB[W[2], W[12]])/3 - (Pi^2*SB[W[2], W[14]])/3 + 
   (Pi^2*SB[W[3], W[1]])/3 + (Pi^2*SB[W[3], W[5]])/3 - 
   (Pi^2*SB[W[3], W[13]])/3 - (Pi^2*SB[W[3], W[15]])/3 - 
   (Pi^2*SB[W[4], W[5]])/3 + (Pi^2*SB[W[4], W[14]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 - (Pi^2*SB[W[5], W[4]])/3 + 
   (Pi^2*SB[W[5], W[12]])/3 + (Pi^2*SB[W[5], W[15]])/3 - 
   2*SB[W[1], W[2], W[4], W[5]] + 2*SB[W[1], W[2], W[4], W[13]] - 
   2*SB[W[1], W[2], W[5], W[4]] - 4*SB[W[1], W[2], W[5], W[5]] + 
   2*SB[W[1], W[2], W[5], W[12]] + 2*SB[W[1], W[2], W[5], W[13]] + 
   2*SB[W[1], W[2], W[5], W[14]] + 2*SB[W[1], W[2], W[12], W[5]] - 
   2*SB[W[1], W[2], W[12], W[13]] + 2*SB[W[1], W[2], W[13], W[4]] + 
   2*SB[W[1], W[2], W[13], W[5]] - 2*SB[W[1], W[2], W[13], W[12]] - 
   2*SB[W[1], W[2], W[13], W[14]] + 2*SB[W[1], W[2], W[14], W[5]] - 
   2*SB[W[1], W[2], W[14], W[13]] + 4*SB[W[1], W[4], W[5], W[5]] - 
   2*SB[W[1], W[4], W[5], W[13]] - 2*SB[W[1], W[4], W[5], W[14]] - 
   2*SB[W[1], W[4], W[13], W[5]] + 2*SB[W[1], W[4], W[13], W[14]] - 
   2*SB[W[1], W[4], W[14], W[5]] + 2*SB[W[1], W[4], W[14], W[13]] - 
   2*SB[W[1], W[5], W[2], W[4]] - 2*SB[W[1], W[5], W[2], W[5]] + 
   2*SB[W[1], W[5], W[2], W[12]] + 2*SB[W[1], W[5], W[2], W[14]] + 
   4*SB[W[1], W[5], W[4], W[5]] - 2*SB[W[1], W[5], W[4], W[13]] - 
   2*SB[W[1], W[5], W[4], W[14]] + 4*SB[W[1], W[5], W[5], W[4]] - 
   4*SB[W[1], W[5], W[5], W[12]] - 2*SB[W[1], W[5], W[12], W[5]] + 
   2*SB[W[1], W[5], W[12], W[13]] - 2*SB[W[1], W[5], W[13], W[4]] + 
   2*SB[W[1], W[5], W[13], W[12]] + 2*SB[W[1], W[13], W[2], W[4]] + 
   2*SB[W[1], W[13], W[2], W[5]] - 2*SB[W[1], W[13], W[2], W[12]] - 
   2*SB[W[1], W[13], W[2], W[14]] - 2*SB[W[1], W[13], W[4], W[5]] + 
   2*SB[W[1], W[13], W[4], W[14]] - 2*SB[W[1], W[13], W[5], W[4]] + 
   2*SB[W[1], W[13], W[5], W[12]] - 2*SB[W[2], W[1], W[4], W[5]] + 
   2*SB[W[2], W[1], W[4], W[13]] - 2*SB[W[2], W[1], W[5], W[4]] - 
   4*SB[W[2], W[1], W[5], W[5]] + 2*SB[W[2], W[1], W[5], W[12]] + 
   2*SB[W[2], W[1], W[5], W[13]] + 2*SB[W[2], W[1], W[5], W[14]] + 
   2*SB[W[2], W[1], W[12], W[5]] - 2*SB[W[2], W[1], W[12], W[13]] + 
   2*SB[W[2], W[1], W[13], W[4]] + 2*SB[W[2], W[1], W[13], W[5]] - 
   2*SB[W[2], W[1], W[13], W[12]] - 2*SB[W[2], W[1], W[13], W[14]] + 
   2*SB[W[2], W[1], W[14], W[5]] - 2*SB[W[2], W[1], W[14], W[13]] + 
   2*SB[W[2], W[3], W[1], W[4]] + 2*SB[W[2], W[3], W[1], W[5]] - 
   2*SB[W[2], W[3], W[1], W[12]] - 2*SB[W[2], W[3], W[1], W[14]] + 
   2*SB[W[2], W[3], W[4], W[1]] + 2*SB[W[2], W[3], W[4], W[5]] - 
   2*SB[W[2], W[3], W[4], W[13]] - 2*SB[W[2], W[3], W[4], W[15]] + 
   2*SB[W[2], W[3], W[5], W[1]] + 2*SB[W[2], W[3], W[5], W[4]] + 
   4*SB[W[2], W[3], W[5], W[5]] - 2*SB[W[2], W[3], W[5], W[12]] - 
   2*SB[W[2], W[3], W[5], W[13]] - 2*SB[W[2], W[3], W[5], W[14]] - 
   2*SB[W[2], W[3], W[5], W[15]] - 2*SB[W[2], W[3], W[12], W[1]] - 
   2*SB[W[2], W[3], W[12], W[5]] + 2*SB[W[2], W[3], W[12], W[13]] + 
   2*SB[W[2], W[3], W[12], W[15]] - 2*SB[W[2], W[3], W[13], W[4]] - 
   2*SB[W[2], W[3], W[13], W[5]] + 2*SB[W[2], W[3], W[13], W[12]] + 
   2*SB[W[2], W[3], W[13], W[14]] - 2*SB[W[2], W[3], W[14], W[1]] - 
   2*SB[W[2], W[3], W[14], W[5]] + 2*SB[W[2], W[3], W[14], W[13]] + 
   2*SB[W[2], W[3], W[14], W[15]] - 2*SB[W[2], W[3], W[15], W[4]] - 
   2*SB[W[2], W[3], W[15], W[5]] + 2*SB[W[2], W[3], W[15], W[12]] + 
   2*SB[W[2], W[3], W[15], W[14]] - 2*SB[W[2], W[4], W[1], W[5]] + 
   2*SB[W[2], W[4], W[1], W[13]] + 2*SB[W[2], W[4], W[3], W[1]] + 
   2*SB[W[2], W[4], W[3], W[5]] - 2*SB[W[2], W[4], W[3], W[13]] - 
   2*SB[W[2], W[4], W[3], W[15]] - 2*SB[W[2], W[4], W[5], W[1]] + 
   2*SB[W[2], W[4], W[5], W[15]] - 2*SB[W[2], W[5], W[1], W[4]] - 
   4*SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[12]] + 
   2*SB[W[2], W[5], W[1], W[13]] + 2*SB[W[2], W[5], W[1], W[14]] + 
   2*SB[W[2], W[5], W[3], W[1]] + 2*SB[W[2], W[5], W[3], W[5]] - 
   2*SB[W[2], W[5], W[3], W[13]] - 2*SB[W[2], W[5], W[3], W[15]] - 
   2*SB[W[2], W[5], W[4], W[1]] + 2*SB[W[2], W[5], W[4], W[15]] - 
   4*SB[W[2], W[5], W[5], W[1]] + 4*SB[W[2], W[5], W[5], W[15]] + 
   2*SB[W[2], W[5], W[12], W[1]] - 2*SB[W[2], W[5], W[12], W[15]] + 
   2*SB[W[2], W[5], W[14], W[1]] - 2*SB[W[2], W[5], W[14], W[15]] + 
   2*SB[W[2], W[5], W[15], W[4]] + 2*SB[W[2], W[5], W[15], W[5]] - 
   2*SB[W[2], W[5], W[15], W[12]] - 2*SB[W[2], W[5], W[15], W[14]] + 
   2*SB[W[2], W[12], W[1], W[5]] - 2*SB[W[2], W[12], W[1], W[13]] - 
   2*SB[W[2], W[12], W[3], W[1]] - 2*SB[W[2], W[12], W[3], W[5]] + 
   2*SB[W[2], W[12], W[3], W[13]] + 2*SB[W[2], W[12], W[3], W[15]] + 
   2*SB[W[2], W[12], W[5], W[1]] - 2*SB[W[2], W[12], W[5], W[15]] + 
   2*SB[W[2], W[14], W[1], W[5]] - 2*SB[W[2], W[14], W[1], W[13]] - 
   2*SB[W[2], W[14], W[3], W[1]] - 2*SB[W[2], W[14], W[3], W[5]] + 
   2*SB[W[2], W[14], W[3], W[13]] + 2*SB[W[2], W[14], W[3], W[15]] + 
   2*SB[W[2], W[14], W[5], W[1]] - 2*SB[W[2], W[14], W[5], W[15]] + 
   2*SB[W[3], W[1], W[2], W[4]] + 2*SB[W[3], W[1], W[2], W[5]] - 
   2*SB[W[3], W[1], W[2], W[12]] - 2*SB[W[3], W[1], W[2], W[14]] - 
   2*SB[W[3], W[1], W[4], W[5]] + 2*SB[W[3], W[1], W[4], W[14]] - 
   2*SB[W[3], W[1], W[5], W[4]] + 2*SB[W[3], W[1], W[5], W[12]] + 
   2*SB[W[3], W[2], W[1], W[4]] + 2*SB[W[3], W[2], W[1], W[5]] - 
   2*SB[W[3], W[2], W[1], W[12]] - 2*SB[W[3], W[2], W[1], W[14]] + 
   2*SB[W[3], W[2], W[4], W[1]] + 2*SB[W[3], W[2], W[4], W[5]] - 
   2*SB[W[3], W[2], W[4], W[13]] - 2*SB[W[3], W[2], W[4], W[15]] + 
   2*SB[W[3], W[2], W[5], W[1]] + 2*SB[W[3], W[2], W[5], W[4]] + 
   4*SB[W[3], W[2], W[5], W[5]] - 2*SB[W[3], W[2], W[5], W[12]] - 
   2*SB[W[3], W[2], W[5], W[13]] - 2*SB[W[3], W[2], W[5], W[14]] - 
   2*SB[W[3], W[2], W[5], W[15]] - 2*SB[W[3], W[2], W[12], W[1]] - 
   2*SB[W[3], W[2], W[12], W[5]] + 2*SB[W[3], W[2], W[12], W[13]] + 
   2*SB[W[3], W[2], W[12], W[15]] - 2*SB[W[3], W[2], W[13], W[4]] - 
   2*SB[W[3], W[2], W[13], W[5]] + 2*SB[W[3], W[2], W[13], W[12]] + 
   2*SB[W[3], W[2], W[13], W[14]] - 2*SB[W[3], W[2], W[14], W[1]] - 
   2*SB[W[3], W[2], W[14], W[5]] + 2*SB[W[3], W[2], W[14], W[13]] + 
   2*SB[W[3], W[2], W[14], W[15]] - 2*SB[W[3], W[2], W[15], W[4]] - 
   2*SB[W[3], W[2], W[15], W[5]] + 2*SB[W[3], W[2], W[15], W[12]] + 
   2*SB[W[3], W[2], W[15], W[14]] - 2*SB[W[3], W[4], W[1], W[5]] + 
   2*SB[W[3], W[4], W[1], W[14]] - 2*SB[W[3], W[4], W[5], W[1]] - 
   4*SB[W[3], W[4], W[5], W[5]] + 2*SB[W[3], W[4], W[5], W[13]] + 
   2*SB[W[3], W[4], W[5], W[14]] + 2*SB[W[3], W[4], W[5], W[15]] + 
   2*SB[W[3], W[4], W[13], W[5]] - 2*SB[W[3], W[4], W[13], W[14]] + 
   2*SB[W[3], W[4], W[14], W[1]] + 2*SB[W[3], W[4], W[14], W[5]] - 
   2*SB[W[3], W[4], W[14], W[13]] - 2*SB[W[3], W[4], W[14], W[15]] + 
   2*SB[W[3], W[4], W[15], W[5]] - 2*SB[W[3], W[4], W[15], W[14]] - 
   2*SB[W[3], W[5], W[1], W[4]] + 2*SB[W[3], W[5], W[1], W[12]] + 
   2*SB[W[3], W[5], W[2], W[4]] + 2*SB[W[3], W[5], W[2], W[5]] - 
   2*SB[W[3], W[5], W[2], W[12]] - 2*SB[W[3], W[5], W[2], W[14]] - 
   2*SB[W[3], W[5], W[4], W[1]] - 4*SB[W[3], W[5], W[4], W[5]] + 
   2*SB[W[3], W[5], W[4], W[13]] + 2*SB[W[3], W[5], W[4], W[14]] + 
   2*SB[W[3], W[5], W[4], W[15]] - 4*SB[W[3], W[5], W[5], W[4]] + 
   4*SB[W[3], W[5], W[5], W[12]] + 2*SB[W[3], W[5], W[12], W[1]] + 
   2*SB[W[3], W[5], W[12], W[5]] - 2*SB[W[3], W[5], W[12], W[13]] - 
   2*SB[W[3], W[5], W[12], W[15]] + 2*SB[W[3], W[5], W[13], W[4]] - 
   2*SB[W[3], W[5], W[13], W[12]] + 2*SB[W[3], W[5], W[15], W[4]] - 
   2*SB[W[3], W[5], W[15], W[12]] - 2*SB[W[3], W[13], W[2], W[4]] - 
   2*SB[W[3], W[13], W[2], W[5]] + 2*SB[W[3], W[13], W[2], W[12]] + 
   2*SB[W[3], W[13], W[2], W[14]] + 2*SB[W[3], W[13], W[4], W[5]] - 
   2*SB[W[3], W[13], W[4], W[14]] + 2*SB[W[3], W[13], W[5], W[4]] - 
   2*SB[W[3], W[13], W[5], W[12]] - 2*SB[W[3], W[15], W[2], W[4]] - 
   2*SB[W[3], W[15], W[2], W[5]] + 2*SB[W[3], W[15], W[2], W[12]] + 
   2*SB[W[3], W[15], W[2], W[14]] + 2*SB[W[3], W[15], W[4], W[5]] - 
   2*SB[W[3], W[15], W[4], W[14]] + 2*SB[W[3], W[15], W[5], W[4]] - 
   2*SB[W[3], W[15], W[5], W[12]] + 4*SB[W[4], W[1], W[5], W[5]] - 
   2*SB[W[4], W[1], W[5], W[13]] - 2*SB[W[4], W[1], W[5], W[14]] - 
   2*SB[W[4], W[1], W[13], W[5]] + 2*SB[W[4], W[1], W[13], W[14]] - 
   2*SB[W[4], W[1], W[14], W[5]] + 2*SB[W[4], W[1], W[14], W[13]] - 
   2*SB[W[4], W[3], W[1], W[5]] + 2*SB[W[4], W[3], W[1], W[14]] - 
   2*SB[W[4], W[3], W[5], W[1]] - 4*SB[W[4], W[3], W[5], W[5]] + 
   2*SB[W[4], W[3], W[5], W[13]] + 2*SB[W[4], W[3], W[5], W[14]] + 
   2*SB[W[4], W[3], W[5], W[15]] + 2*SB[W[4], W[3], W[13], W[5]] - 
   2*SB[W[4], W[3], W[13], W[14]] + 2*SB[W[4], W[3], W[14], W[1]] + 
   2*SB[W[4], W[3], W[14], W[5]] - 2*SB[W[4], W[3], W[14], W[13]] - 
   2*SB[W[4], W[3], W[14], W[15]] + 2*SB[W[4], W[3], W[15], W[5]] - 
   2*SB[W[4], W[3], W[15], W[14]] + 4*SB[W[4], W[5], W[1], W[5]] - 
   2*SB[W[4], W[5], W[1], W[13]] - 2*SB[W[4], W[5], W[1], W[14]] - 
   2*SB[W[4], W[5], W[3], W[1]] - 2*SB[W[4], W[5], W[3], W[5]] + 
   2*SB[W[4], W[5], W[3], W[13]] + 2*SB[W[4], W[5], W[3], W[15]] + 
   4*SB[W[4], W[5], W[5], W[1]] - 4*SB[W[4], W[5], W[5], W[15]] - 
   2*SB[W[4], W[5], W[14], W[1]] + 2*SB[W[4], W[5], W[14], W[15]] - 
   2*SB[W[4], W[5], W[15], W[5]] + 2*SB[W[4], W[5], W[15], W[14]] - 
   2*SB[W[4], W[14], W[1], W[5]] + 2*SB[W[4], W[14], W[1], W[13]] + 
   2*SB[W[4], W[14], W[3], W[1]] + 2*SB[W[4], W[14], W[3], W[5]] - 
   2*SB[W[4], W[14], W[3], W[13]] - 2*SB[W[4], W[14], W[3], W[15]] - 
   2*SB[W[4], W[14], W[5], W[1]] + 2*SB[W[4], W[14], W[5], W[15]] - 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[5]] + 
   2*SB[W[5], W[1], W[2], W[12]] + 2*SB[W[5], W[1], W[2], W[14]] + 
   4*SB[W[5], W[1], W[4], W[5]] - 2*SB[W[5], W[1], W[4], W[13]] - 
   2*SB[W[5], W[1], W[4], W[14]] + 4*SB[W[5], W[1], W[5], W[4]] - 
   4*SB[W[5], W[1], W[5], W[12]] - 2*SB[W[5], W[1], W[12], W[5]] + 
   2*SB[W[5], W[1], W[12], W[13]] - 2*SB[W[5], W[1], W[13], W[4]] + 
   2*SB[W[5], W[1], W[13], W[12]] - 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[5]] + 2*SB[W[5], W[2], W[1], W[12]] + 
   2*SB[W[5], W[2], W[1], W[14]] - 2*SB[W[5], W[2], W[4], W[1]] + 
   2*SB[W[5], W[2], W[4], W[15]] - 2*SB[W[5], W[2], W[5], W[1]] + 
   2*SB[W[5], W[2], W[5], W[15]] + 2*SB[W[5], W[2], W[12], W[1]] - 
   2*SB[W[5], W[2], W[12], W[15]] + 2*SB[W[5], W[2], W[14], W[1]] - 
   2*SB[W[5], W[2], W[14], W[15]] + 2*SB[W[5], W[2], W[15], W[4]] + 
   2*SB[W[5], W[2], W[15], W[5]] - 2*SB[W[5], W[2], W[15], W[12]] - 
   2*SB[W[5], W[2], W[15], W[14]] - 2*SB[W[5], W[3], W[1], W[4]] + 
   2*SB[W[5], W[3], W[1], W[12]] - 2*SB[W[5], W[3], W[4], W[1]] - 
   2*SB[W[5], W[3], W[4], W[5]] + 2*SB[W[5], W[3], W[4], W[13]] + 
   2*SB[W[5], W[3], W[4], W[15]] - 2*SB[W[5], W[3], W[5], W[4]] + 
   2*SB[W[5], W[3], W[5], W[12]] + 2*SB[W[5], W[3], W[12], W[1]] + 
   2*SB[W[5], W[3], W[12], W[5]] - 2*SB[W[5], W[3], W[12], W[13]] - 
   2*SB[W[5], W[3], W[12], W[15]] + 2*SB[W[5], W[3], W[13], W[4]] - 
   2*SB[W[5], W[3], W[13], W[12]] + 2*SB[W[5], W[3], W[15], W[4]] - 
   2*SB[W[5], W[3], W[15], W[12]] + 4*SB[W[5], W[4], W[1], W[5]] - 
   2*SB[W[5], W[4], W[1], W[13]] - 2*SB[W[5], W[4], W[1], W[14]] - 
   2*SB[W[5], W[4], W[3], W[1]] - 2*SB[W[5], W[4], W[3], W[5]] + 
   2*SB[W[5], W[4], W[3], W[13]] + 2*SB[W[5], W[4], W[3], W[15]] + 
   4*SB[W[5], W[4], W[5], W[1]] - 4*SB[W[5], W[4], W[5], W[15]] - 
   2*SB[W[5], W[4], W[14], W[1]] + 2*SB[W[5], W[4], W[14], W[15]] - 
   2*SB[W[5], W[4], W[15], W[5]] + 2*SB[W[5], W[4], W[15], W[14]] + 
   4*SB[W[5], W[5], W[1], W[4]] - 4*SB[W[5], W[5], W[1], W[12]] + 
   4*SB[W[5], W[5], W[4], W[1]] - 4*SB[W[5], W[5], W[4], W[15]] - 
   4*SB[W[5], W[5], W[12], W[1]] + 4*SB[W[5], W[5], W[12], W[15]] - 
   4*SB[W[5], W[5], W[15], W[4]] + 4*SB[W[5], W[5], W[15], W[12]] - 
   2*SB[W[5], W[12], W[1], W[5]] + 2*SB[W[5], W[12], W[1], W[13]] + 
   2*SB[W[5], W[12], W[3], W[1]] + 2*SB[W[5], W[12], W[3], W[5]] - 
   2*SB[W[5], W[12], W[3], W[13]] - 2*SB[W[5], W[12], W[3], W[15]] - 
   2*SB[W[5], W[12], W[5], W[1]] + 2*SB[W[5], W[12], W[5], W[15]] + 
   2*SB[W[5], W[15], W[2], W[4]] + 2*SB[W[5], W[15], W[2], W[5]] - 
   2*SB[W[5], W[15], W[2], W[12]] - 2*SB[W[5], W[15], W[2], W[14]] - 
   2*SB[W[5], W[15], W[4], W[5]] + 2*SB[W[5], W[15], W[4], W[14]] - 
   2*SB[W[5], W[15], W[5], W[4]] + 2*SB[W[5], W[15], W[5], W[12]]) + 
 r[1]*(Pi^4/4 - (Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[3]])/3 + 
   (Pi^2*SB[W[1], W[4]])/3 - (5*Pi^2*SB[W[1], W[5]])/3 + 
   (4*Pi^2*SB[W[1], W[13]])/3 - (Pi^2*SB[W[2], W[1]])/3 - 
   (Pi^2*SB[W[2], W[3]])/3 + (Pi^2*SB[W[2], W[4]])/3 + 
   (Pi^2*SB[W[2], W[5]])/3 + (5*Pi^2*SB[W[3], W[1]])/3 - 
   (Pi^2*SB[W[3], W[2]])/3 - (Pi^2*SB[W[3], W[4]])/3 + 
   (5*Pi^2*SB[W[3], W[5]])/3 - (4*Pi^2*SB[W[3], W[13]])/3 - 
   (4*Pi^2*SB[W[3], W[15]])/3 + (Pi^2*SB[W[4], W[1]])/3 + 
   (Pi^2*SB[W[4], W[2]])/3 - (Pi^2*SB[W[4], W[3]])/3 - 
   (Pi^2*SB[W[4], W[5]])/3 - (5*Pi^2*SB[W[5], W[1]])/3 + 
   (Pi^2*SB[W[5], W[2]])/3 + (Pi^2*SB[W[5], W[3]])/3 - 
   (Pi^2*SB[W[5], W[4]])/3 + (4*Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[1], W[2], W[5]] - 4*SB[W[1], W[1], W[2], W[13]] - 
   4*SB[W[1], W[1], W[3], W[5]] + 4*SB[W[1], W[1], W[3], W[13]] - 
   4*SB[W[1], W[1], W[4], W[5]] + 4*SB[W[1], W[1], W[4], W[13]] + 
   4*SB[W[1], W[1], W[5], W[2]] - 4*SB[W[1], W[1], W[5], W[3]] - 
   4*SB[W[1], W[1], W[5], W[4]] + 4*SB[W[1], W[1], W[5], W[5]] - 
   4*SB[W[1], W[1], W[13], W[2]] + 4*SB[W[1], W[1], W[13], W[3]] + 
   4*SB[W[1], W[1], W[13], W[4]] - 4*SB[W[1], W[1], W[13], W[13]] + 
   4*SB[W[1], W[2], W[1], W[5]] - 4*SB[W[1], W[2], W[1], W[13]] - 
   2*SB[W[1], W[2], W[3], W[1]] + 2*SB[W[1], W[2], W[3], W[15]] - 
   2*SB[W[1], W[2], W[4], W[5]] + 2*SB[W[1], W[2], W[4], W[13]] + 
   4*SB[W[1], W[2], W[5], W[1]] + 2*SB[W[1], W[2], W[5], W[3]] - 
   2*SB[W[1], W[2], W[5], W[4]] - 4*SB[W[1], W[2], W[5], W[5]] + 
   2*SB[W[1], W[2], W[5], W[13]] - 2*SB[W[1], W[2], W[5], W[15]] - 
   2*SB[W[1], W[2], W[13], W[1]] - 2*SB[W[1], W[2], W[13], W[3]] + 
   2*SB[W[1], W[2], W[13], W[4]] + 2*SB[W[1], W[2], W[13], W[5]] - 
   2*SB[W[1], W[3], W[1], W[2]] + 2*SB[W[1], W[3], W[1], W[3]] + 
   2*SB[W[1], W[3], W[1], W[4]] - 4*SB[W[1], W[3], W[1], W[5]] + 
   2*SB[W[1], W[3], W[1], W[13]] - 2*SB[W[1], W[3], W[2], W[1]] + 
   2*SB[W[1], W[3], W[2], W[15]] + 4*SB[W[1], W[3], W[3], W[1]] + 
   4*SB[W[1], W[3], W[3], W[5]] - 4*SB[W[1], W[3], W[3], W[13]] - 
   4*SB[W[1], W[3], W[3], W[15]] + 2*SB[W[1], W[3], W[4], W[1]] + 
   4*SB[W[1], W[3], W[4], W[5]] - 4*SB[W[1], W[3], W[4], W[13]] - 
   2*SB[W[1], W[3], W[4], W[15]] - 4*SB[W[1], W[3], W[5], W[1]] + 
   2*SB[W[1], W[3], W[5], W[3]] + 4*SB[W[1], W[3], W[5], W[4]] - 
   4*SB[W[1], W[3], W[5], W[5]] + 2*SB[W[1], W[3], W[5], W[15]] - 
   2*SB[W[1], W[3], W[13], W[3]] - 4*SB[W[1], W[3], W[13], W[4]] + 
   4*SB[W[1], W[3], W[13], W[13]] + 2*SB[W[1], W[3], W[13], W[15]] + 
   2*SB[W[1], W[3], W[15], W[2]] - 2*SB[W[1], W[3], W[15], W[3]] - 
   2*SB[W[1], W[3], W[15], W[4]] + 2*SB[W[1], W[3], W[15], W[13]] - 
   4*SB[W[1], W[4], W[1], W[5]] + 4*SB[W[1], W[4], W[1], W[13]] - 
   2*SB[W[1], W[4], W[2], W[5]] + 2*SB[W[1], W[4], W[2], W[13]] + 
   2*SB[W[1], W[4], W[3], W[1]] + 4*SB[W[1], W[4], W[3], W[5]] - 
   4*SB[W[1], W[4], W[3], W[13]] - 2*SB[W[1], W[4], W[3], W[15]] - 
   4*SB[W[1], W[4], W[5], W[1]] - 2*SB[W[1], W[4], W[5], W[2]] + 
   2*SB[W[1], W[4], W[5], W[3]] + 4*SB[W[1], W[4], W[5], W[5]] - 
   2*SB[W[1], W[4], W[5], W[13]] + 2*SB[W[1], W[4], W[5], W[15]] + 
   2*SB[W[1], W[4], W[13], W[1]] + 2*SB[W[1], W[4], W[13], W[2]] - 
   2*SB[W[1], W[4], W[13], W[3]] - 2*SB[W[1], W[4], W[13], W[5]] + 
   4*SB[W[1], W[5], W[1], W[2]] - 4*SB[W[1], W[5], W[1], W[3]] - 
   4*SB[W[1], W[5], W[1], W[4]] + 4*SB[W[1], W[5], W[1], W[5]] + 
   4*SB[W[1], W[5], W[2], W[1]] + 2*SB[W[1], W[5], W[2], W[3]] - 
   2*SB[W[1], W[5], W[2], W[4]] - 4*SB[W[1], W[5], W[2], W[5]] + 
   2*SB[W[1], W[5], W[2], W[13]] - 2*SB[W[1], W[5], W[2], W[15]] - 
   4*SB[W[1], W[5], W[3], W[1]] + 2*SB[W[1], W[5], W[3], W[2]] + 
   2*SB[W[1], W[5], W[3], W[4]] - 4*SB[W[1], W[5], W[3], W[5]] + 
   2*SB[W[1], W[5], W[3], W[13]] + 2*SB[W[1], W[5], W[3], W[15]] - 
   4*SB[W[1], W[5], W[4], W[1]] - 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[3]] + 4*SB[W[1], W[5], W[4], W[5]] - 
   2*SB[W[1], W[5], W[4], W[13]] + 2*SB[W[1], W[5], W[4], W[15]] + 
   4*SB[W[1], W[5], W[5], W[1]] - 4*SB[W[1], W[5], W[5], W[2]] - 
   4*SB[W[1], W[5], W[5], W[3]] + 4*SB[W[1], W[5], W[5], W[4]] + 
   2*SB[W[1], W[5], W[13], W[2]] + 2*SB[W[1], W[5], W[13], W[3]] - 
   2*SB[W[1], W[5], W[13], W[4]] - 2*SB[W[1], W[5], W[13], W[15]] - 
   2*SB[W[1], W[5], W[15], W[2]] + 2*SB[W[1], W[5], W[15], W[3]] + 
   2*SB[W[1], W[5], W[15], W[4]] - 2*SB[W[1], W[5], W[15], W[13]] - 
   2*SB[W[1], W[13], W[1], W[2]] + 2*SB[W[1], W[13], W[1], W[3]] + 
   2*SB[W[1], W[13], W[1], W[4]] - 2*SB[W[1], W[13], W[1], W[13]] - 
   2*SB[W[1], W[13], W[2], W[1]] - 2*SB[W[1], W[13], W[2], W[3]] + 
   2*SB[W[1], W[13], W[2], W[4]] + 2*SB[W[1], W[13], W[2], W[5]] - 
   2*SB[W[1], W[13], W[3], W[2]] - 2*SB[W[1], W[13], W[3], W[4]] + 
   2*SB[W[1], W[13], W[3], W[13]] + 2*SB[W[1], W[13], W[3], W[15]] + 
   2*SB[W[1], W[13], W[4], W[1]] + 2*SB[W[1], W[13], W[4], W[2]] - 
   2*SB[W[1], W[13], W[4], W[3]] - 2*SB[W[1], W[13], W[4], W[5]] + 
   2*SB[W[1], W[13], W[5], W[2]] + 2*SB[W[1], W[13], W[5], W[3]] - 
   2*SB[W[1], W[13], W[5], W[4]] - 2*SB[W[1], W[13], W[5], W[15]] + 
   4*SB[W[2], W[1], W[1], W[5]] - 4*SB[W[2], W[1], W[1], W[13]] - 
   2*SB[W[2], W[1], W[3], W[1]] + 2*SB[W[2], W[1], W[3], W[15]] - 
   2*SB[W[2], W[1], W[4], W[5]] + 2*SB[W[2], W[1], W[4], W[13]] + 
   4*SB[W[2], W[1], W[5], W[1]] + 2*SB[W[2], W[1], W[5], W[3]] - 
   2*SB[W[2], W[1], W[5], W[4]] - 4*SB[W[2], W[1], W[5], W[5]] + 
   2*SB[W[2], W[1], W[5], W[13]] - 2*SB[W[2], W[1], W[5], W[15]] - 
   2*SB[W[2], W[1], W[13], W[1]] - 2*SB[W[2], W[1], W[13], W[3]] + 
   2*SB[W[2], W[1], W[13], W[4]] + 2*SB[W[2], W[1], W[13], W[5]] - 
   4*SB[W[2], W[3], W[1], W[1]] - 2*SB[W[2], W[3], W[1], W[3]] + 
   2*SB[W[2], W[3], W[1], W[4]] + 2*SB[W[2], W[3], W[1], W[5]] + 
   2*SB[W[2], W[3], W[1], W[15]] - 4*SB[W[2], W[3], W[3], W[1]] - 
   4*SB[W[2], W[3], W[3], W[5]] + 4*SB[W[2], W[3], W[3], W[13]] + 
   4*SB[W[2], W[3], W[3], W[15]] + 2*SB[W[2], W[3], W[4], W[1]] + 
   2*SB[W[2], W[3], W[4], W[5]] - 2*SB[W[2], W[3], W[4], W[13]] - 
   2*SB[W[2], W[3], W[4], W[15]] + 2*SB[W[2], W[3], W[5], W[1]] - 
   2*SB[W[2], W[3], W[5], W[3]] + 2*SB[W[2], W[3], W[5], W[4]] + 
   4*SB[W[2], W[3], W[5], W[5]] - 2*SB[W[2], W[3], W[5], W[13]] - 
   4*SB[W[2], W[3], W[5], W[15]] + 2*SB[W[2], W[3], W[13], W[1]] + 
   2*SB[W[2], W[3], W[13], W[3]] - 2*SB[W[2], W[3], W[13], W[4]] - 
   2*SB[W[2], W[3], W[13], W[5]] + 2*SB[W[2], W[3], W[15], W[1]] + 
   2*SB[W[2], W[3], W[15], W[3]] - 2*SB[W[2], W[3], W[15], W[4]] - 
   2*SB[W[2], W[3], W[15], W[5]] - 2*SB[W[2], W[4], W[1], W[5]] + 
   2*SB[W[2], W[4], W[1], W[13]] + 2*SB[W[2], W[4], W[3], W[1]] + 
   2*SB[W[2], W[4], W[3], W[5]] - 2*SB[W[2], W[4], W[3], W[13]] - 
   2*SB[W[2], W[4], W[3], W[15]] - 2*SB[W[2], W[4], W[5], W[1]] + 
   2*SB[W[2], W[4], W[5], W[15]] + 4*SB[W[2], W[5], W[1], W[1]] + 
   2*SB[W[2], W[5], W[1], W[3]] - 2*SB[W[2], W[5], W[1], W[4]] - 
   4*SB[W[2], W[5], W[1], W[5]] + 2*SB[W[2], W[5], W[1], W[13]] - 
   2*SB[W[2], W[5], W[1], W[15]] + 4*SB[W[2], W[5], W[3], W[1]] + 
   2*SB[W[2], W[5], W[3], W[5]] - 2*SB[W[2], W[5], W[3], W[13]] - 
   4*SB[W[2], W[5], W[3], W[15]] - 2*SB[W[2], W[5], W[4], W[1]] + 
   2*SB[W[2], W[5], W[4], W[15]] - 4*SB[W[2], W[5], W[5], W[1]] + 
   4*SB[W[2], W[5], W[5], W[15]] - 2*SB[W[2], W[5], W[15], W[1]] - 
   2*SB[W[2], W[5], W[15], W[3]] + 2*SB[W[2], W[5], W[15], W[4]] + 
   2*SB[W[2], W[5], W[15], W[5]] - 4*SB[W[3], W[1], W[1], W[2]] + 
   4*SB[W[3], W[1], W[1], W[3]] + 4*SB[W[3], W[1], W[1], W[4]] - 
   4*SB[W[3], W[1], W[1], W[5]] - 4*SB[W[3], W[1], W[2], W[1]] - 
   2*SB[W[3], W[1], W[2], W[3]] + 2*SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[5]] + 2*SB[W[3], W[1], W[2], W[15]] + 
   4*SB[W[3], W[1], W[3], W[1]] - 2*SB[W[3], W[1], W[3], W[2]] - 
   2*SB[W[3], W[1], W[3], W[4]] + 4*SB[W[3], W[1], W[3], W[5]] - 
   2*SB[W[3], W[1], W[3], W[13]] - 2*SB[W[3], W[1], W[3], W[15]] + 
   4*SB[W[3], W[1], W[4], W[1]] + 2*SB[W[3], W[1], W[4], W[2]] - 
   2*SB[W[3], W[1], W[4], W[3]] + 2*SB[W[3], W[1], W[4], W[5]] - 
   4*SB[W[3], W[1], W[4], W[13]] - 2*SB[W[3], W[1], W[4], W[15]] - 
   4*SB[W[3], W[1], W[5], W[1]] + 2*SB[W[3], W[1], W[5], W[2]] + 
   4*SB[W[3], W[1], W[5], W[3]] + 2*SB[W[3], W[1], W[5], W[4]] - 
   4*SB[W[3], W[1], W[5], W[5]] - 2*SB[W[3], W[1], W[13], W[3]] - 
   4*SB[W[3], W[1], W[13], W[4]] + 4*SB[W[3], W[1], W[13], W[13]] + 
   2*SB[W[3], W[1], W[13], W[15]] + 2*SB[W[3], W[1], W[15], W[2]] - 
   2*SB[W[3], W[1], W[15], W[3]] - 2*SB[W[3], W[1], W[15], W[4]] + 
   2*SB[W[3], W[1], W[15], W[13]] - 4*SB[W[3], W[2], W[1], W[1]] - 
   2*SB[W[3], W[2], W[1], W[3]] + 2*SB[W[3], W[2], W[1], W[4]] + 
   2*SB[W[3], W[2], W[1], W[5]] + 2*SB[W[3], W[2], W[1], W[15]] - 
   4*SB[W[3], W[2], W[3], W[1]] - 4*SB[W[3], W[2], W[3], W[5]] + 
   4*SB[W[3], W[2], W[3], W[13]] + 4*SB[W[3], W[2], W[3], W[15]] + 
   2*SB[W[3], W[2], W[4], W[1]] + 2*SB[W[3], W[2], W[4], W[5]] - 
   2*SB[W[3], W[2], W[4], W[13]] - 2*SB[W[3], W[2], W[4], W[15]] + 
   2*SB[W[3], W[2], W[5], W[1]] - 2*SB[W[3], W[2], W[5], W[3]] + 
   2*SB[W[3], W[2], W[5], W[4]] + 4*SB[W[3], W[2], W[5], W[5]] - 
   2*SB[W[3], W[2], W[5], W[13]] - 4*SB[W[3], W[2], W[5], W[15]] + 
   2*SB[W[3], W[2], W[13], W[1]] + 2*SB[W[3], W[2], W[13], W[3]] - 
   2*SB[W[3], W[2], W[13], W[4]] - 2*SB[W[3], W[2], W[13], W[5]] + 
   2*SB[W[3], W[2], W[15], W[1]] + 2*SB[W[3], W[2], W[15], W[3]] - 
   2*SB[W[3], W[2], W[15], W[4]] - 2*SB[W[3], W[2], W[15], W[5]] + 
   4*SB[W[3], W[3], W[1], W[1]] - 4*SB[W[3], W[3], W[1], W[2]] - 
   4*SB[W[3], W[3], W[1], W[4]] + 4*SB[W[3], W[3], W[1], W[5]] - 
   4*SB[W[3], W[3], W[2], W[1]] - 4*SB[W[3], W[3], W[2], W[5]] + 
   4*SB[W[3], W[3], W[2], W[13]] + 4*SB[W[3], W[3], W[2], W[15]] - 
   4*SB[W[3], W[3], W[4], W[1]] - 4*SB[W[3], W[3], W[4], W[5]] + 
   4*SB[W[3], W[3], W[4], W[13]] + 4*SB[W[3], W[3], W[4], W[15]] + 
   4*SB[W[3], W[3], W[5], W[1]] - 4*SB[W[3], W[3], W[5], W[2]] - 
   4*SB[W[3], W[3], W[5], W[4]] + 4*SB[W[3], W[3], W[5], W[5]] + 
   4*SB[W[3], W[3], W[13], W[2]] + 4*SB[W[3], W[3], W[13], W[4]] - 
   4*SB[W[3], W[3], W[13], W[13]] - 4*SB[W[3], W[3], W[13], W[15]] + 
   4*SB[W[3], W[3], W[15], W[2]] + 4*SB[W[3], W[3], W[15], W[4]] - 
   4*SB[W[3], W[3], W[15], W[13]] - 4*SB[W[3], W[3], W[15], W[15]] + 
   4*SB[W[3], W[4], W[1], W[1]] + 2*SB[W[3], W[4], W[1], W[2]] - 
   2*SB[W[3], W[4], W[1], W[3]] + 2*SB[W[3], W[4], W[1], W[5]] - 
   4*SB[W[3], W[4], W[1], W[13]] - 2*SB[W[3], W[4], W[1], W[15]] + 
   2*SB[W[3], W[4], W[2], W[1]] + 2*SB[W[3], W[4], W[2], W[5]] - 
   2*SB[W[3], W[4], W[2], W[13]] - 2*SB[W[3], W[4], W[2], W[15]] - 
   4*SB[W[3], W[4], W[3], W[1]] - 4*SB[W[3], W[4], W[3], W[5]] + 
   4*SB[W[3], W[4], W[3], W[13]] + 4*SB[W[3], W[4], W[3], W[15]] + 
   2*SB[W[3], W[4], W[5], W[1]] + 2*SB[W[3], W[4], W[5], W[2]] - 
   2*SB[W[3], W[4], W[5], W[3]] - 4*SB[W[3], W[4], W[5], W[5]] + 
   2*SB[W[3], W[4], W[5], W[13]] - 2*SB[W[3], W[4], W[13], W[1]] - 
   2*SB[W[3], W[4], W[13], W[2]] + 2*SB[W[3], W[4], W[13], W[3]] + 
   2*SB[W[3], W[4], W[13], W[5]] - 2*SB[W[3], W[4], W[15], W[1]] - 
   2*SB[W[3], W[4], W[15], W[2]] + 2*SB[W[3], W[4], W[15], W[3]] + 
   2*SB[W[3], W[4], W[15], W[5]] - 4*SB[W[3], W[5], W[1], W[1]] + 
   2*SB[W[3], W[5], W[1], W[2]] + 4*SB[W[3], W[5], W[1], W[3]] + 
   2*SB[W[3], W[5], W[1], W[4]] - 4*SB[W[3], W[5], W[1], W[5]] + 
   2*SB[W[3], W[5], W[2], W[1]] - 2*SB[W[3], W[5], W[2], W[3]] + 
   2*SB[W[3], W[5], W[2], W[4]] + 4*SB[W[3], W[5], W[2], W[5]] - 
   2*SB[W[3], W[5], W[2], W[13]] - 4*SB[W[3], W[5], W[2], W[15]] + 
   4*SB[W[3], W[5], W[3], W[1]] - 2*SB[W[3], W[5], W[3], W[2]] - 
   2*SB[W[3], W[5], W[3], W[4]] + 4*SB[W[3], W[5], W[3], W[5]] - 
   2*SB[W[3], W[5], W[3], W[13]] - 2*SB[W[3], W[5], W[3], W[15]] + 
   2*SB[W[3], W[5], W[4], W[1]] + 2*SB[W[3], W[5], W[4], W[2]] - 
   2*SB[W[3], W[5], W[4], W[3]] - 4*SB[W[3], W[5], W[4], W[5]] + 
   2*SB[W[3], W[5], W[4], W[13]] - 4*SB[W[3], W[5], W[5], W[1]] + 
   4*SB[W[3], W[5], W[5], W[2]] + 4*SB[W[3], W[5], W[5], W[3]] - 
   4*SB[W[3], W[5], W[5], W[4]] - 2*SB[W[3], W[5], W[13], W[2]] - 
   2*SB[W[3], W[5], W[13], W[3]] + 2*SB[W[3], W[5], W[13], W[4]] + 
   2*SB[W[3], W[5], W[13], W[15]] - 4*SB[W[3], W[5], W[15], W[2]] - 
   2*SB[W[3], W[5], W[15], W[3]] + 2*SB[W[3], W[5], W[15], W[13]] + 
   4*SB[W[3], W[5], W[15], W[15]] + 2*SB[W[3], W[13], W[1], W[2]] - 
   2*SB[W[3], W[13], W[1], W[3]] - 2*SB[W[3], W[13], W[1], W[4]] + 
   2*SB[W[3], W[13], W[1], W[13]] + 2*SB[W[3], W[13], W[2], W[1]] + 
   2*SB[W[3], W[13], W[2], W[3]] - 2*SB[W[3], W[13], W[2], W[4]] - 
   2*SB[W[3], W[13], W[2], W[5]] + 2*SB[W[3], W[13], W[3], W[2]] + 
   2*SB[W[3], W[13], W[3], W[4]] - 2*SB[W[3], W[13], W[3], W[13]] - 
   2*SB[W[3], W[13], W[3], W[15]] - 2*SB[W[3], W[13], W[4], W[1]] - 
   2*SB[W[3], W[13], W[4], W[2]] + 2*SB[W[3], W[13], W[4], W[3]] + 
   2*SB[W[3], W[13], W[4], W[5]] - 2*SB[W[3], W[13], W[5], W[2]] - 
   2*SB[W[3], W[13], W[5], W[3]] + 2*SB[W[3], W[13], W[5], W[4]] + 
   2*SB[W[3], W[13], W[5], W[15]] + 2*SB[W[3], W[15], W[1], W[2]] - 
   2*SB[W[3], W[15], W[1], W[3]] - 2*SB[W[3], W[15], W[1], W[4]] + 
   2*SB[W[3], W[15], W[1], W[13]] + 2*SB[W[3], W[15], W[2], W[1]] + 
   2*SB[W[3], W[15], W[2], W[3]] - 2*SB[W[3], W[15], W[2], W[4]] - 
   2*SB[W[3], W[15], W[2], W[5]] + 2*SB[W[3], W[15], W[3], W[2]] + 
   2*SB[W[3], W[15], W[3], W[4]] - 2*SB[W[3], W[15], W[3], W[13]] - 
   2*SB[W[3], W[15], W[3], W[15]] - 2*SB[W[3], W[15], W[4], W[1]] - 
   2*SB[W[3], W[15], W[4], W[2]] + 2*SB[W[3], W[15], W[4], W[3]] + 
   2*SB[W[3], W[15], W[4], W[5]] - 2*SB[W[3], W[15], W[5], W[2]] - 
   2*SB[W[3], W[15], W[5], W[3]] + 2*SB[W[3], W[15], W[5], W[4]] + 
   2*SB[W[3], W[15], W[5], W[15]] - 4*SB[W[4], W[1], W[1], W[5]] + 
   4*SB[W[4], W[1], W[1], W[13]] - 2*SB[W[4], W[1], W[2], W[5]] + 
   2*SB[W[4], W[1], W[2], W[13]] + 2*SB[W[4], W[1], W[3], W[1]] + 
   4*SB[W[4], W[1], W[3], W[5]] - 4*SB[W[4], W[1], W[3], W[13]] - 
   2*SB[W[4], W[1], W[3], W[15]] - 4*SB[W[4], W[1], W[5], W[1]] - 
   2*SB[W[4], W[1], W[5], W[2]] + 2*SB[W[4], W[1], W[5], W[3]] + 
   4*SB[W[4], W[1], W[5], W[5]] - 2*SB[W[4], W[1], W[5], W[13]] + 
   2*SB[W[4], W[1], W[5], W[15]] + 2*SB[W[4], W[1], W[13], W[1]] + 
   2*SB[W[4], W[1], W[13], W[2]] - 2*SB[W[4], W[1], W[13], W[3]] - 
   2*SB[W[4], W[1], W[13], W[5]] - 2*SB[W[4], W[2], W[1], W[5]] + 
   2*SB[W[4], W[2], W[1], W[13]] + 2*SB[W[4], W[2], W[3], W[1]] + 
   2*SB[W[4], W[2], W[3], W[5]] - 2*SB[W[4], W[2], W[3], W[13]] - 
   2*SB[W[4], W[2], W[3], W[15]] - 2*SB[W[4], W[2], W[5], W[1]] + 
   2*SB[W[4], W[2], W[5], W[15]] + 4*SB[W[4], W[3], W[1], W[1]] + 
   2*SB[W[4], W[3], W[1], W[2]] - 2*SB[W[4], W[3], W[1], W[3]] + 
   2*SB[W[4], W[3], W[1], W[5]] - 4*SB[W[4], W[3], W[1], W[13]] - 
   2*SB[W[4], W[3], W[1], W[15]] + 2*SB[W[4], W[3], W[2], W[1]] + 
   2*SB[W[4], W[3], W[2], W[5]] - 2*SB[W[4], W[3], W[2], W[13]] - 
   2*SB[W[4], W[3], W[2], W[15]] - 4*SB[W[4], W[3], W[3], W[1]] - 
   4*SB[W[4], W[3], W[3], W[5]] + 4*SB[W[4], W[3], W[3], W[13]] + 
   4*SB[W[4], W[3], W[3], W[15]] + 2*SB[W[4], W[3], W[5], W[1]] + 
   2*SB[W[4], W[3], W[5], W[2]] - 2*SB[W[4], W[3], W[5], W[3]] - 
   4*SB[W[4], W[3], W[5], W[5]] + 2*SB[W[4], W[3], W[5], W[13]] - 
   2*SB[W[4], W[3], W[13], W[1]] - 2*SB[W[4], W[3], W[13], W[2]] + 
   2*SB[W[4], W[3], W[13], W[3]] + 2*SB[W[4], W[3], W[13], W[5]] - 
   2*SB[W[4], W[3], W[15], W[1]] - 2*SB[W[4], W[3], W[15], W[2]] + 
   2*SB[W[4], W[3], W[15], W[3]] + 2*SB[W[4], W[3], W[15], W[5]] - 
   4*SB[W[4], W[5], W[1], W[1]] - 2*SB[W[4], W[5], W[1], W[2]] + 
   2*SB[W[4], W[5], W[1], W[3]] + 4*SB[W[4], W[5], W[1], W[5]] - 
   2*SB[W[4], W[5], W[1], W[13]] + 2*SB[W[4], W[5], W[1], W[15]] - 
   2*SB[W[4], W[5], W[2], W[1]] + 2*SB[W[4], W[5], W[2], W[15]] - 
   2*SB[W[4], W[5], W[3], W[5]] + 2*SB[W[4], W[5], W[3], W[13]] + 
   4*SB[W[4], W[5], W[5], W[1]] - 4*SB[W[4], W[5], W[5], W[15]] + 
   2*SB[W[4], W[5], W[15], W[1]] + 2*SB[W[4], W[5], W[15], W[2]] - 
   2*SB[W[4], W[5], W[15], W[3]] - 2*SB[W[4], W[5], W[15], W[5]] + 
   4*SB[W[5], W[1], W[1], W[2]] - 4*SB[W[5], W[1], W[1], W[3]] - 
   4*SB[W[5], W[1], W[1], W[4]] + 4*SB[W[5], W[1], W[1], W[5]] + 
   4*SB[W[5], W[1], W[2], W[1]] + 2*SB[W[5], W[1], W[2], W[3]] - 
   2*SB[W[5], W[1], W[2], W[4]] - 4*SB[W[5], W[1], W[2], W[5]] + 
   2*SB[W[5], W[1], W[2], W[13]] - 2*SB[W[5], W[1], W[2], W[15]] - 
   4*SB[W[5], W[1], W[3], W[1]] + 2*SB[W[5], W[1], W[3], W[2]] + 
   2*SB[W[5], W[1], W[3], W[4]] - 4*SB[W[5], W[1], W[3], W[5]] + 
   2*SB[W[5], W[1], W[3], W[13]] + 2*SB[W[5], W[1], W[3], W[15]] - 
   4*SB[W[5], W[1], W[4], W[1]] - 2*SB[W[5], W[1], W[4], W[2]] + 
   2*SB[W[5], W[1], W[4], W[3]] + 4*SB[W[5], W[1], W[4], W[5]] - 
   2*SB[W[5], W[1], W[4], W[13]] + 2*SB[W[5], W[1], W[4], W[15]] + 
   4*SB[W[5], W[1], W[5], W[1]] - 4*SB[W[5], W[1], W[5], W[2]] - 
   4*SB[W[5], W[1], W[5], W[3]] + 4*SB[W[5], W[1], W[5], W[4]] + 
   2*SB[W[5], W[1], W[13], W[2]] + 2*SB[W[5], W[1], W[13], W[3]] - 
   2*SB[W[5], W[1], W[13], W[4]] - 2*SB[W[5], W[1], W[13], W[15]] - 
   2*SB[W[5], W[1], W[15], W[2]] + 2*SB[W[5], W[1], W[15], W[3]] + 
   2*SB[W[5], W[1], W[15], W[4]] - 2*SB[W[5], W[1], W[15], W[13]] + 
   4*SB[W[5], W[2], W[1], W[1]] + 2*SB[W[5], W[2], W[1], W[3]] - 
   2*SB[W[5], W[2], W[1], W[4]] - 4*SB[W[5], W[2], W[1], W[5]] + 
   2*SB[W[5], W[2], W[1], W[13]] - 2*SB[W[5], W[2], W[1], W[15]] + 
   4*SB[W[5], W[2], W[3], W[1]] + 2*SB[W[5], W[2], W[3], W[5]] - 
   2*SB[W[5], W[2], W[3], W[13]] - 4*SB[W[5], W[2], W[3], W[15]] - 
   2*SB[W[5], W[2], W[4], W[1]] + 2*SB[W[5], W[2], W[4], W[15]] - 
   4*SB[W[5], W[2], W[5], W[1]] + 4*SB[W[5], W[2], W[5], W[15]] - 
   2*SB[W[5], W[2], W[15], W[1]] - 2*SB[W[5], W[2], W[15], W[3]] + 
   2*SB[W[5], W[2], W[15], W[4]] + 2*SB[W[5], W[2], W[15], W[5]] - 
   4*SB[W[5], W[3], W[1], W[1]] + 4*SB[W[5], W[3], W[1], W[2]] + 
   2*SB[W[5], W[3], W[1], W[3]] - 4*SB[W[5], W[3], W[1], W[5]] + 
   2*SB[W[5], W[3], W[1], W[13]] + 4*SB[W[5], W[3], W[2], W[1]] + 
   2*SB[W[5], W[3], W[2], W[5]] - 2*SB[W[5], W[3], W[2], W[13]] - 
   4*SB[W[5], W[3], W[2], W[15]] + 4*SB[W[5], W[3], W[3], W[1]] + 
   4*SB[W[5], W[3], W[3], W[5]] - 4*SB[W[5], W[3], W[3], W[13]] - 
   4*SB[W[5], W[3], W[3], W[15]] - 2*SB[W[5], W[3], W[4], W[5]] + 
   2*SB[W[5], W[3], W[4], W[13]] - 4*SB[W[5], W[3], W[5], W[1]] + 
   2*SB[W[5], W[3], W[5], W[2]] + 2*SB[W[5], W[3], W[5], W[3]] - 
   2*SB[W[5], W[3], W[5], W[4]] + 2*SB[W[5], W[3], W[5], W[15]] - 
   2*SB[W[5], W[3], W[13], W[2]] - 2*SB[W[5], W[3], W[13], W[3]] + 
   2*SB[W[5], W[3], W[13], W[4]] + 2*SB[W[5], W[3], W[13], W[15]] - 
   4*SB[W[5], W[3], W[15], W[2]] - 2*SB[W[5], W[3], W[15], W[3]] + 
   2*SB[W[5], W[3], W[15], W[13]] + 4*SB[W[5], W[3], W[15], W[15]] - 
   4*SB[W[5], W[4], W[1], W[1]] - 2*SB[W[5], W[4], W[1], W[2]] + 
   2*SB[W[5], W[4], W[1], W[3]] + 4*SB[W[5], W[4], W[1], W[5]] - 
   2*SB[W[5], W[4], W[1], W[13]] + 2*SB[W[5], W[4], W[1], W[15]] - 
   2*SB[W[5], W[4], W[2], W[1]] + 2*SB[W[5], W[4], W[2], W[15]] - 
   2*SB[W[5], W[4], W[3], W[5]] + 2*SB[W[5], W[4], W[3], W[13]] + 
   4*SB[W[5], W[4], W[5], W[1]] - 4*SB[W[5], W[4], W[5], W[15]] + 
   2*SB[W[5], W[4], W[15], W[1]] + 2*SB[W[5], W[4], W[15], W[2]] - 
   2*SB[W[5], W[4], W[15], W[3]] - 2*SB[W[5], W[4], W[15], W[5]] + 
   4*SB[W[5], W[5], W[1], W[1]] - 4*SB[W[5], W[5], W[1], W[2]] - 
   4*SB[W[5], W[5], W[1], W[3]] + 4*SB[W[5], W[5], W[1], W[4]] - 
   4*SB[W[5], W[5], W[2], W[1]] + 4*SB[W[5], W[5], W[2], W[15]] - 
   4*SB[W[5], W[5], W[3], W[1]] + 4*SB[W[5], W[5], W[3], W[15]] + 
   4*SB[W[5], W[5], W[4], W[1]] - 4*SB[W[5], W[5], W[4], W[15]] + 
   4*SB[W[5], W[5], W[15], W[2]] + 4*SB[W[5], W[5], W[15], W[3]] - 
   4*SB[W[5], W[5], W[15], W[4]] - 4*SB[W[5], W[5], W[15], W[15]] - 
   2*SB[W[5], W[15], W[1], W[2]] + 2*SB[W[5], W[15], W[1], W[3]] + 
   2*SB[W[5], W[15], W[1], W[4]] - 2*SB[W[5], W[15], W[1], W[13]] - 
   2*SB[W[5], W[15], W[2], W[1]] - 2*SB[W[5], W[15], W[2], W[3]] + 
   2*SB[W[5], W[15], W[2], W[4]] + 2*SB[W[5], W[15], W[2], W[5]] - 
   2*SB[W[5], W[15], W[3], W[2]] - 2*SB[W[5], W[15], W[3], W[4]] + 
   2*SB[W[5], W[15], W[3], W[13]] + 2*SB[W[5], W[15], W[3], W[15]] + 
   2*SB[W[5], W[15], W[4], W[1]] + 2*SB[W[5], W[15], W[4], W[2]] - 
   2*SB[W[5], W[15], W[4], W[3]] - 2*SB[W[5], W[15], W[4], W[5]] + 
   2*SB[W[5], W[15], W[5], W[2]] + 2*SB[W[5], W[15], W[5], W[3]] - 
   2*SB[W[5], W[15], W[5], W[4]] - 2*SB[W[5], W[15], W[5], W[15]]) + 
 r[3]*(Pi^4/4 - (Pi^2*SB[W[1], W[2]])/3 + (Pi^2*SB[W[1], W[3]])/3 + 
   (Pi^2*SB[W[1], W[4]])/3 - (Pi^2*SB[W[1], W[5]])/3 - 
   (Pi^2*SB[W[2], W[1]])/3 - (5*Pi^2*SB[W[2], W[3]])/3 + 
   (Pi^2*SB[W[2], W[4]])/3 + (Pi^2*SB[W[2], W[5]])/3 + 
   (4*Pi^2*SB[W[2], W[12]])/3 + (Pi^2*SB[W[3], W[1]])/3 - 
   (5*Pi^2*SB[W[3], W[2]])/3 - (Pi^2*SB[W[3], W[4]])/3 + 
   (Pi^2*SB[W[3], W[5]])/3 + (4*Pi^2*SB[W[3], W[15]])/3 + 
   (Pi^2*SB[W[4], W[1]])/3 + (Pi^2*SB[W[4], W[2]])/3 - 
   (Pi^2*SB[W[4], W[3]])/3 - (Pi^2*SB[W[4], W[5]])/3 - 
   (Pi^2*SB[W[5], W[1]])/3 + (5*Pi^2*SB[W[5], W[2]])/3 + 
   (5*Pi^2*SB[W[5], W[3]])/3 - (Pi^2*SB[W[5], W[4]])/3 - 
   (4*Pi^2*SB[W[5], W[12]])/3 - (4*Pi^2*SB[W[5], W[15]])/3 + 
   4*SB[W[1], W[2], W[2], W[3]] - 4*SB[W[1], W[2], W[2], W[12]] + 
   4*SB[W[1], W[2], W[3], W[2]] - 4*SB[W[1], W[2], W[3], W[3]] - 
   2*SB[W[1], W[2], W[3], W[4]] + 2*SB[W[1], W[2], W[3], W[5]] + 
   2*SB[W[1], W[2], W[3], W[12]] - 2*SB[W[1], W[2], W[3], W[15]] - 
   2*SB[W[1], W[2], W[4], W[3]] + 2*SB[W[1], W[2], W[4], W[12]] - 
   2*SB[W[1], W[2], W[5], W[2]] + 2*SB[W[1], W[2], W[5], W[15]] - 
   2*SB[W[1], W[2], W[12], W[2]] + 2*SB[W[1], W[2], W[12], W[3]] + 
   2*SB[W[1], W[2], W[12], W[4]] - 2*SB[W[1], W[2], W[12], W[5]] + 
   4*SB[W[1], W[3], W[2], W[2]] - 4*SB[W[1], W[3], W[2], W[3]] - 
   2*SB[W[1], W[3], W[2], W[4]] + 2*SB[W[1], W[3], W[2], W[5]] + 
   2*SB[W[1], W[3], W[2], W[12]] - 2*SB[W[1], W[3], W[2], W[15]] - 
   4*SB[W[1], W[3], W[3], W[2]] + 4*SB[W[1], W[3], W[3], W[15]] - 
   2*SB[W[1], W[3], W[4], W[2]] + 2*SB[W[1], W[3], W[4], W[15]] + 
   4*SB[W[1], W[3], W[5], W[2]] + 2*SB[W[1], W[3], W[5], W[3]] - 
   2*SB[W[1], W[3], W[5], W[12]] - 4*SB[W[1], W[3], W[5], W[15]] - 
   2*SB[W[1], W[3], W[15], W[2]] + 2*SB[W[1], W[3], W[15], W[3]] + 
   2*SB[W[1], W[3], W[15], W[4]] - 2*SB[W[1], W[3], W[15], W[5]] - 
   2*SB[W[1], W[4], W[2], W[3]] + 2*SB[W[1], W[4], W[2], W[12]] - 
   2*SB[W[1], W[4], W[3], W[2]] + 2*SB[W[1], W[4], W[3], W[15]] + 
   2*SB[W[1], W[4], W[5], W[2]] + 2*SB[W[1], W[4], W[5], W[3]] - 
   2*SB[W[1], W[4], W[5], W[12]] - 2*SB[W[1], W[4], W[5], W[15]] - 
   4*SB[W[1], W[5], W[2], W[2]] + 2*SB[W[1], W[5], W[2], W[3]] + 
   2*SB[W[1], W[5], W[2], W[4]] - 2*SB[W[1], W[5], W[2], W[5]] + 
   2*SB[W[1], W[5], W[2], W[15]] + 2*SB[W[1], W[5], W[3], W[2]] + 
   4*SB[W[1], W[5], W[3], W[3]] + 2*SB[W[1], W[5], W[3], W[4]] - 
   2*SB[W[1], W[5], W[3], W[5]] - 2*SB[W[1], W[5], W[3], W[12]] - 
   4*SB[W[1], W[5], W[3], W[15]] + 2*SB[W[1], W[5], W[4], W[2]] + 
   2*SB[W[1], W[5], W[4], W[3]] - 2*SB[W[1], W[5], W[4], W[12]] - 
   2*SB[W[1], W[5], W[4], W[15]] - 4*SB[W[1], W[5], W[5], W[2]] - 
   4*SB[W[1], W[5], W[5], W[3]] + 4*SB[W[1], W[5], W[5], W[12]] + 
   4*SB[W[1], W[5], W[5], W[15]] + 2*SB[W[1], W[5], W[12], W[2]] - 
   2*SB[W[1], W[5], W[12], W[3]] - 2*SB[W[1], W[5], W[12], W[4]] + 
   2*SB[W[1], W[5], W[12], W[5]] + 2*SB[W[1], W[5], W[15], W[2]] - 
   2*SB[W[1], W[5], W[15], W[3]] - 2*SB[W[1], W[5], W[15], W[4]] + 
   2*SB[W[1], W[5], W[15], W[5]] + 4*SB[W[2], W[1], W[2], W[3]] - 
   4*SB[W[2], W[1], W[2], W[12]] + 4*SB[W[2], W[1], W[3], W[2]] - 
   4*SB[W[2], W[1], W[3], W[3]] - 2*SB[W[2], W[1], W[3], W[4]] + 
   2*SB[W[2], W[1], W[3], W[5]] + 2*SB[W[2], W[1], W[3], W[12]] - 
   2*SB[W[2], W[1], W[3], W[15]] - 2*SB[W[2], W[1], W[4], W[3]] + 
   2*SB[W[2], W[1], W[4], W[12]] - 2*SB[W[2], W[1], W[5], W[2]] + 
   2*SB[W[2], W[1], W[5], W[15]] - 2*SB[W[2], W[1], W[12], W[2]] + 
   2*SB[W[2], W[1], W[12], W[3]] + 2*SB[W[2], W[1], W[12], W[4]] - 
   2*SB[W[2], W[1], W[12], W[5]] + 4*SB[W[2], W[2], W[1], W[3]] - 
   4*SB[W[2], W[2], W[1], W[12]] + 4*SB[W[2], W[2], W[3], W[1]] + 
   4*SB[W[2], W[2], W[3], W[3]] - 4*SB[W[2], W[2], W[3], W[4]] - 
   4*SB[W[2], W[2], W[3], W[5]] - 4*SB[W[2], W[2], W[4], W[3]] + 
   4*SB[W[2], W[2], W[4], W[12]] - 4*SB[W[2], W[2], W[5], W[3]] + 
   4*SB[W[2], W[2], W[5], W[12]] - 4*SB[W[2], W[2], W[12], W[1]] + 
   4*SB[W[2], W[2], W[12], W[4]] + 4*SB[W[2], W[2], W[12], W[5]] - 
   4*SB[W[2], W[2], W[12], W[12]] + 4*SB[W[2], W[3], W[1], W[2]] - 
   4*SB[W[2], W[3], W[1], W[3]] - 2*SB[W[2], W[3], W[1], W[4]] + 
   2*SB[W[2], W[3], W[1], W[5]] + 2*SB[W[2], W[3], W[1], W[12]] - 
   2*SB[W[2], W[3], W[1], W[15]] + 4*SB[W[2], W[3], W[2], W[1]] + 
   4*SB[W[2], W[3], W[2], W[3]] - 4*SB[W[2], W[3], W[2], W[4]] - 
   4*SB[W[2], W[3], W[2], W[5]] - 4*SB[W[2], W[3], W[3], W[1]] + 
   4*SB[W[2], W[3], W[3], W[2]] + 4*SB[W[2], W[3], W[3], W[4]] - 
   4*SB[W[2], W[3], W[3], W[5]] - 2*SB[W[2], W[3], W[4], W[1]] - 
   4*SB[W[2], W[3], W[4], W[2]] + 4*SB[W[2], W[3], W[4], W[3]] + 
   2*SB[W[2], W[3], W[4], W[5]] - 2*SB[W[2], W[3], W[4], W[12]] + 
   2*SB[W[2], W[3], W[4], W[15]] + 2*SB[W[2], W[3], W[5], W[1]] - 
   4*SB[W[2], W[3], W[5], W[2]] - 4*SB[W[2], W[3], W[5], W[3]] + 
   2*SB[W[2], W[3], W[5], W[4]] + 2*SB[W[2], W[3], W[5], W[12]] + 
   2*SB[W[2], W[3], W[5], W[15]] + 2*SB[W[2], W[3], W[12], W[1]] - 
   2*SB[W[2], W[3], W[12], W[4]] + 2*SB[W[2], W[3], W[12], W[5]] - 
   2*SB[W[2], W[3], W[12], W[15]] - 2*SB[W[2], W[3], W[15], W[1]] + 
   2*SB[W[2], W[3], W[15], W[4]] + 2*SB[W[2], W[3], W[15], W[5]] - 
   2*SB[W[2], W[3], W[15], W[12]] - 2*SB[W[2], W[4], W[1], W[3]] + 
   2*SB[W[2], W[4], W[1], W[12]] - 4*SB[W[2], W[4], W[2], W[3]] + 
   4*SB[W[2], W[4], W[2], W[12]] - 2*SB[W[2], W[4], W[3], W[1]] - 
   4*SB[W[2], W[4], W[3], W[2]] + 4*SB[W[2], W[4], W[3], W[3]] + 
   2*SB[W[2], W[4], W[3], W[5]] - 2*SB[W[2], W[4], W[3], W[12]] + 
   2*SB[W[2], W[4], W[3], W[15]] + 2*SB[W[2], W[4], W[5], W[2]] + 
   4*SB[W[2], W[4], W[5], W[3]] - 4*SB[W[2], W[4], W[5], W[12]] - 
   2*SB[W[2], W[4], W[5], W[15]] + 2*SB[W[2], W[4], W[12], W[1]] + 
   2*SB[W[2], W[4], W[12], W[2]] - 2*SB[W[2], W[4], W[12], W[3]] - 
   2*SB[W[2], W[4], W[12], W[5]] - 2*SB[W[2], W[5], W[1], W[2]] + 
   2*SB[W[2], W[5], W[1], W[15]] - 2*SB[W[2], W[5], W[2], W[1]] - 
   4*SB[W[2], W[5], W[2], W[3]] + 2*SB[W[2], W[5], W[2], W[4]] + 
   2*SB[W[2], W[5], W[2], W[5]] + 2*SB[W[2], W[5], W[2], W[12]] - 
   4*SB[W[2], W[5], W[3], W[2]] - 4*SB[W[2], W[5], W[3], W[3]] + 
   4*SB[W[2], W[5], W[3], W[4]] + 2*SB[W[2], W[5], W[3], W[5]] + 
   2*SB[W[2], W[5], W[3], W[15]] + 2*SB[W[2], W[5], W[4], W[2]] + 
   4*SB[W[2], W[5], W[4], W[3]] - 4*SB[W[2], W[5], W[4], W[12]] - 
   2*SB[W[2], W[5], W[4], W[15]] + 4*SB[W[2], W[5], W[5], W[2]] + 
   4*SB[W[2], W[5], W[5], W[3]] - 4*SB[W[2], W[5], W[5], W[12]] - 
   4*SB[W[2], W[5], W[5], W[15]] - 4*SB[W[2], W[5], W[12], W[4]] - 
   2*SB[W[2], W[5], W[12], W[5]] + 4*SB[W[2], W[5], W[12], W[12]] + 
   2*SB[W[2], W[5], W[12], W[15]] + 2*SB[W[2], W[5], W[15], W[1]] - 
   2*SB[W[2], W[5], W[15], W[4]] - 2*SB[W[2], W[5], W[15], W[5]] + 
   2*SB[W[2], W[5], W[15], W[12]] - 2*SB[W[2], W[12], W[1], W[2]] + 
   2*SB[W[2], W[12], W[1], W[3]] + 2*SB[W[2], W[12], W[1], W[4]] - 
   2*SB[W[2], W[12], W[1], W[5]] - 2*SB[W[2], W[12], W[2], W[1]] + 
   2*SB[W[2], W[12], W[2], W[4]] + 2*SB[W[2], W[12], W[2], W[5]] - 
   2*SB[W[2], W[12], W[2], W[12]] + 2*SB[W[2], W[12], W[3], W[1]] - 
   2*SB[W[2], W[12], W[3], W[4]] + 2*SB[W[2], W[12], W[3], W[5]] - 
   2*SB[W[2], W[12], W[3], W[15]] + 2*SB[W[2], W[12], W[4], W[1]] + 
   2*SB[W[2], W[12], W[4], W[2]] - 2*SB[W[2], W[12], W[4], W[3]] - 
   2*SB[W[2], W[12], W[4], W[5]] - 2*SB[W[2], W[12], W[5], W[1]] - 
   2*SB[W[2], W[12], W[5], W[4]] + 2*SB[W[2], W[12], W[5], W[12]] + 
   2*SB[W[2], W[12], W[5], W[15]] + 4*SB[W[3], W[1], W[2], W[2]] - 
   4*SB[W[3], W[1], W[2], W[3]] - 2*SB[W[3], W[1], W[2], W[4]] + 
   2*SB[W[3], W[1], W[2], W[5]] + 2*SB[W[3], W[1], W[2], W[12]] - 
   2*SB[W[3], W[1], W[2], W[15]] - 4*SB[W[3], W[1], W[3], W[2]] + 
   4*SB[W[3], W[1], W[3], W[15]] - 2*SB[W[3], W[1], W[4], W[2]] + 
   2*SB[W[3], W[1], W[4], W[15]] + 4*SB[W[3], W[1], W[5], W[2]] + 
   2*SB[W[3], W[1], W[5], W[3]] - 2*SB[W[3], W[1], W[5], W[12]] - 
   4*SB[W[3], W[1], W[5], W[15]] - 2*SB[W[3], W[1], W[15], W[2]] + 
   2*SB[W[3], W[1], W[15], W[3]] + 2*SB[W[3], W[1], W[15], W[4]] - 
   2*SB[W[3], W[1], W[15], W[5]] + 4*SB[W[3], W[2], W[1], W[2]] - 
   4*SB[W[3], W[2], W[1], W[3]] - 2*SB[W[3], W[2], W[1], W[4]] + 
   2*SB[W[3], W[2], W[1], W[5]] + 2*SB[W[3], W[2], W[1], W[12]] - 
   2*SB[W[3], W[2], W[1], W[15]] + 4*SB[W[3], W[2], W[2], W[1]] + 
   4*SB[W[3], W[2], W[2], W[3]] - 4*SB[W[3], W[2], W[2], W[4]] - 
   4*SB[W[3], W[2], W[2], W[5]] - 4*SB[W[3], W[2], W[3], W[1]] + 
   4*SB[W[3], W[2], W[3], W[2]] + 4*SB[W[3], W[2], W[3], W[4]] - 
   4*SB[W[3], W[2], W[3], W[5]] - 2*SB[W[3], W[2], W[4], W[1]] - 
   4*SB[W[3], W[2], W[4], W[2]] + 4*SB[W[3], W[2], W[4], W[3]] + 
   2*SB[W[3], W[2], W[4], W[5]] - 2*SB[W[3], W[2], W[4], W[12]] + 
   2*SB[W[3], W[2], W[4], W[15]] + 2*SB[W[3], W[2], W[5], W[1]] - 
   4*SB[W[3], W[2], W[5], W[2]] - 4*SB[W[3], W[2], W[5], W[3]] + 
   2*SB[W[3], W[2], W[5], W[4]] + 2*SB[W[3], W[2], W[5], W[12]] + 
   2*SB[W[3], W[2], W[5], W[15]] + 2*SB[W[3], W[2], W[12], W[1]] - 
   2*SB[W[3], W[2], W[12], W[4]] + 2*SB[W[3], W[2], W[12], W[5]] - 
   2*SB[W[3], W[2], W[12], W[15]] - 2*SB[W[3], W[2], W[15], W[1]] + 
   2*SB[W[3], W[2], W[15], W[4]] + 2*SB[W[3], W[2], W[15], W[5]] - 
   2*SB[W[3], W[2], W[15], W[12]] - 4*SB[W[3], W[3], W[1], W[2]] + 
   4*SB[W[3], W[3], W[1], W[15]] - 4*SB[W[3], W[3], W[2], W[1]] + 
   4*SB[W[3], W[3], W[2], W[2]] + 4*SB[W[3], W[3], W[2], W[4]] - 
   4*SB[W[3], W[3], W[2], W[5]] + 4*SB[W[3], W[3], W[4], W[2]] - 
   4*SB[W[3], W[3], W[4], W[15]] - 4*SB[W[3], W[3], W[5], W[2]] + 
   4*SB[W[3], W[3], W[5], W[15]] + 4*SB[W[3], W[3], W[15], W[1]] - 
   4*SB[W[3], W[3], W[15], W[4]] + 4*SB[W[3], W[3], W[15], W[5]] - 
   4*SB[W[3], W[3], W[15], W[15]] - 2*SB[W[3], W[4], W[1], W[2]] + 
   2*SB[W[3], W[4], W[1], W[15]] - 2*SB[W[3], W[4], W[2], W[1]] - 
   4*SB[W[3], W[4], W[2], W[2]] + 4*SB[W[3], W[4], W[2], W[3]] + 
   2*SB[W[3], W[4], W[2], W[5]] - 2*SB[W[3], W[4], W[2], W[12]] + 
   2*SB[W[3], W[4], W[2], W[15]] + 4*SB[W[3], W[4], W[3], W[2]] - 
   4*SB[W[3], W[4], W[3], W[15]] - 2*SB[W[3], W[4], W[5], W[3]] + 
   2*SB[W[3], W[4], W[5], W[12]] + 2*SB[W[3], W[4], W[15], W[1]] + 
   2*SB[W[3], W[4], W[15], W[2]] - 2*SB[W[3], W[4], W[15], W[3]] - 
   2*SB[W[3], W[4], W[15], W[5]] + 4*SB[W[3], W[5], W[1], W[2]] + 
   2*SB[W[3], W[5], W[1], W[3]] - 2*SB[W[3], W[5], W[1], W[12]] - 
   4*SB[W[3], W[5], W[1], W[15]] + 4*SB[W[3], W[5], W[2], W[1]] - 
   4*SB[W[3], W[5], W[2], W[2]] - 4*SB[W[3], W[5], W[2], W[3]] + 
   2*SB[W[3], W[5], W[2], W[5]] + 2*SB[W[3], W[5], W[2], W[12]] + 
   2*SB[W[3], W[5], W[3], W[1]] - 4*SB[W[3], W[5], W[3], W[2]] - 
   2*SB[W[3], W[5], W[3], W[4]] + 2*SB[W[3], W[5], W[3], W[5]] + 
   2*SB[W[3], W[5], W[3], W[15]] - 2*SB[W[3], W[5], W[4], W[3]] + 
   2*SB[W[3], W[5], W[4], W[12]] + 4*SB[W[3], W[5], W[5], W[2]] + 
   4*SB[W[3], W[5], W[5], W[3]] - 4*SB[W[3], W[5], W[5], W[12]] - 
   4*SB[W[3], W[5], W[5], W[15]] - 2*SB[W[3], W[5], W[12], W[1]] + 
   2*SB[W[3], W[5], W[12], W[4]] - 2*SB[W[3], W[5], W[12], W[5]] + 
   2*SB[W[3], W[5], W[12], W[15]] - 4*SB[W[3], W[5], W[15], W[1]] - 
   2*SB[W[3], W[5], W[15], W[5]] + 2*SB[W[3], W[5], W[15], W[12]] + 
   4*SB[W[3], W[5], W[15], W[15]] - 2*SB[W[3], W[15], W[1], W[2]] + 
   2*SB[W[3], W[15], W[1], W[3]] + 2*SB[W[3], W[15], W[1], W[4]] - 
   2*SB[W[3], W[15], W[1], W[5]] - 2*SB[W[3], W[15], W[2], W[1]] + 
   2*SB[W[3], W[15], W[2], W[4]] + 2*SB[W[3], W[15], W[2], W[5]] - 
   2*SB[W[3], W[15], W[2], W[12]] + 2*SB[W[3], W[15], W[3], W[1]] - 
   2*SB[W[3], W[15], W[3], W[4]] + 2*SB[W[3], W[15], W[3], W[5]] - 
   2*SB[W[3], W[15], W[3], W[15]] + 2*SB[W[3], W[15], W[4], W[1]] + 
   2*SB[W[3], W[15], W[4], W[2]] - 2*SB[W[3], W[15], W[4], W[3]] - 
   2*SB[W[3], W[15], W[4], W[5]] - 2*SB[W[3], W[15], W[5], W[1]] - 
   2*SB[W[3], W[15], W[5], W[4]] + 2*SB[W[3], W[15], W[5], W[12]] + 
   2*SB[W[3], W[15], W[5], W[15]] - 2*SB[W[4], W[1], W[2], W[3]] + 
   2*SB[W[4], W[1], W[2], W[12]] - 2*SB[W[4], W[1], W[3], W[2]] + 
   2*SB[W[4], W[1], W[3], W[15]] + 2*SB[W[4], W[1], W[5], W[2]] + 
   2*SB[W[4], W[1], W[5], W[3]] - 2*SB[W[4], W[1], W[5], W[12]] - 
   2*SB[W[4], W[1], W[5], W[15]] - 2*SB[W[4], W[2], W[1], W[3]] + 
   2*SB[W[4], W[2], W[1], W[12]] - 4*SB[W[4], W[2], W[2], W[3]] + 
   4*SB[W[4], W[2], W[2], W[12]] - 2*SB[W[4], W[2], W[3], W[1]] - 
   4*SB[W[4], W[2], W[3], W[2]] + 4*SB[W[4], W[2], W[3], W[3]] + 
   2*SB[W[4], W[2], W[3], W[5]] - 2*SB[W[4], W[2], W[3], W[12]] + 
   2*SB[W[4], W[2], W[3], W[15]] + 2*SB[W[4], W[2], W[5], W[2]] + 
   4*SB[W[4], W[2], W[5], W[3]] - 4*SB[W[4], W[2], W[5], W[12]] - 
   2*SB[W[4], W[2], W[5], W[15]] + 2*SB[W[4], W[2], W[12], W[1]] + 
   2*SB[W[4], W[2], W[12], W[2]] - 2*SB[W[4], W[2], W[12], W[3]] - 
   2*SB[W[4], W[2], W[12], W[5]] - 2*SB[W[4], W[3], W[1], W[2]] + 
   2*SB[W[4], W[3], W[1], W[15]] - 2*SB[W[4], W[3], W[2], W[1]] - 
   4*SB[W[4], W[3], W[2], W[2]] + 4*SB[W[4], W[3], W[2], W[3]] + 
   2*SB[W[4], W[3], W[2], W[5]] - 2*SB[W[4], W[3], W[2], W[12]] + 
   2*SB[W[4], W[3], W[2], W[15]] + 4*SB[W[4], W[3], W[3], W[2]] - 
   4*SB[W[4], W[3], W[3], W[15]] - 2*SB[W[4], W[3], W[5], W[3]] + 
   2*SB[W[4], W[3], W[5], W[12]] + 2*SB[W[4], W[3], W[15], W[1]] + 
   2*SB[W[4], W[3], W[15], W[2]] - 2*SB[W[4], W[3], W[15], W[3]] - 
   2*SB[W[4], W[3], W[15], W[5]] + 2*SB[W[4], W[5], W[1], W[2]] + 
   2*SB[W[4], W[5], W[1], W[3]] - 2*SB[W[4], W[5], W[1], W[12]] - 
   2*SB[W[4], W[5], W[1], W[15]] + 2*SB[W[4], W[5], W[2], W[1]] + 
   4*SB[W[4], W[5], W[2], W[2]] + 2*SB[W[4], W[5], W[2], W[3]] - 
   2*SB[W[4], W[5], W[2], W[5]] - 4*SB[W[4], W[5], W[2], W[12]] - 
   2*SB[W[4], W[5], W[2], W[15]] + 2*SB[W[4], W[5], W[3], W[1]] + 
   2*SB[W[4], W[5], W[3], W[2]] - 4*SB[W[4], W[5], W[3], W[3]] - 
   2*SB[W[4], W[5], W[3], W[5]] + 2*SB[W[4], W[5], W[3], W[12]] - 
   4*SB[W[4], W[5], W[5], W[2]] - 4*SB[W[4], W[5], W[5], W[3]] + 
   4*SB[W[4], W[5], W[5], W[12]] + 4*SB[W[4], W[5], W[5], W[15]] - 
   2*SB[W[4], W[5], W[12], W[1]] - 2*SB[W[4], W[5], W[12], W[2]] + 
   2*SB[W[4], W[5], W[12], W[3]] + 2*SB[W[4], W[5], W[12], W[5]] - 
   2*SB[W[4], W[5], W[15], W[1]] - 2*SB[W[4], W[5], W[15], W[2]] + 
   2*SB[W[4], W[5], W[15], W[3]] + 2*SB[W[4], W[5], W[15], W[5]] - 
   4*SB[W[5], W[1], W[2], W[2]] + 2*SB[W[5], W[1], W[2], W[3]] + 
   2*SB[W[5], W[1], W[2], W[4]] - 2*SB[W[5], W[1], W[2], W[5]] + 
   2*SB[W[5], W[1], W[2], W[15]] + 2*SB[W[5], W[1], W[3], W[2]] + 
   4*SB[W[5], W[1], W[3], W[3]] + 2*SB[W[5], W[1], W[3], W[4]] - 
   2*SB[W[5], W[1], W[3], W[5]] - 2*SB[W[5], W[1], W[3], W[12]] - 
   4*SB[W[5], W[1], W[3], W[15]] + 2*SB[W[5], W[1], W[4], W[2]] + 
   2*SB[W[5], W[1], W[4], W[3]] - 2*SB[W[5], W[1], W[4], W[12]] - 
   2*SB[W[5], W[1], W[4], W[15]] - 4*SB[W[5], W[1], W[5], W[2]] - 
   4*SB[W[5], W[1], W[5], W[3]] + 4*SB[W[5], W[1], W[5], W[12]] + 
   4*SB[W[5], W[1], W[5], W[15]] + 2*SB[W[5], W[1], W[12], W[2]] - 
   2*SB[W[5], W[1], W[12], W[3]] - 2*SB[W[5], W[1], W[12], W[4]] + 
   2*SB[W[5], W[1], W[12], W[5]] + 2*SB[W[5], W[1], W[15], W[2]] - 
   2*SB[W[5], W[1], W[15], W[3]] - 2*SB[W[5], W[1], W[15], W[4]] + 
   2*SB[W[5], W[1], W[15], W[5]] - 4*SB[W[5], W[2], W[1], W[2]] + 
   2*SB[W[5], W[2], W[1], W[3]] + 2*SB[W[5], W[2], W[1], W[4]] - 
   2*SB[W[5], W[2], W[1], W[5]] + 2*SB[W[5], W[2], W[1], W[15]] - 
   4*SB[W[5], W[2], W[2], W[1]] - 4*SB[W[5], W[2], W[2], W[3]] + 
   4*SB[W[5], W[2], W[2], W[4]] + 4*SB[W[5], W[2], W[2], W[5]] + 
   2*SB[W[5], W[2], W[3], W[1]] - 4*SB[W[5], W[2], W[3], W[2]] - 
   4*SB[W[5], W[2], W[3], W[3]] + 2*SB[W[5], W[2], W[3], W[4]] + 
   4*SB[W[5], W[2], W[3], W[5]] + 2*SB[W[5], W[2], W[4], W[1]] + 
   4*SB[W[5], W[2], W[4], W[2]] + 2*SB[W[5], W[2], W[4], W[3]] - 
   2*SB[W[5], W[2], W[4], W[5]] - 4*SB[W[5], W[2], W[4], W[12]] - 
   2*SB[W[5], W[2], W[4], W[15]] - 2*SB[W[5], W[2], W[5], W[1]] + 
   4*SB[W[5], W[2], W[5], W[2]] + 4*SB[W[5], W[2], W[5], W[3]] - 
   2*SB[W[5], W[2], W[5], W[4]] - 2*SB[W[5], W[2], W[5], W[12]] - 
   2*SB[W[5], W[2], W[5], W[15]] - 4*SB[W[5], W[2], W[12], W[4]] - 
   2*SB[W[5], W[2], W[12], W[5]] + 4*SB[W[5], W[2], W[12], W[12]] + 
   2*SB[W[5], W[2], W[12], W[15]] + 2*SB[W[5], W[2], W[15], W[1]] - 
   2*SB[W[5], W[2], W[15], W[4]] - 2*SB[W[5], W[2], W[15], W[5]] + 
   2*SB[W[5], W[2], W[15], W[12]] + 2*SB[W[5], W[3], W[1], W[2]] + 
   4*SB[W[5], W[3], W[1], W[3]] + 2*SB[W[5], W[3], W[1], W[4]] - 
   2*SB[W[5], W[3], W[1], W[5]] - 2*SB[W[5], W[3], W[1], W[12]] - 
   4*SB[W[5], W[3], W[1], W[15]] + 2*SB[W[5], W[3], W[2], W[1]] - 
   4*SB[W[5], W[3], W[2], W[2]] - 4*SB[W[5], W[3], W[2], W[3]] + 
   2*SB[W[5], W[3], W[2], W[4]] + 4*SB[W[5], W[3], W[2], W[5]] + 
   4*SB[W[5], W[3], W[3], W[1]] - 4*SB[W[5], W[3], W[3], W[2]] - 
   4*SB[W[5], W[3], W[3], W[4]] + 4*SB[W[5], W[3], W[3], W[5]] + 
   2*SB[W[5], W[3], W[4], W[1]] + 2*SB[W[5], W[3], W[4], W[2]] - 
   4*SB[W[5], W[3], W[4], W[3]] - 2*SB[W[5], W[3], W[4], W[5]] + 
   2*SB[W[5], W[3], W[4], W[12]] - 2*SB[W[5], W[3], W[5], W[1]] + 
   4*SB[W[5], W[3], W[5], W[2]] + 4*SB[W[5], W[3], W[5], W[3]] - 
   2*SB[W[5], W[3], W[5], W[4]] - 2*SB[W[5], W[3], W[5], W[12]] - 
   2*SB[W[5], W[3], W[5], W[15]] - 2*SB[W[5], W[3], W[12], W[1]] + 
   2*SB[W[5], W[3], W[12], W[4]] - 2*SB[W[5], W[3], W[12], W[5]] + 
   2*SB[W[5], W[3], W[12], W[15]] - 4*SB[W[5], W[3], W[15], W[1]] - 
   2*SB[W[5], W[3], W[15], W[5]] + 2*SB[W[5], W[3], W[15], W[12]] + 
   4*SB[W[5], W[3], W[15], W[15]] + 2*SB[W[5], W[4], W[1], W[2]] + 
   2*SB[W[5], W[4], W[1], W[3]] - 2*SB[W[5], W[4], W[1], W[12]] - 
   2*SB[W[5], W[4], W[1], W[15]] + 2*SB[W[5], W[4], W[2], W[1]] + 
   4*SB[W[5], W[4], W[2], W[2]] + 2*SB[W[5], W[4], W[2], W[3]] - 
   2*SB[W[5], W[4], W[2], W[5]] - 4*SB[W[5], W[4], W[2], W[12]] - 
   2*SB[W[5], W[4], W[2], W[15]] + 2*SB[W[5], W[4], W[3], W[1]] + 
   2*SB[W[5], W[4], W[3], W[2]] - 4*SB[W[5], W[4], W[3], W[3]] - 
   2*SB[W[5], W[4], W[3], W[5]] + 2*SB[W[5], W[4], W[3], W[12]] - 
   4*SB[W[5], W[4], W[5], W[2]] - 4*SB[W[5], W[4], W[5], W[3]] + 
   4*SB[W[5], W[4], W[5], W[12]] + 4*SB[W[5], W[4], W[5], W[15]] - 
   2*SB[W[5], W[4], W[12], W[1]] - 2*SB[W[5], W[4], W[12], W[2]] + 
   2*SB[W[5], W[4], W[12], W[3]] + 2*SB[W[5], W[4], W[12], W[5]] - 
   2*SB[W[5], W[4], W[15], W[1]] - 2*SB[W[5], W[4], W[15], W[2]] + 
   2*SB[W[5], W[4], W[15], W[3]] + 2*SB[W[5], W[4], W[15], W[5]] - 
   4*SB[W[5], W[5], W[1], W[2]] - 4*SB[W[5], W[5], W[1], W[3]] + 
   4*SB[W[5], W[5], W[1], W[12]] + 4*SB[W[5], W[5], W[1], W[15]] - 
   4*SB[W[5], W[5], W[2], W[1]] + 4*SB[W[5], W[5], W[2], W[2]] + 
   4*SB[W[5], W[5], W[2], W[3]] - 4*SB[W[5], W[5], W[2], W[4]] - 
   4*SB[W[5], W[5], W[3], W[1]] + 4*SB[W[5], W[5], W[3], W[2]] + 
   4*SB[W[5], W[5], W[3], W[3]] - 4*SB[W[5], W[5], W[3], W[4]] - 
   4*SB[W[5], W[5], W[4], W[2]] - 4*SB[W[5], W[5], W[4], W[3]] + 
   4*SB[W[5], W[5], W[4], W[12]] + 4*SB[W[5], W[5], W[4], W[15]] + 
   4*SB[W[5], W[5], W[12], W[1]] + 4*SB[W[5], W[5], W[12], W[4]] - 
   4*SB[W[5], W[5], W[12], W[12]] - 4*SB[W[5], W[5], W[12], W[15]] + 
   4*SB[W[5], W[5], W[15], W[1]] + 4*SB[W[5], W[5], W[15], W[4]] - 
   4*SB[W[5], W[5], W[15], W[12]] - 4*SB[W[5], W[5], W[15], W[15]] + 
   2*SB[W[5], W[12], W[1], W[2]] - 2*SB[W[5], W[12], W[1], W[3]] - 
   2*SB[W[5], W[12], W[1], W[4]] + 2*SB[W[5], W[12], W[1], W[5]] + 
   2*SB[W[5], W[12], W[2], W[1]] - 2*SB[W[5], W[12], W[2], W[4]] - 
   2*SB[W[5], W[12], W[2], W[5]] + 2*SB[W[5], W[12], W[2], W[12]] - 
   2*SB[W[5], W[12], W[3], W[1]] + 2*SB[W[5], W[12], W[3], W[4]] - 
   2*SB[W[5], W[12], W[3], W[5]] + 2*SB[W[5], W[12], W[3], W[15]] - 
   2*SB[W[5], W[12], W[4], W[1]] - 2*SB[W[5], W[12], W[4], W[2]] + 
   2*SB[W[5], W[12], W[4], W[3]] + 2*SB[W[5], W[12], W[4], W[5]] + 
   2*SB[W[5], W[12], W[5], W[1]] + 2*SB[W[5], W[12], W[5], W[4]] - 
   2*SB[W[5], W[12], W[5], W[12]] - 2*SB[W[5], W[12], W[5], W[15]] + 
   2*SB[W[5], W[15], W[1], W[2]] - 2*SB[W[5], W[15], W[1], W[3]] - 
   2*SB[W[5], W[15], W[1], W[4]] + 2*SB[W[5], W[15], W[1], W[5]] + 
   2*SB[W[5], W[15], W[2], W[1]] - 2*SB[W[5], W[15], W[2], W[4]] - 
   2*SB[W[5], W[15], W[2], W[5]] + 2*SB[W[5], W[15], W[2], W[12]] - 
   2*SB[W[5], W[15], W[3], W[1]] + 2*SB[W[5], W[15], W[3], W[4]] - 
   2*SB[W[5], W[15], W[3], W[5]] + 2*SB[W[5], W[15], W[3], W[15]] - 
   2*SB[W[5], W[15], W[4], W[1]] - 2*SB[W[5], W[15], W[4], W[2]] + 
   2*SB[W[5], W[15], W[4], W[3]] + 2*SB[W[5], W[15], W[4], W[5]] + 
   2*SB[W[5], W[15], W[5], W[1]] + 2*SB[W[5], W[15], W[5], W[4]] - 
   2*SB[W[5], W[15], W[5], W[12]] - 2*SB[W[5], W[15], W[5], W[15]])


==> anc/2loop_results/2loop_ladder-factorised_pent_functions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/6*Pi^2 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + f[1, 1, 1]*f[1, 1, 5] - 
    f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])^2*(-r[0] + r[1]) + 
 (-1/6*Pi^2 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - 
    f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])^2*
  (-r[0] + r[2]) + (-1/6*Pi^2 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
    f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])^2*
  (-r[0] + r[3]) + (-1/6*Pi^2 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + 
   f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])*
  (-1/6*Pi^2 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
   f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])*
  (-2*r[0] + 2*r[1] + 2*r[3]) + 
 (-1/6*Pi^2 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
    f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])^2*(-r[0] + r[4]) + 
 (-1/6*Pi^2 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + 
   f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])*
  (-1/6*Pi^2 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])*
  (-2*r[0] + 2*r[1] + 2*r[4]) + 
 (-1/6*Pi^2 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])*
  (-1/6*Pi^2 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - 
   f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])*
  (-2*r[0] + 2*r[2] + 2*r[4]) + 
 (-1/6*Pi^2 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
    f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])^2*(-r[0] + r[5]) + 
 (-1/6*Pi^2 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - 
   f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])*
  (-1/6*Pi^2 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])*
  (-2*r[0] + 2*r[2] + 2*r[5]) + 
 (-1/6*Pi^2 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])*
  (-1/6*Pi^2 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
   f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])*
  (-2*r[0] + 2*r[3] + 2*r[5]) + 
 (-1/6*Pi^2 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])*
  (-1/6*Pi^2 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
   f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])*
  (-2*r[0] + 2*r[3] + 2*r[4] + 2*rbar[1]) + 
 (-1/6*Pi^2 + f[1, 1, 1]^2/2 - f[1, 1, 3]^2/2 - f[1, 1, 1]*f[1, 1, 4] + 
   f[1, 1, 3]*f[1, 1, 4] + f[2, 1, 1] - f[2, 1, 4])*
  (-1/6*Pi^2 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])*
  (-2*r[0] + 2*r[4] + 2*r[5] + 2*rbar[2]) + 
 (-1/6*Pi^2 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + 
   f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])*
  (-1/6*Pi^2 + f[1, 1, 2]^2/2 - f[1, 1, 4]^2/2 - f[1, 1, 2]*f[1, 1, 5] + 
   f[1, 1, 4]*f[1, 1, 5] + f[2, 1, 2] - f[2, 1, 5])*
  (-2*r[0] + 2*r[1] + 2*r[5] + 2*rbar[3]) + 
 (-1/6*Pi^2 - f[1, 1, 1]*f[1, 1, 3] + f[1, 1, 3]^2/2 + 
   f[1, 1, 1]*f[1, 1, 5] - f[1, 1, 5]^2/2 - f[2, 1, 1] + f[2, 1, 3])*
  (-1/6*Pi^2 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - 
   f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])*
  (-2*r[0] + 2*r[1] + 2*r[2] + 2*rbar[4]) + 
 (-1/6*Pi^2 - f[1, 1, 1]^2/2 + f[1, 1, 1]*f[1, 1, 2] - 
   f[1, 1, 2]*f[1, 1, 4] + f[1, 1, 4]^2/2 - f[2, 1, 2] + f[2, 1, 4])*
  (-1/6*Pi^2 - f[1, 1, 2]^2/2 + f[1, 1, 2]*f[1, 1, 3] - 
   f[1, 1, 3]*f[1, 1, 5] + f[1, 1, 5]^2/2 - f[2, 1, 3] + f[2, 1, 5])*
  (-2*r[0] + 2*r[2] + 2*r[3] + 2*rbar[5])


==> anc/2loop_results/2loop_ladder_iter_integrals.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(r[0] - r[2])*(c4 - (Pi^2*SB[W[1], W[1]])/3 + (Pi^2*SB[W[1], W[2]])/3 - 
   (Pi^2*SB[W[1], W[3]])/6 - (Pi^2*SB[W[1], W[4]])/12 + 
   (Pi^2*SB[W[1], W[5]])/6 + (Pi^2*SB[W[1], W[16]])/12 - 
   (Pi^2*SB[W[1], W[30]])/12 + (Pi^2*SB[W[2], W[1]])/3 - 
   (Pi^2*SB[W[2], W[2]])/3 + (Pi^2*SB[W[2], W[3]])/6 - 
   (Pi^2*SB[W[2], W[4]])/12 - (Pi^2*SB[W[2], W[5]])/6 + 
   (Pi^2*SB[W[2], W[16]])/12 - (Pi^2*SB[W[2], W[30]])/12 - 
   (Pi^2*SB[W[3], W[1]])/4 + (Pi^2*SB[W[3], W[2]])/4 + 
   (Pi^2*SB[W[3], W[3]])/12 + (Pi^2*SB[W[3], W[5]])/12 - 
   (Pi^2*SB[W[3], W[17]])/12 - (Pi^2*SB[W[3], W[18]])/12 - 
   (Pi^2*SB[W[3], W[19]])/12 + (Pi^2*SB[W[3], W[20]])/12 - 
   (Pi^2*SB[W[3], W[26]])/12 + (Pi^2*SB[W[3], W[27]])/12 + 
   (Pi^2*SB[W[3], W[28]])/12 + (Pi^2*SB[W[3], W[29]])/12 - 
   (Pi^2*SB[W[4], W[3]])/6 + (Pi^2*SB[W[4], W[4]])/12 - 
   (Pi^2*SB[W[4], W[5]])/6 - (Pi^2*SB[W[4], W[16]])/12 + 
   (Pi^2*SB[W[4], W[18]])/6 + (Pi^2*SB[W[4], W[19]])/6 - 
   (Pi^2*SB[W[4], W[27]])/6 - (Pi^2*SB[W[4], W[28]])/6 + 
   (Pi^2*SB[W[4], W[30]])/12 + (Pi^2*SB[W[5], W[1]])/4 - 
   (Pi^2*SB[W[5], W[2]])/4 + (Pi^2*SB[W[5], W[3]])/12 + 
   (Pi^2*SB[W[5], W[5]])/12 + (Pi^2*SB[W[5], W[17]])/12 - 
   (Pi^2*SB[W[5], W[18]])/12 - (Pi^2*SB[W[5], W[19]])/12 - 
   (Pi^2*SB[W[5], W[20]])/12 + (Pi^2*SB[W[5], W[26]])/12 + 
   (Pi^2*SB[W[5], W[27]])/12 + (Pi^2*SB[W[5], W[28]])/12 - 
   (Pi^2*SB[W[5], W[29]])/12 + (Pi^2*SB[W[16], W[4]])/12 - 
   (Pi^2*SB[W[16], W[16]])/12 + (Pi^2*SB[W[16], W[30]])/12 - 
   (Pi^2*SB[W[17], W[4]])/12 + (Pi^2*SB[W[17], W[16]])/12 - 
   (Pi^2*SB[W[17], W[30]])/12 + (Pi^2*SB[W[18], W[4]])/12 - 
   (Pi^2*SB[W[18], W[16]])/12 + (Pi^2*SB[W[18], W[30]])/12 + 
   (Pi^2*SB[W[19], W[4]])/12 - (Pi^2*SB[W[19], W[16]])/12 + 
   (Pi^2*SB[W[19], W[30]])/12 - (Pi^2*SB[W[20], W[4]])/12 + 
   (Pi^2*SB[W[20], W[16]])/12 - (Pi^2*SB[W[20], W[30]])/12 - 
   (Pi^2*SB[W[26], W[4]])/12 + (Pi^2*SB[W[26], W[16]])/12 - 
   (Pi^2*SB[W[26], W[30]])/12 - (Pi^2*SB[W[27], W[4]])/12 + 
   (Pi^2*SB[W[27], W[16]])/12 - (Pi^2*SB[W[27], W[30]])/12 - 
   (Pi^2*SB[W[28], W[4]])/12 + (Pi^2*SB[W[28], W[16]])/12 - 
   (Pi^2*SB[W[28], W[30]])/12 - (Pi^2*SB[W[29], W[4]])/12 + 
   (Pi^2*SB[W[29], W[16]])/12 - (Pi^2*SB[W[29], W[30]])/12 - 
   (Pi^2*SB[W[30], W[4]])/12 + (Pi^2*SB[W[30], W[16]])/12 - 
   (Pi^2*SB[W[30], W[30]])/12 + SB[W[1], W[1], W[2], W[3]] + 
   SB[W[1], W[1], W[2], W[4]] - SB[W[1], W[1], W[2], W[5]] - 
   SB[W[1], W[1], W[2], W[11]] + SB[W[1], W[1], W[3], W[2]] - 
   SB[W[1], W[1], W[3], W[11]] + SB[W[1], W[1], W[4], W[2]] - 
   SB[W[1], W[1], W[4], W[11]] - SB[W[1], W[1], W[5], W[2]] + 
   SB[W[1], W[1], W[5], W[11]] - SB[W[1], W[1], W[11], W[2]] - 
   SB[W[1], W[1], W[11], W[3]] - SB[W[1], W[1], W[11], W[4]] + 
   SB[W[1], W[1], W[11], W[5]] + 2*SB[W[1], W[1], W[11], W[11]] + 
   SB[W[1], W[2], W[1], W[3]] + SB[W[1], W[2], W[1], W[4]] - 
   SB[W[1], W[2], W[1], W[5]] - SB[W[1], W[2], W[1], W[11]] - 
   SB[W[1], W[2], W[2], W[3]] + SB[W[1], W[2], W[2], W[4]] + 
   SB[W[1], W[2], W[2], W[5]] - SB[W[1], W[2], W[2], W[14]] + 
   SB[W[1], W[2], W[3], W[1]] - SB[W[1], W[2], W[3], W[2]] - 
   SB[W[1], W[2], W[3], W[3]]/2 + SB[W[1], W[2], W[3], W[5]]/2 + 
   SB[W[1], W[2], W[4], W[1]] + SB[W[1], W[2], W[4], W[2]] + 
   SB[W[1], W[2], W[4], W[4]]/2 - SB[W[1], W[2], W[4], W[11]] - 
   SB[W[1], W[2], W[4], W[14]] - SB[W[1], W[2], W[4], W[16]]/2 + 
   SB[W[1], W[2], W[4], W[30]]/2 - SB[W[1], W[2], W[5], W[1]] + 
   SB[W[1], W[2], W[5], W[2]] + SB[W[1], W[2], W[5], W[3]]/2 - 
   SB[W[1], W[2], W[5], W[5]]/2 - SB[W[1], W[2], W[11], W[1]] - 
   SB[W[1], W[2], W[11], W[4]] + 2*SB[W[1], W[2], W[11], W[11]] - 
   SB[W[1], W[2], W[14], W[2]] - SB[W[1], W[2], W[14], W[4]] + 
   2*SB[W[1], W[2], W[14], W[14]] - SB[W[1], W[2], W[16], W[4]]/2 + 
   SB[W[1], W[2], W[16], W[16]]/2 - SB[W[1], W[2], W[16], W[30]]/2 + 
   SB[W[1], W[2], W[30], W[4]]/2 - SB[W[1], W[2], W[30], W[16]]/2 + 
   SB[W[1], W[2], W[30], W[30]]/2 + SB[W[1], W[3], W[1], W[2]] + 
   SB[W[1], W[3], W[1], W[4]]/2 - SB[W[1], W[3], W[1], W[11]] - 
   SB[W[1], W[3], W[1], W[16]]/2 + SB[W[1], W[3], W[1], W[30]]/2 + 
   SB[W[1], W[3], W[2], W[1]] - SB[W[1], W[3], W[2], W[2]] - 
   SB[W[1], W[3], W[2], W[3]]/2 + SB[W[1], W[3], W[2], W[5]]/2 + 
   SB[W[1], W[3], W[4], W[1]]/2 + SB[W[1], W[3], W[4], W[2]]/2 - 
   SB[W[1], W[3], W[4], W[5]]/2 - SB[W[1], W[3], W[4], W[11]] + 
   SB[W[1], W[3], W[4], W[18]]/2 - SB[W[1], W[3], W[4], W[27]]/2 - 
   SB[W[1], W[3], W[5], W[1]]/2 + SB[W[1], W[3], W[5], W[3]]/2 + 
   SB[W[1], W[3], W[5], W[5]]/2 + SB[W[1], W[3], W[5], W[16]]/2 - 
   SB[W[1], W[3], W[5], W[18]]/2 - SB[W[1], W[3], W[5], W[20]]/2 + 
   SB[W[1], W[3], W[5], W[27]]/2 - SB[W[1], W[3], W[5], W[29]]/2 - 
   SB[W[1], W[3], W[5], W[30]]/2 - (3*SB[W[1], W[3], W[11], W[1]])/2 - 
   SB[W[1], W[3], W[11], W[2]]/2 + SB[W[1], W[3], W[11], W[3]]/2 - 
   SB[W[1], W[3], W[11], W[4]]/2 + 2*SB[W[1], W[3], W[11], W[11]] + 
   SB[W[1], W[3], W[11], W[16]]/2 - SB[W[1], W[3], W[11], W[18]]/2 + 
   SB[W[1], W[3], W[11], W[27]]/2 - SB[W[1], W[3], W[11], W[30]]/2 + 
   SB[W[1], W[3], W[13], W[1]]/2 - SB[W[1], W[3], W[13], W[3]]/2 - 
   SB[W[1], W[3], W[13], W[4]]/2 - SB[W[1], W[3], W[13], W[5]]/2 + 
   SB[W[1], W[3], W[13], W[18]]/2 + SB[W[1], W[3], W[13], W[20]]/2 - 
   SB[W[1], W[3], W[13], W[27]]/2 + SB[W[1], W[3], W[13], W[29]]/2 + 
   SB[W[1], W[3], W[18], W[4]]/2 - SB[W[1], W[3], W[18], W[16]]/2 + 
   SB[W[1], W[3], W[18], W[30]]/2 - SB[W[1], W[3], W[27], W[4]]/2 + 
   SB[W[1], W[3], W[27], W[16]]/2 - SB[W[1], W[3], W[27], W[30]]/2 + 
   2*SB[W[1], W[4], W[1], W[1]] + SB[W[1], W[4], W[1], W[2]] - 
   SB[W[1], W[4], W[1], W[4]]/2 - 2*SB[W[1], W[4], W[1], W[11]] - 
   SB[W[1], W[4], W[1], W[16]]/2 + SB[W[1], W[4], W[1], W[30]]/2 + 
   SB[W[1], W[4], W[2], W[1]] - SB[W[1], W[4], W[2], W[4]]/2 - 
   SB[W[1], W[4], W[2], W[11]] + SB[W[1], W[4], W[2], W[14]] - 
   SB[W[1], W[4], W[2], W[16]]/2 + SB[W[1], W[4], W[2], W[30]]/2 + 
   SB[W[1], W[4], W[3], W[1]]/2 + SB[W[1], W[4], W[3], W[2]]/2 - 
   SB[W[1], W[4], W[3], W[5]]/2 - SB[W[1], W[4], W[3], W[11]] + 
   SB[W[1], W[4], W[3], W[18]]/2 - SB[W[1], W[4], W[3], W[27]]/2 - 
   SB[W[1], W[4], W[4], W[5]] - SB[W[1], W[4], W[4], W[11]] + 
   SB[W[1], W[4], W[4], W[14]] + SB[W[1], W[4], W[4], W[18]] - 
   SB[W[1], W[4], W[4], W[27]] - SB[W[1], W[4], W[5], W[1]]/2 - 
   SB[W[1], W[4], W[5], W[2]]/2 - SB[W[1], W[4], W[5], W[4]]/2 + 
   SB[W[1], W[4], W[5], W[5]]/2 + SB[W[1], W[4], W[5], W[11]] + 
   SB[W[1], W[4], W[5], W[16]]/2 - SB[W[1], W[4], W[5], W[18]]/2 + 
   SB[W[1], W[4], W[5], W[27]]/2 - SB[W[1], W[4], W[5], W[30]]/2 - 
   3*SB[W[1], W[4], W[11], W[1]] - 2*SB[W[1], W[4], W[11], W[2]] + 
   SB[W[1], W[4], W[11], W[5]] + 4*SB[W[1], W[4], W[11], W[11]] + 
   SB[W[1], W[4], W[11], W[16]] - SB[W[1], W[4], W[11], W[18]] + 
   SB[W[1], W[4], W[11], W[27]] - SB[W[1], W[4], W[11], W[30]] + 
   SB[W[1], W[4], W[14], W[2]] + SB[W[1], W[4], W[14], W[4]] - 
   2*SB[W[1], W[4], W[14], W[14]] + SB[W[1], W[4], W[18], W[4]]/2 - 
   SB[W[1], W[4], W[18], W[16]]/2 + SB[W[1], W[4], W[18], W[30]]/2 - 
   SB[W[1], W[4], W[27], W[4]]/2 + SB[W[1], W[4], W[27], W[16]]/2 - 
   SB[W[1], W[4], W[27], W[30]]/2 - SB[W[1], W[5], W[1], W[2]] + 
   SB[W[1], W[5], W[1], W[11]] - SB[W[1], W[5], W[2], W[1]] + 
   SB[W[1], W[5], W[2], W[2]] + SB[W[1], W[5], W[2], W[3]]/2 - 
   SB[W[1], W[5], W[2], W[5]]/2 - SB[W[1], W[5], W[3], W[1]]/2 + 
   SB[W[1], W[5], W[3], W[3]]/2 + SB[W[1], W[5], W[3], W[5]]/2 + 
   SB[W[1], W[5], W[3], W[16]]/2 - SB[W[1], W[5], W[3], W[18]]/2 - 
   SB[W[1], W[5], W[3], W[20]]/2 + SB[W[1], W[5], W[3], W[27]]/2 - 
   SB[W[1], W[5], W[3], W[29]]/2 - SB[W[1], W[5], W[3], W[30]]/2 - 
   SB[W[1], W[5], W[4], W[1]]/2 - SB[W[1], W[5], W[4], W[2]]/2 - 
   SB[W[1], W[5], W[4], W[4]]/2 + SB[W[1], W[5], W[4], W[5]]/2 + 
   SB[W[1], W[5], W[4], W[11]] + SB[W[1], W[5], W[4], W[16]]/2 - 
   SB[W[1], W[5], W[4], W[18]]/2 + SB[W[1], W[5], W[4], W[27]]/2 - 
   SB[W[1], W[5], W[4], W[30]]/2 + (3*SB[W[1], W[5], W[11], W[1]])/2 + 
   SB[W[1], W[5], W[11], W[2]]/2 - SB[W[1], W[5], W[11], W[3]]/2 + 
   SB[W[1], W[5], W[11], W[4]]/2 - 2*SB[W[1], W[5], W[11], W[11]] - 
   SB[W[1], W[5], W[11], W[16]]/2 + SB[W[1], W[5], W[11], W[18]]/2 - 
   SB[W[1], W[5], W[11], W[27]]/2 + SB[W[1], W[5], W[11], W[30]]/2 + 
   SB[W[1], W[5], W[13], W[1]]/2 - SB[W[1], W[5], W[13], W[3]]/2 - 
   SB[W[1], W[5], W[13], W[4]]/2 - SB[W[1], W[5], W[13], W[5]]/2 + 
   SB[W[1], W[5], W[13], W[18]]/2 + SB[W[1], W[5], W[13], W[20]]/2 - 
   SB[W[1], W[5], W[13], W[27]]/2 + SB[W[1], W[5], W[13], W[29]]/2 + 
   SB[W[1], W[5], W[20], W[4]]/2 - SB[W[1], W[5], W[20], W[16]]/2 + 
   SB[W[1], W[5], W[20], W[30]]/2 + SB[W[1], W[5], W[29], W[4]]/2 - 
   SB[W[1], W[5], W[29], W[16]]/2 + SB[W[1], W[5], W[29], W[30]]/2 - 
   2*SB[W[1], W[11], W[1], W[1]] - SB[W[1], W[11], W[1], W[2]] - 
   SB[W[1], W[11], W[1], W[3]] - SB[W[1], W[11], W[1], W[4]]/2 + 
   SB[W[1], W[11], W[1], W[5]] + 3*SB[W[1], W[11], W[1], W[11]] + 
   SB[W[1], W[11], W[1], W[16]]/2 - SB[W[1], W[11], W[1], W[30]]/2 - 
   SB[W[1], W[11], W[2], W[1]] - (3*SB[W[1], W[11], W[2], W[4]])/2 + 
   2*SB[W[1], W[11], W[2], W[11]] + SB[W[1], W[11], W[2], W[16]]/2 - 
   SB[W[1], W[11], W[2], W[30]]/2 - (3*SB[W[1], W[11], W[3], W[1]])/2 - 
   SB[W[1], W[11], W[3], W[2]]/2 + SB[W[1], W[11], W[3], W[3]]/2 + 
   2*SB[W[1], W[11], W[3], W[11]] - SB[W[1], W[11], W[3], W[18]]/2 + 
   SB[W[1], W[11], W[3], W[27]]/2 - SB[W[1], W[11], W[4], W[1]] - 
   2*SB[W[1], W[11], W[4], W[2]] - SB[W[1], W[11], W[4], W[4]]/2 + 
   SB[W[1], W[11], W[4], W[5]] + 3*SB[W[1], W[11], W[4], W[11]] + 
   SB[W[1], W[11], W[4], W[16]]/2 - SB[W[1], W[11], W[4], W[18]] + 
   SB[W[1], W[11], W[4], W[27]] - SB[W[1], W[11], W[4], W[30]]/2 + 
   (3*SB[W[1], W[11], W[5], W[1]])/2 + SB[W[1], W[11], W[5], W[2]]/2 - 
   SB[W[1], W[11], W[5], W[3]]/2 + SB[W[1], W[11], W[5], W[4]]/2 - 
   2*SB[W[1], W[11], W[5], W[11]] - SB[W[1], W[11], W[5], W[16]]/2 + 
   SB[W[1], W[11], W[5], W[18]]/2 - SB[W[1], W[11], W[5], W[27]]/2 + 
   SB[W[1], W[11], W[5], W[30]]/2 + 4*SB[W[1], W[11], W[11], W[1]] + 
   3*SB[W[1], W[11], W[11], W[2]] + SB[W[1], W[11], W[11], W[3]] + 
   2*SB[W[1], W[11], W[11], W[4]] - 2*SB[W[1], W[11], W[11], W[5]] - 
   8*SB[W[1], W[11], W[11], W[11]] - SB[W[1], W[11], W[11], W[16]] + 
   SB[W[1], W[11], W[11], W[18]] - SB[W[1], W[11], W[11], W[27]] + 
   SB[W[1], W[11], W[11], W[30]] + SB[W[1], W[11], W[16], W[4]]/2 - 
   SB[W[1], W[11], W[16], W[16]]/2 + SB[W[1], W[11], W[16], W[30]]/2 - 
   SB[W[1], W[11], W[18], W[4]]/2 + SB[W[1], W[11], W[18], W[16]]/2 - 
   SB[W[1], W[11], W[18], W[30]]/2 + SB[W[1], W[11], W[27], W[4]]/2 - 
   SB[W[1], W[11], W[27], W[16]]/2 + SB[W[1], W[11], W[27], W[30]]/2 - 
   SB[W[1], W[11], W[30], W[4]]/2 + SB[W[1], W[11], W[30], W[16]]/2 - 
   SB[W[1], W[11], W[30], W[30]]/2 - SB[W[1], W[13], W[1], W[4]]/2 + 
   SB[W[1], W[13], W[1], W[16]]/2 - SB[W[1], W[13], W[1], W[30]]/2 + 
   SB[W[1], W[13], W[3], W[1]]/2 - SB[W[1], W[13], W[3], W[3]]/2 - 
   SB[W[1], W[13], W[3], W[5]]/2 - SB[W[1], W[13], W[3], W[16]]/2 + 
   SB[W[1], W[13], W[3], W[18]]/2 + SB[W[1], W[13], W[3], W[20]]/2 - 
   SB[W[1], W[13], W[3], W[27]]/2 + SB[W[1], W[13], W[3], W[29]]/2 + 
   SB[W[1], W[13], W[3], W[30]]/2 + SB[W[1], W[13], W[4], W[4]]/2 - 
   SB[W[1], W[13], W[4], W[16]]/2 + SB[W[1], W[13], W[4], W[30]]/2 + 
   SB[W[1], W[13], W[5], W[1]]/2 - SB[W[1], W[13], W[5], W[3]]/2 - 
   SB[W[1], W[13], W[5], W[5]]/2 - SB[W[1], W[13], W[5], W[16]]/2 + 
   SB[W[1], W[13], W[5], W[18]]/2 + SB[W[1], W[13], W[5], W[20]]/2 - 
   SB[W[1], W[13], W[5], W[27]]/2 + SB[W[1], W[13], W[5], W[29]]/2 + 
   SB[W[1], W[13], W[5], W[30]]/2 - SB[W[1], W[13], W[13], W[1]] + 
   SB[W[1], W[13], W[13], W[3]] + SB[W[1], W[13], W[13], W[4]] + 
   SB[W[1], W[13], W[13], W[5]] - SB[W[1], W[13], W[13], W[18]] - 
   SB[W[1], W[13], W[13], W[20]] + SB[W[1], W[13], W[13], W[27]] - 
   SB[W[1], W[13], W[13], W[29]] - SB[W[1], W[13], W[18], W[4]]/2 + 
   SB[W[1], W[13], W[18], W[16]]/2 - SB[W[1], W[13], W[18], W[30]]/2 - 
   SB[W[1], W[13], W[20], W[4]]/2 + SB[W[1], W[13], W[20], W[16]]/2 - 
   SB[W[1], W[13], W[20], W[30]]/2 + SB[W[1], W[13], W[27], W[4]]/2 - 
   SB[W[1], W[13], W[27], W[16]]/2 + SB[W[1], W[13], W[27], W[30]]/2 - 
   SB[W[1], W[13], W[29], W[4]]/2 + SB[W[1], W[13], W[29], W[16]]/2 - 
   SB[W[1], W[13], W[29], W[30]]/2 + SB[W[2], W[1], W[1], W[3]] + 
   SB[W[2], W[1], W[1], W[4]] - SB[W[2], W[1], W[1], W[5]] - 
   SB[W[2], W[1], W[1], W[11]] - SB[W[2], W[1], W[2], W[3]] + 
   SB[W[2], W[1], W[2], W[4]] + SB[W[2], W[1], W[2], W[5]] - 
   SB[W[2], W[1], W[2], W[14]] + SB[W[2], W[1], W[3], W[1]] - 
   SB[W[2], W[1], W[3], W[2]] - SB[W[2], W[1], W[3], W[3]]/2 + 
   SB[W[2], W[1], W[3], W[5]]/2 + SB[W[2], W[1], W[4], W[1]] + 
   SB[W[2], W[1], W[4], W[2]] + SB[W[2], W[1], W[4], W[4]]/2 - 
   SB[W[2], W[1], W[4], W[11]] - SB[W[2], W[1], W[4], W[14]] - 
   SB[W[2], W[1], W[4], W[16]]/2 + SB[W[2], W[1], W[4], W[30]]/2 - 
   SB[W[2], W[1], W[5], W[1]] + SB[W[2], W[1], W[5], W[2]] + 
   SB[W[2], W[1], W[5], W[3]]/2 - SB[W[2], W[1], W[5], W[5]]/2 - 
   SB[W[2], W[1], W[11], W[1]] - SB[W[2], W[1], W[11], W[4]] + 
   2*SB[W[2], W[1], W[11], W[11]] - SB[W[2], W[1], W[14], W[2]] - 
   SB[W[2], W[1], W[14], W[4]] + 2*SB[W[2], W[1], W[14], W[14]] - 
   SB[W[2], W[1], W[16], W[4]]/2 + SB[W[2], W[1], W[16], W[16]]/2 - 
   SB[W[2], W[1], W[16], W[30]]/2 + SB[W[2], W[1], W[30], W[4]]/2 - 
   SB[W[2], W[1], W[30], W[16]]/2 + SB[W[2], W[1], W[30], W[30]]/2 - 
   SB[W[2], W[2], W[1], W[3]] + SB[W[2], W[2], W[1], W[4]] + 
   SB[W[2], W[2], W[1], W[5]] - SB[W[2], W[2], W[1], W[14]] - 
   SB[W[2], W[2], W[3], W[1]] + SB[W[2], W[2], W[3], W[14]] + 
   SB[W[2], W[2], W[4], W[1]] - SB[W[2], W[2], W[4], W[14]] + 
   SB[W[2], W[2], W[5], W[1]] - SB[W[2], W[2], W[5], W[14]] - 
   SB[W[2], W[2], W[14], W[1]] + SB[W[2], W[2], W[14], W[3]] - 
   SB[W[2], W[2], W[14], W[4]] - SB[W[2], W[2], W[14], W[5]] + 
   2*SB[W[2], W[2], W[14], W[14]] + SB[W[2], W[3], W[1], W[1]] - 
   SB[W[2], W[3], W[1], W[2]] - SB[W[2], W[3], W[1], W[3]]/2 + 
   SB[W[2], W[3], W[1], W[5]]/2 - SB[W[2], W[3], W[2], W[1]] + 
   SB[W[2], W[3], W[2], W[14]] - SB[W[2], W[3], W[4], W[1]]/2 - 
   SB[W[2], W[3], W[4], W[2]]/2 + SB[W[2], W[3], W[4], W[3]]/2 - 
   SB[W[2], W[3], W[4], W[4]]/2 + SB[W[2], W[3], W[4], W[14]] + 
   SB[W[2], W[3], W[4], W[16]]/2 - SB[W[2], W[3], W[4], W[19]]/2 + 
   SB[W[2], W[3], W[4], W[28]]/2 - SB[W[2], W[3], W[4], W[30]]/2 - 
   SB[W[2], W[3], W[5], W[2]]/2 + SB[W[2], W[3], W[5], W[3]]/2 + 
   SB[W[2], W[3], W[5], W[5]]/2 + SB[W[2], W[3], W[5], W[16]]/2 - 
   SB[W[2], W[3], W[5], W[17]]/2 - SB[W[2], W[3], W[5], W[19]]/2 - 
   SB[W[2], W[3], W[5], W[26]]/2 + SB[W[2], W[3], W[5], W[28]]/2 - 
   SB[W[2], W[3], W[5], W[30]]/2 + SB[W[2], W[3], W[12], W[2]]/2 - 
   SB[W[2], W[3], W[12], W[3]]/2 - SB[W[2], W[3], W[12], W[4]]/2 - 
   SB[W[2], W[3], W[12], W[5]]/2 + SB[W[2], W[3], W[12], W[17]]/2 + 
   SB[W[2], W[3], W[12], W[19]]/2 + SB[W[2], W[3], W[12], W[26]]/2 - 
   SB[W[2], W[3], W[12], W[28]]/2 + SB[W[2], W[3], W[14], W[1]]/2 + 
   (3*SB[W[2], W[3], W[14], W[2]])/2 + SB[W[2], W[3], W[14], W[4]]/2 - 
   SB[W[2], W[3], W[14], W[5]]/2 - 2*SB[W[2], W[3], W[14], W[14]] - 
   SB[W[2], W[3], W[14], W[16]]/2 + SB[W[2], W[3], W[14], W[19]]/2 - 
   SB[W[2], W[3], W[14], W[28]]/2 + SB[W[2], W[3], W[14], W[30]]/2 + 
   SB[W[2], W[3], W[17], W[4]]/2 - SB[W[2], W[3], W[17], W[16]]/2 + 
   SB[W[2], W[3], W[17], W[30]]/2 + SB[W[2], W[3], W[26], W[4]]/2 - 
   SB[W[2], W[3], W[26], W[16]]/2 + SB[W[2], W[3], W[26], W[30]]/2 + 
   SB[W[2], W[4], W[1], W[2]] - SB[W[2], W[4], W[1], W[4]]/2 + 
   SB[W[2], W[4], W[1], W[11]] - SB[W[2], W[4], W[1], W[14]] - 
   SB[W[2], W[4], W[1], W[16]]/2 + SB[W[2], W[4], W[1], W[30]]/2 + 
   SB[W[2], W[4], W[2], W[1]] + 2*SB[W[2], W[4], W[2], W[2]] - 
   SB[W[2], W[4], W[2], W[4]]/2 - 2*SB[W[2], W[4], W[2], W[14]] - 
   SB[W[2], W[4], W[2], W[16]]/2 + SB[W[2], W[4], W[2], W[30]]/2 - 
   SB[W[2], W[4], W[3], W[1]]/2 - SB[W[2], W[4], W[3], W[2]]/2 + 
   SB[W[2], W[4], W[3], W[3]]/2 - SB[W[2], W[4], W[3], W[4]]/2 + 
   SB[W[2], W[4], W[3], W[14]] + SB[W[2], W[4], W[3], W[16]]/2 - 
   SB[W[2], W[4], W[3], W[19]]/2 + SB[W[2], W[4], W[3], W[28]]/2 - 
   SB[W[2], W[4], W[3], W[30]]/2 - SB[W[2], W[4], W[4], W[3]] + 
   SB[W[2], W[4], W[4], W[11]] - SB[W[2], W[4], W[4], W[14]] + 
   SB[W[2], W[4], W[4], W[19]] - SB[W[2], W[4], W[4], W[28]] + 
   SB[W[2], W[4], W[5], W[1]]/2 + SB[W[2], W[4], W[5], W[2]]/2 - 
   SB[W[2], W[4], W[5], W[3]]/2 - SB[W[2], W[4], W[5], W[14]] + 
   SB[W[2], W[4], W[5], W[19]]/2 - SB[W[2], W[4], W[5], W[28]]/2 + 
   SB[W[2], W[4], W[11], W[1]] + SB[W[2], W[4], W[11], W[4]] - 
   2*SB[W[2], W[4], W[11], W[11]] - 2*SB[W[2], W[4], W[14], W[1]] - 
   3*SB[W[2], W[4], W[14], W[2]] + SB[W[2], W[4], W[14], W[3]] + 
   4*SB[W[2], W[4], W[14], W[14]] + SB[W[2], W[4], W[14], W[16]] - 
   SB[W[2], W[4], W[14], W[19]] + SB[W[2], W[4], W[14], W[28]] - 
   SB[W[2], W[4], W[14], W[30]] + SB[W[2], W[4], W[19], W[4]]/2 - 
   SB[W[2], W[4], W[19], W[16]]/2 + SB[W[2], W[4], W[19], W[30]]/2 - 
   SB[W[2], W[4], W[28], W[4]]/2 + SB[W[2], W[4], W[28], W[16]]/2 - 
   SB[W[2], W[4], W[28], W[30]]/2 - SB[W[2], W[5], W[1], W[1]] + 
   SB[W[2], W[5], W[1], W[2]] + SB[W[2], W[5], W[1], W[3]]/2 - 
   SB[W[2], W[5], W[1], W[5]]/2 + SB[W[2], W[5], W[2], W[1]] + 
   SB[W[2], W[5], W[2], W[4]]/2 - SB[W[2], W[5], W[2], W[14]] - 
   SB[W[2], W[5], W[2], W[16]]/2 + SB[W[2], W[5], W[2], W[30]]/2 - 
   SB[W[2], W[5], W[3], W[2]]/2 + SB[W[2], W[5], W[3], W[3]]/2 + 
   SB[W[2], W[5], W[3], W[5]]/2 + SB[W[2], W[5], W[3], W[16]]/2 - 
   SB[W[2], W[5], W[3], W[17]]/2 - SB[W[2], W[5], W[3], W[19]]/2 - 
   SB[W[2], W[5], W[3], W[26]]/2 + SB[W[2], W[5], W[3], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[30]]/2 + SB[W[2], W[5], W[4], W[1]]/2 + 
   SB[W[2], W[5], W[4], W[2]]/2 - SB[W[2], W[5], W[4], W[3]]/2 - 
   SB[W[2], W[5], W[4], W[14]] + SB[W[2], W[5], W[4], W[19]]/2 - 
   SB[W[2], W[5], W[4], W[28]]/2 + SB[W[2], W[5], W[12], W[2]]/2 - 
   SB[W[2], W[5], W[12], W[3]]/2 - SB[W[2], W[5], W[12], W[4]]/2 - 
   SB[W[2], W[5], W[12], W[5]]/2 + SB[W[2], W[5], W[12], W[17]]/2 + 
   SB[W[2], W[5], W[12], W[19]]/2 + SB[W[2], W[5], W[12], W[26]]/2 - 
   SB[W[2], W[5], W[12], W[28]]/2 - SB[W[2], W[5], W[14], W[1]]/2 - 
   (3*SB[W[2], W[5], W[14], W[2]])/2 - SB[W[2], W[5], W[14], W[4]]/2 + 
   SB[W[2], W[5], W[14], W[5]]/2 + 2*SB[W[2], W[5], W[14], W[14]] + 
   SB[W[2], W[5], W[14], W[16]]/2 - SB[W[2], W[5], W[14], W[19]]/2 + 
   SB[W[2], W[5], W[14], W[28]]/2 - SB[W[2], W[5], W[14], W[30]]/2 + 
   SB[W[2], W[5], W[19], W[4]]/2 - SB[W[2], W[5], W[19], W[16]]/2 + 
   SB[W[2], W[5], W[19], W[30]]/2 - SB[W[2], W[5], W[28], W[4]]/2 + 
   SB[W[2], W[5], W[28], W[16]]/2 - SB[W[2], W[5], W[28], W[30]]/2 - 
   SB[W[2], W[12], W[2], W[4]]/2 + SB[W[2], W[12], W[2], W[16]]/2 - 
   SB[W[2], W[12], W[2], W[30]]/2 + SB[W[2], W[12], W[3], W[2]]/2 - 
   SB[W[2], W[12], W[3], W[3]]/2 - SB[W[2], W[12], W[3], W[5]]/2 - 
   SB[W[2], W[12], W[3], W[16]]/2 + SB[W[2], W[12], W[3], W[17]]/2 + 
   SB[W[2], W[12], W[3], W[19]]/2 + SB[W[2], W[12], W[3], W[26]]/2 - 
   SB[W[2], W[12], W[3], W[28]]/2 + SB[W[2], W[12], W[3], W[30]]/2 + 
   SB[W[2], W[12], W[4], W[4]]/2 - SB[W[2], W[12], W[4], W[16]]/2 + 
   SB[W[2], W[12], W[4], W[30]]/2 + SB[W[2], W[12], W[5], W[2]]/2 - 
   SB[W[2], W[12], W[5], W[3]]/2 - SB[W[2], W[12], W[5], W[5]]/2 - 
   SB[W[2], W[12], W[5], W[16]]/2 + SB[W[2], W[12], W[5], W[17]]/2 + 
   SB[W[2], W[12], W[5], W[19]]/2 + SB[W[2], W[12], W[5], W[26]]/2 - 
   SB[W[2], W[12], W[5], W[28]]/2 + SB[W[2], W[12], W[5], W[30]]/2 - 
   SB[W[2], W[12], W[12], W[2]] + SB[W[2], W[12], W[12], W[3]] + 
   SB[W[2], W[12], W[12], W[4]] + SB[W[2], W[12], W[12], W[5]] - 
   SB[W[2], W[12], W[12], W[17]] - SB[W[2], W[12], W[12], W[19]] - 
   SB[W[2], W[12], W[12], W[26]] + SB[W[2], W[12], W[12], W[28]] - 
   SB[W[2], W[12], W[17], W[4]]/2 + SB[W[2], W[12], W[17], W[16]]/2 - 
   SB[W[2], W[12], W[17], W[30]]/2 - SB[W[2], W[12], W[19], W[4]]/2 + 
   SB[W[2], W[12], W[19], W[16]]/2 - SB[W[2], W[12], W[19], W[30]]/2 - 
   SB[W[2], W[12], W[26], W[4]]/2 + SB[W[2], W[12], W[26], W[16]]/2 - 
   SB[W[2], W[12], W[26], W[30]]/2 + SB[W[2], W[12], W[28], W[4]]/2 - 
   SB[W[2], W[12], W[28], W[16]]/2 + SB[W[2], W[12], W[28], W[30]]/2 - 
   SB[W[2], W[14], W[1], W[2]] - (3*SB[W[2], W[14], W[1], W[4]])/2 + 
   2*SB[W[2], W[14], W[1], W[14]] + SB[W[2], W[14], W[1], W[16]]/2 - 
   SB[W[2], W[14], W[1], W[30]]/2 - SB[W[2], W[14], W[2], W[1]] - 
   2*SB[W[2], W[14], W[2], W[2]] + SB[W[2], W[14], W[2], W[3]] - 
   SB[W[2], W[14], W[2], W[4]]/2 - SB[W[2], W[14], W[2], W[5]] + 
   3*SB[W[2], W[14], W[2], W[14]] + SB[W[2], W[14], W[2], W[16]]/2 - 
   SB[W[2], W[14], W[2], W[30]]/2 + SB[W[2], W[14], W[3], W[1]]/2 + 
   (3*SB[W[2], W[14], W[3], W[2]])/2 + SB[W[2], W[14], W[3], W[4]]/2 - 
   SB[W[2], W[14], W[3], W[5]]/2 - 2*SB[W[2], W[14], W[3], W[14]] - 
   SB[W[2], W[14], W[3], W[16]]/2 + SB[W[2], W[14], W[3], W[19]]/2 - 
   SB[W[2], W[14], W[3], W[28]]/2 + SB[W[2], W[14], W[3], W[30]]/2 - 
   2*SB[W[2], W[14], W[4], W[1]] - SB[W[2], W[14], W[4], W[2]] + 
   SB[W[2], W[14], W[4], W[3]] - SB[W[2], W[14], W[4], W[4]]/2 + 
   3*SB[W[2], W[14], W[4], W[14]] + SB[W[2], W[14], W[4], W[16]]/2 - 
   SB[W[2], W[14], W[4], W[19]] + SB[W[2], W[14], W[4], W[28]] - 
   SB[W[2], W[14], W[4], W[30]]/2 - SB[W[2], W[14], W[5], W[1]]/2 - 
   (3*SB[W[2], W[14], W[5], W[2]])/2 + SB[W[2], W[14], W[5], W[5]]/2 + 
   2*SB[W[2], W[14], W[5], W[14]] - SB[W[2], W[14], W[5], W[19]]/2 + 
   SB[W[2], W[14], W[5], W[28]]/2 + 3*SB[W[2], W[14], W[14], W[1]] + 
   4*SB[W[2], W[14], W[14], W[2]] - 2*SB[W[2], W[14], W[14], W[3]] + 
   2*SB[W[2], W[14], W[14], W[4]] + SB[W[2], W[14], W[14], W[5]] - 
   8*SB[W[2], W[14], W[14], W[14]] - SB[W[2], W[14], W[14], W[16]] + 
   SB[W[2], W[14], W[14], W[19]] - SB[W[2], W[14], W[14], W[28]] + 
   SB[W[2], W[14], W[14], W[30]] + SB[W[2], W[14], W[16], W[4]]/2 - 
   SB[W[2], W[14], W[16], W[16]]/2 + SB[W[2], W[14], W[16], W[30]]/2 - 
   SB[W[2], W[14], W[19], W[4]]/2 + SB[W[2], W[14], W[19], W[16]]/2 - 
   SB[W[2], W[14], W[19], W[30]]/2 + SB[W[2], W[14], W[28], W[4]]/2 - 
   SB[W[2], W[14], W[28], W[16]]/2 + SB[W[2], W[14], W[28], W[30]]/2 - 
   SB[W[2], W[14], W[30], W[4]]/2 + SB[W[2], W[14], W[30], W[16]]/2 - 
   SB[W[2], W[14], W[30], W[30]]/2 + SB[W[3], W[1], W[1], W[2]] - 
   SB[W[3], W[1], W[1], W[11]] + SB[W[3], W[1], W[2], W[1]] - 
   SB[W[3], W[1], W[2], W[2]] - SB[W[3], W[1], W[2], W[3]]/2 + 
   SB[W[3], W[1], W[2], W[5]]/2 + SB[W[3], W[1], W[3], W[1]]/2 - 
   SB[W[3], W[1], W[3], W[3]]/2 - SB[W[3], W[1], W[3], W[5]]/2 - 
   SB[W[3], W[1], W[3], W[16]]/2 + SB[W[3], W[1], W[3], W[18]]/2 + 
   SB[W[3], W[1], W[3], W[20]]/2 - SB[W[3], W[1], W[3], W[27]]/2 + 
   SB[W[3], W[1], W[3], W[29]]/2 + SB[W[3], W[1], W[3], W[30]]/2 + 
   SB[W[3], W[1], W[4], W[1]]/2 + SB[W[3], W[1], W[4], W[2]]/2 + 
   SB[W[3], W[1], W[4], W[4]]/2 - SB[W[3], W[1], W[4], W[5]]/2 - 
   SB[W[3], W[1], W[4], W[11]] - SB[W[3], W[1], W[4], W[16]]/2 + 
   SB[W[3], W[1], W[4], W[18]]/2 - SB[W[3], W[1], W[4], W[27]]/2 + 
   SB[W[3], W[1], W[4], W[30]]/2 - (3*SB[W[3], W[1], W[11], W[1]])/2 - 
   SB[W[3], W[1], W[11], W[2]]/2 + SB[W[3], W[1], W[11], W[3]]/2 - 
   SB[W[3], W[1], W[11], W[4]]/2 + 2*SB[W[3], W[1], W[11], W[11]] + 
   SB[W[3], W[1], W[11], W[16]]/2 - SB[W[3], W[1], W[11], W[18]]/2 + 
   SB[W[3], W[1], W[11], W[27]]/2 - SB[W[3], W[1], W[11], W[30]]/2 - 
   SB[W[3], W[1], W[13], W[1]]/2 + SB[W[3], W[1], W[13], W[3]]/2 + 
   SB[W[3], W[1], W[13], W[4]]/2 + SB[W[3], W[1], W[13], W[5]]/2 - 
   SB[W[3], W[1], W[13], W[18]]/2 - SB[W[3], W[1], W[13], W[20]]/2 + 
   SB[W[3], W[1], W[13], W[27]]/2 - SB[W[3], W[1], W[13], W[29]]/2 - 
   SB[W[3], W[1], W[20], W[4]]/2 + SB[W[3], W[1], W[20], W[16]]/2 - 
   SB[W[3], W[1], W[20], W[30]]/2 - SB[W[3], W[1], W[29], W[4]]/2 + 
   SB[W[3], W[1], W[29], W[16]]/2 - SB[W[3], W[1], W[29], W[30]]/2 + 
   SB[W[3], W[2], W[1], W[1]] - SB[W[3], W[2], W[1], W[2]] - 
   SB[W[3], W[2], W[1], W[3]]/2 + SB[W[3], W[2], W[1], W[5]]/2 - 
   SB[W[3], W[2], W[2], W[1]] + SB[W[3], W[2], W[2], W[14]] - 
   SB[W[3], W[2], W[4], W[1]]/2 - SB[W[3], W[2], W[4], W[2]]/2 + 
   SB[W[3], W[2], W[4], W[3]]/2 - SB[W[3], W[2], W[4], W[4]]/2 + 
   SB[W[3], W[2], W[4], W[14]] + SB[W[3], W[2], W[4], W[16]]/2 - 
   SB[W[3], W[2], W[4], W[19]]/2 + SB[W[3], W[2], W[4], W[28]]/2 - 
   SB[W[3], W[2], W[4], W[30]]/2 - SB[W[3], W[2], W[5], W[2]]/2 + 
   SB[W[3], W[2], W[5], W[3]]/2 + SB[W[3], W[2], W[5], W[5]]/2 + 
   SB[W[3], W[2], W[5], W[16]]/2 - SB[W[3], W[2], W[5], W[17]]/2 - 
   SB[W[3], W[2], W[5], W[19]]/2 - SB[W[3], W[2], W[5], W[26]]/2 + 
   SB[W[3], W[2], W[5], W[28]]/2 - SB[W[3], W[2], W[5], W[30]]/2 + 
   SB[W[3], W[2], W[12], W[2]]/2 - SB[W[3], W[2], W[12], W[3]]/2 - 
   SB[W[3], W[2], W[12], W[4]]/2 - SB[W[3], W[2], W[12], W[5]]/2 + 
   SB[W[3], W[2], W[12], W[17]]/2 + SB[W[3], W[2], W[12], W[19]]/2 + 
   SB[W[3], W[2], W[12], W[26]]/2 - SB[W[3], W[2], W[12], W[28]]/2 + 
   SB[W[3], W[2], W[14], W[1]]/2 + (3*SB[W[3], W[2], W[14], W[2]])/2 + 
   SB[W[3], W[2], W[14], W[4]]/2 - SB[W[3], W[2], W[14], W[5]]/2 - 
   2*SB[W[3], W[2], W[14], W[14]] - SB[W[3], W[2], W[14], W[16]]/2 + 
   SB[W[3], W[2], W[14], W[19]]/2 - SB[W[3], W[2], W[14], W[28]]/2 + 
   SB[W[3], W[2], W[14], W[30]]/2 + SB[W[3], W[2], W[17], W[4]]/2 - 
   SB[W[3], W[2], W[17], W[16]]/2 + SB[W[3], W[2], W[17], W[30]]/2 + 
   SB[W[3], W[2], W[26], W[4]]/2 - SB[W[3], W[2], W[26], W[16]]/2 + 
   SB[W[3], W[2], W[26], W[30]]/2 - SB[W[3], W[4], W[1], W[1]] + 
   SB[W[3], W[4], W[1], W[3]]/2 - SB[W[3], W[4], W[1], W[5]]/2 + 
   SB[W[3], W[4], W[1], W[11]] + SB[W[3], W[4], W[2], W[2]] + 
   SB[W[3], W[4], W[2], W[3]]/2 - SB[W[3], W[4], W[2], W[5]]/2 - 
   SB[W[3], W[4], W[2], W[14]] + SB[W[3], W[4], W[4], W[5]] + 
   SB[W[3], W[4], W[4], W[11]] - SB[W[3], W[4], W[4], W[14]] - 
   SB[W[3], W[4], W[4], W[18]] + SB[W[3], W[4], W[4], W[27]] - 
   SB[W[3], W[4], W[5], W[3]]/2 + SB[W[3], W[4], W[5], W[4]]/2 - 
   SB[W[3], W[4], W[5], W[5]]/2 - SB[W[3], W[4], W[5], W[16]]/2 + 
   SB[W[3], W[4], W[5], W[18]]/2 + SB[W[3], W[4], W[5], W[19]]/2 - 
   SB[W[3], W[4], W[5], W[27]]/2 - SB[W[3], W[4], W[5], W[28]]/2 + 
   SB[W[3], W[4], W[5], W[30]]/2 + (3*SB[W[3], W[4], W[11], W[1]])/2 + 
   SB[W[3], W[4], W[11], W[2]]/2 - SB[W[3], W[4], W[11], W[3]]/2 + 
   SB[W[3], W[4], W[11], W[4]]/2 - 2*SB[W[3], W[4], W[11], W[11]] - 
   SB[W[3], W[4], W[11], W[16]]/2 + SB[W[3], W[4], W[11], W[18]]/2 - 
   SB[W[3], W[4], W[11], W[27]]/2 + SB[W[3], W[4], W[11], W[30]]/2 - 
   SB[W[3], W[4], W[14], W[1]]/2 - (3*SB[W[3], W[4], W[14], W[2]])/2 - 
   SB[W[3], W[4], W[14], W[4]]/2 + SB[W[3], W[4], W[14], W[5]]/2 + 
   2*SB[W[3], W[4], W[14], W[14]] + SB[W[3], W[4], W[14], W[16]]/2 - 
   SB[W[3], W[4], W[14], W[19]]/2 + SB[W[3], W[4], W[14], W[28]]/2 - 
   SB[W[3], W[4], W[14], W[30]]/2 - SB[W[3], W[4], W[18], W[4]]/2 + 
   SB[W[3], W[4], W[18], W[16]]/2 - SB[W[3], W[4], W[18], W[30]]/2 + 
   SB[W[3], W[4], W[27], W[4]]/2 - SB[W[3], W[4], W[27], W[16]]/2 + 
   SB[W[3], W[4], W[27], W[30]]/2 - SB[W[3], W[5], W[2], W[4]]/2 + 
   SB[W[3], W[5], W[2], W[16]]/2 - SB[W[3], W[5], W[2], W[30]]/2 + 
   SB[W[3], W[5], W[3], W[1]]/2 + SB[W[3], W[5], W[3], W[2]]/2 - 
   SB[W[3], W[5], W[3], W[3]]/2 - SB[W[3], W[5], W[3], W[4]]/2 - 
   SB[W[3], W[5], W[3], W[5]]/2 - SB[W[3], W[5], W[3], W[16]]/2 + 
   SB[W[3], W[5], W[3], W[17]]/2 + SB[W[3], W[5], W[3], W[20]]/2 + 
   SB[W[3], W[5], W[3], W[26]]/2 + SB[W[3], W[5], W[3], W[29]]/2 + 
   SB[W[3], W[5], W[3], W[30]]/2 - SB[W[3], W[5], W[4], W[3]]/2 + 
   SB[W[3], W[5], W[4], W[4]]/2 - SB[W[3], W[5], W[4], W[5]]/2 - 
   SB[W[3], W[5], W[4], W[16]]/2 + SB[W[3], W[5], W[4], W[18]]/2 + 
   SB[W[3], W[5], W[4], W[19]]/2 - SB[W[3], W[5], W[4], W[27]]/2 - 
   SB[W[3], W[5], W[4], W[28]]/2 + SB[W[3], W[5], W[4], W[30]]/2 - 
   SB[W[3], W[5], W[12], W[2]]/2 + SB[W[3], W[5], W[12], W[3]]/2 + 
   SB[W[3], W[5], W[12], W[4]]/2 + SB[W[3], W[5], W[12], W[5]]/2 - 
   SB[W[3], W[5], W[12], W[17]]/2 - SB[W[3], W[5], W[12], W[19]]/2 - 
   SB[W[3], W[5], W[12], W[26]]/2 + SB[W[3], W[5], W[12], W[28]]/2 - 
   SB[W[3], W[5], W[13], W[1]]/2 + SB[W[3], W[5], W[13], W[3]]/2 + 
   SB[W[3], W[5], W[13], W[4]]/2 + SB[W[3], W[5], W[13], W[5]]/2 - 
   SB[W[3], W[5], W[13], W[18]]/2 - SB[W[3], W[5], W[13], W[20]]/2 + 
   SB[W[3], W[5], W[13], W[27]]/2 - SB[W[3], W[5], W[13], W[29]]/2 - 
   SB[W[3], W[5], W[20], W[4]]/2 + SB[W[3], W[5], W[20], W[16]]/2 - 
   SB[W[3], W[5], W[20], W[30]]/2 - SB[W[3], W[5], W[29], W[4]]/2 + 
   SB[W[3], W[5], W[29], W[16]]/2 - SB[W[3], W[5], W[29], W[30]]/2 + 
   SB[W[3], W[13], W[1], W[4]]/2 - SB[W[3], W[13], W[1], W[16]]/2 + 
   SB[W[3], W[13], W[1], W[30]]/2 - SB[W[3], W[13], W[3], W[1]]/2 + 
   SB[W[3], W[13], W[3], W[3]]/2 + SB[W[3], W[13], W[3], W[5]]/2 + 
   SB[W[3], W[13], W[3], W[16]]/2 - SB[W[3], W[13], W[3], W[18]]/2 - 
   SB[W[3], W[13], W[3], W[20]]/2 + SB[W[3], W[13], W[3], W[27]]/2 - 
   SB[W[3], W[13], W[3], W[29]]/2 - SB[W[3], W[13], W[3], W[30]]/2 - 
   SB[W[3], W[13], W[4], W[4]]/2 + SB[W[3], W[13], W[4], W[16]]/2 - 
   SB[W[3], W[13], W[4], W[30]]/2 - SB[W[3], W[13], W[5], W[1]]/2 + 
   SB[W[3], W[13], W[5], W[3]]/2 + SB[W[3], W[13], W[5], W[5]]/2 + 
   SB[W[3], W[13], W[5], W[16]]/2 - SB[W[3], W[13], W[5], W[18]]/2 - 
   SB[W[3], W[13], W[5], W[20]]/2 + SB[W[3], W[13], W[5], W[27]]/2 - 
   SB[W[3], W[13], W[5], W[29]]/2 - SB[W[3], W[13], W[5], W[30]]/2 + 
   SB[W[3], W[13], W[13], W[1]] - SB[W[3], W[13], W[13], W[3]] - 
   SB[W[3], W[13], W[13], W[4]] - SB[W[3], W[13], W[13], W[5]] + 
   SB[W[3], W[13], W[13], W[18]] + SB[W[3], W[13], W[13], W[20]] - 
   SB[W[3], W[13], W[13], W[27]] + SB[W[3], W[13], W[13], W[29]] + 
   SB[W[3], W[13], W[18], W[4]]/2 - SB[W[3], W[13], W[18], W[16]]/2 + 
   SB[W[3], W[13], W[18], W[30]]/2 + SB[W[3], W[13], W[20], W[4]]/2 - 
   SB[W[3], W[13], W[20], W[16]]/2 + SB[W[3], W[13], W[20], W[30]]/2 - 
   SB[W[3], W[13], W[27], W[4]]/2 + SB[W[3], W[13], W[27], W[16]]/2 - 
   SB[W[3], W[13], W[27], W[30]]/2 + SB[W[3], W[13], W[29], W[4]]/2 - 
   SB[W[3], W[13], W[29], W[16]]/2 + SB[W[3], W[13], W[29], W[30]]/2 - 
   SB[W[3], W[15], W[1], W[4]]/2 + SB[W[3], W[15], W[1], W[16]]/2 - 
   SB[W[3], W[15], W[1], W[30]]/2 + SB[W[3], W[15], W[2], W[4]]/2 - 
   SB[W[3], W[15], W[2], W[16]]/2 + SB[W[3], W[15], W[2], W[30]]/2 - 
   SB[W[3], W[15], W[3], W[1]]/2 - SB[W[3], W[15], W[3], W[2]]/2 + 
   SB[W[3], W[15], W[3], W[3]]/2 + SB[W[3], W[15], W[3], W[4]]/2 + 
   SB[W[3], W[15], W[3], W[5]]/2 + SB[W[3], W[15], W[3], W[16]]/2 - 
   SB[W[3], W[15], W[3], W[17]]/2 - SB[W[3], W[15], W[3], W[20]]/2 - 
   SB[W[3], W[15], W[3], W[26]]/2 - SB[W[3], W[15], W[3], W[29]]/2 - 
   SB[W[3], W[15], W[3], W[30]]/2 + SB[W[3], W[15], W[5], W[1]]/2 + 
   SB[W[3], W[15], W[5], W[2]]/2 - SB[W[3], W[15], W[5], W[3]]/2 - 
   SB[W[3], W[15], W[5], W[4]]/2 - SB[W[3], W[15], W[5], W[5]]/2 - 
   SB[W[3], W[15], W[5], W[16]]/2 + SB[W[3], W[15], W[5], W[17]]/2 + 
   SB[W[3], W[15], W[5], W[20]]/2 + SB[W[3], W[15], W[5], W[26]]/2 + 
   SB[W[3], W[15], W[5], W[29]]/2 + SB[W[3], W[15], W[5], W[30]]/2 - 
   SB[W[3], W[15], W[17], W[4]]/2 + SB[W[3], W[15], W[17], W[16]]/2 - 
   SB[W[3], W[15], W[17], W[30]]/2 + SB[W[3], W[15], W[20], W[4]]/2 - 
   SB[W[3], W[15], W[20], W[16]]/2 + SB[W[3], W[15], W[20], W[30]]/2 - 
   SB[W[3], W[15], W[26], W[4]]/2 + SB[W[3], W[15], W[26], W[16]]/2 - 
   SB[W[3], W[15], W[26], W[30]]/2 + SB[W[3], W[15], W[29], W[4]]/2 - 
   SB[W[3], W[15], W[29], W[16]]/2 + SB[W[3], W[15], W[29], W[30]]/2 - 
   SB[W[4], W[1], W[1], W[3]] - SB[W[4], W[1], W[1], W[4]] + 
   SB[W[4], W[1], W[1], W[5]] + SB[W[4], W[1], W[1], W[11]] - 
   2*SB[W[4], W[1], W[2], W[4]] + SB[W[4], W[1], W[2], W[11]] + 
   SB[W[4], W[1], W[2], W[14]] - SB[W[4], W[1], W[3], W[1]] + 
   SB[W[4], W[1], W[3], W[3]]/2 - SB[W[4], W[1], W[3], W[5]]/2 + 
   SB[W[4], W[1], W[3], W[11]] - SB[W[4], W[1], W[4], W[1]] - 
   2*SB[W[4], W[1], W[4], W[2]] - SB[W[4], W[1], W[4], W[4]]/2 + 
   2*SB[W[4], W[1], W[4], W[11]] + SB[W[4], W[1], W[4], W[14]] + 
   SB[W[4], W[1], W[4], W[16]]/2 - SB[W[4], W[1], W[4], W[30]]/2 + 
   SB[W[4], W[1], W[5], W[1]] - SB[W[4], W[1], W[5], W[3]]/2 + 
   SB[W[4], W[1], W[5], W[5]]/2 - SB[W[4], W[1], W[5], W[11]] + 
   SB[W[4], W[1], W[11], W[1]] + SB[W[4], W[1], W[11], W[2]] + 
   SB[W[4], W[1], W[11], W[3]] + 2*SB[W[4], W[1], W[11], W[4]] - 
   SB[W[4], W[1], W[11], W[5]] - 4*SB[W[4], W[1], W[11], W[11]] + 
   SB[W[4], W[1], W[14], W[2]] + SB[W[4], W[1], W[14], W[4]] - 
   2*SB[W[4], W[1], W[14], W[14]] + SB[W[4], W[1], W[16], W[4]]/2 - 
   SB[W[4], W[1], W[16], W[16]]/2 + SB[W[4], W[1], W[16], W[30]]/2 - 
   SB[W[4], W[1], W[30], W[4]]/2 + SB[W[4], W[1], W[30], W[16]]/2 - 
   SB[W[4], W[1], W[30], W[30]]/2 - 2*SB[W[4], W[2], W[1], W[4]] + 
   SB[W[4], W[2], W[1], W[11]] + SB[W[4], W[2], W[1], W[14]] + 
   SB[W[4], W[2], W[2], W[3]] - SB[W[4], W[2], W[2], W[4]] - 
   SB[W[4], W[2], W[2], W[5]] + SB[W[4], W[2], W[2], W[14]] + 
   SB[W[4], W[2], W[3], W[2]] + SB[W[4], W[2], W[3], W[3]]/2 - 
   SB[W[4], W[2], W[3], W[5]]/2 - SB[W[4], W[2], W[3], W[14]] - 
   2*SB[W[4], W[2], W[4], W[1]] - SB[W[4], W[2], W[4], W[2]] - 
   SB[W[4], W[2], W[4], W[4]]/2 + SB[W[4], W[2], W[4], W[11]] + 
   2*SB[W[4], W[2], W[4], W[14]] + SB[W[4], W[2], W[4], W[16]]/2 - 
   SB[W[4], W[2], W[4], W[30]]/2 - SB[W[4], W[2], W[5], W[2]] - 
   SB[W[4], W[2], W[5], W[3]]/2 + SB[W[4], W[2], W[5], W[5]]/2 + 
   SB[W[4], W[2], W[5], W[14]] + SB[W[4], W[2], W[11], W[1]] + 
   SB[W[4], W[2], W[11], W[4]] - 2*SB[W[4], W[2], W[11], W[11]] + 
   SB[W[4], W[2], W[14], W[1]] + SB[W[4], W[2], W[14], W[2]] - 
   SB[W[4], W[2], W[14], W[3]] + 2*SB[W[4], W[2], W[14], W[4]] + 
   SB[W[4], W[2], W[14], W[5]] - 4*SB[W[4], W[2], W[14], W[14]] + 
   SB[W[4], W[2], W[16], W[4]]/2 - SB[W[4], W[2], W[16], W[16]]/2 + 
   SB[W[4], W[2], W[16], W[30]]/2 - SB[W[4], W[2], W[30], W[4]]/2 + 
   SB[W[4], W[2], W[30], W[16]]/2 - SB[W[4], W[2], W[30], W[30]]/2 - 
   SB[W[4], W[3], W[1], W[1]] + SB[W[4], W[3], W[1], W[3]]/2 - 
   SB[W[4], W[3], W[1], W[5]]/2 + SB[W[4], W[3], W[1], W[11]] + 
   SB[W[4], W[3], W[2], W[2]] + SB[W[4], W[3], W[2], W[3]]/2 - 
   SB[W[4], W[3], W[2], W[5]]/2 - SB[W[4], W[3], W[2], W[14]] + 
   SB[W[4], W[3], W[4], W[5]] + SB[W[4], W[3], W[4], W[11]] - 
   SB[W[4], W[3], W[4], W[14]] - SB[W[4], W[3], W[4], W[18]] + 
   SB[W[4], W[3], W[4], W[27]] - SB[W[4], W[3], W[5], W[3]]/2 + 
   SB[W[4], W[3], W[5], W[4]]/2 - SB[W[4], W[3], W[5], W[5]]/2 - 
   SB[W[4], W[3], W[5], W[16]]/2 + SB[W[4], W[3], W[5], W[18]]/2 + 
   SB[W[4], W[3], W[5], W[19]]/2 - SB[W[4], W[3], W[5], W[27]]/2 - 
   SB[W[4], W[3], W[5], W[28]]/2 + SB[W[4], W[3], W[5], W[30]]/2 + 
   (3*SB[W[4], W[3], W[11], W[1]])/2 + SB[W[4], W[3], W[11], W[2]]/2 - 
   SB[W[4], W[3], W[11], W[3]]/2 + SB[W[4], W[3], W[11], W[4]]/2 - 
   2*SB[W[4], W[3], W[11], W[11]] - SB[W[4], W[3], W[11], W[16]]/2 + 
   SB[W[4], W[3], W[11], W[18]]/2 - SB[W[4], W[3], W[11], W[27]]/2 + 
   SB[W[4], W[3], W[11], W[30]]/2 - SB[W[4], W[3], W[14], W[1]]/2 - 
   (3*SB[W[4], W[3], W[14], W[2]])/2 - SB[W[4], W[3], W[14], W[4]]/2 + 
   SB[W[4], W[3], W[14], W[5]]/2 + 2*SB[W[4], W[3], W[14], W[14]] + 
   SB[W[4], W[3], W[14], W[16]]/2 - SB[W[4], W[3], W[14], W[19]]/2 + 
   SB[W[4], W[3], W[14], W[28]]/2 - SB[W[4], W[3], W[14], W[30]]/2 - 
   SB[W[4], W[3], W[18], W[4]]/2 + SB[W[4], W[3], W[18], W[16]]/2 - 
   SB[W[4], W[3], W[18], W[30]]/2 + SB[W[4], W[3], W[27], W[4]]/2 - 
   SB[W[4], W[3], W[27], W[16]]/2 + SB[W[4], W[3], W[27], W[30]]/2 - 
   2*SB[W[4], W[4], W[1], W[1]] - 2*SB[W[4], W[4], W[1], W[2]] + 
   SB[W[4], W[4], W[1], W[4]] + SB[W[4], W[4], W[1], W[11]] + 
   SB[W[4], W[4], W[1], W[14]] + SB[W[4], W[4], W[1], W[16]] - 
   SB[W[4], W[4], W[1], W[30]] - 2*SB[W[4], W[4], W[2], W[1]] - 
   2*SB[W[4], W[4], W[2], W[2]] + SB[W[4], W[4], W[2], W[4]] + 
   SB[W[4], W[4], W[2], W[11]] + SB[W[4], W[4], W[2], W[14]] + 
   SB[W[4], W[4], W[2], W[16]] - SB[W[4], W[4], W[2], W[30]] + 
   SB[W[4], W[4], W[3], W[5]] + SB[W[4], W[4], W[3], W[11]] - 
   SB[W[4], W[4], W[3], W[14]] - SB[W[4], W[4], W[3], W[18]] + 
   SB[W[4], W[4], W[3], W[27]] + SB[W[4], W[4], W[5], W[3]] - 
   SB[W[4], W[4], W[5], W[11]] + SB[W[4], W[4], W[5], W[14]] - 
   SB[W[4], W[4], W[5], W[19]] + SB[W[4], W[4], W[5], W[28]] + 
   2*SB[W[4], W[4], W[11], W[1]] + 2*SB[W[4], W[4], W[11], W[2]] - 
   SB[W[4], W[4], W[11], W[4]] - SB[W[4], W[4], W[11], W[5]] - 
   2*SB[W[4], W[4], W[11], W[11]] - SB[W[4], W[4], W[11], W[16]] + 
   SB[W[4], W[4], W[11], W[18]] - SB[W[4], W[4], W[11], W[27]] + 
   SB[W[4], W[4], W[11], W[30]] + 2*SB[W[4], W[4], W[14], W[1]] + 
   2*SB[W[4], W[4], W[14], W[2]] - SB[W[4], W[4], W[14], W[3]] - 
   SB[W[4], W[4], W[14], W[4]] - 2*SB[W[4], W[4], W[14], W[14]] - 
   SB[W[4], W[4], W[14], W[16]] + SB[W[4], W[4], W[14], W[19]] - 
   SB[W[4], W[4], W[14], W[28]] + SB[W[4], W[4], W[14], W[30]] + 
   SB[W[4], W[5], W[1], W[1]] - SB[W[4], W[5], W[1], W[3]]/2 + 
   SB[W[4], W[5], W[1], W[5]]/2 - SB[W[4], W[5], W[1], W[11]] - 
   SB[W[4], W[5], W[2], W[2]] - SB[W[4], W[5], W[2], W[3]]/2 + 
   SB[W[4], W[5], W[2], W[5]]/2 + SB[W[4], W[5], W[2], W[14]] - 
   SB[W[4], W[5], W[3], W[3]]/2 + SB[W[4], W[5], W[3], W[4]]/2 - 
   SB[W[4], W[5], W[3], W[5]]/2 - SB[W[4], W[5], W[3], W[16]]/2 + 
   SB[W[4], W[5], W[3], W[18]]/2 + SB[W[4], W[5], W[3], W[19]]/2 - 
   SB[W[4], W[5], W[3], W[27]]/2 - SB[W[4], W[5], W[3], W[28]]/2 + 
   SB[W[4], W[5], W[3], W[30]]/2 + SB[W[4], W[5], W[4], W[3]] - 
   SB[W[4], W[5], W[4], W[11]] + SB[W[4], W[5], W[4], W[14]] - 
   SB[W[4], W[5], W[4], W[19]] + SB[W[4], W[5], W[4], W[28]] - 
   (3*SB[W[4], W[5], W[11], W[1]])/2 - SB[W[4], W[5], W[11], W[2]]/2 + 
   SB[W[4], W[5], W[11], W[3]]/2 - SB[W[4], W[5], W[11], W[4]]/2 + 
   2*SB[W[4], W[5], W[11], W[11]] + SB[W[4], W[5], W[11], W[16]]/2 - 
   SB[W[4], W[5], W[11], W[18]]/2 + SB[W[4], W[5], W[11], W[27]]/2 - 
   SB[W[4], W[5], W[11], W[30]]/2 + SB[W[4], W[5], W[14], W[1]]/2 + 
   (3*SB[W[4], W[5], W[14], W[2]])/2 + SB[W[4], W[5], W[14], W[4]]/2 - 
   SB[W[4], W[5], W[14], W[5]]/2 - 2*SB[W[4], W[5], W[14], W[14]] - 
   SB[W[4], W[5], W[14], W[16]]/2 + SB[W[4], W[5], W[14], W[19]]/2 - 
   SB[W[4], W[5], W[14], W[28]]/2 + SB[W[4], W[5], W[14], W[30]]/2 - 
   SB[W[4], W[5], W[19], W[4]]/2 + SB[W[4], W[5], W[19], W[16]]/2 - 
   SB[W[4], W[5], W[19], W[30]]/2 + SB[W[4], W[5], W[28], W[4]]/2 - 
   SB[W[4], W[5], W[28], W[16]]/2 + SB[W[4], W[5], W[28], W[30]]/2 + 
   2*SB[W[4], W[11], W[1], W[1]] + SB[W[4], W[11], W[1], W[2]] + 
   SB[W[4], W[11], W[1], W[3]] + SB[W[4], W[11], W[1], W[4]]/2 - 
   SB[W[4], W[11], W[1], W[5]] - 3*SB[W[4], W[11], W[1], W[11]] - 
   SB[W[4], W[11], W[1], W[16]]/2 + SB[W[4], W[11], W[1], W[30]]/2 + 
   SB[W[4], W[11], W[2], W[1]] + (3*SB[W[4], W[11], W[2], W[4]])/2 - 
   2*SB[W[4], W[11], W[2], W[11]] - SB[W[4], W[11], W[2], W[16]]/2 + 
   SB[W[4], W[11], W[2], W[30]]/2 + (3*SB[W[4], W[11], W[3], W[1]])/2 + 
   SB[W[4], W[11], W[3], W[2]]/2 - SB[W[4], W[11], W[3], W[3]]/2 - 
   2*SB[W[4], W[11], W[3], W[11]] + SB[W[4], W[11], W[3], W[18]]/2 - 
   SB[W[4], W[11], W[3], W[27]]/2 + SB[W[4], W[11], W[4], W[1]] + 
   2*SB[W[4], W[11], W[4], W[2]] + SB[W[4], W[11], W[4], W[4]]/2 - 
   SB[W[4], W[11], W[4], W[5]] - 3*SB[W[4], W[11], W[4], W[11]] - 
   SB[W[4], W[11], W[4], W[16]]/2 + SB[W[4], W[11], W[4], W[18]] - 
   SB[W[4], W[11], W[4], W[27]] + SB[W[4], W[11], W[4], W[30]]/2 - 
   (3*SB[W[4], W[11], W[5], W[1]])/2 - SB[W[4], W[11], W[5], W[2]]/2 + 
   SB[W[4], W[11], W[5], W[3]]/2 - SB[W[4], W[11], W[5], W[4]]/2 + 
   2*SB[W[4], W[11], W[5], W[11]] + SB[W[4], W[11], W[5], W[16]]/2 - 
   SB[W[4], W[11], W[5], W[18]]/2 + SB[W[4], W[11], W[5], W[27]]/2 - 
   SB[W[4], W[11], W[5], W[30]]/2 - 4*SB[W[4], W[11], W[11], W[1]] - 
   3*SB[W[4], W[11], W[11], W[2]] - SB[W[4], W[11], W[11], W[3]] - 
   2*SB[W[4], W[11], W[11], W[4]] + 2*SB[W[4], W[11], W[11], W[5]] + 
   8*SB[W[4], W[11], W[11], W[11]] + SB[W[4], W[11], W[11], W[16]] - 
   SB[W[4], W[11], W[11], W[18]] + SB[W[4], W[11], W[11], W[27]] - 
   SB[W[4], W[11], W[11], W[30]] - SB[W[4], W[11], W[16], W[4]]/2 + 
   SB[W[4], W[11], W[16], W[16]]/2 - SB[W[4], W[11], W[16], W[30]]/2 + 
   SB[W[4], W[11], W[18], W[4]]/2 - SB[W[4], W[11], W[18], W[16]]/2 + 
   SB[W[4], W[11], W[18], W[30]]/2 - SB[W[4], W[11], W[27], W[4]]/2 + 
   SB[W[4], W[11], W[27], W[16]]/2 - SB[W[4], W[11], W[27], W[30]]/2 + 
   SB[W[4], W[11], W[30], W[4]]/2 - SB[W[4], W[11], W[30], W[16]]/2 + 
   SB[W[4], W[11], W[30], W[30]]/2 + SB[W[4], W[14], W[1], W[2]] + 
   (3*SB[W[4], W[14], W[1], W[4]])/2 - 2*SB[W[4], W[14], W[1], W[14]] - 
   SB[W[4], W[14], W[1], W[16]]/2 + SB[W[4], W[14], W[1], W[30]]/2 + 
   SB[W[4], W[14], W[2], W[1]] + 2*SB[W[4], W[14], W[2], W[2]] - 
   SB[W[4], W[14], W[2], W[3]] + SB[W[4], W[14], W[2], W[4]]/2 + 
   SB[W[4], W[14], W[2], W[5]] - 3*SB[W[4], W[14], W[2], W[14]] - 
   SB[W[4], W[14], W[2], W[16]]/2 + SB[W[4], W[14], W[2], W[30]]/2 - 
   SB[W[4], W[14], W[3], W[1]]/2 - (3*SB[W[4], W[14], W[3], W[2]])/2 - 
   SB[W[4], W[14], W[3], W[4]]/2 + SB[W[4], W[14], W[3], W[5]]/2 + 
   2*SB[W[4], W[14], W[3], W[14]] + SB[W[4], W[14], W[3], W[16]]/2 - 
   SB[W[4], W[14], W[3], W[19]]/2 + SB[W[4], W[14], W[3], W[28]]/2 - 
   SB[W[4], W[14], W[3], W[30]]/2 + 2*SB[W[4], W[14], W[4], W[1]] + 
   SB[W[4], W[14], W[4], W[2]] - SB[W[4], W[14], W[4], W[3]] + 
   SB[W[4], W[14], W[4], W[4]]/2 - 3*SB[W[4], W[14], W[4], W[14]] - 
   SB[W[4], W[14], W[4], W[16]]/2 + SB[W[4], W[14], W[4], W[19]] - 
   SB[W[4], W[14], W[4], W[28]] + SB[W[4], W[14], W[4], W[30]]/2 + 
   SB[W[4], W[14], W[5], W[1]]/2 + (3*SB[W[4], W[14], W[5], W[2]])/2 - 
   SB[W[4], W[14], W[5], W[5]]/2 - 2*SB[W[4], W[14], W[5], W[14]] + 
   SB[W[4], W[14], W[5], W[19]]/2 - SB[W[4], W[14], W[5], W[28]]/2 - 
   3*SB[W[4], W[14], W[14], W[1]] - 4*SB[W[4], W[14], W[14], W[2]] + 
   2*SB[W[4], W[14], W[14], W[3]] - 2*SB[W[4], W[14], W[14], W[4]] - 
   SB[W[4], W[14], W[14], W[5]] + 8*SB[W[4], W[14], W[14], W[14]] + 
   SB[W[4], W[14], W[14], W[16]] - SB[W[4], W[14], W[14], W[19]] + 
   SB[W[4], W[14], W[14], W[28]] - SB[W[4], W[14], W[14], W[30]] - 
   SB[W[4], W[14], W[16], W[4]]/2 + SB[W[4], W[14], W[16], W[16]]/2 - 
   SB[W[4], W[14], W[16], W[30]]/2 + SB[W[4], W[14], W[19], W[4]]/2 - 
   SB[W[4], W[14], W[19], W[16]]/2 + SB[W[4], W[14], W[19], W[30]]/2 - 
   SB[W[4], W[14], W[28], W[4]]/2 + SB[W[4], W[14], W[28], W[16]]/2 - 
   SB[W[4], W[14], W[28], W[30]]/2 + SB[W[4], W[14], W[30], W[4]]/2 - 
   SB[W[4], W[14], W[30], W[16]]/2 + SB[W[4], W[14], W[30], W[30]]/2 - 
   SB[W[5], W[1], W[1], W[2]] + SB[W[5], W[1], W[1], W[11]] - 
   SB[W[5], W[1], W[2], W[1]] + SB[W[5], W[1], W[2], W[2]] + 
   SB[W[5], W[1], W[2], W[3]]/2 - SB[W[5], W[1], W[2], W[5]]/2 - 
   SB[W[5], W[1], W[3], W[1]]/2 + SB[W[5], W[1], W[3], W[3]]/2 + 
   SB[W[5], W[1], W[3], W[5]]/2 + SB[W[5], W[1], W[3], W[16]]/2 - 
   SB[W[5], W[1], W[3], W[18]]/2 - SB[W[5], W[1], W[3], W[20]]/2 + 
   SB[W[5], W[1], W[3], W[27]]/2 - SB[W[5], W[1], W[3], W[29]]/2 - 
   SB[W[5], W[1], W[3], W[30]]/2 - SB[W[5], W[1], W[4], W[1]]/2 - 
   SB[W[5], W[1], W[4], W[2]]/2 - SB[W[5], W[1], W[4], W[4]]/2 + 
   SB[W[5], W[1], W[4], W[5]]/2 + SB[W[5], W[1], W[4], W[11]] + 
   SB[W[5], W[1], W[4], W[16]]/2 - SB[W[5], W[1], W[4], W[18]]/2 + 
   SB[W[5], W[1], W[4], W[27]]/2 - SB[W[5], W[1], W[4], W[30]]/2 + 
   (3*SB[W[5], W[1], W[11], W[1]])/2 + SB[W[5], W[1], W[11], W[2]]/2 - 
   SB[W[5], W[1], W[11], W[3]]/2 + SB[W[5], W[1], W[11], W[4]]/2 - 
   2*SB[W[5], W[1], W[11], W[11]] - SB[W[5], W[1], W[11], W[16]]/2 + 
   SB[W[5], W[1], W[11], W[18]]/2 - SB[W[5], W[1], W[11], W[27]]/2 + 
   SB[W[5], W[1], W[11], W[30]]/2 + SB[W[5], W[1], W[13], W[1]]/2 - 
   SB[W[5], W[1], W[13], W[3]]/2 - SB[W[5], W[1], W[13], W[4]]/2 - 
   SB[W[5], W[1], W[13], W[5]]/2 + SB[W[5], W[1], W[13], W[18]]/2 + 
   SB[W[5], W[1], W[13], W[20]]/2 - SB[W[5], W[1], W[13], W[27]]/2 + 
   SB[W[5], W[1], W[13], W[29]]/2 + SB[W[5], W[1], W[20], W[4]]/2 - 
   SB[W[5], W[1], W[20], W[16]]/2 + SB[W[5], W[1], W[20], W[30]]/2 + 
   SB[W[5], W[1], W[29], W[4]]/2 - SB[W[5], W[1], W[29], W[16]]/2 + 
   SB[W[5], W[1], W[29], W[30]]/2 - SB[W[5], W[2], W[1], W[1]] + 
   SB[W[5], W[2], W[1], W[2]] + SB[W[5], W[2], W[1], W[3]]/2 - 
   SB[W[5], W[2], W[1], W[5]]/2 + SB[W[5], W[2], W[2], W[1]] - 
   SB[W[5], W[2], W[2], W[14]] + SB[W[5], W[2], W[4], W[1]]/2 + 
   SB[W[5], W[2], W[4], W[2]]/2 - SB[W[5], W[2], W[4], W[3]]/2 + 
   SB[W[5], W[2], W[4], W[4]]/2 - SB[W[5], W[2], W[4], W[14]] - 
   SB[W[5], W[2], W[4], W[16]]/2 + SB[W[5], W[2], W[4], W[19]]/2 - 
   SB[W[5], W[2], W[4], W[28]]/2 + SB[W[5], W[2], W[4], W[30]]/2 + 
   SB[W[5], W[2], W[5], W[2]]/2 - SB[W[5], W[2], W[5], W[3]]/2 - 
   SB[W[5], W[2], W[5], W[5]]/2 - SB[W[5], W[2], W[5], W[16]]/2 + 
   SB[W[5], W[2], W[5], W[17]]/2 + SB[W[5], W[2], W[5], W[19]]/2 + 
   SB[W[5], W[2], W[5], W[26]]/2 - SB[W[5], W[2], W[5], W[28]]/2 + 
   SB[W[5], W[2], W[5], W[30]]/2 - SB[W[5], W[2], W[12], W[2]]/2 + 
   SB[W[5], W[2], W[12], W[3]]/2 + SB[W[5], W[2], W[12], W[4]]/2 + 
   SB[W[5], W[2], W[12], W[5]]/2 - SB[W[5], W[2], W[12], W[17]]/2 - 
   SB[W[5], W[2], W[12], W[19]]/2 - SB[W[5], W[2], W[12], W[26]]/2 + 
   SB[W[5], W[2], W[12], W[28]]/2 - SB[W[5], W[2], W[14], W[1]]/2 - 
   (3*SB[W[5], W[2], W[14], W[2]])/2 - SB[W[5], W[2], W[14], W[4]]/2 + 
   SB[W[5], W[2], W[14], W[5]]/2 + 2*SB[W[5], W[2], W[14], W[14]] + 
   SB[W[5], W[2], W[14], W[16]]/2 - SB[W[5], W[2], W[14], W[19]]/2 + 
   SB[W[5], W[2], W[14], W[28]]/2 - SB[W[5], W[2], W[14], W[30]]/2 - 
   SB[W[5], W[2], W[17], W[4]]/2 + SB[W[5], W[2], W[17], W[16]]/2 - 
   SB[W[5], W[2], W[17], W[30]]/2 - SB[W[5], W[2], W[26], W[4]]/2 + 
   SB[W[5], W[2], W[26], W[16]]/2 - SB[W[5], W[2], W[26], W[30]]/2 - 
   SB[W[5], W[3], W[1], W[4]]/2 + SB[W[5], W[3], W[1], W[16]]/2 - 
   SB[W[5], W[3], W[1], W[30]]/2 - SB[W[5], W[3], W[4], W[3]]/2 + 
   SB[W[5], W[3], W[4], W[4]]/2 - SB[W[5], W[3], W[4], W[5]]/2 - 
   SB[W[5], W[3], W[4], W[16]]/2 + SB[W[5], W[3], W[4], W[18]]/2 + 
   SB[W[5], W[3], W[4], W[19]]/2 - SB[W[5], W[3], W[4], W[27]]/2 - 
   SB[W[5], W[3], W[4], W[28]]/2 + SB[W[5], W[3], W[4], W[30]]/2 + 
   SB[W[5], W[3], W[5], W[1]]/2 + SB[W[5], W[3], W[5], W[2]]/2 - 
   SB[W[5], W[3], W[5], W[3]]/2 - SB[W[5], W[3], W[5], W[4]]/2 - 
   SB[W[5], W[3], W[5], W[5]]/2 - SB[W[5], W[3], W[5], W[16]]/2 + 
   SB[W[5], W[3], W[5], W[17]]/2 + SB[W[5], W[3], W[5], W[20]]/2 + 
   SB[W[5], W[3], W[5], W[26]]/2 + SB[W[5], W[3], W[5], W[29]]/2 + 
   SB[W[5], W[3], W[5], W[30]]/2 - SB[W[5], W[3], W[12], W[2]]/2 + 
   SB[W[5], W[3], W[12], W[3]]/2 + SB[W[5], W[3], W[12], W[4]]/2 + 
   SB[W[5], W[3], W[12], W[5]]/2 - SB[W[5], W[3], W[12], W[17]]/2 - 
   SB[W[5], W[3], W[12], W[19]]/2 - SB[W[5], W[3], W[12], W[26]]/2 + 
   SB[W[5], W[3], W[12], W[28]]/2 - SB[W[5], W[3], W[13], W[1]]/2 + 
   SB[W[5], W[3], W[13], W[3]]/2 + SB[W[5], W[3], W[13], W[4]]/2 + 
   SB[W[5], W[3], W[13], W[5]]/2 - SB[W[5], W[3], W[13], W[18]]/2 - 
   SB[W[5], W[3], W[13], W[20]]/2 + SB[W[5], W[3], W[13], W[27]]/2 - 
   SB[W[5], W[3], W[13], W[29]]/2 - SB[W[5], W[3], W[17], W[4]]/2 + 
   SB[W[5], W[3], W[17], W[16]]/2 - SB[W[5], W[3], W[17], W[30]]/2 - 
   SB[W[5], W[3], W[26], W[4]]/2 + SB[W[5], W[3], W[26], W[16]]/2 - 
   SB[W[5], W[3], W[26], W[30]]/2 + SB[W[5], W[4], W[1], W[1]] - 
   SB[W[5], W[4], W[1], W[3]]/2 + SB[W[5], W[4], W[1], W[5]]/2 - 
   SB[W[5], W[4], W[1], W[11]] - SB[W[5], W[4], W[2], W[2]] - 
   SB[W[5], W[4], W[2], W[3]]/2 + SB[W[5], W[4], W[2], W[5]]/2 + 
   SB[W[5], W[4], W[2], W[14]] - SB[W[5], W[4], W[3], W[3]]/2 + 
   SB[W[5], W[4], W[3], W[4]]/2 - SB[W[5], W[4], W[3], W[5]]/2 - 
   SB[W[5], W[4], W[3], W[16]]/2 + SB[W[5], W[4], W[3], W[18]]/2 + 
   SB[W[5], W[4], W[3], W[19]]/2 - SB[W[5], W[4], W[3], W[27]]/2 - 
   SB[W[5], W[4], W[3], W[28]]/2 + SB[W[5], W[4], W[3], W[30]]/2 + 
   SB[W[5], W[4], W[4], W[3]] - SB[W[5], W[4], W[4], W[11]] + 
   SB[W[5], W[4], W[4], W[14]] - SB[W[5], W[4], W[4], W[19]] + 
   SB[W[5], W[4], W[4], W[28]] - (3*SB[W[5], W[4], W[11], W[1]])/2 - 
   SB[W[5], W[4], W[11], W[2]]/2 + SB[W[5], W[4], W[11], W[3]]/2 - 
   SB[W[5], W[4], W[11], W[4]]/2 + 2*SB[W[5], W[4], W[11], W[11]] + 
   SB[W[5], W[4], W[11], W[16]]/2 - SB[W[5], W[4], W[11], W[18]]/2 + 
   SB[W[5], W[4], W[11], W[27]]/2 - SB[W[5], W[4], W[11], W[30]]/2 + 
   SB[W[5], W[4], W[14], W[1]]/2 + (3*SB[W[5], W[4], W[14], W[2]])/2 + 
   SB[W[5], W[4], W[14], W[4]]/2 - SB[W[5], W[4], W[14], W[5]]/2 - 
   2*SB[W[5], W[4], W[14], W[14]] - SB[W[5], W[4], W[14], W[16]]/2 + 
   SB[W[5], W[4], W[14], W[19]]/2 - SB[W[5], W[4], W[14], W[28]]/2 + 
   SB[W[5], W[4], W[14], W[30]]/2 - SB[W[5], W[4], W[19], W[4]]/2 + 
   SB[W[5], W[4], W[19], W[16]]/2 - SB[W[5], W[4], W[19], W[30]]/2 + 
   SB[W[5], W[4], W[28], W[4]]/2 - SB[W[5], W[4], W[28], W[16]]/2 + 
   SB[W[5], W[4], W[28], W[30]]/2 + SB[W[5], W[12], W[2], W[4]]/2 - 
   SB[W[5], W[12], W[2], W[16]]/2 + SB[W[5], W[12], W[2], W[30]]/2 - 
   SB[W[5], W[12], W[3], W[2]]/2 + SB[W[5], W[12], W[3], W[3]]/2 + 
   SB[W[5], W[12], W[3], W[5]]/2 + SB[W[5], W[12], W[3], W[16]]/2 - 
   SB[W[5], W[12], W[3], W[17]]/2 - SB[W[5], W[12], W[3], W[19]]/2 - 
   SB[W[5], W[12], W[3], W[26]]/2 + SB[W[5], W[12], W[3], W[28]]/2 - 
   SB[W[5], W[12], W[3], W[30]]/2 - SB[W[5], W[12], W[4], W[4]]/2 + 
   SB[W[5], W[12], W[4], W[16]]/2 - SB[W[5], W[12], W[4], W[30]]/2 - 
   SB[W[5], W[12], W[5], W[2]]/2 + SB[W[5], W[12], W[5], W[3]]/2 + 
   SB[W[5], W[12], W[5], W[5]]/2 + SB[W[5], W[12], W[5], W[16]]/2 - 
   SB[W[5], W[12], W[5], W[17]]/2 - SB[W[5], W[12], W[5], W[19]]/2 - 
   SB[W[5], W[12], W[5], W[26]]/2 + SB[W[5], W[12], W[5], W[28]]/2 - 
   SB[W[5], W[12], W[5], W[30]]/2 + SB[W[5], W[12], W[12], W[2]] - 
   SB[W[5], W[12], W[12], W[3]] - SB[W[5], W[12], W[12], W[4]] - 
   SB[W[5], W[12], W[12], W[5]] + SB[W[5], W[12], W[12], W[17]] + 
   SB[W[5], W[12], W[12], W[19]] + SB[W[5], W[12], W[12], W[26]] - 
   SB[W[5], W[12], W[12], W[28]] + SB[W[5], W[12], W[17], W[4]]/2 - 
   SB[W[5], W[12], W[17], W[16]]/2 + SB[W[5], W[12], W[17], W[30]]/2 + 
   SB[W[5], W[12], W[19], W[4]]/2 - SB[W[5], W[12], W[19], W[16]]/2 + 
   SB[W[5], W[12], W[19], W[30]]/2 + SB[W[5], W[12], W[26], W[4]]/2 - 
   SB[W[5], W[12], W[26], W[16]]/2 + SB[W[5], W[12], W[26], W[30]]/2 - 
   SB[W[5], W[12], W[28], W[4]]/2 + SB[W[5], W[12], W[28], W[16]]/2 - 
   SB[W[5], W[12], W[28], W[30]]/2 + SB[W[5], W[15], W[1], W[4]]/2 - 
   SB[W[5], W[15], W[1], W[16]]/2 + SB[W[5], W[15], W[1], W[30]]/2 - 
   SB[W[5], W[15], W[2], W[4]]/2 + SB[W[5], W[15], W[2], W[16]]/2 - 
   SB[W[5], W[15], W[2], W[30]]/2 + SB[W[5], W[15], W[3], W[1]]/2 + 
   SB[W[5], W[15], W[3], W[2]]/2 - SB[W[5], W[15], W[3], W[3]]/2 - 
   SB[W[5], W[15], W[3], W[4]]/2 - SB[W[5], W[15], W[3], W[5]]/2 - 
   SB[W[5], W[15], W[3], W[16]]/2 + SB[W[5], W[15], W[3], W[17]]/2 + 
   SB[W[5], W[15], W[3], W[20]]/2 + SB[W[5], W[15], W[3], W[26]]/2 + 
   SB[W[5], W[15], W[3], W[29]]/2 + SB[W[5], W[15], W[3], W[30]]/2 - 
   SB[W[5], W[15], W[5], W[1]]/2 - SB[W[5], W[15], W[5], W[2]]/2 + 
   SB[W[5], W[15], W[5], W[3]]/2 + SB[W[5], W[15], W[5], W[4]]/2 + 
   SB[W[5], W[15], W[5], W[5]]/2 + SB[W[5], W[15], W[5], W[16]]/2 - 
   SB[W[5], W[15], W[5], W[17]]/2 - SB[W[5], W[15], W[5], W[20]]/2 - 
   SB[W[5], W[15], W[5], W[26]]/2 - SB[W[5], W[15], W[5], W[29]]/2 - 
   SB[W[5], W[15], W[5], W[30]]/2 + SB[W[5], W[15], W[17], W[4]]/2 - 
   SB[W[5], W[15], W[17], W[16]]/2 + SB[W[5], W[15], W[17], W[30]]/2 - 
   SB[W[5], W[15], W[20], W[4]]/2 + SB[W[5], W[15], W[20], W[16]]/2 - 
   SB[W[5], W[15], W[20], W[30]]/2 + SB[W[5], W[15], W[26], W[4]]/2 - 
   SB[W[5], W[15], W[26], W[16]]/2 + SB[W[5], W[15], W[26], W[30]]/2 - 
   SB[W[5], W[15], W[29], W[4]]/2 + SB[W[5], W[15], W[29], W[16]]/2 - 
   SB[W[5], W[15], W[29], W[30]]/2 + 
   SB[W[30]]*(-1/2*d[37, 3] - (5*Zeta[3])/2) - 2*SB[W[1]]*Zeta[3] - 
   2*SB[W[2]]*Zeta[3] + SB[W[3]]*Zeta[3] + SB[W[5]]*Zeta[3] - 
   SB[W[17]]*Zeta[3] - SB[W[20]]*Zeta[3] - SB[W[26]]*Zeta[3] - 
   SB[W[29]]*Zeta[3] + SB[W[4]]*(-1/2*d[37, 3] + (3*Zeta[3])/2) + 
   SB[W[16]]*(d[37, 3]/2 + (5*Zeta[3])/2)) + 
 (r[0] - r[3])*(c4 + (Pi^2*SB[W[1], W[1]])/12 + (Pi^2*SB[W[1], W[2]])/4 - 
   (Pi^2*SB[W[1], W[3]])/4 + (Pi^2*SB[W[1], W[4]])/12 - 
   (Pi^2*SB[W[1], W[16]])/12 + (Pi^2*SB[W[1], W[18]])/12 - 
   (Pi^2*SB[W[1], W[19]])/12 - (Pi^2*SB[W[1], W[20]])/12 + 
   (Pi^2*SB[W[1], W[27]])/12 + (Pi^2*SB[W[1], W[28]])/12 + 
   (Pi^2*SB[W[1], W[29]])/12 - (Pi^2*SB[W[1], W[30]])/12 + 
   (Pi^2*SB[W[2], W[1]])/6 - (Pi^2*SB[W[2], W[2]])/3 + 
   (Pi^2*SB[W[2], W[3]])/3 - (Pi^2*SB[W[2], W[4]])/6 - 
   (Pi^2*SB[W[2], W[5]])/12 + (Pi^2*SB[W[2], W[17]])/12 - 
   (Pi^2*SB[W[2], W[26]])/12 - (Pi^2*SB[W[3], W[1]])/6 + 
   (Pi^2*SB[W[3], W[2]])/3 - (Pi^2*SB[W[3], W[3]])/3 + 
   (Pi^2*SB[W[3], W[4]])/6 - (Pi^2*SB[W[3], W[5]])/12 + 
   (Pi^2*SB[W[3], W[17]])/12 - (Pi^2*SB[W[3], W[26]])/12 + 
   (Pi^2*SB[W[4], W[1]])/12 - (Pi^2*SB[W[4], W[2]])/4 + 
   (Pi^2*SB[W[4], W[3]])/4 + (Pi^2*SB[W[4], W[4]])/12 + 
   (Pi^2*SB[W[4], W[16]])/12 - (Pi^2*SB[W[4], W[18]])/12 - 
   (Pi^2*SB[W[4], W[19]])/12 - (Pi^2*SB[W[4], W[20]])/12 - 
   (Pi^2*SB[W[4], W[27]])/12 + (Pi^2*SB[W[4], W[28]])/12 + 
   (Pi^2*SB[W[4], W[29]])/12 + (Pi^2*SB[W[4], W[30]])/12 - 
   (Pi^2*SB[W[5], W[1]])/6 - (Pi^2*SB[W[5], W[4]])/6 + 
   (Pi^2*SB[W[5], W[5]])/12 - (Pi^2*SB[W[5], W[17]])/12 + 
   (Pi^2*SB[W[5], W[19]])/6 + (Pi^2*SB[W[5], W[20]])/6 + 
   (Pi^2*SB[W[5], W[26]])/12 - (Pi^2*SB[W[5], W[28]])/6 - 
   (Pi^2*SB[W[5], W[29]])/6 - (Pi^2*SB[W[16], W[5]])/12 + 
   (Pi^2*SB[W[16], W[17]])/12 - (Pi^2*SB[W[16], W[26]])/12 + 
   (Pi^2*SB[W[17], W[5]])/12 - (Pi^2*SB[W[17], W[17]])/12 + 
   (Pi^2*SB[W[17], W[26]])/12 - (Pi^2*SB[W[18], W[5]])/12 + 
   (Pi^2*SB[W[18], W[17]])/12 - (Pi^2*SB[W[18], W[26]])/12 + 
   (Pi^2*SB[W[19], W[5]])/12 - (Pi^2*SB[W[19], W[17]])/12 + 
   (Pi^2*SB[W[19], W[26]])/12 + (Pi^2*SB[W[20], W[5]])/12 - 
   (Pi^2*SB[W[20], W[17]])/12 + (Pi^2*SB[W[20], W[26]])/12 - 
   (Pi^2*SB[W[26], W[5]])/12 + (Pi^2*SB[W[26], W[17]])/12 - 
   (Pi^2*SB[W[26], W[26]])/12 - (Pi^2*SB[W[27], W[5]])/12 + 
   (Pi^2*SB[W[27], W[17]])/12 - (Pi^2*SB[W[27], W[26]])/12 - 
   (Pi^2*SB[W[28], W[5]])/12 + (Pi^2*SB[W[28], W[17]])/12 - 
   (Pi^2*SB[W[28], W[26]])/12 - (Pi^2*SB[W[29], W[5]])/12 + 
   (Pi^2*SB[W[29], W[17]])/12 - (Pi^2*SB[W[29], W[26]])/12 - 
   (Pi^2*SB[W[30], W[5]])/12 + (Pi^2*SB[W[30], W[17]])/12 - 
   (Pi^2*SB[W[30], W[26]])/12 - SB[W[1], W[2], W[2], W[3]] + 
   SB[W[1], W[2], W[2], W[12]] - SB[W[1], W[2], W[3], W[1]]/2 - 
   SB[W[1], W[2], W[3], W[2]] + SB[W[1], W[2], W[3], W[3]] + 
   SB[W[1], W[2], W[3], W[4]]/2 + SB[W[1], W[2], W[4], W[1]]/2 - 
   SB[W[1], W[2], W[4], W[2]]/2 + SB[W[1], W[2], W[4], W[4]]/2 - 
   SB[W[1], W[2], W[4], W[16]]/2 + SB[W[1], W[2], W[4], W[17]]/2 - 
   SB[W[1], W[2], W[4], W[19]]/2 - SB[W[1], W[2], W[4], W[26]]/2 + 
   SB[W[1], W[2], W[4], W[28]]/2 - SB[W[1], W[2], W[4], W[30]]/2 + 
   SB[W[1], W[2], W[5], W[1]]/2 - SB[W[1], W[2], W[5], W[2]]/2 - 
   SB[W[1], W[2], W[5], W[3]]/2 - SB[W[1], W[2], W[5], W[5]]/2 + 
   SB[W[1], W[2], W[5], W[12]] + SB[W[1], W[2], W[5], W[17]]/2 - 
   SB[W[1], W[2], W[5], W[19]]/2 - SB[W[1], W[2], W[5], W[26]]/2 + 
   SB[W[1], W[2], W[5], W[28]]/2 + (3*SB[W[1], W[2], W[12], W[2]])/2 + 
   SB[W[1], W[2], W[12], W[3]]/2 - SB[W[1], W[2], W[12], W[4]]/2 + 
   SB[W[1], W[2], W[12], W[5]]/2 - 2*SB[W[1], W[2], W[12], W[12]] - 
   SB[W[1], W[2], W[12], W[17]]/2 + SB[W[1], W[2], W[12], W[19]]/2 + 
   SB[W[1], W[2], W[12], W[26]]/2 - SB[W[1], W[2], W[12], W[28]]/2 - 
   SB[W[1], W[2], W[14], W[1]]/2 + SB[W[1], W[2], W[14], W[2]]/2 - 
   SB[W[1], W[2], W[14], W[4]]/2 - SB[W[1], W[2], W[14], W[5]]/2 + 
   SB[W[1], W[2], W[14], W[16]]/2 + SB[W[1], W[2], W[14], W[19]]/2 - 
   SB[W[1], W[2], W[14], W[28]]/2 + SB[W[1], W[2], W[14], W[30]]/2 + 
   SB[W[1], W[2], W[16], W[5]]/2 - SB[W[1], W[2], W[16], W[17]]/2 + 
   SB[W[1], W[2], W[16], W[26]]/2 + SB[W[1], W[2], W[30], W[5]]/2 - 
   SB[W[1], W[2], W[30], W[17]]/2 + SB[W[1], W[2], W[30], W[26]]/2 - 
   SB[W[1], W[3], W[1], W[1]]/2 + SB[W[1], W[3], W[1], W[3]]/2 - 
   SB[W[1], W[3], W[1], W[4]]/2 - SB[W[1], W[3], W[1], W[17]]/2 + 
   SB[W[1], W[3], W[1], W[18]]/2 + SB[W[1], W[3], W[1], W[20]]/2 + 
   SB[W[1], W[3], W[1], W[26]]/2 + SB[W[1], W[3], W[1], W[27]]/2 - 
   SB[W[1], W[3], W[1], W[29]]/2 - SB[W[1], W[3], W[2], W[1]]/2 - 
   SB[W[1], W[3], W[2], W[2]] + SB[W[1], W[3], W[2], W[3]] + 
   SB[W[1], W[3], W[2], W[4]]/2 + SB[W[1], W[3], W[3], W[2]] - 
   SB[W[1], W[3], W[3], W[15]] + SB[W[1], W[3], W[5], W[2]]/2 + 
   SB[W[1], W[3], W[5], W[3]]/2 - SB[W[1], W[3], W[5], W[4]]/2 + 
   SB[W[1], W[3], W[5], W[5]]/2 - SB[W[1], W[3], W[5], W[15]] - 
   SB[W[1], W[3], W[5], W[17]]/2 + SB[W[1], W[3], W[5], W[20]]/2 + 
   SB[W[1], W[3], W[5], W[26]]/2 - SB[W[1], W[3], W[5], W[29]]/2 + 
   SB[W[1], W[3], W[13], W[1]]/2 - SB[W[1], W[3], W[13], W[3]]/2 + 
   SB[W[1], W[3], W[13], W[4]]/2 + SB[W[1], W[3], W[13], W[5]]/2 - 
   SB[W[1], W[3], W[13], W[18]]/2 - SB[W[1], W[3], W[13], W[20]]/2 - 
   SB[W[1], W[3], W[13], W[27]]/2 + SB[W[1], W[3], W[13], W[29]]/2 + 
   SB[W[1], W[3], W[15], W[1]]/2 - SB[W[1], W[3], W[15], W[2]]/2 - 
   (3*SB[W[1], W[3], W[15], W[3]])/2 - SB[W[1], W[3], W[15], W[5]]/2 + 
   2*SB[W[1], W[3], W[15], W[15]] + SB[W[1], W[3], W[15], W[17]]/2 - 
   SB[W[1], W[3], W[15], W[20]]/2 - SB[W[1], W[3], W[15], W[26]]/2 + 
   SB[W[1], W[3], W[15], W[29]]/2 - SB[W[1], W[3], W[18], W[5]]/2 + 
   SB[W[1], W[3], W[18], W[17]]/2 - SB[W[1], W[3], W[18], W[26]]/2 - 
   SB[W[1], W[3], W[27], W[5]]/2 + SB[W[1], W[3], W[27], W[17]]/2 - 
   SB[W[1], W[3], W[27], W[26]]/2 - SB[W[1], W[4], W[1], W[1]]/2 + 
   SB[W[1], W[4], W[1], W[2]]/2 + SB[W[1], W[4], W[1], W[3]]/2 - 
   SB[W[1], W[4], W[1], W[4]]/2 - SB[W[1], W[4], W[1], W[5]]/2 + 
   SB[W[1], W[4], W[1], W[16]]/2 - SB[W[1], W[4], W[1], W[17]]/2 + 
   SB[W[1], W[4], W[1], W[18]]/2 + SB[W[1], W[4], W[1], W[26]]/2 + 
   SB[W[1], W[4], W[1], W[27]]/2 + SB[W[1], W[4], W[1], W[30]]/2 - 
   SB[W[1], W[4], W[2], W[5]]/2 + SB[W[1], W[4], W[2], W[17]]/2 - 
   SB[W[1], W[4], W[2], W[26]]/2 - SB[W[1], W[4], W[5], W[1]]/2 - 
   SB[W[1], W[4], W[5], W[4]]/2 + SB[W[1], W[4], W[5], W[5]]/2 - 
   SB[W[1], W[4], W[5], W[17]]/2 + SB[W[1], W[4], W[5], W[19]]/2 + 
   SB[W[1], W[4], W[5], W[20]]/2 + SB[W[1], W[4], W[5], W[26]]/2 - 
   SB[W[1], W[4], W[5], W[28]]/2 - SB[W[1], W[4], W[5], W[29]]/2 + 
   SB[W[1], W[4], W[13], W[1]]/2 - SB[W[1], W[4], W[13], W[3]]/2 + 
   SB[W[1], W[4], W[13], W[4]]/2 + SB[W[1], W[4], W[13], W[5]]/2 - 
   SB[W[1], W[4], W[13], W[18]]/2 - SB[W[1], W[4], W[13], W[20]]/2 - 
   SB[W[1], W[4], W[13], W[27]]/2 + SB[W[1], W[4], W[13], W[29]]/2 + 
   SB[W[1], W[4], W[14], W[1]]/2 - SB[W[1], W[4], W[14], W[2]]/2 + 
   SB[W[1], W[4], W[14], W[4]]/2 + SB[W[1], W[4], W[14], W[5]]/2 - 
   SB[W[1], W[4], W[14], W[16]]/2 - SB[W[1], W[4], W[14], W[19]]/2 + 
   SB[W[1], W[4], W[14], W[28]]/2 - SB[W[1], W[4], W[14], W[30]]/2 - 
   SB[W[1], W[4], W[18], W[5]]/2 + SB[W[1], W[4], W[18], W[17]]/2 - 
   SB[W[1], W[4], W[18], W[26]]/2 - SB[W[1], W[4], W[27], W[5]]/2 + 
   SB[W[1], W[4], W[27], W[17]]/2 - SB[W[1], W[4], W[27], W[26]]/2 + 
   SB[W[1], W[5], W[2], W[1]]/2 + SB[W[1], W[5], W[2], W[2]] - 
   SB[W[1], W[5], W[2], W[4]]/2 - SB[W[1], W[5], W[2], W[12]] + 
   SB[W[1], W[5], W[3], W[1]]/2 - SB[W[1], W[5], W[3], W[3]] - 
   SB[W[1], W[5], W[3], W[4]]/2 + SB[W[1], W[5], W[3], W[15]] - 
   SB[W[1], W[5], W[4], W[1]]/2 - SB[W[1], W[5], W[4], W[4]]/2 + 
   SB[W[1], W[5], W[4], W[5]]/2 - SB[W[1], W[5], W[4], W[17]]/2 + 
   SB[W[1], W[5], W[4], W[19]]/2 + SB[W[1], W[5], W[4], W[20]]/2 + 
   SB[W[1], W[5], W[4], W[26]]/2 - SB[W[1], W[5], W[4], W[28]]/2 - 
   SB[W[1], W[5], W[4], W[29]]/2 + SB[W[1], W[5], W[5], W[4]] - 
   SB[W[1], W[5], W[5], W[12]] + SB[W[1], W[5], W[5], W[15]] - 
   SB[W[1], W[5], W[5], W[20]] + SB[W[1], W[5], W[5], W[29]] - 
   (3*SB[W[1], W[5], W[12], W[2]])/2 - SB[W[1], W[5], W[12], W[3]]/2 + 
   SB[W[1], W[5], W[12], W[4]]/2 - SB[W[1], W[5], W[12], W[5]]/2 + 
   2*SB[W[1], W[5], W[12], W[12]] + SB[W[1], W[5], W[12], W[17]]/2 - 
   SB[W[1], W[5], W[12], W[19]]/2 - SB[W[1], W[5], W[12], W[26]]/2 + 
   SB[W[1], W[5], W[12], W[28]]/2 - SB[W[1], W[5], W[15], W[1]]/2 + 
   SB[W[1], W[5], W[15], W[2]]/2 + (3*SB[W[1], W[5], W[15], W[3]])/2 + 
   SB[W[1], W[5], W[15], W[5]]/2 - 2*SB[W[1], W[5], W[15], W[15]] - 
   SB[W[1], W[5], W[15], W[17]]/2 + SB[W[1], W[5], W[15], W[20]]/2 + 
   SB[W[1], W[5], W[15], W[26]]/2 - SB[W[1], W[5], W[15], W[29]]/2 - 
   SB[W[1], W[5], W[20], W[5]]/2 + SB[W[1], W[5], W[20], W[17]]/2 - 
   SB[W[1], W[5], W[20], W[26]]/2 + SB[W[1], W[5], W[29], W[5]]/2 - 
   SB[W[1], W[5], W[29], W[17]]/2 + SB[W[1], W[5], W[29], W[26]]/2 + 
   SB[W[1], W[11], W[1], W[1]]/2 - SB[W[1], W[11], W[1], W[2]]/2 - 
   SB[W[1], W[11], W[1], W[3]]/2 + SB[W[1], W[11], W[1], W[4]]/2 + 
   SB[W[1], W[11], W[1], W[5]]/2 - SB[W[1], W[11], W[1], W[16]]/2 + 
   SB[W[1], W[11], W[1], W[17]]/2 - SB[W[1], W[11], W[1], W[18]]/2 - 
   SB[W[1], W[11], W[1], W[26]]/2 - SB[W[1], W[11], W[1], W[27]]/2 - 
   SB[W[1], W[11], W[1], W[30]]/2 + SB[W[1], W[11], W[2], W[5]]/2 - 
   SB[W[1], W[11], W[2], W[17]]/2 + SB[W[1], W[11], W[2], W[26]]/2 - 
   SB[W[1], W[11], W[3], W[5]]/2 + SB[W[1], W[11], W[3], W[17]]/2 - 
   SB[W[1], W[11], W[3], W[26]]/2 - SB[W[1], W[11], W[4], W[1]]/2 + 
   SB[W[1], W[11], W[4], W[2]]/2 + SB[W[1], W[11], W[4], W[3]]/2 - 
   SB[W[1], W[11], W[4], W[4]]/2 - SB[W[1], W[11], W[4], W[5]]/2 + 
   SB[W[1], W[11], W[4], W[16]]/2 - SB[W[1], W[11], W[4], W[17]]/2 + 
   SB[W[1], W[11], W[4], W[18]]/2 + SB[W[1], W[11], W[4], W[26]]/2 + 
   SB[W[1], W[11], W[4], W[27]]/2 + SB[W[1], W[11], W[4], W[30]]/2 - 
   SB[W[1], W[11], W[16], W[5]]/2 + SB[W[1], W[11], W[16], W[17]]/2 - 
   SB[W[1], W[11], W[16], W[26]]/2 + SB[W[1], W[11], W[18], W[5]]/2 - 
   SB[W[1], W[11], W[18], W[17]]/2 + SB[W[1], W[11], W[18], W[26]]/2 + 
   SB[W[1], W[11], W[27], W[5]]/2 - SB[W[1], W[11], W[27], W[17]]/2 + 
   SB[W[1], W[11], W[27], W[26]]/2 - SB[W[1], W[11], W[30], W[5]]/2 + 
   SB[W[1], W[11], W[30], W[17]]/2 - SB[W[1], W[11], W[30], W[26]]/2 + 
   SB[W[1], W[13], W[1], W[1]]/2 - SB[W[1], W[13], W[1], W[3]]/2 + 
   SB[W[1], W[13], W[1], W[4]]/2 + SB[W[1], W[13], W[1], W[17]]/2 - 
   SB[W[1], W[13], W[1], W[18]]/2 - SB[W[1], W[13], W[1], W[20]]/2 - 
   SB[W[1], W[13], W[1], W[26]]/2 - SB[W[1], W[13], W[1], W[27]]/2 + 
   SB[W[1], W[13], W[1], W[29]]/2 + SB[W[1], W[13], W[3], W[5]]/2 - 
   SB[W[1], W[13], W[3], W[17]]/2 + SB[W[1], W[13], W[3], W[26]]/2 + 
   SB[W[1], W[13], W[4], W[1]]/2 - SB[W[1], W[13], W[4], W[3]]/2 + 
   SB[W[1], W[13], W[4], W[4]]/2 + SB[W[1], W[13], W[4], W[17]]/2 - 
   SB[W[1], W[13], W[4], W[18]]/2 - SB[W[1], W[13], W[4], W[20]]/2 - 
   SB[W[1], W[13], W[4], W[26]]/2 - SB[W[1], W[13], W[4], W[27]]/2 + 
   SB[W[1], W[13], W[4], W[29]]/2 - SB[W[1], W[13], W[5], W[5]]/2 + 
   SB[W[1], W[13], W[5], W[17]]/2 - SB[W[1], W[13], W[5], W[26]]/2 - 
   SB[W[1], W[13], W[13], W[1]] + SB[W[1], W[13], W[13], W[3]] - 
   SB[W[1], W[13], W[13], W[4]] - SB[W[1], W[13], W[13], W[5]] + 
   SB[W[1], W[13], W[13], W[18]] + SB[W[1], W[13], W[13], W[20]] + 
   SB[W[1], W[13], W[13], W[27]] - SB[W[1], W[13], W[13], W[29]] + 
   SB[W[1], W[13], W[18], W[5]]/2 - SB[W[1], W[13], W[18], W[17]]/2 + 
   SB[W[1], W[13], W[18], W[26]]/2 + SB[W[1], W[13], W[20], W[5]]/2 - 
   SB[W[1], W[13], W[20], W[17]]/2 + SB[W[1], W[13], W[20], W[26]]/2 + 
   SB[W[1], W[13], W[27], W[5]]/2 - SB[W[1], W[13], W[27], W[17]]/2 + 
   SB[W[1], W[13], W[27], W[26]]/2 - SB[W[1], W[13], W[29], W[5]]/2 + 
   SB[W[1], W[13], W[29], W[17]]/2 - SB[W[1], W[13], W[29], W[26]]/2 - 
   SB[W[2], W[1], W[2], W[3]] + SB[W[2], W[1], W[2], W[12]] - 
   SB[W[2], W[1], W[3], W[1]]/2 - SB[W[2], W[1], W[3], W[2]] + 
   SB[W[2], W[1], W[3], W[3]] + SB[W[2], W[1], W[3], W[4]]/2 + 
   SB[W[2], W[1], W[4], W[1]]/2 - SB[W[2], W[1], W[4], W[2]]/2 + 
   SB[W[2], W[1], W[4], W[4]]/2 - SB[W[2], W[1], W[4], W[16]]/2 + 
   SB[W[2], W[1], W[4], W[17]]/2 - SB[W[2], W[1], W[4], W[19]]/2 - 
   SB[W[2], W[1], W[4], W[26]]/2 + SB[W[2], W[1], W[4], W[28]]/2 - 
   SB[W[2], W[1], W[4], W[30]]/2 + SB[W[2], W[1], W[5], W[1]]/2 - 
   SB[W[2], W[1], W[5], W[2]]/2 - SB[W[2], W[1], W[5], W[3]]/2 - 
   SB[W[2], W[1], W[5], W[5]]/2 + SB[W[2], W[1], W[5], W[12]] + 
   SB[W[2], W[1], W[5], W[17]]/2 - SB[W[2], W[1], W[5], W[19]]/2 - 
   SB[W[2], W[1], W[5], W[26]]/2 + SB[W[2], W[1], W[5], W[28]]/2 + 
   (3*SB[W[2], W[1], W[12], W[2]])/2 + SB[W[2], W[1], W[12], W[3]]/2 - 
   SB[W[2], W[1], W[12], W[4]]/2 + SB[W[2], W[1], W[12], W[5]]/2 - 
   2*SB[W[2], W[1], W[12], W[12]] - SB[W[2], W[1], W[12], W[17]]/2 + 
   SB[W[2], W[1], W[12], W[19]]/2 + SB[W[2], W[1], W[12], W[26]]/2 - 
   SB[W[2], W[1], W[12], W[28]]/2 - SB[W[2], W[1], W[14], W[1]]/2 + 
   SB[W[2], W[1], W[14], W[2]]/2 - SB[W[2], W[1], W[14], W[4]]/2 - 
   SB[W[2], W[1], W[14], W[5]]/2 + SB[W[2], W[1], W[14], W[16]]/2 + 
   SB[W[2], W[1], W[14], W[19]]/2 - SB[W[2], W[1], W[14], W[28]]/2 + 
   SB[W[2], W[1], W[14], W[30]]/2 + SB[W[2], W[1], W[16], W[5]]/2 - 
   SB[W[2], W[1], W[16], W[17]]/2 + SB[W[2], W[1], W[16], W[26]]/2 + 
   SB[W[2], W[1], W[30], W[5]]/2 - SB[W[2], W[1], W[30], W[17]]/2 + 
   SB[W[2], W[1], W[30], W[26]]/2 - SB[W[2], W[2], W[1], W[3]] + 
   SB[W[2], W[2], W[1], W[12]] - SB[W[2], W[2], W[3], W[1]] + 
   SB[W[2], W[2], W[3], W[4]] + SB[W[2], W[2], W[3], W[5]] - 
   SB[W[2], W[2], W[3], W[12]] + SB[W[2], W[2], W[4], W[3]] - 
   SB[W[2], W[2], W[4], W[12]] + SB[W[2], W[2], W[5], W[3]] - 
   SB[W[2], W[2], W[5], W[12]] + SB[W[2], W[2], W[12], W[1]] - 
   SB[W[2], W[2], W[12], W[3]] - SB[W[2], W[2], W[12], W[4]] - 
   SB[W[2], W[2], W[12], W[5]] + 2*SB[W[2], W[2], W[12], W[12]] - 
   SB[W[2], W[3], W[1], W[1]]/2 - SB[W[2], W[3], W[1], W[2]] + 
   SB[W[2], W[3], W[1], W[3]] + SB[W[2], W[3], W[1], W[4]]/2 - 
   SB[W[2], W[3], W[2], W[1]] + SB[W[2], W[3], W[2], W[4]] + 
   SB[W[2], W[3], W[2], W[5]] - SB[W[2], W[3], W[2], W[12]] + 
   SB[W[2], W[3], W[3], W[1]] - SB[W[2], W[3], W[3], W[4]] + 
   SB[W[2], W[3], W[3], W[5]] - SB[W[2], W[3], W[3], W[15]] + 
   SB[W[2], W[3], W[4], W[1]]/2 + SB[W[2], W[3], W[4], W[2]] - 
   SB[W[2], W[3], W[4], W[3]] - SB[W[2], W[3], W[4], W[4]]/2 + 
   SB[W[2], W[3], W[5], W[2]] + SB[W[2], W[3], W[5], W[3]] + 
   SB[W[2], W[3], W[5], W[5]]/2 - SB[W[2], W[3], W[5], W[12]] - 
   SB[W[2], W[3], W[5], W[15]] - SB[W[2], W[3], W[5], W[17]]/2 + 
   SB[W[2], W[3], W[5], W[26]]/2 - SB[W[2], W[3], W[12], W[2]] - 
   SB[W[2], W[3], W[12], W[5]] + 2*SB[W[2], W[3], W[12], W[12]] - 
   SB[W[2], W[3], W[15], W[3]] - SB[W[2], W[3], W[15], W[5]] + 
   2*SB[W[2], W[3], W[15], W[15]] - SB[W[2], W[3], W[17], W[5]]/2 + 
   SB[W[2], W[3], W[17], W[17]]/2 - SB[W[2], W[3], W[17], W[26]]/2 + 
   SB[W[2], W[3], W[26], W[5]]/2 - SB[W[2], W[3], W[26], W[17]]/2 + 
   SB[W[2], W[3], W[26], W[26]]/2 + SB[W[2], W[4], W[1], W[1]]/2 - 
   SB[W[2], W[4], W[1], W[2]]/2 + SB[W[2], W[4], W[1], W[4]]/2 - 
   SB[W[2], W[4], W[1], W[16]]/2 + SB[W[2], W[4], W[1], W[17]]/2 - 
   SB[W[2], W[4], W[1], W[19]]/2 - SB[W[2], W[4], W[1], W[26]]/2 + 
   SB[W[2], W[4], W[1], W[28]]/2 - SB[W[2], W[4], W[1], W[30]]/2 + 
   SB[W[2], W[4], W[2], W[3]] + SB[W[2], W[4], W[2], W[5]]/2 - 
   SB[W[2], W[4], W[2], W[12]] - SB[W[2], W[4], W[2], W[17]]/2 + 
   SB[W[2], W[4], W[2], W[26]]/2 + SB[W[2], W[4], W[3], W[1]]/2 + 
   SB[W[2], W[4], W[3], W[2]] - SB[W[2], W[4], W[3], W[3]] - 
   SB[W[2], W[4], W[3], W[4]]/2 - SB[W[2], W[4], W[5], W[1]]/2 + 
   SB[W[2], W[4], W[5], W[2]]/2 + SB[W[2], W[4], W[5], W[3]]/2 - 
   SB[W[2], W[4], W[5], W[12]] + SB[W[2], W[4], W[5], W[19]]/2 - 
   SB[W[2], W[4], W[5], W[28]]/2 - (3*SB[W[2], W[4], W[12], W[2]])/2 - 
   SB[W[2], W[4], W[12], W[3]]/2 + SB[W[2], W[4], W[12], W[4]]/2 - 
   SB[W[2], W[4], W[12], W[5]]/2 + 2*SB[W[2], W[4], W[12], W[12]] + 
   SB[W[2], W[4], W[12], W[17]]/2 - SB[W[2], W[4], W[12], W[19]]/2 - 
   SB[W[2], W[4], W[12], W[26]]/2 + SB[W[2], W[4], W[12], W[28]]/2 - 
   SB[W[2], W[4], W[14], W[1]]/2 + SB[W[2], W[4], W[14], W[2]]/2 - 
   SB[W[2], W[4], W[14], W[4]]/2 - SB[W[2], W[4], W[14], W[5]]/2 + 
   SB[W[2], W[4], W[14], W[16]]/2 + SB[W[2], W[4], W[14], W[19]]/2 - 
   SB[W[2], W[4], W[14], W[28]]/2 + SB[W[2], W[4], W[14], W[30]]/2 + 
   SB[W[2], W[4], W[19], W[5]]/2 - SB[W[2], W[4], W[19], W[17]]/2 + 
   SB[W[2], W[4], W[19], W[26]]/2 - SB[W[2], W[4], W[28], W[5]]/2 + 
   SB[W[2], W[4], W[28], W[17]]/2 - SB[W[2], W[4], W[28], W[26]]/2 + 
   SB[W[2], W[5], W[1], W[1]]/2 - SB[W[2], W[5], W[1], W[2]]/2 - 
   SB[W[2], W[5], W[1], W[3]]/2 - SB[W[2], W[5], W[1], W[5]]/2 + 
   SB[W[2], W[5], W[1], W[12]] + SB[W[2], W[5], W[1], W[17]]/2 - 
   SB[W[2], W[5], W[1], W[19]]/2 - SB[W[2], W[5], W[1], W[26]]/2 + 
   SB[W[2], W[5], W[1], W[28]]/2 + 2*SB[W[2], W[5], W[2], W[2]] + 
   SB[W[2], W[5], W[2], W[3]] - SB[W[2], W[5], W[2], W[5]]/2 - 
   2*SB[W[2], W[5], W[2], W[12]] - SB[W[2], W[5], W[2], W[17]]/2 + 
   SB[W[2], W[5], W[2], W[26]]/2 + SB[W[2], W[5], W[3], W[2]] - 
   SB[W[2], W[5], W[3], W[5]]/2 - SB[W[2], W[5], W[3], W[12]] + 
   SB[W[2], W[5], W[3], W[15]] - SB[W[2], W[5], W[3], W[17]]/2 + 
   SB[W[2], W[5], W[3], W[26]]/2 - SB[W[2], W[5], W[4], W[1]]/2 + 
   SB[W[2], W[5], W[4], W[2]]/2 + SB[W[2], W[5], W[4], W[3]]/2 - 
   SB[W[2], W[5], W[4], W[12]] + SB[W[2], W[5], W[4], W[19]]/2 - 
   SB[W[2], W[5], W[4], W[28]]/2 - SB[W[2], W[5], W[5], W[1]] - 
   SB[W[2], W[5], W[5], W[12]] + SB[W[2], W[5], W[5], W[15]] + 
   SB[W[2], W[5], W[5], W[19]] - SB[W[2], W[5], W[5], W[28]] + 
   SB[W[2], W[5], W[12], W[1]] - 3*SB[W[2], W[5], W[12], W[2]] - 
   2*SB[W[2], W[5], W[12], W[3]] + 4*SB[W[2], W[5], W[12], W[12]] + 
   SB[W[2], W[5], W[12], W[17]] - SB[W[2], W[5], W[12], W[19]] - 
   SB[W[2], W[5], W[12], W[26]] + SB[W[2], W[5], W[12], W[28]] + 
   SB[W[2], W[5], W[15], W[3]] + SB[W[2], W[5], W[15], W[5]] - 
   2*SB[W[2], W[5], W[15], W[15]] + SB[W[2], W[5], W[19], W[5]]/2 - 
   SB[W[2], W[5], W[19], W[17]]/2 + SB[W[2], W[5], W[19], W[26]]/2 - 
   SB[W[2], W[5], W[28], W[5]]/2 + SB[W[2], W[5], W[28], W[17]]/2 - 
   SB[W[2], W[5], W[28], W[26]]/2 + (3*SB[W[2], W[12], W[1], W[2]])/2 + 
   SB[W[2], W[12], W[1], W[3]]/2 - SB[W[2], W[12], W[1], W[4]]/2 + 
   SB[W[2], W[12], W[1], W[5]]/2 - 2*SB[W[2], W[12], W[1], W[12]] - 
   SB[W[2], W[12], W[1], W[17]]/2 + SB[W[2], W[12], W[1], W[19]]/2 + 
   SB[W[2], W[12], W[1], W[26]]/2 - SB[W[2], W[12], W[1], W[28]]/2 + 
   SB[W[2], W[12], W[2], W[1]] - 2*SB[W[2], W[12], W[2], W[2]] - 
   SB[W[2], W[12], W[2], W[3]] - SB[W[2], W[12], W[2], W[4]] - 
   SB[W[2], W[12], W[2], W[5]]/2 + 3*SB[W[2], W[12], W[2], W[12]] + 
   SB[W[2], W[12], W[2], W[17]]/2 - SB[W[2], W[12], W[2], W[26]]/2 - 
   SB[W[2], W[12], W[3], W[2]] - (3*SB[W[2], W[12], W[3], W[5]])/2 + 
   2*SB[W[2], W[12], W[3], W[12]] + SB[W[2], W[12], W[3], W[17]]/2 - 
   SB[W[2], W[12], W[3], W[26]]/2 - (3*SB[W[2], W[12], W[4], W[2]])/2 - 
   SB[W[2], W[12], W[4], W[3]]/2 + SB[W[2], W[12], W[4], W[4]]/2 + 
   2*SB[W[2], W[12], W[4], W[12]] - SB[W[2], W[12], W[4], W[19]]/2 + 
   SB[W[2], W[12], W[4], W[28]]/2 + SB[W[2], W[12], W[5], W[1]] - 
   SB[W[2], W[12], W[5], W[2]] - 2*SB[W[2], W[12], W[5], W[3]] - 
   SB[W[2], W[12], W[5], W[5]]/2 + 3*SB[W[2], W[12], W[5], W[12]] + 
   SB[W[2], W[12], W[5], W[17]]/2 - SB[W[2], W[12], W[5], W[19]] - 
   SB[W[2], W[12], W[5], W[26]]/2 + SB[W[2], W[12], W[5], W[28]] - 
   2*SB[W[2], W[12], W[12], W[1]] + 4*SB[W[2], W[12], W[12], W[2]] + 
   3*SB[W[2], W[12], W[12], W[3]] + SB[W[2], W[12], W[12], W[4]] + 
   2*SB[W[2], W[12], W[12], W[5]] - 8*SB[W[2], W[12], W[12], W[12]] - 
   SB[W[2], W[12], W[12], W[17]] + SB[W[2], W[12], W[12], W[19]] + 
   SB[W[2], W[12], W[12], W[26]] - SB[W[2], W[12], W[12], W[28]] + 
   SB[W[2], W[12], W[17], W[5]]/2 - SB[W[2], W[12], W[17], W[17]]/2 + 
   SB[W[2], W[12], W[17], W[26]]/2 - SB[W[2], W[12], W[19], W[5]]/2 + 
   SB[W[2], W[12], W[19], W[17]]/2 - SB[W[2], W[12], W[19], W[26]]/2 - 
   SB[W[2], W[12], W[26], W[5]]/2 + SB[W[2], W[12], W[26], W[17]]/2 - 
   SB[W[2], W[12], W[26], W[26]]/2 + SB[W[2], W[12], W[28], W[5]]/2 - 
   SB[W[2], W[12], W[28], W[17]]/2 + SB[W[2], W[12], W[28], W[26]]/2 - 
   SB[W[2], W[14], W[1], W[1]]/2 + SB[W[2], W[14], W[1], W[2]]/2 - 
   SB[W[2], W[14], W[1], W[4]]/2 + SB[W[2], W[14], W[1], W[16]]/2 - 
   SB[W[2], W[14], W[1], W[17]]/2 + SB[W[2], W[14], W[1], W[19]]/2 + 
   SB[W[2], W[14], W[1], W[26]]/2 - SB[W[2], W[14], W[1], W[28]]/2 + 
   SB[W[2], W[14], W[1], W[30]]/2 - SB[W[2], W[14], W[2], W[5]]/2 + 
   SB[W[2], W[14], W[2], W[17]]/2 - SB[W[2], W[14], W[2], W[26]]/2 - 
   SB[W[2], W[14], W[4], W[1]]/2 + SB[W[2], W[14], W[4], W[2]]/2 - 
   SB[W[2], W[14], W[4], W[4]]/2 + SB[W[2], W[14], W[4], W[16]]/2 - 
   SB[W[2], W[14], W[4], W[17]]/2 + SB[W[2], W[14], W[4], W[19]]/2 + 
   SB[W[2], W[14], W[4], W[26]]/2 - SB[W[2], W[14], W[4], W[28]]/2 + 
   SB[W[2], W[14], W[4], W[30]]/2 + SB[W[2], W[14], W[5], W[5]]/2 - 
   SB[W[2], W[14], W[5], W[17]]/2 + SB[W[2], W[14], W[5], W[26]]/2 + 
   SB[W[2], W[14], W[14], W[1]] - SB[W[2], W[14], W[14], W[2]] + 
   SB[W[2], W[14], W[14], W[4]] + SB[W[2], W[14], W[14], W[5]] - 
   SB[W[2], W[14], W[14], W[16]] - SB[W[2], W[14], W[14], W[19]] + 
   SB[W[2], W[14], W[14], W[28]] - SB[W[2], W[14], W[14], W[30]] - 
   SB[W[2], W[14], W[16], W[5]]/2 + SB[W[2], W[14], W[16], W[17]]/2 - 
   SB[W[2], W[14], W[16], W[26]]/2 - SB[W[2], W[14], W[19], W[5]]/2 + 
   SB[W[2], W[14], W[19], W[17]]/2 - SB[W[2], W[14], W[19], W[26]]/2 + 
   SB[W[2], W[14], W[28], W[5]]/2 - SB[W[2], W[14], W[28], W[17]]/2 + 
   SB[W[2], W[14], W[28], W[26]]/2 - SB[W[2], W[14], W[30], W[5]]/2 + 
   SB[W[2], W[14], W[30], W[17]]/2 - SB[W[2], W[14], W[30], W[26]]/2 - 
   SB[W[3], W[1], W[2], W[1]]/2 - SB[W[3], W[1], W[2], W[2]] + 
   SB[W[3], W[1], W[2], W[3]] + SB[W[3], W[1], W[2], W[4]]/2 + 
   SB[W[3], W[1], W[3], W[2]] + SB[W[3], W[1], W[3], W[5]]/2 - 
   SB[W[3], W[1], W[3], W[15]] - SB[W[3], W[1], W[3], W[17]]/2 + 
   SB[W[3], W[1], W[3], W[26]]/2 + SB[W[3], W[1], W[4], W[1]]/2 - 
   SB[W[3], W[1], W[4], W[3]]/2 + SB[W[3], W[1], W[4], W[4]]/2 + 
   SB[W[3], W[1], W[4], W[17]]/2 - SB[W[3], W[1], W[4], W[18]]/2 - 
   SB[W[3], W[1], W[4], W[20]]/2 - SB[W[3], W[1], W[4], W[26]]/2 - 
   SB[W[3], W[1], W[4], W[27]]/2 + SB[W[3], W[1], W[4], W[29]]/2 + 
   SB[W[3], W[1], W[5], W[2]]/2 + SB[W[3], W[1], W[5], W[3]]/2 - 
   SB[W[3], W[1], W[5], W[4]]/2 - SB[W[3], W[1], W[5], W[15]] + 
   SB[W[3], W[1], W[5], W[20]]/2 - SB[W[3], W[1], W[5], W[29]]/2 - 
   SB[W[3], W[1], W[13], W[1]]/2 + SB[W[3], W[1], W[13], W[3]]/2 - 
   SB[W[3], W[1], W[13], W[4]]/2 - SB[W[3], W[1], W[13], W[5]]/2 + 
   SB[W[3], W[1], W[13], W[18]]/2 + SB[W[3], W[1], W[13], W[20]]/2 + 
   SB[W[3], W[1], W[13], W[27]]/2 - SB[W[3], W[1], W[13], W[29]]/2 + 
   SB[W[3], W[1], W[15], W[1]]/2 - SB[W[3], W[1], W[15], W[2]]/2 - 
   (3*SB[W[3], W[1], W[15], W[3]])/2 - SB[W[3], W[1], W[15], W[5]]/2 + 
   2*SB[W[3], W[1], W[15], W[15]] + SB[W[3], W[1], W[15], W[17]]/2 - 
   SB[W[3], W[1], W[15], W[20]]/2 - SB[W[3], W[1], W[15], W[26]]/2 + 
   SB[W[3], W[1], W[15], W[29]]/2 + SB[W[3], W[1], W[20], W[5]]/2 - 
   SB[W[3], W[1], W[20], W[17]]/2 + SB[W[3], W[1], W[20], W[26]]/2 - 
   SB[W[3], W[1], W[29], W[5]]/2 + SB[W[3], W[1], W[29], W[17]]/2 - 
   SB[W[3], W[1], W[29], W[26]]/2 - SB[W[3], W[2], W[1], W[1]]/2 - 
   SB[W[3], W[2], W[1], W[2]] + SB[W[3], W[2], W[1], W[3]] + 
   SB[W[3], W[2], W[1], W[4]]/2 - SB[W[3], W[2], W[2], W[1]] + 
   SB[W[3], W[2], W[2], W[4]] + SB[W[3], W[2], W[2], W[5]] - 
   SB[W[3], W[2], W[2], W[12]] + SB[W[3], W[2], W[3], W[1]] - 
   SB[W[3], W[2], W[3], W[4]] + SB[W[3], W[2], W[3], W[5]] - 
   SB[W[3], W[2], W[3], W[15]] + SB[W[3], W[2], W[4], W[1]]/2 + 
   SB[W[3], W[2], W[4], W[2]] - SB[W[3], W[2], W[4], W[3]] - 
   SB[W[3], W[2], W[4], W[4]]/2 + SB[W[3], W[2], W[5], W[2]] + 
   SB[W[3], W[2], W[5], W[3]] + SB[W[3], W[2], W[5], W[5]]/2 - 
   SB[W[3], W[2], W[5], W[12]] - SB[W[3], W[2], W[5], W[15]] - 
   SB[W[3], W[2], W[5], W[17]]/2 + SB[W[3], W[2], W[5], W[26]]/2 - 
   SB[W[3], W[2], W[12], W[2]] - SB[W[3], W[2], W[12], W[5]] + 
   2*SB[W[3], W[2], W[12], W[12]] - SB[W[3], W[2], W[15], W[3]] - 
   SB[W[3], W[2], W[15], W[5]] + 2*SB[W[3], W[2], W[15], W[15]] - 
   SB[W[3], W[2], W[17], W[5]]/2 + SB[W[3], W[2], W[17], W[17]]/2 - 
   SB[W[3], W[2], W[17], W[26]]/2 + SB[W[3], W[2], W[26], W[5]]/2 - 
   SB[W[3], W[2], W[26], W[17]]/2 + SB[W[3], W[2], W[26], W[26]]/2 + 
   SB[W[3], W[3], W[1], W[2]] - SB[W[3], W[3], W[1], W[15]] + 
   SB[W[3], W[3], W[2], W[1]] - SB[W[3], W[3], W[2], W[4]] + 
   SB[W[3], W[3], W[2], W[5]] - SB[W[3], W[3], W[2], W[15]] - 
   SB[W[3], W[3], W[4], W[2]] + SB[W[3], W[3], W[4], W[15]] + 
   SB[W[3], W[3], W[5], W[2]] - SB[W[3], W[3], W[5], W[15]] - 
   SB[W[3], W[3], W[15], W[1]] - SB[W[3], W[3], W[15], W[2]] + 
   SB[W[3], W[3], W[15], W[4]] - SB[W[3], W[3], W[15], W[5]] + 
   2*SB[W[3], W[3], W[15], W[15]] + SB[W[3], W[4], W[1], W[1]]/2 - 
   SB[W[3], W[4], W[1], W[3]]/2 + SB[W[3], W[4], W[1], W[4]]/2 + 
   SB[W[3], W[4], W[1], W[17]]/2 - SB[W[3], W[4], W[1], W[18]]/2 - 
   SB[W[3], W[4], W[1], W[20]]/2 - SB[W[3], W[4], W[1], W[26]]/2 - 
   SB[W[3], W[4], W[1], W[27]]/2 + SB[W[3], W[4], W[1], W[29]]/2 + 
   SB[W[3], W[4], W[2], W[1]]/2 + SB[W[3], W[4], W[2], W[2]] - 
   SB[W[3], W[4], W[2], W[3]] - SB[W[3], W[4], W[2], W[4]]/2 - 
   SB[W[3], W[4], W[3], W[2]] + SB[W[3], W[4], W[3], W[15]] - 
   SB[W[3], W[4], W[5], W[2]]/2 - SB[W[3], W[4], W[5], W[3]]/2 + 
   SB[W[3], W[4], W[5], W[4]]/2 - SB[W[3], W[4], W[5], W[5]]/2 + 
   SB[W[3], W[4], W[5], W[15]] + SB[W[3], W[4], W[5], W[17]]/2 - 
   SB[W[3], W[4], W[5], W[20]]/2 - SB[W[3], W[4], W[5], W[26]]/2 + 
   SB[W[3], W[4], W[5], W[29]]/2 - SB[W[3], W[4], W[13], W[1]]/2 + 
   SB[W[3], W[4], W[13], W[3]]/2 - SB[W[3], W[4], W[13], W[4]]/2 - 
   SB[W[3], W[4], W[13], W[5]]/2 + SB[W[3], W[4], W[13], W[18]]/2 + 
   SB[W[3], W[4], W[13], W[20]]/2 + SB[W[3], W[4], W[13], W[27]]/2 - 
   SB[W[3], W[4], W[13], W[29]]/2 - SB[W[3], W[4], W[15], W[1]]/2 + 
   SB[W[3], W[4], W[15], W[2]]/2 + (3*SB[W[3], W[4], W[15], W[3]])/2 + 
   SB[W[3], W[4], W[15], W[5]]/2 - 2*SB[W[3], W[4], W[15], W[15]] - 
   SB[W[3], W[4], W[15], W[17]]/2 + SB[W[3], W[4], W[15], W[20]]/2 + 
   SB[W[3], W[4], W[15], W[26]]/2 - SB[W[3], W[4], W[15], W[29]]/2 + 
   SB[W[3], W[4], W[18], W[5]]/2 - SB[W[3], W[4], W[18], W[17]]/2 + 
   SB[W[3], W[4], W[18], W[26]]/2 + SB[W[3], W[4], W[27], W[5]]/2 - 
   SB[W[3], W[4], W[27], W[17]]/2 + SB[W[3], W[4], W[27], W[26]]/2 + 
   SB[W[3], W[5], W[1], W[2]]/2 + SB[W[3], W[5], W[1], W[3]]/2 - 
   SB[W[3], W[5], W[1], W[4]]/2 - SB[W[3], W[5], W[1], W[15]] + 
   SB[W[3], W[5], W[1], W[20]]/2 - SB[W[3], W[5], W[1], W[29]]/2 + 
   SB[W[3], W[5], W[2], W[3]] - SB[W[3], W[5], W[2], W[5]]/2 + 
   SB[W[3], W[5], W[2], W[12]] - SB[W[3], W[5], W[2], W[15]] - 
   SB[W[3], W[5], W[2], W[17]]/2 + SB[W[3], W[5], W[2], W[26]]/2 + 
   SB[W[3], W[5], W[3], W[2]] + 2*SB[W[3], W[5], W[3], W[3]] - 
   SB[W[3], W[5], W[3], W[5]]/2 - 2*SB[W[3], W[5], W[3], W[15]] - 
   SB[W[3], W[5], W[3], W[17]]/2 + SB[W[3], W[5], W[3], W[26]]/2 - 
   SB[W[3], W[5], W[4], W[2]]/2 - SB[W[3], W[5], W[4], W[3]]/2 + 
   SB[W[3], W[5], W[4], W[4]]/2 - SB[W[3], W[5], W[4], W[5]]/2 + 
   SB[W[3], W[5], W[4], W[15]] + SB[W[3], W[5], W[4], W[17]]/2 - 
   SB[W[3], W[5], W[4], W[20]]/2 - SB[W[3], W[5], W[4], W[26]]/2 + 
   SB[W[3], W[5], W[4], W[29]]/2 - SB[W[3], W[5], W[5], W[4]] + 
   SB[W[3], W[5], W[5], W[12]] - SB[W[3], W[5], W[5], W[15]] + 
   SB[W[3], W[5], W[5], W[20]] - SB[W[3], W[5], W[5], W[29]] + 
   SB[W[3], W[5], W[12], W[2]] + SB[W[3], W[5], W[12], W[5]] - 
   2*SB[W[3], W[5], W[12], W[12]] - 2*SB[W[3], W[5], W[15], W[2]] - 
   3*SB[W[3], W[5], W[15], W[3]] + SB[W[3], W[5], W[15], W[4]] + 
   4*SB[W[3], W[5], W[15], W[15]] + SB[W[3], W[5], W[15], W[17]] - 
   SB[W[3], W[5], W[15], W[20]] - SB[W[3], W[5], W[15], W[26]] + 
   SB[W[3], W[5], W[15], W[29]] + SB[W[3], W[5], W[20], W[5]]/2 - 
   SB[W[3], W[5], W[20], W[17]]/2 + SB[W[3], W[5], W[20], W[26]]/2 - 
   SB[W[3], W[5], W[29], W[5]]/2 + SB[W[3], W[5], W[29], W[17]]/2 - 
   SB[W[3], W[5], W[29], W[26]]/2 - SB[W[3], W[13], W[1], W[1]]/2 + 
   SB[W[3], W[13], W[1], W[3]]/2 - SB[W[3], W[13], W[1], W[4]]/2 - 
   SB[W[3], W[13], W[1], W[17]]/2 + SB[W[3], W[13], W[1], W[18]]/2 + 
   SB[W[3], W[13], W[1], W[20]]/2 + SB[W[3], W[13], W[1], W[26]]/2 + 
   SB[W[3], W[13], W[1], W[27]]/2 - SB[W[3], W[13], W[1], W[29]]/2 - 
   SB[W[3], W[13], W[3], W[5]]/2 + SB[W[3], W[13], W[3], W[17]]/2 - 
   SB[W[3], W[13], W[3], W[26]]/2 - SB[W[3], W[13], W[4], W[1]]/2 + 
   SB[W[3], W[13], W[4], W[3]]/2 - SB[W[3], W[13], W[4], W[4]]/2 - 
   SB[W[3], W[13], W[4], W[17]]/2 + SB[W[3], W[13], W[4], W[18]]/2 + 
   SB[W[3], W[13], W[4], W[20]]/2 + SB[W[3], W[13], W[4], W[26]]/2 + 
   SB[W[3], W[13], W[4], W[27]]/2 - SB[W[3], W[13], W[4], W[29]]/2 + 
   SB[W[3], W[13], W[5], W[5]]/2 - SB[W[3], W[13], W[5], W[17]]/2 + 
   SB[W[3], W[13], W[5], W[26]]/2 + SB[W[3], W[13], W[13], W[1]] - 
   SB[W[3], W[13], W[13], W[3]] + SB[W[3], W[13], W[13], W[4]] + 
   SB[W[3], W[13], W[13], W[5]] - SB[W[3], W[13], W[13], W[18]] - 
   SB[W[3], W[13], W[13], W[20]] - SB[W[3], W[13], W[13], W[27]] + 
   SB[W[3], W[13], W[13], W[29]] - SB[W[3], W[13], W[18], W[5]]/2 + 
   SB[W[3], W[13], W[18], W[17]]/2 - SB[W[3], W[13], W[18], W[26]]/2 - 
   SB[W[3], W[13], W[20], W[5]]/2 + SB[W[3], W[13], W[20], W[17]]/2 - 
   SB[W[3], W[13], W[20], W[26]]/2 - SB[W[3], W[13], W[27], W[5]]/2 + 
   SB[W[3], W[13], W[27], W[17]]/2 - SB[W[3], W[13], W[27], W[26]]/2 + 
   SB[W[3], W[13], W[29], W[5]]/2 - SB[W[3], W[13], W[29], W[17]]/2 + 
   SB[W[3], W[13], W[29], W[26]]/2 + SB[W[3], W[15], W[1], W[1]]/2 - 
   SB[W[3], W[15], W[1], W[2]]/2 - (3*SB[W[3], W[15], W[1], W[3]])/2 + 
   2*SB[W[3], W[15], W[1], W[15]] - SB[W[3], W[15], W[1], W[20]]/2 + 
   SB[W[3], W[15], W[1], W[29]]/2 - SB[W[3], W[15], W[2], W[3]] - 
   (3*SB[W[3], W[15], W[2], W[5]])/2 + 2*SB[W[3], W[15], W[2], W[15]] + 
   SB[W[3], W[15], W[2], W[17]]/2 - SB[W[3], W[15], W[2], W[26]]/2 - 
   SB[W[3], W[15], W[3], W[1]] - SB[W[3], W[15], W[3], W[2]] - 
   2*SB[W[3], W[15], W[3], W[3]] + SB[W[3], W[15], W[3], W[4]] - 
   SB[W[3], W[15], W[3], W[5]]/2 + 3*SB[W[3], W[15], W[3], W[15]] + 
   SB[W[3], W[15], W[3], W[17]]/2 - SB[W[3], W[15], W[3], W[26]]/2 - 
   SB[W[3], W[15], W[4], W[1]]/2 + SB[W[3], W[15], W[4], W[2]]/2 + 
   (3*SB[W[3], W[15], W[4], W[3]])/2 + SB[W[3], W[15], W[4], W[5]]/2 - 
   2*SB[W[3], W[15], W[4], W[15]] - SB[W[3], W[15], W[4], W[17]]/2 + 
   SB[W[3], W[15], W[4], W[20]]/2 + SB[W[3], W[15], W[4], W[26]]/2 - 
   SB[W[3], W[15], W[4], W[29]]/2 - 2*SB[W[3], W[15], W[5], W[2]] - 
   SB[W[3], W[15], W[5], W[3]] + SB[W[3], W[15], W[5], W[4]] - 
   SB[W[3], W[15], W[5], W[5]]/2 + 3*SB[W[3], W[15], W[5], W[15]] + 
   SB[W[3], W[15], W[5], W[17]]/2 - SB[W[3], W[15], W[5], W[20]] - 
   SB[W[3], W[15], W[5], W[26]]/2 + SB[W[3], W[15], W[5], W[29]] + 
   SB[W[3], W[15], W[15], W[1]] + 3*SB[W[3], W[15], W[15], W[2]] + 
   4*SB[W[3], W[15], W[15], W[3]] - 2*SB[W[3], W[15], W[15], W[4]] + 
   2*SB[W[3], W[15], W[15], W[5]] - 8*SB[W[3], W[15], W[15], W[15]] - 
   SB[W[3], W[15], W[15], W[17]] + SB[W[3], W[15], W[15], W[20]] + 
   SB[W[3], W[15], W[15], W[26]] - SB[W[3], W[15], W[15], W[29]] + 
   SB[W[3], W[15], W[17], W[5]]/2 - SB[W[3], W[15], W[17], W[17]]/2 + 
   SB[W[3], W[15], W[17], W[26]]/2 - SB[W[3], W[15], W[20], W[5]]/2 + 
   SB[W[3], W[15], W[20], W[17]]/2 - SB[W[3], W[15], W[20], W[26]]/2 - 
   SB[W[3], W[15], W[26], W[5]]/2 + SB[W[3], W[15], W[26], W[17]]/2 - 
   SB[W[3], W[15], W[26], W[26]]/2 + SB[W[3], W[15], W[29], W[5]]/2 - 
   SB[W[3], W[15], W[29], W[17]]/2 + SB[W[3], W[15], W[29], W[26]]/2 - 
   SB[W[4], W[1], W[3], W[5]]/2 + SB[W[4], W[1], W[3], W[17]]/2 - 
   SB[W[4], W[1], W[3], W[26]]/2 - SB[W[4], W[1], W[4], W[1]]/2 + 
   SB[W[4], W[1], W[4], W[2]]/2 + SB[W[4], W[1], W[4], W[3]]/2 - 
   SB[W[4], W[1], W[4], W[4]]/2 - SB[W[4], W[1], W[4], W[5]]/2 + 
   SB[W[4], W[1], W[4], W[16]]/2 - SB[W[4], W[1], W[4], W[17]]/2 + 
   SB[W[4], W[1], W[4], W[18]]/2 + SB[W[4], W[1], W[4], W[26]]/2 + 
   SB[W[4], W[1], W[4], W[27]]/2 + SB[W[4], W[1], W[4], W[30]]/2 - 
   SB[W[4], W[1], W[5], W[1]]/2 - SB[W[4], W[1], W[5], W[4]]/2 + 
   SB[W[4], W[1], W[5], W[5]]/2 - SB[W[4], W[1], W[5], W[17]]/2 + 
   SB[W[4], W[1], W[5], W[19]]/2 + SB[W[4], W[1], W[5], W[20]]/2 + 
   SB[W[4], W[1], W[5], W[26]]/2 - SB[W[4], W[1], W[5], W[28]]/2 - 
   SB[W[4], W[1], W[5], W[29]]/2 + SB[W[4], W[1], W[13], W[1]]/2 - 
   SB[W[4], W[1], W[13], W[3]]/2 + SB[W[4], W[1], W[13], W[4]]/2 + 
   SB[W[4], W[1], W[13], W[5]]/2 - SB[W[4], W[1], W[13], W[18]]/2 - 
   SB[W[4], W[1], W[13], W[20]]/2 - SB[W[4], W[1], W[13], W[27]]/2 + 
   SB[W[4], W[1], W[13], W[29]]/2 + SB[W[4], W[1], W[14], W[1]]/2 - 
   SB[W[4], W[1], W[14], W[2]]/2 + SB[W[4], W[1], W[14], W[4]]/2 + 
   SB[W[4], W[1], W[14], W[5]]/2 - SB[W[4], W[1], W[14], W[16]]/2 - 
   SB[W[4], W[1], W[14], W[19]]/2 + SB[W[4], W[1], W[14], W[28]]/2 - 
   SB[W[4], W[1], W[14], W[30]]/2 - SB[W[4], W[1], W[16], W[5]]/2 + 
   SB[W[4], W[1], W[16], W[17]]/2 - SB[W[4], W[1], W[16], W[26]]/2 - 
   SB[W[4], W[1], W[30], W[5]]/2 + SB[W[4], W[1], W[30], W[17]]/2 - 
   SB[W[4], W[1], W[30], W[26]]/2 + SB[W[4], W[2], W[2], W[3]] - 
   SB[W[4], W[2], W[2], W[12]] + SB[W[4], W[2], W[3], W[1]]/2 + 
   SB[W[4], W[2], W[3], W[2]] - SB[W[4], W[2], W[3], W[3]] - 
   SB[W[4], W[2], W[3], W[4]]/2 - SB[W[4], W[2], W[4], W[1]]/2 + 
   SB[W[4], W[2], W[4], W[2]]/2 - SB[W[4], W[2], W[4], W[4]]/2 + 
   SB[W[4], W[2], W[4], W[16]]/2 - SB[W[4], W[2], W[4], W[17]]/2 + 
   SB[W[4], W[2], W[4], W[19]]/2 + SB[W[4], W[2], W[4], W[26]]/2 - 
   SB[W[4], W[2], W[4], W[28]]/2 + SB[W[4], W[2], W[4], W[30]]/2 - 
   SB[W[4], W[2], W[5], W[1]]/2 + SB[W[4], W[2], W[5], W[2]]/2 + 
   SB[W[4], W[2], W[5], W[3]]/2 + SB[W[4], W[2], W[5], W[5]]/2 - 
   SB[W[4], W[2], W[5], W[12]] - SB[W[4], W[2], W[5], W[17]]/2 + 
   SB[W[4], W[2], W[5], W[19]]/2 + SB[W[4], W[2], W[5], W[26]]/2 - 
   SB[W[4], W[2], W[5], W[28]]/2 - (3*SB[W[4], W[2], W[12], W[2]])/2 - 
   SB[W[4], W[2], W[12], W[3]]/2 + SB[W[4], W[2], W[12], W[4]]/2 - 
   SB[W[4], W[2], W[12], W[5]]/2 + 2*SB[W[4], W[2], W[12], W[12]] + 
   SB[W[4], W[2], W[12], W[17]]/2 - SB[W[4], W[2], W[12], W[19]]/2 - 
   SB[W[4], W[2], W[12], W[26]]/2 + SB[W[4], W[2], W[12], W[28]]/2 + 
   SB[W[4], W[2], W[14], W[1]]/2 - SB[W[4], W[2], W[14], W[2]]/2 + 
   SB[W[4], W[2], W[14], W[4]]/2 + SB[W[4], W[2], W[14], W[5]]/2 - 
   SB[W[4], W[2], W[14], W[16]]/2 - SB[W[4], W[2], W[14], W[19]]/2 + 
   SB[W[4], W[2], W[14], W[28]]/2 - SB[W[4], W[2], W[14], W[30]]/2 - 
   SB[W[4], W[2], W[16], W[5]]/2 + SB[W[4], W[2], W[16], W[17]]/2 - 
   SB[W[4], W[2], W[16], W[26]]/2 - SB[W[4], W[2], W[30], W[5]]/2 + 
   SB[W[4], W[2], W[30], W[17]]/2 - SB[W[4], W[2], W[30], W[26]]/2 + 
   SB[W[4], W[3], W[1], W[1]]/2 - SB[W[4], W[3], W[1], W[3]]/2 + 
   SB[W[4], W[3], W[1], W[4]]/2 + SB[W[4], W[3], W[1], W[17]]/2 - 
   SB[W[4], W[3], W[1], W[18]]/2 - SB[W[4], W[3], W[1], W[20]]/2 - 
   SB[W[4], W[3], W[1], W[26]]/2 - SB[W[4], W[3], W[1], W[27]]/2 + 
   SB[W[4], W[3], W[1], W[29]]/2 + SB[W[4], W[3], W[2], W[1]]/2 + 
   SB[W[4], W[3], W[2], W[2]] - SB[W[4], W[3], W[2], W[3]] - 
   SB[W[4], W[3], W[2], W[4]]/2 - SB[W[4], W[3], W[3], W[2]] + 
   SB[W[4], W[3], W[3], W[15]] - SB[W[4], W[3], W[5], W[2]]/2 - 
   SB[W[4], W[3], W[5], W[3]]/2 + SB[W[4], W[3], W[5], W[4]]/2 - 
   SB[W[4], W[3], W[5], W[5]]/2 + SB[W[4], W[3], W[5], W[15]] + 
   SB[W[4], W[3], W[5], W[17]]/2 - SB[W[4], W[3], W[5], W[20]]/2 - 
   SB[W[4], W[3], W[5], W[26]]/2 + SB[W[4], W[3], W[5], W[29]]/2 - 
   SB[W[4], W[3], W[13], W[1]]/2 + SB[W[4], W[3], W[13], W[3]]/2 - 
   SB[W[4], W[3], W[13], W[4]]/2 - SB[W[4], W[3], W[13], W[5]]/2 + 
   SB[W[4], W[3], W[13], W[18]]/2 + SB[W[4], W[3], W[13], W[20]]/2 + 
   SB[W[4], W[3], W[13], W[27]]/2 - SB[W[4], W[3], W[13], W[29]]/2 - 
   SB[W[4], W[3], W[15], W[1]]/2 + SB[W[4], W[3], W[15], W[2]]/2 + 
   (3*SB[W[4], W[3], W[15], W[3]])/2 + SB[W[4], W[3], W[15], W[5]]/2 - 
   2*SB[W[4], W[3], W[15], W[15]] - SB[W[4], W[3], W[15], W[17]]/2 + 
   SB[W[4], W[3], W[15], W[20]]/2 + SB[W[4], W[3], W[15], W[26]]/2 - 
   SB[W[4], W[3], W[15], W[29]]/2 + SB[W[4], W[3], W[18], W[5]]/2 - 
   SB[W[4], W[3], W[18], W[17]]/2 + SB[W[4], W[3], W[18], W[26]]/2 + 
   SB[W[4], W[3], W[27], W[5]]/2 - SB[W[4], W[3], W[27], W[17]]/2 + 
   SB[W[4], W[3], W[27], W[26]]/2 - SB[W[4], W[5], W[1], W[1]]/2 - 
   SB[W[4], W[5], W[1], W[4]]/2 + SB[W[4], W[5], W[1], W[5]]/2 - 
   SB[W[4], W[5], W[1], W[17]]/2 + SB[W[4], W[5], W[1], W[19]]/2 + 
   SB[W[4], W[5], W[1], W[20]]/2 + SB[W[4], W[5], W[1], W[26]]/2 - 
   SB[W[4], W[5], W[1], W[28]]/2 - SB[W[4], W[5], W[1], W[29]]/2 - 
   SB[W[4], W[5], W[2], W[1]]/2 - SB[W[4], W[5], W[2], W[2]] + 
   SB[W[4], W[5], W[2], W[4]]/2 + SB[W[4], W[5], W[2], W[12]] - 
   SB[W[4], W[5], W[3], W[1]]/2 + SB[W[4], W[5], W[3], W[3]] + 
   SB[W[4], W[5], W[3], W[4]]/2 - SB[W[4], W[5], W[3], W[15]] + 
   SB[W[4], W[5], W[5], W[1]] + SB[W[4], W[5], W[5], W[12]] - 
   SB[W[4], W[5], W[5], W[15]] - SB[W[4], W[5], W[5], W[19]] + 
   SB[W[4], W[5], W[5], W[28]] + (3*SB[W[4], W[5], W[12], W[2]])/2 + 
   SB[W[4], W[5], W[12], W[3]]/2 - SB[W[4], W[5], W[12], W[4]]/2 + 
   SB[W[4], W[5], W[12], W[5]]/2 - 2*SB[W[4], W[5], W[12], W[12]] - 
   SB[W[4], W[5], W[12], W[17]]/2 + SB[W[4], W[5], W[12], W[19]]/2 + 
   SB[W[4], W[5], W[12], W[26]]/2 - SB[W[4], W[5], W[12], W[28]]/2 + 
   SB[W[4], W[5], W[15], W[1]]/2 - SB[W[4], W[5], W[15], W[2]]/2 - 
   (3*SB[W[4], W[5], W[15], W[3]])/2 - SB[W[4], W[5], W[15], W[5]]/2 + 
   2*SB[W[4], W[5], W[15], W[15]] + SB[W[4], W[5], W[15], W[17]]/2 - 
   SB[W[4], W[5], W[15], W[20]]/2 - SB[W[4], W[5], W[15], W[26]]/2 + 
   SB[W[4], W[5], W[15], W[29]]/2 - SB[W[4], W[5], W[19], W[5]]/2 + 
   SB[W[4], W[5], W[19], W[17]]/2 - SB[W[4], W[5], W[19], W[26]]/2 + 
   SB[W[4], W[5], W[28], W[5]]/2 - SB[W[4], W[5], W[28], W[17]]/2 + 
   SB[W[4], W[5], W[28], W[26]]/2 - SB[W[4], W[11], W[1], W[1]]/2 + 
   SB[W[4], W[11], W[1], W[2]]/2 + SB[W[4], W[11], W[1], W[3]]/2 - 
   SB[W[4], W[11], W[1], W[4]]/2 - SB[W[4], W[11], W[1], W[5]]/2 + 
   SB[W[4], W[11], W[1], W[16]]/2 - SB[W[4], W[11], W[1], W[17]]/2 + 
   SB[W[4], W[11], W[1], W[18]]/2 + SB[W[4], W[11], W[1], W[26]]/2 + 
   SB[W[4], W[11], W[1], W[27]]/2 + SB[W[4], W[11], W[1], W[30]]/2 - 
   SB[W[4], W[11], W[2], W[5]]/2 + SB[W[4], W[11], W[2], W[17]]/2 - 
   SB[W[4], W[11], W[2], W[26]]/2 + SB[W[4], W[11], W[3], W[5]]/2 - 
   SB[W[4], W[11], W[3], W[17]]/2 + SB[W[4], W[11], W[3], W[26]]/2 + 
   SB[W[4], W[11], W[4], W[1]]/2 - SB[W[4], W[11], W[4], W[2]]/2 - 
   SB[W[4], W[11], W[4], W[3]]/2 + SB[W[4], W[11], W[4], W[4]]/2 + 
   SB[W[4], W[11], W[4], W[5]]/2 - SB[W[4], W[11], W[4], W[16]]/2 + 
   SB[W[4], W[11], W[4], W[17]]/2 - SB[W[4], W[11], W[4], W[18]]/2 - 
   SB[W[4], W[11], W[4], W[26]]/2 - SB[W[4], W[11], W[4], W[27]]/2 - 
   SB[W[4], W[11], W[4], W[30]]/2 + SB[W[4], W[11], W[16], W[5]]/2 - 
   SB[W[4], W[11], W[16], W[17]]/2 + SB[W[4], W[11], W[16], W[26]]/2 - 
   SB[W[4], W[11], W[18], W[5]]/2 + SB[W[4], W[11], W[18], W[17]]/2 - 
   SB[W[4], W[11], W[18], W[26]]/2 - SB[W[4], W[11], W[27], W[5]]/2 + 
   SB[W[4], W[11], W[27], W[17]]/2 - SB[W[4], W[11], W[27], W[26]]/2 + 
   SB[W[4], W[11], W[30], W[5]]/2 - SB[W[4], W[11], W[30], W[17]]/2 + 
   SB[W[4], W[11], W[30], W[26]]/2 + SB[W[4], W[14], W[1], W[1]]/2 - 
   SB[W[4], W[14], W[1], W[2]]/2 + SB[W[4], W[14], W[1], W[4]]/2 - 
   SB[W[4], W[14], W[1], W[16]]/2 + SB[W[4], W[14], W[1], W[17]]/2 - 
   SB[W[4], W[14], W[1], W[19]]/2 - SB[W[4], W[14], W[1], W[26]]/2 + 
   SB[W[4], W[14], W[1], W[28]]/2 - SB[W[4], W[14], W[1], W[30]]/2 + 
   SB[W[4], W[14], W[2], W[5]]/2 - SB[W[4], W[14], W[2], W[17]]/2 + 
   SB[W[4], W[14], W[2], W[26]]/2 + SB[W[4], W[14], W[4], W[1]]/2 - 
   SB[W[4], W[14], W[4], W[2]]/2 + SB[W[4], W[14], W[4], W[4]]/2 - 
   SB[W[4], W[14], W[4], W[16]]/2 + SB[W[4], W[14], W[4], W[17]]/2 - 
   SB[W[4], W[14], W[4], W[19]]/2 - SB[W[4], W[14], W[4], W[26]]/2 + 
   SB[W[4], W[14], W[4], W[28]]/2 - SB[W[4], W[14], W[4], W[30]]/2 - 
   SB[W[4], W[14], W[5], W[5]]/2 + SB[W[4], W[14], W[5], W[17]]/2 - 
   SB[W[4], W[14], W[5], W[26]]/2 - SB[W[4], W[14], W[14], W[1]] + 
   SB[W[4], W[14], W[14], W[2]] - SB[W[4], W[14], W[14], W[4]] - 
   SB[W[4], W[14], W[14], W[5]] + SB[W[4], W[14], W[14], W[16]] + 
   SB[W[4], W[14], W[14], W[19]] - SB[W[4], W[14], W[14], W[28]] + 
   SB[W[4], W[14], W[14], W[30]] + SB[W[4], W[14], W[16], W[5]]/2 - 
   SB[W[4], W[14], W[16], W[17]]/2 + SB[W[4], W[14], W[16], W[26]]/2 + 
   SB[W[4], W[14], W[19], W[5]]/2 - SB[W[4], W[14], W[19], W[17]]/2 + 
   SB[W[4], W[14], W[19], W[26]]/2 - SB[W[4], W[14], W[28], W[5]]/2 + 
   SB[W[4], W[14], W[28], W[17]]/2 - SB[W[4], W[14], W[28], W[26]]/2 + 
   SB[W[4], W[14], W[30], W[5]]/2 - SB[W[4], W[14], W[30], W[17]]/2 + 
   SB[W[4], W[14], W[30], W[26]]/2 + SB[W[5], W[1], W[2], W[1]]/2 + 
   SB[W[5], W[1], W[2], W[2]] - SB[W[5], W[1], W[2], W[4]]/2 - 
   SB[W[5], W[1], W[2], W[12]] + SB[W[5], W[1], W[3], W[1]]/2 - 
   SB[W[5], W[1], W[3], W[3]] - SB[W[5], W[1], W[3], W[4]]/2 + 
   SB[W[5], W[1], W[3], W[15]] - SB[W[5], W[1], W[4], W[1]]/2 - 
   SB[W[5], W[1], W[4], W[4]]/2 + SB[W[5], W[1], W[4], W[5]]/2 - 
   SB[W[5], W[1], W[4], W[17]]/2 + SB[W[5], W[1], W[4], W[19]]/2 + 
   SB[W[5], W[1], W[4], W[20]]/2 + SB[W[5], W[1], W[4], W[26]]/2 - 
   SB[W[5], W[1], W[4], W[28]]/2 - SB[W[5], W[1], W[4], W[29]]/2 + 
   SB[W[5], W[1], W[5], W[4]] - SB[W[5], W[1], W[5], W[12]] + 
   SB[W[5], W[1], W[5], W[15]] - SB[W[5], W[1], W[5], W[20]] + 
   SB[W[5], W[1], W[5], W[29]] - (3*SB[W[5], W[1], W[12], W[2]])/2 - 
   SB[W[5], W[1], W[12], W[3]]/2 + SB[W[5], W[1], W[12], W[4]]/2 - 
   SB[W[5], W[1], W[12], W[5]]/2 + 2*SB[W[5], W[1], W[12], W[12]] + 
   SB[W[5], W[1], W[12], W[17]]/2 - SB[W[5], W[1], W[12], W[19]]/2 - 
   SB[W[5], W[1], W[12], W[26]]/2 + SB[W[5], W[1], W[12], W[28]]/2 - 
   SB[W[5], W[1], W[15], W[1]]/2 + SB[W[5], W[1], W[15], W[2]]/2 + 
   (3*SB[W[5], W[1], W[15], W[3]])/2 + SB[W[5], W[1], W[15], W[5]]/2 - 
   2*SB[W[5], W[1], W[15], W[15]] - SB[W[5], W[1], W[15], W[17]]/2 + 
   SB[W[5], W[1], W[15], W[20]]/2 + SB[W[5], W[1], W[15], W[26]]/2 - 
   SB[W[5], W[1], W[15], W[29]]/2 - SB[W[5], W[1], W[20], W[5]]/2 + 
   SB[W[5], W[1], W[20], W[17]]/2 - SB[W[5], W[1], W[20], W[26]]/2 + 
   SB[W[5], W[1], W[29], W[5]]/2 - SB[W[5], W[1], W[29], W[17]]/2 + 
   SB[W[5], W[1], W[29], W[26]]/2 + SB[W[5], W[2], W[1], W[1]]/2 + 
   SB[W[5], W[2], W[1], W[2]] - SB[W[5], W[2], W[1], W[4]]/2 - 
   SB[W[5], W[2], W[1], W[12]] + SB[W[5], W[2], W[2], W[1]] - 
   SB[W[5], W[2], W[2], W[4]] - SB[W[5], W[2], W[2], W[5]] + 
   SB[W[5], W[2], W[2], W[12]] - 2*SB[W[5], W[2], W[3], W[5]] + 
   SB[W[5], W[2], W[3], W[12]] + SB[W[5], W[2], W[3], W[15]] - 
   SB[W[5], W[2], W[4], W[1]]/2 - SB[W[5], W[2], W[4], W[2]] + 
   SB[W[5], W[2], W[4], W[4]]/2 + SB[W[5], W[2], W[4], W[12]] - 
   SB[W[5], W[2], W[5], W[2]] - 2*SB[W[5], W[2], W[5], W[3]] - 
   SB[W[5], W[2], W[5], W[5]]/2 + 2*SB[W[5], W[2], W[5], W[12]] + 
   SB[W[5], W[2], W[5], W[15]] + SB[W[5], W[2], W[5], W[17]]/2 - 
   SB[W[5], W[2], W[5], W[26]]/2 - SB[W[5], W[2], W[12], W[1]] + 
   SB[W[5], W[2], W[12], W[2]] + SB[W[5], W[2], W[12], W[3]] + 
   SB[W[5], W[2], W[12], W[4]] + 2*SB[W[5], W[2], W[12], W[5]] - 
   4*SB[W[5], W[2], W[12], W[12]] + SB[W[5], W[2], W[15], W[3]] + 
   SB[W[5], W[2], W[15], W[5]] - 2*SB[W[5], W[2], W[15], W[15]] + 
   SB[W[5], W[2], W[17], W[5]]/2 - SB[W[5], W[2], W[17], W[17]]/2 + 
   SB[W[5], W[2], W[17], W[26]]/2 - SB[W[5], W[2], W[26], W[5]]/2 + 
   SB[W[5], W[2], W[26], W[17]]/2 - SB[W[5], W[2], W[26], W[26]]/2 + 
   SB[W[5], W[3], W[1], W[1]]/2 - SB[W[5], W[3], W[1], W[3]] - 
   SB[W[5], W[3], W[1], W[4]]/2 + SB[W[5], W[3], W[1], W[15]] - 
   2*SB[W[5], W[3], W[2], W[5]] + SB[W[5], W[3], W[2], W[12]] + 
   SB[W[5], W[3], W[2], W[15]] - SB[W[5], W[3], W[3], W[1]] + 
   SB[W[5], W[3], W[3], W[4]] - SB[W[5], W[3], W[3], W[5]] + 
   SB[W[5], W[3], W[3], W[15]] - SB[W[5], W[3], W[4], W[1]]/2 + 
   SB[W[5], W[3], W[4], W[3]] + SB[W[5], W[3], W[4], W[4]]/2 - 
   SB[W[5], W[3], W[4], W[15]] - 2*SB[W[5], W[3], W[5], W[2]] - 
   SB[W[5], W[3], W[5], W[3]] - SB[W[5], W[3], W[5], W[5]]/2 + 
   SB[W[5], W[3], W[5], W[12]] + 2*SB[W[5], W[3], W[5], W[15]] + 
   SB[W[5], W[3], W[5], W[17]]/2 - SB[W[5], W[3], W[5], W[26]]/2 + 
   SB[W[5], W[3], W[12], W[2]] + SB[W[5], W[3], W[12], W[5]] - 
   2*SB[W[5], W[3], W[12], W[12]] + SB[W[5], W[3], W[15], W[1]] + 
   SB[W[5], W[3], W[15], W[2]] + SB[W[5], W[3], W[15], W[3]] - 
   SB[W[5], W[3], W[15], W[4]] + 2*SB[W[5], W[3], W[15], W[5]] - 
   4*SB[W[5], W[3], W[15], W[15]] + SB[W[5], W[3], W[17], W[5]]/2 - 
   SB[W[5], W[3], W[17], W[17]]/2 + SB[W[5], W[3], W[17], W[26]]/2 - 
   SB[W[5], W[3], W[26], W[5]]/2 + SB[W[5], W[3], W[26], W[17]]/2 - 
   SB[W[5], W[3], W[26], W[26]]/2 - SB[W[5], W[4], W[1], W[1]]/2 - 
   SB[W[5], W[4], W[1], W[4]]/2 + SB[W[5], W[4], W[1], W[5]]/2 - 
   SB[W[5], W[4], W[1], W[17]]/2 + SB[W[5], W[4], W[1], W[19]]/2 + 
   SB[W[5], W[4], W[1], W[20]]/2 + SB[W[5], W[4], W[1], W[26]]/2 - 
   SB[W[5], W[4], W[1], W[28]]/2 - SB[W[5], W[4], W[1], W[29]]/2 - 
   SB[W[5], W[4], W[2], W[1]]/2 - SB[W[5], W[4], W[2], W[2]] + 
   SB[W[5], W[4], W[2], W[4]]/2 + SB[W[5], W[4], W[2], W[12]] - 
   SB[W[5], W[4], W[3], W[1]]/2 + SB[W[5], W[4], W[3], W[3]] + 
   SB[W[5], W[4], W[3], W[4]]/2 - SB[W[5], W[4], W[3], W[15]] + 
   SB[W[5], W[4], W[5], W[1]] + SB[W[5], W[4], W[5], W[12]] - 
   SB[W[5], W[4], W[5], W[15]] - SB[W[5], W[4], W[5], W[19]] + 
   SB[W[5], W[4], W[5], W[28]] + (3*SB[W[5], W[4], W[12], W[2]])/2 + 
   SB[W[5], W[4], W[12], W[3]]/2 - SB[W[5], W[4], W[12], W[4]]/2 + 
   SB[W[5], W[4], W[12], W[5]]/2 - 2*SB[W[5], W[4], W[12], W[12]] - 
   SB[W[5], W[4], W[12], W[17]]/2 + SB[W[5], W[4], W[12], W[19]]/2 + 
   SB[W[5], W[4], W[12], W[26]]/2 - SB[W[5], W[4], W[12], W[28]]/2 + 
   SB[W[5], W[4], W[15], W[1]]/2 - SB[W[5], W[4], W[15], W[2]]/2 - 
   (3*SB[W[5], W[4], W[15], W[3]])/2 - SB[W[5], W[4], W[15], W[5]]/2 + 
   2*SB[W[5], W[4], W[15], W[15]] + SB[W[5], W[4], W[15], W[17]]/2 - 
   SB[W[5], W[4], W[15], W[20]]/2 - SB[W[5], W[4], W[15], W[26]]/2 + 
   SB[W[5], W[4], W[15], W[29]]/2 - SB[W[5], W[4], W[19], W[5]]/2 + 
   SB[W[5], W[4], W[19], W[17]]/2 - SB[W[5], W[4], W[19], W[26]]/2 + 
   SB[W[5], W[4], W[28], W[5]]/2 - SB[W[5], W[4], W[28], W[17]]/2 + 
   SB[W[5], W[4], W[28], W[26]]/2 + SB[W[5], W[5], W[1], W[4]] - 
   SB[W[5], W[5], W[1], W[12]] + SB[W[5], W[5], W[1], W[15]] - 
   SB[W[5], W[5], W[1], W[20]] + SB[W[5], W[5], W[1], W[29]] - 
   2*SB[W[5], W[5], W[2], W[2]] - 2*SB[W[5], W[5], W[2], W[3]] + 
   SB[W[5], W[5], W[2], W[5]] + SB[W[5], W[5], W[2], W[12]] + 
   SB[W[5], W[5], W[2], W[15]] + SB[W[5], W[5], W[2], W[17]] - 
   SB[W[5], W[5], W[2], W[26]] - 2*SB[W[5], W[5], W[3], W[2]] - 
   2*SB[W[5], W[5], W[3], W[3]] + SB[W[5], W[5], W[3], W[5]] + 
   SB[W[5], W[5], W[3], W[12]] + SB[W[5], W[5], W[3], W[15]] + 
   SB[W[5], W[5], W[3], W[17]] - SB[W[5], W[5], W[3], W[26]] + 
   SB[W[5], W[5], W[4], W[1]] + SB[W[5], W[5], W[4], W[12]] - 
   SB[W[5], W[5], W[4], W[15]] - SB[W[5], W[5], W[4], W[19]] + 
   SB[W[5], W[5], W[4], W[28]] - SB[W[5], W[5], W[12], W[1]] + 
   2*SB[W[5], W[5], W[12], W[2]] + 2*SB[W[5], W[5], W[12], W[3]] - 
   SB[W[5], W[5], W[12], W[5]] - 2*SB[W[5], W[5], W[12], W[12]] - 
   SB[W[5], W[5], W[12], W[17]] + SB[W[5], W[5], W[12], W[19]] + 
   SB[W[5], W[5], W[12], W[26]] - SB[W[5], W[5], W[12], W[28]] + 
   2*SB[W[5], W[5], W[15], W[2]] + 2*SB[W[5], W[5], W[15], W[3]] - 
   SB[W[5], W[5], W[15], W[4]] - SB[W[5], W[5], W[15], W[5]] - 
   2*SB[W[5], W[5], W[15], W[15]] - SB[W[5], W[5], W[15], W[17]] + 
   SB[W[5], W[5], W[15], W[20]] + SB[W[5], W[5], W[15], W[26]] - 
   SB[W[5], W[5], W[15], W[29]] - (3*SB[W[5], W[12], W[1], W[2]])/2 - 
   SB[W[5], W[12], W[1], W[3]]/2 + SB[W[5], W[12], W[1], W[4]]/2 - 
   SB[W[5], W[12], W[1], W[5]]/2 + 2*SB[W[5], W[12], W[1], W[12]] + 
   SB[W[5], W[12], W[1], W[17]]/2 - SB[W[5], W[12], W[1], W[19]]/2 - 
   SB[W[5], W[12], W[1], W[26]]/2 + SB[W[5], W[12], W[1], W[28]]/2 - 
   SB[W[5], W[12], W[2], W[1]] + 2*SB[W[5], W[12], W[2], W[2]] + 
   SB[W[5], W[12], W[2], W[3]] + SB[W[5], W[12], W[2], W[4]] + 
   SB[W[5], W[12], W[2], W[5]]/2 - 3*SB[W[5], W[12], W[2], W[12]] - 
   SB[W[5], W[12], W[2], W[17]]/2 + SB[W[5], W[12], W[2], W[26]]/2 + 
   SB[W[5], W[12], W[3], W[2]] + (3*SB[W[5], W[12], W[3], W[5]])/2 - 
   2*SB[W[5], W[12], W[3], W[12]] - SB[W[5], W[12], W[3], W[17]]/2 + 
   SB[W[5], W[12], W[3], W[26]]/2 + (3*SB[W[5], W[12], W[4], W[2]])/2 + 
   SB[W[5], W[12], W[4], W[3]]/2 - SB[W[5], W[12], W[4], W[4]]/2 - 
   2*SB[W[5], W[12], W[4], W[12]] + SB[W[5], W[12], W[4], W[19]]/2 - 
   SB[W[5], W[12], W[4], W[28]]/2 - SB[W[5], W[12], W[5], W[1]] + 
   SB[W[5], W[12], W[5], W[2]] + 2*SB[W[5], W[12], W[5], W[3]] + 
   SB[W[5], W[12], W[5], W[5]]/2 - 3*SB[W[5], W[12], W[5], W[12]] - 
   SB[W[5], W[12], W[5], W[17]]/2 + SB[W[5], W[12], W[5], W[19]] + 
   SB[W[5], W[12], W[5], W[26]]/2 - SB[W[5], W[12], W[5], W[28]] + 
   2*SB[W[5], W[12], W[12], W[1]] - 4*SB[W[5], W[12], W[12], W[2]] - 
   3*SB[W[5], W[12], W[12], W[3]] - SB[W[5], W[12], W[12], W[4]] - 
   2*SB[W[5], W[12], W[12], W[5]] + 8*SB[W[5], W[12], W[12], W[12]] + 
   SB[W[5], W[12], W[12], W[17]] - SB[W[5], W[12], W[12], W[19]] - 
   SB[W[5], W[12], W[12], W[26]] + SB[W[5], W[12], W[12], W[28]] - 
   SB[W[5], W[12], W[17], W[5]]/2 + SB[W[5], W[12], W[17], W[17]]/2 - 
   SB[W[5], W[12], W[17], W[26]]/2 + SB[W[5], W[12], W[19], W[5]]/2 - 
   SB[W[5], W[12], W[19], W[17]]/2 + SB[W[5], W[12], W[19], W[26]]/2 + 
   SB[W[5], W[12], W[26], W[5]]/2 - SB[W[5], W[12], W[26], W[17]]/2 + 
   SB[W[5], W[12], W[26], W[26]]/2 - SB[W[5], W[12], W[28], W[5]]/2 + 
   SB[W[5], W[12], W[28], W[17]]/2 - SB[W[5], W[12], W[28], W[26]]/2 - 
   SB[W[5], W[15], W[1], W[1]]/2 + SB[W[5], W[15], W[1], W[2]]/2 + 
   (3*SB[W[5], W[15], W[1], W[3]])/2 - 2*SB[W[5], W[15], W[1], W[15]] + 
   SB[W[5], W[15], W[1], W[20]]/2 - SB[W[5], W[15], W[1], W[29]]/2 + 
   SB[W[5], W[15], W[2], W[3]] + (3*SB[W[5], W[15], W[2], W[5]])/2 - 
   2*SB[W[5], W[15], W[2], W[15]] - SB[W[5], W[15], W[2], W[17]]/2 + 
   SB[W[5], W[15], W[2], W[26]]/2 + SB[W[5], W[15], W[3], W[1]] + 
   SB[W[5], W[15], W[3], W[2]] + 2*SB[W[5], W[15], W[3], W[3]] - 
   SB[W[5], W[15], W[3], W[4]] + SB[W[5], W[15], W[3], W[5]]/2 - 
   3*SB[W[5], W[15], W[3], W[15]] - SB[W[5], W[15], W[3], W[17]]/2 + 
   SB[W[5], W[15], W[3], W[26]]/2 + SB[W[5], W[15], W[4], W[1]]/2 - 
   SB[W[5], W[15], W[4], W[2]]/2 - (3*SB[W[5], W[15], W[4], W[3]])/2 - 
   SB[W[5], W[15], W[4], W[5]]/2 + 2*SB[W[5], W[15], W[4], W[15]] + 
   SB[W[5], W[15], W[4], W[17]]/2 - SB[W[5], W[15], W[4], W[20]]/2 - 
   SB[W[5], W[15], W[4], W[26]]/2 + SB[W[5], W[15], W[4], W[29]]/2 + 
   2*SB[W[5], W[15], W[5], W[2]] + SB[W[5], W[15], W[5], W[3]] - 
   SB[W[5], W[15], W[5], W[4]] + SB[W[5], W[15], W[5], W[5]]/2 - 
   3*SB[W[5], W[15], W[5], W[15]] - SB[W[5], W[15], W[5], W[17]]/2 + 
   SB[W[5], W[15], W[5], W[20]] + SB[W[5], W[15], W[5], W[26]]/2 - 
   SB[W[5], W[15], W[5], W[29]] - SB[W[5], W[15], W[15], W[1]] - 
   3*SB[W[5], W[15], W[15], W[2]] - 4*SB[W[5], W[15], W[15], W[3]] + 
   2*SB[W[5], W[15], W[15], W[4]] - 2*SB[W[5], W[15], W[15], W[5]] + 
   8*SB[W[5], W[15], W[15], W[15]] + SB[W[5], W[15], W[15], W[17]] - 
   SB[W[5], W[15], W[15], W[20]] - SB[W[5], W[15], W[15], W[26]] + 
   SB[W[5], W[15], W[15], W[29]] - SB[W[5], W[15], W[17], W[5]]/2 + 
   SB[W[5], W[15], W[17], W[17]]/2 - SB[W[5], W[15], W[17], W[26]]/2 + 
   SB[W[5], W[15], W[20], W[5]]/2 - SB[W[5], W[15], W[20], W[17]]/2 + 
   SB[W[5], W[15], W[20], W[26]]/2 + SB[W[5], W[15], W[26], W[5]]/2 - 
   SB[W[5], W[15], W[26], W[17]]/2 + SB[W[5], W[15], W[26], W[26]]/2 - 
   SB[W[5], W[15], W[29], W[5]]/2 + SB[W[5], W[15], W[29], W[17]]/2 - 
   SB[W[5], W[15], W[29], W[26]]/2 + 
   SB[W[26]]*(-1/2*d[37, 3] - (5*Zeta[3])/2) + SB[W[1]]*Zeta[3] - 
   2*SB[W[2]]*Zeta[3] - 2*SB[W[3]]*Zeta[3] + SB[W[4]]*Zeta[3] - 
   SB[W[16]]*Zeta[3] - SB[W[18]]*Zeta[3] - SB[W[27]]*Zeta[3] - 
   SB[W[30]]*Zeta[3] + SB[W[5]]*(-1/2*d[37, 3] + (3*Zeta[3])/2) + 
   SB[W[17]]*(d[37, 3]/2 + (5*Zeta[3])/2)) + 
 (r[0] - r[4])*(c4 + (Pi^2*SB[W[1], W[1]])/12 - (Pi^2*SB[W[1], W[2]])/6 - 
   (Pi^2*SB[W[1], W[5]])/6 + (Pi^2*SB[W[1], W[16]])/6 - 
   (Pi^2*SB[W[1], W[18]])/12 + (Pi^2*SB[W[1], W[20]])/6 + 
   (Pi^2*SB[W[1], W[27]])/12 - (Pi^2*SB[W[1], W[29]])/6 - 
   (Pi^2*SB[W[1], W[30]])/6 + (Pi^2*SB[W[2], W[2]])/12 + 
   (Pi^2*SB[W[2], W[3]])/4 - (Pi^2*SB[W[2], W[4]])/4 + 
   (Pi^2*SB[W[2], W[5]])/12 - (Pi^2*SB[W[2], W[16]])/12 - 
   (Pi^2*SB[W[2], W[17]])/12 + (Pi^2*SB[W[2], W[19]])/12 - 
   (Pi^2*SB[W[2], W[20]])/12 - (Pi^2*SB[W[2], W[26]])/12 + 
   (Pi^2*SB[W[2], W[28]])/12 + (Pi^2*SB[W[2], W[29]])/12 + 
   (Pi^2*SB[W[2], W[30]])/12 - (Pi^2*SB[W[3], W[1]])/12 + 
   (Pi^2*SB[W[3], W[2]])/6 - (Pi^2*SB[W[3], W[3]])/3 + 
   (Pi^2*SB[W[3], W[4]])/3 - (Pi^2*SB[W[3], W[5]])/6 + 
   (Pi^2*SB[W[3], W[18]])/12 - (Pi^2*SB[W[3], W[27]])/12 - 
   (Pi^2*SB[W[4], W[1]])/12 - (Pi^2*SB[W[4], W[2]])/6 + 
   (Pi^2*SB[W[4], W[3]])/3 - (Pi^2*SB[W[4], W[4]])/3 + 
   (Pi^2*SB[W[4], W[5]])/6 + (Pi^2*SB[W[4], W[18]])/12 - 
   (Pi^2*SB[W[4], W[27]])/12 + (Pi^2*SB[W[5], W[2]])/12 - 
   (Pi^2*SB[W[5], W[3]])/4 + (Pi^2*SB[W[5], W[4]])/4 + 
   (Pi^2*SB[W[5], W[5]])/12 - (Pi^2*SB[W[5], W[16]])/12 + 
   (Pi^2*SB[W[5], W[17]])/12 - (Pi^2*SB[W[5], W[19]])/12 - 
   (Pi^2*SB[W[5], W[20]])/12 + (Pi^2*SB[W[5], W[26]])/12 - 
   (Pi^2*SB[W[5], W[28]])/12 + (Pi^2*SB[W[5], W[29]])/12 + 
   (Pi^2*SB[W[5], W[30]])/12 + (Pi^2*SB[W[16], W[1]])/12 - 
   (Pi^2*SB[W[16], W[18]])/12 + (Pi^2*SB[W[16], W[27]])/12 - 
   (Pi^2*SB[W[17], W[1]])/12 + (Pi^2*SB[W[17], W[18]])/12 - 
   (Pi^2*SB[W[17], W[27]])/12 + (Pi^2*SB[W[18], W[1]])/12 - 
   (Pi^2*SB[W[18], W[18]])/12 + (Pi^2*SB[W[18], W[27]])/12 - 
   (Pi^2*SB[W[19], W[1]])/12 + (Pi^2*SB[W[19], W[18]])/12 - 
   (Pi^2*SB[W[19], W[27]])/12 + (Pi^2*SB[W[20], W[1]])/12 - 
   (Pi^2*SB[W[20], W[18]])/12 + (Pi^2*SB[W[20], W[27]])/12 - 
   (Pi^2*SB[W[26], W[1]])/12 + (Pi^2*SB[W[26], W[18]])/12 - 
   (Pi^2*SB[W[26], W[27]])/12 - (Pi^2*SB[W[27], W[1]])/12 + 
   (Pi^2*SB[W[27], W[18]])/12 - (Pi^2*SB[W[27], W[27]])/12 - 
   (Pi^2*SB[W[28], W[1]])/12 + (Pi^2*SB[W[28], W[18]])/12 - 
   (Pi^2*SB[W[28], W[27]])/12 - (Pi^2*SB[W[29], W[1]])/12 + 
   (Pi^2*SB[W[29], W[18]])/12 - (Pi^2*SB[W[29], W[27]])/12 - 
   (Pi^2*SB[W[30], W[1]])/12 + (Pi^2*SB[W[30], W[18]])/12 - 
   (Pi^2*SB[W[30], W[27]])/12 + SB[W[1], W[1], W[2], W[5]] + 
   SB[W[1], W[1], W[2], W[11]] - SB[W[1], W[1], W[2], W[13]] - 
   SB[W[1], W[1], W[2], W[16]] + SB[W[1], W[1], W[2], W[30]] + 
   SB[W[1], W[1], W[3], W[1]] - 2*SB[W[1], W[1], W[3], W[3]] - 
   2*SB[W[1], W[1], W[3], W[4]] + SB[W[1], W[1], W[3], W[11]] + 
   SB[W[1], W[1], W[3], W[13]] + SB[W[1], W[1], W[3], W[18]] - 
   SB[W[1], W[1], W[3], W[27]] + SB[W[1], W[1], W[4], W[1]] - 
   2*SB[W[1], W[1], W[4], W[3]] - 2*SB[W[1], W[1], W[4], W[4]] + 
   SB[W[1], W[1], W[4], W[11]] + SB[W[1], W[1], W[4], W[13]] + 
   SB[W[1], W[1], W[4], W[18]] - SB[W[1], W[1], W[4], W[27]] + 
   SB[W[1], W[1], W[5], W[2]] - SB[W[1], W[1], W[5], W[11]] + 
   SB[W[1], W[1], W[5], W[13]] - SB[W[1], W[1], W[5], W[20]] + 
   SB[W[1], W[1], W[5], W[29]] - SB[W[1], W[1], W[11], W[1]] + 
   2*SB[W[1], W[1], W[11], W[3]] + 2*SB[W[1], W[1], W[11], W[4]] - 
   SB[W[1], W[1], W[11], W[5]] - 2*SB[W[1], W[1], W[11], W[11]] + 
   SB[W[1], W[1], W[11], W[16]] - SB[W[1], W[1], W[11], W[18]] + 
   SB[W[1], W[1], W[11], W[27]] - SB[W[1], W[1], W[11], W[30]] - 
   SB[W[1], W[1], W[13], W[1]] - SB[W[1], W[1], W[13], W[2]] + 
   2*SB[W[1], W[1], W[13], W[3]] + 2*SB[W[1], W[1], W[13], W[4]] - 
   2*SB[W[1], W[1], W[13], W[13]] - SB[W[1], W[1], W[13], W[18]] + 
   SB[W[1], W[1], W[13], W[20]] + SB[W[1], W[1], W[13], W[27]] - 
   SB[W[1], W[1], W[13], W[29]] + SB[W[1], W[2], W[1], W[5]] + 
   SB[W[1], W[2], W[1], W[11]] - SB[W[1], W[2], W[1], W[13]] - 
   SB[W[1], W[2], W[1], W[16]] + SB[W[1], W[2], W[1], W[30]] + 
   SB[W[1], W[2], W[3], W[2]]/2 + SB[W[1], W[2], W[3], W[3]] - 
   SB[W[1], W[2], W[3], W[5]]/2 - SB[W[1], W[2], W[3], W[13]] + 
   SB[W[1], W[2], W[4], W[2]]/2 - SB[W[1], W[2], W[4], W[4]] - 
   SB[W[1], W[2], W[4], W[5]]/2 + SB[W[1], W[2], W[4], W[11]] + 
   SB[W[1], W[2], W[5], W[1]]/2 - SB[W[1], W[2], W[5], W[2]]/2 - 
   SB[W[1], W[2], W[5], W[5]]/2 + SB[W[1], W[2], W[5], W[16]]/2 - 
   SB[W[1], W[2], W[5], W[18]]/2 + SB[W[1], W[2], W[5], W[20]]/2 + 
   SB[W[1], W[2], W[5], W[27]]/2 - SB[W[1], W[2], W[5], W[29]]/2 - 
   SB[W[1], W[2], W[5], W[30]]/2 + SB[W[1], W[2], W[11], W[1]]/2 - 
   SB[W[1], W[2], W[11], W[2]]/2 + SB[W[1], W[2], W[11], W[3]]/2 + 
   (3*SB[W[1], W[2], W[11], W[4]])/2 - 2*SB[W[1], W[2], W[11], W[11]] + 
   SB[W[1], W[2], W[11], W[16]]/2 - SB[W[1], W[2], W[11], W[18]]/2 + 
   SB[W[1], W[2], W[11], W[27]]/2 - SB[W[1], W[2], W[11], W[30]]/2 - 
   SB[W[1], W[2], W[13], W[1]]/2 - (3*SB[W[1], W[2], W[13], W[3]])/2 - 
   SB[W[1], W[2], W[13], W[4]]/2 + SB[W[1], W[2], W[13], W[5]]/2 + 
   2*SB[W[1], W[2], W[13], W[13]] + SB[W[1], W[2], W[13], W[18]]/2 - 
   SB[W[1], W[2], W[13], W[20]]/2 - SB[W[1], W[2], W[13], W[27]]/2 + 
   SB[W[1], W[2], W[13], W[29]]/2 - SB[W[1], W[2], W[16], W[1]]/2 + 
   SB[W[1], W[2], W[16], W[18]]/2 - SB[W[1], W[2], W[16], W[27]]/2 + 
   SB[W[1], W[2], W[30], W[1]]/2 - SB[W[1], W[2], W[30], W[18]]/2 + 
   SB[W[1], W[2], W[30], W[27]]/2 - SB[W[1], W[3], W[1], W[1]]/2 - 
   SB[W[1], W[3], W[1], W[3]] - 2*SB[W[1], W[3], W[1], W[4]] + 
   SB[W[1], W[3], W[1], W[11]] + 2*SB[W[1], W[3], W[1], W[13]] + 
   SB[W[1], W[3], W[1], W[18]]/2 - SB[W[1], W[3], W[1], W[27]]/2 + 
   SB[W[1], W[3], W[2], W[2]]/2 + SB[W[1], W[3], W[2], W[3]] - 
   SB[W[1], W[3], W[2], W[5]]/2 - SB[W[1], W[3], W[2], W[13]] - 
   SB[W[1], W[3], W[3], W[1]] + SB[W[1], W[3], W[3], W[2]] - 
   SB[W[1], W[3], W[3], W[5]] + SB[W[1], W[3], W[3], W[13]] - 
   2*SB[W[1], W[3], W[4], W[1]] + SB[W[1], W[3], W[4], W[11]] + 
   SB[W[1], W[3], W[4], W[13]] - SB[W[1], W[3], W[5], W[2]]/2 - 
   SB[W[1], W[3], W[5], W[3]] + SB[W[1], W[3], W[5], W[5]]/2 + 
   SB[W[1], W[3], W[5], W[13]] + SB[W[1], W[3], W[11], W[1]] + 
   SB[W[1], W[3], W[11], W[4]] - 2*SB[W[1], W[3], W[11], W[11]] + 
   2*SB[W[1], W[3], W[13], W[1]] - SB[W[1], W[3], W[13], W[2]] + 
   SB[W[1], W[3], W[13], W[3]] + SB[W[1], W[3], W[13], W[4]] + 
   SB[W[1], W[3], W[13], W[5]] - 4*SB[W[1], W[3], W[13], W[13]] + 
   SB[W[1], W[3], W[18], W[1]]/2 - SB[W[1], W[3], W[18], W[18]]/2 + 
   SB[W[1], W[3], W[18], W[27]]/2 - SB[W[1], W[3], W[27], W[1]]/2 + 
   SB[W[1], W[3], W[27], W[18]]/2 - SB[W[1], W[3], W[27], W[27]]/2 - 
   SB[W[1], W[4], W[1], W[1]]/2 - 2*SB[W[1], W[4], W[1], W[3]] - 
   SB[W[1], W[4], W[1], W[4]] + 2*SB[W[1], W[4], W[1], W[11]] + 
   SB[W[1], W[4], W[1], W[13]] + SB[W[1], W[4], W[1], W[18]]/2 - 
   SB[W[1], W[4], W[1], W[27]]/2 + SB[W[1], W[4], W[2], W[2]]/2 - 
   SB[W[1], W[4], W[2], W[4]] - SB[W[1], W[4], W[2], W[5]]/2 + 
   SB[W[1], W[4], W[2], W[11]] - 2*SB[W[1], W[4], W[3], W[1]] + 
   SB[W[1], W[4], W[3], W[11]] + SB[W[1], W[4], W[3], W[13]] - 
   SB[W[1], W[4], W[4], W[1]] - SB[W[1], W[4], W[4], W[2]] + 
   SB[W[1], W[4], W[4], W[5]] + SB[W[1], W[4], W[4], W[11]] - 
   SB[W[1], W[4], W[5], W[2]]/2 + SB[W[1], W[4], W[5], W[4]] + 
   SB[W[1], W[4], W[5], W[5]]/2 - SB[W[1], W[4], W[5], W[11]] + 
   2*SB[W[1], W[4], W[11], W[1]] + SB[W[1], W[4], W[11], W[2]] + 
   SB[W[1], W[4], W[11], W[3]] + SB[W[1], W[4], W[11], W[4]] - 
   SB[W[1], W[4], W[11], W[5]] - 4*SB[W[1], W[4], W[11], W[11]] + 
   SB[W[1], W[4], W[13], W[1]] + SB[W[1], W[4], W[13], W[3]] - 
   2*SB[W[1], W[4], W[13], W[13]] + SB[W[1], W[4], W[18], W[1]]/2 - 
   SB[W[1], W[4], W[18], W[18]]/2 + SB[W[1], W[4], W[18], W[27]]/2 - 
   SB[W[1], W[4], W[27], W[1]]/2 + SB[W[1], W[4], W[27], W[18]]/2 - 
   SB[W[1], W[4], W[27], W[27]]/2 + SB[W[1], W[5], W[1], W[2]] - 
   SB[W[1], W[5], W[1], W[11]] + SB[W[1], W[5], W[1], W[13]] - 
   SB[W[1], W[5], W[1], W[20]] + SB[W[1], W[5], W[1], W[29]] + 
   SB[W[1], W[5], W[2], W[1]]/2 - SB[W[1], W[5], W[2], W[2]]/2 - 
   SB[W[1], W[5], W[2], W[5]]/2 + SB[W[1], W[5], W[2], W[16]]/2 - 
   SB[W[1], W[5], W[2], W[18]]/2 + SB[W[1], W[5], W[2], W[20]]/2 + 
   SB[W[1], W[5], W[2], W[27]]/2 - SB[W[1], W[5], W[2], W[29]]/2 - 
   SB[W[1], W[5], W[2], W[30]]/2 - SB[W[1], W[5], W[3], W[2]]/2 - 
   SB[W[1], W[5], W[3], W[3]] + SB[W[1], W[5], W[3], W[5]]/2 + 
   SB[W[1], W[5], W[3], W[13]] - SB[W[1], W[5], W[4], W[2]]/2 + 
   SB[W[1], W[5], W[4], W[4]] + SB[W[1], W[5], W[4], W[5]]/2 - 
   SB[W[1], W[5], W[4], W[11]] - SB[W[1], W[5], W[11], W[1]]/2 + 
   SB[W[1], W[5], W[11], W[2]]/2 - SB[W[1], W[5], W[11], W[3]]/2 - 
   (3*SB[W[1], W[5], W[11], W[4]])/2 + 2*SB[W[1], W[5], W[11], W[11]] - 
   SB[W[1], W[5], W[11], W[16]]/2 + SB[W[1], W[5], W[11], W[18]]/2 - 
   SB[W[1], W[5], W[11], W[27]]/2 + SB[W[1], W[5], W[11], W[30]]/2 + 
   SB[W[1], W[5], W[13], W[1]]/2 + (3*SB[W[1], W[5], W[13], W[3]])/2 + 
   SB[W[1], W[5], W[13], W[4]]/2 - SB[W[1], W[5], W[13], W[5]]/2 - 
   2*SB[W[1], W[5], W[13], W[13]] - SB[W[1], W[5], W[13], W[18]]/2 + 
   SB[W[1], W[5], W[13], W[20]]/2 + SB[W[1], W[5], W[13], W[27]]/2 - 
   SB[W[1], W[5], W[13], W[29]]/2 - SB[W[1], W[5], W[20], W[1]]/2 + 
   SB[W[1], W[5], W[20], W[18]]/2 - SB[W[1], W[5], W[20], W[27]]/2 + 
   SB[W[1], W[5], W[29], W[1]]/2 - SB[W[1], W[5], W[29], W[18]]/2 + 
   SB[W[1], W[5], W[29], W[27]]/2 + SB[W[1], W[11], W[1], W[1]]/2 + 
   2*SB[W[1], W[11], W[1], W[3]] + SB[W[1], W[11], W[1], W[4]] - 
   SB[W[1], W[11], W[1], W[5]] - 3*SB[W[1], W[11], W[1], W[11]] + 
   SB[W[1], W[11], W[1], W[16]] - SB[W[1], W[11], W[1], W[18]]/2 + 
   SB[W[1], W[11], W[1], W[27]]/2 - SB[W[1], W[11], W[1], W[30]] - 
   SB[W[1], W[11], W[2], W[2]]/2 + SB[W[1], W[11], W[2], W[3]]/2 + 
   (3*SB[W[1], W[11], W[2], W[4]])/2 - 2*SB[W[1], W[11], W[2], W[11]] + 
   SB[W[1], W[11], W[2], W[16]]/2 - SB[W[1], W[11], W[2], W[30]]/2 + 
   (3*SB[W[1], W[11], W[3], W[1]])/2 + SB[W[1], W[11], W[3], W[4]] - 
   2*SB[W[1], W[11], W[3], W[11]] - SB[W[1], W[11], W[3], W[18]]/2 + 
   SB[W[1], W[11], W[3], W[27]]/2 + SB[W[1], W[11], W[4], W[1]]/2 + 
   SB[W[1], W[11], W[4], W[2]] + SB[W[1], W[11], W[4], W[3]] + 
   2*SB[W[1], W[11], W[4], W[4]] - SB[W[1], W[11], W[4], W[5]] - 
   3*SB[W[1], W[11], W[4], W[11]] - SB[W[1], W[11], W[4], W[18]]/2 + 
   SB[W[1], W[11], W[4], W[27]]/2 - SB[W[1], W[11], W[5], W[1]]/2 + 
   SB[W[1], W[11], W[5], W[2]]/2 - SB[W[1], W[11], W[5], W[3]]/2 - 
   (3*SB[W[1], W[11], W[5], W[4]])/2 + 2*SB[W[1], W[11], W[5], W[11]] - 
   SB[W[1], W[11], W[5], W[16]]/2 + SB[W[1], W[11], W[5], W[18]]/2 - 
   SB[W[1], W[11], W[5], W[27]]/2 + SB[W[1], W[11], W[5], W[30]]/2 - 
   2*SB[W[1], W[11], W[11], W[1]] - SB[W[1], W[11], W[11], W[2]] - 
   3*SB[W[1], W[11], W[11], W[3]] - 4*SB[W[1], W[11], W[11], W[4]] + 
   2*SB[W[1], W[11], W[11], W[5]] + 8*SB[W[1], W[11], W[11], W[11]] - 
   SB[W[1], W[11], W[11], W[16]] + SB[W[1], W[11], W[11], W[18]] - 
   SB[W[1], W[11], W[11], W[27]] + SB[W[1], W[11], W[11], W[30]] + 
   SB[W[1], W[11], W[16], W[1]]/2 - SB[W[1], W[11], W[16], W[18]]/2 + 
   SB[W[1], W[11], W[16], W[27]]/2 - SB[W[1], W[11], W[18], W[1]]/2 + 
   SB[W[1], W[11], W[18], W[18]]/2 - SB[W[1], W[11], W[18], W[27]]/2 + 
   SB[W[1], W[11], W[27], W[1]]/2 - SB[W[1], W[11], W[27], W[18]]/2 + 
   SB[W[1], W[11], W[27], W[27]]/2 - SB[W[1], W[11], W[30], W[1]]/2 + 
   SB[W[1], W[11], W[30], W[18]]/2 - SB[W[1], W[11], W[30], W[27]]/2 + 
   SB[W[1], W[13], W[1], W[1]]/2 - SB[W[1], W[13], W[1], W[2]] + 
   SB[W[1], W[13], W[1], W[3]] + 2*SB[W[1], W[13], W[1], W[4]] - 
   3*SB[W[1], W[13], W[1], W[13]] - SB[W[1], W[13], W[1], W[18]]/2 + 
   SB[W[1], W[13], W[1], W[20]] + SB[W[1], W[13], W[1], W[27]]/2 - 
   SB[W[1], W[13], W[1], W[29]] - SB[W[1], W[13], W[2], W[1]]/2 - 
   (3*SB[W[1], W[13], W[2], W[3]])/2 - SB[W[1], W[13], W[2], W[4]]/2 + 
   SB[W[1], W[13], W[2], W[5]]/2 + 2*SB[W[1], W[13], W[2], W[13]] + 
   SB[W[1], W[13], W[2], W[18]]/2 - SB[W[1], W[13], W[2], W[20]]/2 - 
   SB[W[1], W[13], W[2], W[27]]/2 + SB[W[1], W[13], W[2], W[29]]/2 + 
   SB[W[1], W[13], W[3], W[1]]/2 - SB[W[1], W[13], W[3], W[2]] + 
   2*SB[W[1], W[13], W[3], W[3]] + SB[W[1], W[13], W[3], W[4]] + 
   SB[W[1], W[13], W[3], W[5]] - 3*SB[W[1], W[13], W[3], W[13]] - 
   SB[W[1], W[13], W[3], W[18]]/2 + SB[W[1], W[13], W[3], W[27]]/2 + 
   (3*SB[W[1], W[13], W[4], W[1]])/2 + SB[W[1], W[13], W[4], W[3]] - 
   2*SB[W[1], W[13], W[4], W[13]] - SB[W[1], W[13], W[4], W[18]]/2 + 
   SB[W[1], W[13], W[4], W[27]]/2 + (3*SB[W[1], W[13], W[5], W[3]])/2 + 
   SB[W[1], W[13], W[5], W[4]]/2 - SB[W[1], W[13], W[5], W[5]]/2 - 
   2*SB[W[1], W[13], W[5], W[13]] + SB[W[1], W[13], W[5], W[20]]/2 - 
   SB[W[1], W[13], W[5], W[29]]/2 - 2*SB[W[1], W[13], W[13], W[1]] + 
   2*SB[W[1], W[13], W[13], W[2]] - 4*SB[W[1], W[13], W[13], W[3]] - 
   3*SB[W[1], W[13], W[13], W[4]] - SB[W[1], W[13], W[13], W[5]] + 
   8*SB[W[1], W[13], W[13], W[13]] + SB[W[1], W[13], W[13], W[18]] - 
   SB[W[1], W[13], W[13], W[20]] - SB[W[1], W[13], W[13], W[27]] + 
   SB[W[1], W[13], W[13], W[29]] - SB[W[1], W[13], W[18], W[1]]/2 + 
   SB[W[1], W[13], W[18], W[18]]/2 - SB[W[1], W[13], W[18], W[27]]/2 + 
   SB[W[1], W[13], W[20], W[1]]/2 - SB[W[1], W[13], W[20], W[18]]/2 + 
   SB[W[1], W[13], W[20], W[27]]/2 + SB[W[1], W[13], W[27], W[1]]/2 - 
   SB[W[1], W[13], W[27], W[18]]/2 + SB[W[1], W[13], W[27], W[27]]/2 - 
   SB[W[1], W[13], W[29], W[1]]/2 + SB[W[1], W[13], W[29], W[18]]/2 - 
   SB[W[1], W[13], W[29], W[27]]/2 + SB[W[2], W[1], W[1], W[5]] + 
   SB[W[2], W[1], W[1], W[11]] - SB[W[2], W[1], W[1], W[13]] - 
   SB[W[2], W[1], W[1], W[16]] + SB[W[2], W[1], W[1], W[30]] + 
   SB[W[2], W[1], W[3], W[2]]/2 + SB[W[2], W[1], W[3], W[3]] - 
   SB[W[2], W[1], W[3], W[5]]/2 - SB[W[2], W[1], W[3], W[13]] + 
   SB[W[2], W[1], W[4], W[2]]/2 - SB[W[2], W[1], W[4], W[4]] - 
   SB[W[2], W[1], W[4], W[5]]/2 + SB[W[2], W[1], W[4], W[11]] + 
   SB[W[2], W[1], W[5], W[1]]/2 - SB[W[2], W[1], W[5], W[2]]/2 - 
   SB[W[2], W[1], W[5], W[5]]/2 + SB[W[2], W[1], W[5], W[16]]/2 - 
   SB[W[2], W[1], W[5], W[18]]/2 + SB[W[2], W[1], W[5], W[20]]/2 + 
   SB[W[2], W[1], W[5], W[27]]/2 - SB[W[2], W[1], W[5], W[29]]/2 - 
   SB[W[2], W[1], W[5], W[30]]/2 + SB[W[2], W[1], W[11], W[1]]/2 - 
   SB[W[2], W[1], W[11], W[2]]/2 + SB[W[2], W[1], W[11], W[3]]/2 + 
   (3*SB[W[2], W[1], W[11], W[4]])/2 - 2*SB[W[2], W[1], W[11], W[11]] + 
   SB[W[2], W[1], W[11], W[16]]/2 - SB[W[2], W[1], W[11], W[18]]/2 + 
   SB[W[2], W[1], W[11], W[27]]/2 - SB[W[2], W[1], W[11], W[30]]/2 - 
   SB[W[2], W[1], W[13], W[1]]/2 - (3*SB[W[2], W[1], W[13], W[3]])/2 - 
   SB[W[2], W[1], W[13], W[4]]/2 + SB[W[2], W[1], W[13], W[5]]/2 + 
   2*SB[W[2], W[1], W[13], W[13]] + SB[W[2], W[1], W[13], W[18]]/2 - 
   SB[W[2], W[1], W[13], W[20]]/2 - SB[W[2], W[1], W[13], W[27]]/2 + 
   SB[W[2], W[1], W[13], W[29]]/2 - SB[W[2], W[1], W[16], W[1]]/2 + 
   SB[W[2], W[1], W[16], W[18]]/2 - SB[W[2], W[1], W[16], W[27]]/2 + 
   SB[W[2], W[1], W[30], W[1]]/2 - SB[W[2], W[1], W[30], W[18]]/2 + 
   SB[W[2], W[1], W[30], W[27]]/2 - SB[W[2], W[3], W[1], W[1]]/2 + 
   SB[W[2], W[3], W[1], W[2]]/2 - SB[W[2], W[3], W[1], W[3]]/2 - 
   SB[W[2], W[3], W[1], W[4]]/2 + SB[W[2], W[3], W[1], W[13]] + 
   SB[W[2], W[3], W[1], W[18]]/2 - SB[W[2], W[3], W[1], W[20]]/2 - 
   SB[W[2], W[3], W[1], W[27]]/2 + SB[W[2], W[3], W[1], W[29]]/2 - 
   SB[W[2], W[3], W[3], W[4]] + SB[W[2], W[3], W[3], W[13]] - 
   SB[W[2], W[3], W[4], W[2]]/2 - SB[W[2], W[3], W[4], W[3]] + 
   SB[W[2], W[3], W[4], W[4]] + SB[W[2], W[3], W[4], W[5]]/2 + 
   SB[W[2], W[3], W[5], W[2]]/2 - SB[W[2], W[3], W[5], W[3]]/2 + 
   SB[W[2], W[3], W[5], W[5]]/2 - SB[W[2], W[3], W[5], W[17]]/2 + 
   SB[W[2], W[3], W[5], W[18]]/2 - SB[W[2], W[3], W[5], W[20]]/2 - 
   SB[W[2], W[3], W[5], W[26]]/2 - SB[W[2], W[3], W[5], W[27]]/2 + 
   SB[W[2], W[3], W[5], W[29]]/2 + SB[W[2], W[3], W[13], W[1]]/2 + 
   (3*SB[W[2], W[3], W[13], W[3]])/2 + SB[W[2], W[3], W[13], W[4]]/2 - 
   SB[W[2], W[3], W[13], W[5]]/2 - 2*SB[W[2], W[3], W[13], W[13]] - 
   SB[W[2], W[3], W[13], W[18]]/2 + SB[W[2], W[3], W[13], W[20]]/2 + 
   SB[W[2], W[3], W[13], W[27]]/2 - SB[W[2], W[3], W[13], W[29]]/2 - 
   SB[W[2], W[3], W[15], W[1]]/2 - SB[W[2], W[3], W[15], W[2]]/2 + 
   SB[W[2], W[3], W[15], W[3]]/2 - SB[W[2], W[3], W[15], W[5]]/2 + 
   SB[W[2], W[3], W[15], W[17]]/2 + SB[W[2], W[3], W[15], W[20]]/2 + 
   SB[W[2], W[3], W[15], W[26]]/2 - SB[W[2], W[3], W[15], W[29]]/2 + 
   SB[W[2], W[3], W[17], W[1]]/2 - SB[W[2], W[3], W[17], W[18]]/2 + 
   SB[W[2], W[3], W[17], W[27]]/2 + SB[W[2], W[3], W[26], W[1]]/2 - 
   SB[W[2], W[3], W[26], W[18]]/2 + SB[W[2], W[3], W[26], W[27]]/2 + 
   SB[W[2], W[4], W[1], W[1]]/2 + SB[W[2], W[4], W[1], W[3]]/2 + 
   SB[W[2], W[4], W[1], W[4]]/2 - SB[W[2], W[4], W[1], W[5]]/2 - 
   SB[W[2], W[4], W[1], W[11]] + SB[W[2], W[4], W[1], W[16]]/2 - 
   SB[W[2], W[4], W[1], W[18]]/2 + SB[W[2], W[4], W[1], W[27]]/2 - 
   SB[W[2], W[4], W[1], W[30]]/2 - SB[W[2], W[4], W[2], W[2]]/2 + 
   SB[W[2], W[4], W[2], W[4]]/2 - SB[W[2], W[4], W[2], W[5]]/2 + 
   SB[W[2], W[4], W[2], W[16]]/2 - SB[W[2], W[4], W[2], W[18]]/2 + 
   SB[W[2], W[4], W[2], W[19]]/2 + SB[W[2], W[4], W[2], W[27]]/2 + 
   SB[W[2], W[4], W[2], W[28]]/2 - SB[W[2], W[4], W[2], W[30]]/2 - 
   SB[W[2], W[4], W[3], W[2]]/2 - SB[W[2], W[4], W[3], W[3]] + 
   SB[W[2], W[4], W[3], W[4]] + SB[W[2], W[4], W[3], W[5]]/2 + 
   SB[W[2], W[4], W[4], W[3]] - SB[W[2], W[4], W[4], W[11]] - 
   SB[W[2], W[4], W[11], W[1]]/2 + SB[W[2], W[4], W[11], W[2]]/2 - 
   SB[W[2], W[4], W[11], W[3]]/2 - (3*SB[W[2], W[4], W[11], W[4]])/2 + 
   2*SB[W[2], W[4], W[11], W[11]] - SB[W[2], W[4], W[11], W[16]]/2 + 
   SB[W[2], W[4], W[11], W[18]]/2 - SB[W[2], W[4], W[11], W[27]]/2 + 
   SB[W[2], W[4], W[11], W[30]]/2 + SB[W[2], W[4], W[14], W[1]]/2 + 
   SB[W[2], W[4], W[14], W[2]]/2 - SB[W[2], W[4], W[14], W[4]]/2 + 
   SB[W[2], W[4], W[14], W[5]]/2 - SB[W[2], W[4], W[14], W[16]]/2 - 
   SB[W[2], W[4], W[14], W[19]]/2 - SB[W[2], W[4], W[14], W[28]]/2 + 
   SB[W[2], W[4], W[14], W[30]]/2 - SB[W[2], W[4], W[19], W[1]]/2 + 
   SB[W[2], W[4], W[19], W[18]]/2 - SB[W[2], W[4], W[19], W[27]]/2 - 
   SB[W[2], W[4], W[28], W[1]]/2 + SB[W[2], W[4], W[28], W[18]]/2 - 
   SB[W[2], W[4], W[28], W[27]]/2 + SB[W[2], W[5], W[1], W[1]]/2 - 
   SB[W[2], W[5], W[1], W[2]]/2 - SB[W[2], W[5], W[1], W[5]]/2 + 
   SB[W[2], W[5], W[1], W[16]]/2 - SB[W[2], W[5], W[1], W[18]]/2 + 
   SB[W[2], W[5], W[1], W[20]]/2 + SB[W[2], W[5], W[1], W[27]]/2 - 
   SB[W[2], W[5], W[1], W[29]]/2 - SB[W[2], W[5], W[1], W[30]]/2 - 
   SB[W[2], W[5], W[2], W[1]]/2 - SB[W[2], W[5], W[2], W[2]]/2 + 
   SB[W[2], W[5], W[2], W[3]]/2 + SB[W[2], W[5], W[2], W[4]]/2 - 
   SB[W[2], W[5], W[2], W[5]]/2 + SB[W[2], W[5], W[2], W[17]]/2 - 
   SB[W[2], W[5], W[2], W[18]]/2 + SB[W[2], W[5], W[2], W[19]]/2 + 
   SB[W[2], W[5], W[2], W[26]]/2 + SB[W[2], W[5], W[2], W[27]]/2 + 
   SB[W[2], W[5], W[2], W[28]]/2 - SB[W[2], W[5], W[3], W[1]]/2 + 
   SB[W[2], W[5], W[3], W[18]]/2 - SB[W[2], W[5], W[3], W[27]]/2 + 
   SB[W[2], W[5], W[14], W[1]]/2 + SB[W[2], W[5], W[14], W[2]]/2 - 
   SB[W[2], W[5], W[14], W[4]]/2 + SB[W[2], W[5], W[14], W[5]]/2 - 
   SB[W[2], W[5], W[14], W[16]]/2 - SB[W[2], W[5], W[14], W[19]]/2 - 
   SB[W[2], W[5], W[14], W[28]]/2 + SB[W[2], W[5], W[14], W[30]]/2 + 
   SB[W[2], W[5], W[15], W[1]]/2 + SB[W[2], W[5], W[15], W[2]]/2 - 
   SB[W[2], W[5], W[15], W[3]]/2 + SB[W[2], W[5], W[15], W[5]]/2 - 
   SB[W[2], W[5], W[15], W[17]]/2 - SB[W[2], W[5], W[15], W[20]]/2 - 
   SB[W[2], W[5], W[15], W[26]]/2 + SB[W[2], W[5], W[15], W[29]]/2 - 
   SB[W[2], W[5], W[19], W[1]]/2 + SB[W[2], W[5], W[19], W[18]]/2 - 
   SB[W[2], W[5], W[19], W[27]]/2 - SB[W[2], W[5], W[28], W[1]]/2 + 
   SB[W[2], W[5], W[28], W[18]]/2 - SB[W[2], W[5], W[28], W[27]]/2 + 
   SB[W[2], W[12], W[2], W[1]]/2 + SB[W[2], W[12], W[2], W[2]]/2 - 
   SB[W[2], W[12], W[2], W[3]]/2 - SB[W[2], W[12], W[2], W[4]]/2 + 
   SB[W[2], W[12], W[2], W[5]]/2 - SB[W[2], W[12], W[2], W[17]]/2 + 
   SB[W[2], W[12], W[2], W[18]]/2 - SB[W[2], W[12], W[2], W[19]]/2 - 
   SB[W[2], W[12], W[2], W[26]]/2 - SB[W[2], W[12], W[2], W[27]]/2 - 
   SB[W[2], W[12], W[2], W[28]]/2 + SB[W[2], W[12], W[3], W[1]]/2 - 
   SB[W[2], W[12], W[3], W[18]]/2 + SB[W[2], W[12], W[3], W[27]]/2 - 
   SB[W[2], W[12], W[4], W[1]]/2 + SB[W[2], W[12], W[4], W[18]]/2 - 
   SB[W[2], W[12], W[4], W[27]]/2 - SB[W[2], W[12], W[5], W[1]]/2 - 
   SB[W[2], W[12], W[5], W[2]]/2 + SB[W[2], W[12], W[5], W[3]]/2 + 
   SB[W[2], W[12], W[5], W[4]]/2 - SB[W[2], W[12], W[5], W[5]]/2 + 
   SB[W[2], W[12], W[5], W[17]]/2 - SB[W[2], W[12], W[5], W[18]]/2 + 
   SB[W[2], W[12], W[5], W[19]]/2 + SB[W[2], W[12], W[5], W[26]]/2 + 
   SB[W[2], W[12], W[5], W[27]]/2 + SB[W[2], W[12], W[5], W[28]]/2 - 
   SB[W[2], W[12], W[17], W[1]]/2 + SB[W[2], W[12], W[17], W[18]]/2 - 
   SB[W[2], W[12], W[17], W[27]]/2 + SB[W[2], W[12], W[19], W[1]]/2 - 
   SB[W[2], W[12], W[19], W[18]]/2 + SB[W[2], W[12], W[19], W[27]]/2 - 
   SB[W[2], W[12], W[26], W[1]]/2 + SB[W[2], W[12], W[26], W[18]]/2 - 
   SB[W[2], W[12], W[26], W[27]]/2 + SB[W[2], W[12], W[28], W[1]]/2 - 
   SB[W[2], W[12], W[28], W[18]]/2 + SB[W[2], W[12], W[28], W[27]]/2 - 
   SB[W[2], W[14], W[1], W[1]]/2 + SB[W[2], W[14], W[1], W[18]]/2 - 
   SB[W[2], W[14], W[1], W[27]]/2 + SB[W[2], W[14], W[2], W[2]]/2 - 
   SB[W[2], W[14], W[2], W[4]]/2 + SB[W[2], W[14], W[2], W[5]]/2 - 
   SB[W[2], W[14], W[2], W[16]]/2 + SB[W[2], W[14], W[2], W[18]]/2 - 
   SB[W[2], W[14], W[2], W[19]]/2 - SB[W[2], W[14], W[2], W[27]]/2 - 
   SB[W[2], W[14], W[2], W[28]]/2 + SB[W[2], W[14], W[2], W[30]]/2 + 
   SB[W[2], W[14], W[4], W[1]]/2 - SB[W[2], W[14], W[4], W[18]]/2 + 
   SB[W[2], W[14], W[4], W[27]]/2 + SB[W[2], W[14], W[5], W[2]]/2 - 
   SB[W[2], W[14], W[5], W[4]]/2 + SB[W[2], W[14], W[5], W[5]]/2 - 
   SB[W[2], W[14], W[5], W[16]]/2 + SB[W[2], W[14], W[5], W[18]]/2 - 
   SB[W[2], W[14], W[5], W[19]]/2 - SB[W[2], W[14], W[5], W[27]]/2 - 
   SB[W[2], W[14], W[5], W[28]]/2 + SB[W[2], W[14], W[5], W[30]]/2 - 
   SB[W[2], W[14], W[14], W[1]] - SB[W[2], W[14], W[14], W[2]] + 
   SB[W[2], W[14], W[14], W[4]] - SB[W[2], W[14], W[14], W[5]] + 
   SB[W[2], W[14], W[14], W[16]] + SB[W[2], W[14], W[14], W[19]] + 
   SB[W[2], W[14], W[14], W[28]] - SB[W[2], W[14], W[14], W[30]] + 
   SB[W[2], W[14], W[16], W[1]]/2 - SB[W[2], W[14], W[16], W[18]]/2 + 
   SB[W[2], W[14], W[16], W[27]]/2 + SB[W[2], W[14], W[19], W[1]]/2 - 
   SB[W[2], W[14], W[19], W[18]]/2 + SB[W[2], W[14], W[19], W[27]]/2 + 
   SB[W[2], W[14], W[28], W[1]]/2 - SB[W[2], W[14], W[28], W[18]]/2 + 
   SB[W[2], W[14], W[28], W[27]]/2 - SB[W[2], W[14], W[30], W[1]]/2 + 
   SB[W[2], W[14], W[30], W[18]]/2 - SB[W[2], W[14], W[30], W[27]]/2 - 
   SB[W[3], W[1], W[1], W[2]] + SB[W[3], W[1], W[1], W[11]] - 
   SB[W[3], W[1], W[1], W[13]] + SB[W[3], W[1], W[1], W[20]] - 
   SB[W[3], W[1], W[1], W[29]] - SB[W[3], W[1], W[2], W[1]]/2 + 
   SB[W[3], W[1], W[2], W[2]]/2 - SB[W[3], W[1], W[2], W[3]]/2 - 
   SB[W[3], W[1], W[2], W[4]]/2 + SB[W[3], W[1], W[2], W[13]] + 
   SB[W[3], W[1], W[2], W[18]]/2 - SB[W[3], W[1], W[2], W[20]]/2 - 
   SB[W[3], W[1], W[2], W[27]]/2 + SB[W[3], W[1], W[2], W[29]]/2 - 
   SB[W[3], W[1], W[3], W[1]]/2 + 2*SB[W[3], W[1], W[3], W[3]] + 
   SB[W[3], W[1], W[3], W[4]] - 2*SB[W[3], W[1], W[3], W[13]] - 
   SB[W[3], W[1], W[3], W[18]]/2 + SB[W[3], W[1], W[3], W[27]]/2 - 
   SB[W[3], W[1], W[4], W[1]]/2 + SB[W[3], W[1], W[4], W[3]] + 
   SB[W[3], W[1], W[4], W[11]] - SB[W[3], W[1], W[4], W[13]] - 
   SB[W[3], W[1], W[4], W[18]]/2 + SB[W[3], W[1], W[4], W[27]]/2 - 
   SB[W[3], W[1], W[5], W[2]]/2 + SB[W[3], W[1], W[5], W[3]]/2 + 
   SB[W[3], W[1], W[5], W[4]]/2 - SB[W[3], W[1], W[5], W[13]] + 
   SB[W[3], W[1], W[5], W[20]]/2 - SB[W[3], W[1], W[5], W[29]]/2 + 
   SB[W[3], W[1], W[11], W[1]] + SB[W[3], W[1], W[11], W[4]] - 
   2*SB[W[3], W[1], W[11], W[11]] + SB[W[3], W[1], W[13], W[2]] - 
   3*SB[W[3], W[1], W[13], W[3]] - 2*SB[W[3], W[1], W[13], W[4]] + 
   4*SB[W[3], W[1], W[13], W[13]] + SB[W[3], W[1], W[13], W[18]] - 
   SB[W[3], W[1], W[13], W[20]] - SB[W[3], W[1], W[13], W[27]] + 
   SB[W[3], W[1], W[13], W[29]] + SB[W[3], W[1], W[20], W[1]]/2 - 
   SB[W[3], W[1], W[20], W[18]]/2 + SB[W[3], W[1], W[20], W[27]]/2 - 
   SB[W[3], W[1], W[29], W[1]]/2 + SB[W[3], W[1], W[29], W[18]]/2 - 
   SB[W[3], W[1], W[29], W[27]]/2 - SB[W[3], W[2], W[1], W[1]]/2 + 
   SB[W[3], W[2], W[1], W[2]]/2 - SB[W[3], W[2], W[1], W[3]]/2 - 
   SB[W[3], W[2], W[1], W[4]]/2 + SB[W[3], W[2], W[1], W[13]] + 
   SB[W[3], W[2], W[1], W[18]]/2 - SB[W[3], W[2], W[1], W[20]]/2 - 
   SB[W[3], W[2], W[1], W[27]]/2 + SB[W[3], W[2], W[1], W[29]]/2 - 
   SB[W[3], W[2], W[3], W[4]] + SB[W[3], W[2], W[3], W[13]] - 
   SB[W[3], W[2], W[4], W[2]]/2 - SB[W[3], W[2], W[4], W[3]] + 
   SB[W[3], W[2], W[4], W[4]] + SB[W[3], W[2], W[4], W[5]]/2 + 
   SB[W[3], W[2], W[5], W[2]]/2 - SB[W[3], W[2], W[5], W[3]]/2 + 
   SB[W[3], W[2], W[5], W[5]]/2 - SB[W[3], W[2], W[5], W[17]]/2 + 
   SB[W[3], W[2], W[5], W[18]]/2 - SB[W[3], W[2], W[5], W[20]]/2 - 
   SB[W[3], W[2], W[5], W[26]]/2 - SB[W[3], W[2], W[5], W[27]]/2 + 
   SB[W[3], W[2], W[5], W[29]]/2 + SB[W[3], W[2], W[13], W[1]]/2 + 
   (3*SB[W[3], W[2], W[13], W[3]])/2 + SB[W[3], W[2], W[13], W[4]]/2 - 
   SB[W[3], W[2], W[13], W[5]]/2 - 2*SB[W[3], W[2], W[13], W[13]] - 
   SB[W[3], W[2], W[13], W[18]]/2 + SB[W[3], W[2], W[13], W[20]]/2 + 
   SB[W[3], W[2], W[13], W[27]]/2 - SB[W[3], W[2], W[13], W[29]]/2 - 
   SB[W[3], W[2], W[15], W[1]]/2 - SB[W[3], W[2], W[15], W[2]]/2 + 
   SB[W[3], W[2], W[15], W[3]]/2 - SB[W[3], W[2], W[15], W[5]]/2 + 
   SB[W[3], W[2], W[15], W[17]]/2 + SB[W[3], W[2], W[15], W[20]]/2 + 
   SB[W[3], W[2], W[15], W[26]]/2 - SB[W[3], W[2], W[15], W[29]]/2 + 
   SB[W[3], W[2], W[17], W[1]]/2 - SB[W[3], W[2], W[17], W[18]]/2 + 
   SB[W[3], W[2], W[17], W[27]]/2 + SB[W[3], W[2], W[26], W[1]]/2 - 
   SB[W[3], W[2], W[26], W[18]]/2 + SB[W[3], W[2], W[26], W[27]]/2 + 
   SB[W[3], W[3], W[1], W[4]] - SB[W[3], W[3], W[1], W[13]] - 
   SB[W[3], W[3], W[2], W[4]] + SB[W[3], W[3], W[2], W[13]] + 
   SB[W[3], W[3], W[4], W[1]] - SB[W[3], W[3], W[4], W[2]] + 
   SB[W[3], W[3], W[4], W[5]] - SB[W[3], W[3], W[4], W[13]] + 
   SB[W[3], W[3], W[5], W[4]] - SB[W[3], W[3], W[5], W[13]] - 
   SB[W[3], W[3], W[13], W[1]] + SB[W[3], W[3], W[13], W[2]] - 
   SB[W[3], W[3], W[13], W[4]] - SB[W[3], W[3], W[13], W[5]] + 
   2*SB[W[3], W[3], W[13], W[13]] + SB[W[3], W[4], W[1], W[1]]/2 + 
   SB[W[3], W[4], W[1], W[3]] + SB[W[3], W[4], W[1], W[4]] - 
   SB[W[3], W[4], W[1], W[11]] - SB[W[3], W[4], W[1], W[13]] - 
   SB[W[3], W[4], W[1], W[18]]/2 + SB[W[3], W[4], W[1], W[27]]/2 - 
   SB[W[3], W[4], W[2], W[2]]/2 - SB[W[3], W[4], W[2], W[3]] + 
   SB[W[3], W[4], W[2], W[4]] + SB[W[3], W[4], W[2], W[5]]/2 + 
   SB[W[3], W[4], W[3], W[1]] - SB[W[3], W[4], W[3], W[2]] + 
   SB[W[3], W[4], W[3], W[5]] - SB[W[3], W[4], W[3], W[13]] + 
   SB[W[3], W[4], W[4], W[1]] + SB[W[3], W[4], W[4], W[2]] - 
   SB[W[3], W[4], W[4], W[5]] - SB[W[3], W[4], W[4], W[11]] + 
   SB[W[3], W[4], W[5], W[2]]/2 + SB[W[3], W[4], W[5], W[3]] - 
   SB[W[3], W[4], W[5], W[4]] - SB[W[3], W[4], W[5], W[5]]/2 - 
   SB[W[3], W[4], W[11], W[1]] - SB[W[3], W[4], W[11], W[4]] + 
   2*SB[W[3], W[4], W[11], W[11]] - SB[W[3], W[4], W[13], W[1]] - 
   SB[W[3], W[4], W[13], W[3]] + 2*SB[W[3], W[4], W[13], W[13]] - 
   SB[W[3], W[4], W[18], W[1]]/2 + SB[W[3], W[4], W[18], W[18]]/2 - 
   SB[W[3], W[4], W[18], W[27]]/2 + SB[W[3], W[4], W[27], W[1]]/2 - 
   SB[W[3], W[4], W[27], W[18]]/2 + SB[W[3], W[4], W[27], W[27]]/2 - 
   SB[W[3], W[5], W[1], W[2]]/2 + SB[W[3], W[5], W[1], W[3]]/2 + 
   SB[W[3], W[5], W[1], W[4]]/2 - SB[W[3], W[5], W[1], W[13]] + 
   SB[W[3], W[5], W[1], W[20]]/2 - SB[W[3], W[5], W[1], W[29]]/2 + 
   SB[W[3], W[5], W[2], W[2]]/2 - SB[W[3], W[5], W[2], W[3]]/2 + 
   SB[W[3], W[5], W[2], W[5]]/2 - SB[W[3], W[5], W[2], W[17]]/2 + 
   SB[W[3], W[5], W[2], W[18]]/2 - SB[W[3], W[5], W[2], W[20]]/2 - 
   SB[W[3], W[5], W[2], W[26]]/2 - SB[W[3], W[5], W[2], W[27]]/2 + 
   SB[W[3], W[5], W[2], W[29]]/2 + SB[W[3], W[5], W[3], W[1]]/2 + 
   SB[W[3], W[5], W[3], W[4]] - SB[W[3], W[5], W[3], W[13]] - 
   SB[W[3], W[5], W[3], W[18]]/2 + SB[W[3], W[5], W[3], W[27]]/2 + 
   SB[W[3], W[5], W[4], W[2]]/2 + SB[W[3], W[5], W[4], W[3]] - 
   SB[W[3], W[5], W[4], W[4]] - SB[W[3], W[5], W[4], W[5]]/2 - 
   SB[W[3], W[5], W[13], W[1]]/2 - (3*SB[W[3], W[5], W[13], W[3]])/2 - 
   SB[W[3], W[5], W[13], W[4]]/2 + SB[W[3], W[5], W[13], W[5]]/2 + 
   2*SB[W[3], W[5], W[13], W[13]] + SB[W[3], W[5], W[13], W[18]]/2 - 
   SB[W[3], W[5], W[13], W[20]]/2 - SB[W[3], W[5], W[13], W[27]]/2 + 
   SB[W[3], W[5], W[13], W[29]]/2 - SB[W[3], W[5], W[15], W[1]]/2 - 
   SB[W[3], W[5], W[15], W[2]]/2 + SB[W[3], W[5], W[15], W[3]]/2 - 
   SB[W[3], W[5], W[15], W[5]]/2 + SB[W[3], W[5], W[15], W[17]]/2 + 
   SB[W[3], W[5], W[15], W[20]]/2 + SB[W[3], W[5], W[15], W[26]]/2 - 
   SB[W[3], W[5], W[15], W[29]]/2 + SB[W[3], W[5], W[20], W[1]]/2 - 
   SB[W[3], W[5], W[20], W[18]]/2 + SB[W[3], W[5], W[20], W[27]]/2 - 
   SB[W[3], W[5], W[29], W[1]]/2 + SB[W[3], W[5], W[29], W[18]]/2 - 
   SB[W[3], W[5], W[29], W[27]]/2 - SB[W[3], W[13], W[1], W[1]]/2 + 
   SB[W[3], W[13], W[1], W[2]] - SB[W[3], W[13], W[1], W[3]] - 
   2*SB[W[3], W[13], W[1], W[4]] + 3*SB[W[3], W[13], W[1], W[13]] + 
   SB[W[3], W[13], W[1], W[18]]/2 - SB[W[3], W[13], W[1], W[20]] - 
   SB[W[3], W[13], W[1], W[27]]/2 + SB[W[3], W[13], W[1], W[29]] + 
   SB[W[3], W[13], W[2], W[1]]/2 + (3*SB[W[3], W[13], W[2], W[3]])/2 + 
   SB[W[3], W[13], W[2], W[4]]/2 - SB[W[3], W[13], W[2], W[5]]/2 - 
   2*SB[W[3], W[13], W[2], W[13]] - SB[W[3], W[13], W[2], W[18]]/2 + 
   SB[W[3], W[13], W[2], W[20]]/2 + SB[W[3], W[13], W[2], W[27]]/2 - 
   SB[W[3], W[13], W[2], W[29]]/2 - SB[W[3], W[13], W[3], W[1]]/2 + 
   SB[W[3], W[13], W[3], W[2]] - 2*SB[W[3], W[13], W[3], W[3]] - 
   SB[W[3], W[13], W[3], W[4]] - SB[W[3], W[13], W[3], W[5]] + 
   3*SB[W[3], W[13], W[3], W[13]] + SB[W[3], W[13], W[3], W[18]]/2 - 
   SB[W[3], W[13], W[3], W[27]]/2 - (3*SB[W[3], W[13], W[4], W[1]])/2 - 
   SB[W[3], W[13], W[4], W[3]] + 2*SB[W[3], W[13], W[4], W[13]] + 
   SB[W[3], W[13], W[4], W[18]]/2 - SB[W[3], W[13], W[4], W[27]]/2 - 
   (3*SB[W[3], W[13], W[5], W[3]])/2 - SB[W[3], W[13], W[5], W[4]]/2 + 
   SB[W[3], W[13], W[5], W[5]]/2 + 2*SB[W[3], W[13], W[5], W[13]] - 
   SB[W[3], W[13], W[5], W[20]]/2 + SB[W[3], W[13], W[5], W[29]]/2 + 
   2*SB[W[3], W[13], W[13], W[1]] - 2*SB[W[3], W[13], W[13], W[2]] + 
   4*SB[W[3], W[13], W[13], W[3]] + 3*SB[W[3], W[13], W[13], W[4]] + 
   SB[W[3], W[13], W[13], W[5]] - 8*SB[W[3], W[13], W[13], W[13]] - 
   SB[W[3], W[13], W[13], W[18]] + SB[W[3], W[13], W[13], W[20]] + 
   SB[W[3], W[13], W[13], W[27]] - SB[W[3], W[13], W[13], W[29]] + 
   SB[W[3], W[13], W[18], W[1]]/2 - SB[W[3], W[13], W[18], W[18]]/2 + 
   SB[W[3], W[13], W[18], W[27]]/2 - SB[W[3], W[13], W[20], W[1]]/2 + 
   SB[W[3], W[13], W[20], W[18]]/2 - SB[W[3], W[13], W[20], W[27]]/2 - 
   SB[W[3], W[13], W[27], W[1]]/2 + SB[W[3], W[13], W[27], W[18]]/2 - 
   SB[W[3], W[13], W[27], W[27]]/2 + SB[W[3], W[13], W[29], W[1]]/2 - 
   SB[W[3], W[13], W[29], W[18]]/2 + SB[W[3], W[13], W[29], W[27]]/2 + 
   SB[W[3], W[15], W[1], W[1]]/2 - SB[W[3], W[15], W[1], W[18]]/2 + 
   SB[W[3], W[15], W[1], W[27]]/2 - SB[W[3], W[15], W[2], W[2]]/2 + 
   SB[W[3], W[15], W[2], W[3]]/2 - SB[W[3], W[15], W[2], W[5]]/2 + 
   SB[W[3], W[15], W[2], W[17]]/2 - SB[W[3], W[15], W[2], W[18]]/2 + 
   SB[W[3], W[15], W[2], W[20]]/2 + SB[W[3], W[15], W[2], W[26]]/2 + 
   SB[W[3], W[15], W[2], W[27]]/2 - SB[W[3], W[15], W[2], W[29]]/2 - 
   SB[W[3], W[15], W[3], W[1]]/2 + SB[W[3], W[15], W[3], W[18]]/2 - 
   SB[W[3], W[15], W[3], W[27]]/2 - SB[W[3], W[15], W[5], W[2]]/2 + 
   SB[W[3], W[15], W[5], W[3]]/2 - SB[W[3], W[15], W[5], W[5]]/2 + 
   SB[W[3], W[15], W[5], W[17]]/2 - SB[W[3], W[15], W[5], W[18]]/2 + 
   SB[W[3], W[15], W[5], W[20]]/2 + SB[W[3], W[15], W[5], W[26]]/2 + 
   SB[W[3], W[15], W[5], W[27]]/2 - SB[W[3], W[15], W[5], W[29]]/2 + 
   SB[W[3], W[15], W[15], W[1]] + SB[W[3], W[15], W[15], W[2]] - 
   SB[W[3], W[15], W[15], W[3]] + SB[W[3], W[15], W[15], W[5]] - 
   SB[W[3], W[15], W[15], W[17]] - SB[W[3], W[15], W[15], W[20]] - 
   SB[W[3], W[15], W[15], W[26]] + SB[W[3], W[15], W[15], W[29]] - 
   SB[W[3], W[15], W[17], W[1]]/2 + SB[W[3], W[15], W[17], W[18]]/2 - 
   SB[W[3], W[15], W[17], W[27]]/2 - SB[W[3], W[15], W[20], W[1]]/2 + 
   SB[W[3], W[15], W[20], W[18]]/2 - SB[W[3], W[15], W[20], W[27]]/2 - 
   SB[W[3], W[15], W[26], W[1]]/2 + SB[W[3], W[15], W[26], W[18]]/2 - 
   SB[W[3], W[15], W[26], W[27]]/2 + SB[W[3], W[15], W[29], W[1]]/2 - 
   SB[W[3], W[15], W[29], W[18]]/2 + SB[W[3], W[15], W[29], W[27]]/2 - 
   SB[W[4], W[1], W[1], W[5]] - SB[W[4], W[1], W[1], W[11]] + 
   SB[W[4], W[1], W[1], W[13]] + SB[W[4], W[1], W[1], W[16]] - 
   SB[W[4], W[1], W[1], W[30]] + SB[W[4], W[1], W[2], W[3]]/2 + 
   SB[W[4], W[1], W[2], W[4]]/2 - SB[W[4], W[1], W[2], W[5]]/2 - 
   SB[W[4], W[1], W[2], W[11]] + SB[W[4], W[1], W[2], W[16]]/2 - 
   SB[W[4], W[1], W[2], W[30]]/2 - SB[W[4], W[1], W[3], W[1]]/2 + 
   SB[W[4], W[1], W[3], W[4]] - SB[W[4], W[1], W[3], W[11]] + 
   SB[W[4], W[1], W[3], W[13]] - SB[W[4], W[1], W[3], W[18]]/2 + 
   SB[W[4], W[1], W[3], W[27]]/2 - SB[W[4], W[1], W[4], W[1]]/2 + 
   SB[W[4], W[1], W[4], W[3]] + 2*SB[W[4], W[1], W[4], W[4]] - 
   2*SB[W[4], W[1], W[4], W[11]] - SB[W[4], W[1], W[4], W[18]]/2 + 
   SB[W[4], W[1], W[4], W[27]]/2 - SB[W[4], W[1], W[5], W[1]]/2 - 
   SB[W[4], W[1], W[5], W[3]]/2 - SB[W[4], W[1], W[5], W[4]]/2 + 
   SB[W[4], W[1], W[5], W[5]]/2 + SB[W[4], W[1], W[5], W[11]] - 
   SB[W[4], W[1], W[5], W[16]]/2 + SB[W[4], W[1], W[5], W[18]]/2 - 
   SB[W[4], W[1], W[5], W[27]]/2 + SB[W[4], W[1], W[5], W[30]]/2 - 
   2*SB[W[4], W[1], W[11], W[3]] - 3*SB[W[4], W[1], W[11], W[4]] + 
   SB[W[4], W[1], W[11], W[5]] + 4*SB[W[4], W[1], W[11], W[11]] - 
   SB[W[4], W[1], W[11], W[16]] + SB[W[4], W[1], W[11], W[18]] - 
   SB[W[4], W[1], W[11], W[27]] + SB[W[4], W[1], W[11], W[30]] + 
   SB[W[4], W[1], W[13], W[1]] + SB[W[4], W[1], W[13], W[3]] - 
   2*SB[W[4], W[1], W[13], W[13]] + SB[W[4], W[1], W[16], W[1]]/2 - 
   SB[W[4], W[1], W[16], W[18]]/2 + SB[W[4], W[1], W[16], W[27]]/2 - 
   SB[W[4], W[1], W[30], W[1]]/2 + SB[W[4], W[1], W[30], W[18]]/2 - 
   SB[W[4], W[1], W[30], W[27]]/2 + SB[W[4], W[2], W[1], W[3]]/2 + 
   SB[W[4], W[2], W[1], W[4]]/2 - SB[W[4], W[2], W[1], W[5]]/2 - 
   SB[W[4], W[2], W[1], W[11]] + SB[W[4], W[2], W[1], W[16]]/2 - 
   SB[W[4], W[2], W[1], W[30]]/2 - SB[W[4], W[2], W[3], W[2]]/2 - 
   SB[W[4], W[2], W[3], W[3]] + SB[W[4], W[2], W[3], W[4]] + 
   SB[W[4], W[2], W[3], W[5]]/2 + SB[W[4], W[2], W[4], W[1]]/2 + 
   SB[W[4], W[2], W[4], W[3]] - SB[W[4], W[2], W[4], W[11]] - 
   SB[W[4], W[2], W[4], W[18]]/2 + SB[W[4], W[2], W[4], W[27]]/2 + 
   SB[W[4], W[2], W[5], W[2]]/2 - SB[W[4], W[2], W[5], W[4]]/2 + 
   SB[W[4], W[2], W[5], W[5]]/2 - SB[W[4], W[2], W[5], W[16]]/2 + 
   SB[W[4], W[2], W[5], W[18]]/2 - SB[W[4], W[2], W[5], W[19]]/2 - 
   SB[W[4], W[2], W[5], W[27]]/2 - SB[W[4], W[2], W[5], W[28]]/2 + 
   SB[W[4], W[2], W[5], W[30]]/2 - SB[W[4], W[2], W[11], W[1]]/2 + 
   SB[W[4], W[2], W[11], W[2]]/2 - SB[W[4], W[2], W[11], W[3]]/2 - 
   (3*SB[W[4], W[2], W[11], W[4]])/2 + 2*SB[W[4], W[2], W[11], W[11]] - 
   SB[W[4], W[2], W[11], W[16]]/2 + SB[W[4], W[2], W[11], W[18]]/2 - 
   SB[W[4], W[2], W[11], W[27]]/2 + SB[W[4], W[2], W[11], W[30]]/2 - 
   SB[W[4], W[2], W[14], W[1]]/2 - SB[W[4], W[2], W[14], W[2]]/2 + 
   SB[W[4], W[2], W[14], W[4]]/2 - SB[W[4], W[2], W[14], W[5]]/2 + 
   SB[W[4], W[2], W[14], W[16]]/2 + SB[W[4], W[2], W[14], W[19]]/2 + 
   SB[W[4], W[2], W[14], W[28]]/2 - SB[W[4], W[2], W[14], W[30]]/2 + 
   SB[W[4], W[2], W[16], W[1]]/2 - SB[W[4], W[2], W[16], W[18]]/2 + 
   SB[W[4], W[2], W[16], W[27]]/2 - SB[W[4], W[2], W[30], W[1]]/2 + 
   SB[W[4], W[2], W[30], W[18]]/2 - SB[W[4], W[2], W[30], W[27]]/2 + 
   SB[W[4], W[3], W[1], W[1]]/2 + SB[W[4], W[3], W[1], W[3]] + 
   SB[W[4], W[3], W[1], W[4]] - SB[W[4], W[3], W[1], W[11]] - 
   SB[W[4], W[3], W[1], W[13]] - SB[W[4], W[3], W[1], W[18]]/2 + 
   SB[W[4], W[3], W[1], W[27]]/2 - SB[W[4], W[3], W[2], W[2]]/2 - 
   SB[W[4], W[3], W[2], W[3]] + SB[W[4], W[3], W[2], W[4]] + 
   SB[W[4], W[3], W[2], W[5]]/2 + SB[W[4], W[3], W[3], W[1]] - 
   SB[W[4], W[3], W[3], W[2]] + SB[W[4], W[3], W[3], W[5]] - 
   SB[W[4], W[3], W[3], W[13]] + SB[W[4], W[3], W[4], W[1]] + 
   SB[W[4], W[3], W[4], W[2]] - SB[W[4], W[3], W[4], W[5]] - 
   SB[W[4], W[3], W[4], W[11]] + SB[W[4], W[3], W[5], W[2]]/2 + 
   SB[W[4], W[3], W[5], W[3]] - SB[W[4], W[3], W[5], W[4]] - 
   SB[W[4], W[3], W[5], W[5]]/2 - SB[W[4], W[3], W[11], W[1]] - 
   SB[W[4], W[3], W[11], W[4]] + 2*SB[W[4], W[3], W[11], W[11]] - 
   SB[W[4], W[3], W[13], W[1]] - SB[W[4], W[3], W[13], W[3]] + 
   2*SB[W[4], W[3], W[13], W[13]] - SB[W[4], W[3], W[18], W[1]]/2 + 
   SB[W[4], W[3], W[18], W[18]]/2 - SB[W[4], W[3], W[18], W[27]]/2 + 
   SB[W[4], W[3], W[27], W[1]]/2 - SB[W[4], W[3], W[27], W[18]]/2 + 
   SB[W[4], W[3], W[27], W[27]]/2 + SB[W[4], W[4], W[1], W[3]] - 
   SB[W[4], W[4], W[1], W[11]] + SB[W[4], W[4], W[2], W[3]] - 
   SB[W[4], W[4], W[2], W[11]] + SB[W[4], W[4], W[3], W[1]] + 
   SB[W[4], W[4], W[3], W[2]] - SB[W[4], W[4], W[3], W[5]] - 
   SB[W[4], W[4], W[3], W[11]] - SB[W[4], W[4], W[5], W[3]] + 
   SB[W[4], W[4], W[5], W[11]] - SB[W[4], W[4], W[11], W[1]] - 
   SB[W[4], W[4], W[11], W[2]] - SB[W[4], W[4], W[11], W[3]] + 
   SB[W[4], W[4], W[11], W[5]] + 2*SB[W[4], W[4], W[11], W[11]] - 
   SB[W[4], W[5], W[1], W[1]]/2 - SB[W[4], W[5], W[1], W[3]]/2 - 
   SB[W[4], W[5], W[1], W[4]]/2 + SB[W[4], W[5], W[1], W[5]]/2 + 
   SB[W[4], W[5], W[1], W[11]] - SB[W[4], W[5], W[1], W[16]]/2 + 
   SB[W[4], W[5], W[1], W[18]]/2 - SB[W[4], W[5], W[1], W[27]]/2 + 
   SB[W[4], W[5], W[1], W[30]]/2 + SB[W[4], W[5], W[2], W[2]]/2 - 
   SB[W[4], W[5], W[2], W[4]]/2 + SB[W[4], W[5], W[2], W[5]]/2 - 
   SB[W[4], W[5], W[2], W[16]]/2 + SB[W[4], W[5], W[2], W[18]]/2 - 
   SB[W[4], W[5], W[2], W[19]]/2 - SB[W[4], W[5], W[2], W[27]]/2 - 
   SB[W[4], W[5], W[2], W[28]]/2 + SB[W[4], W[5], W[2], W[30]]/2 + 
   SB[W[4], W[5], W[3], W[2]]/2 + SB[W[4], W[5], W[3], W[3]] - 
   SB[W[4], W[5], W[3], W[4]] - SB[W[4], W[5], W[3], W[5]]/2 - 
   SB[W[4], W[5], W[4], W[3]] + SB[W[4], W[5], W[4], W[11]] + 
   SB[W[4], W[5], W[11], W[1]]/2 - SB[W[4], W[5], W[11], W[2]]/2 + 
   SB[W[4], W[5], W[11], W[3]]/2 + (3*SB[W[4], W[5], W[11], W[4]])/2 - 
   2*SB[W[4], W[5], W[11], W[11]] + SB[W[4], W[5], W[11], W[16]]/2 - 
   SB[W[4], W[5], W[11], W[18]]/2 + SB[W[4], W[5], W[11], W[27]]/2 - 
   SB[W[4], W[5], W[11], W[30]]/2 - SB[W[4], W[5], W[14], W[1]]/2 - 
   SB[W[4], W[5], W[14], W[2]]/2 + SB[W[4], W[5], W[14], W[4]]/2 - 
   SB[W[4], W[5], W[14], W[5]]/2 + SB[W[4], W[5], W[14], W[16]]/2 + 
   SB[W[4], W[5], W[14], W[19]]/2 + SB[W[4], W[5], W[14], W[28]]/2 - 
   SB[W[4], W[5], W[14], W[30]]/2 + SB[W[4], W[5], W[19], W[1]]/2 - 
   SB[W[4], W[5], W[19], W[18]]/2 + SB[W[4], W[5], W[19], W[27]]/2 + 
   SB[W[4], W[5], W[28], W[1]]/2 - SB[W[4], W[5], W[28], W[18]]/2 + 
   SB[W[4], W[5], W[28], W[27]]/2 - SB[W[4], W[11], W[1], W[1]]/2 - 
   2*SB[W[4], W[11], W[1], W[3]] - SB[W[4], W[11], W[1], W[4]] + 
   SB[W[4], W[11], W[1], W[5]] + 3*SB[W[4], W[11], W[1], W[11]] - 
   SB[W[4], W[11], W[1], W[16]] + SB[W[4], W[11], W[1], W[18]]/2 - 
   SB[W[4], W[11], W[1], W[27]]/2 + SB[W[4], W[11], W[1], W[30]] + 
   SB[W[4], W[11], W[2], W[2]]/2 - SB[W[4], W[11], W[2], W[3]]/2 - 
   (3*SB[W[4], W[11], W[2], W[4]])/2 + 2*SB[W[4], W[11], W[2], W[11]] - 
   SB[W[4], W[11], W[2], W[16]]/2 + SB[W[4], W[11], W[2], W[30]]/2 - 
   (3*SB[W[4], W[11], W[3], W[1]])/2 - SB[W[4], W[11], W[3], W[4]] + 
   2*SB[W[4], W[11], W[3], W[11]] + SB[W[4], W[11], W[3], W[18]]/2 - 
   SB[W[4], W[11], W[3], W[27]]/2 - SB[W[4], W[11], W[4], W[1]]/2 - 
   SB[W[4], W[11], W[4], W[2]] - SB[W[4], W[11], W[4], W[3]] - 
   2*SB[W[4], W[11], W[4], W[4]] + SB[W[4], W[11], W[4], W[5]] + 
   3*SB[W[4], W[11], W[4], W[11]] + SB[W[4], W[11], W[4], W[18]]/2 - 
   SB[W[4], W[11], W[4], W[27]]/2 + SB[W[4], W[11], W[5], W[1]]/2 - 
   SB[W[4], W[11], W[5], W[2]]/2 + SB[W[4], W[11], W[5], W[3]]/2 + 
   (3*SB[W[4], W[11], W[5], W[4]])/2 - 2*SB[W[4], W[11], W[5], W[11]] + 
   SB[W[4], W[11], W[5], W[16]]/2 - SB[W[4], W[11], W[5], W[18]]/2 + 
   SB[W[4], W[11], W[5], W[27]]/2 - SB[W[4], W[11], W[5], W[30]]/2 + 
   2*SB[W[4], W[11], W[11], W[1]] + SB[W[4], W[11], W[11], W[2]] + 
   3*SB[W[4], W[11], W[11], W[3]] + 4*SB[W[4], W[11], W[11], W[4]] - 
   2*SB[W[4], W[11], W[11], W[5]] - 8*SB[W[4], W[11], W[11], W[11]] + 
   SB[W[4], W[11], W[11], W[16]] - SB[W[4], W[11], W[11], W[18]] + 
   SB[W[4], W[11], W[11], W[27]] - SB[W[4], W[11], W[11], W[30]] - 
   SB[W[4], W[11], W[16], W[1]]/2 + SB[W[4], W[11], W[16], W[18]]/2 - 
   SB[W[4], W[11], W[16], W[27]]/2 + SB[W[4], W[11], W[18], W[1]]/2 - 
   SB[W[4], W[11], W[18], W[18]]/2 + SB[W[4], W[11], W[18], W[27]]/2 - 
   SB[W[4], W[11], W[27], W[1]]/2 + SB[W[4], W[11], W[27], W[18]]/2 - 
   SB[W[4], W[11], W[27], W[27]]/2 + SB[W[4], W[11], W[30], W[1]]/2 - 
   SB[W[4], W[11], W[30], W[18]]/2 + SB[W[4], W[11], W[30], W[27]]/2 + 
   SB[W[4], W[14], W[1], W[1]]/2 - SB[W[4], W[14], W[1], W[18]]/2 + 
   SB[W[4], W[14], W[1], W[27]]/2 - SB[W[4], W[14], W[2], W[2]]/2 + 
   SB[W[4], W[14], W[2], W[4]]/2 - SB[W[4], W[14], W[2], W[5]]/2 + 
   SB[W[4], W[14], W[2], W[16]]/2 - SB[W[4], W[14], W[2], W[18]]/2 + 
   SB[W[4], W[14], W[2], W[19]]/2 + SB[W[4], W[14], W[2], W[27]]/2 + 
   SB[W[4], W[14], W[2], W[28]]/2 - SB[W[4], W[14], W[2], W[30]]/2 - 
   SB[W[4], W[14], W[4], W[1]]/2 + SB[W[4], W[14], W[4], W[18]]/2 - 
   SB[W[4], W[14], W[4], W[27]]/2 - SB[W[4], W[14], W[5], W[2]]/2 + 
   SB[W[4], W[14], W[5], W[4]]/2 - SB[W[4], W[14], W[5], W[5]]/2 + 
   SB[W[4], W[14], W[5], W[16]]/2 - SB[W[4], W[14], W[5], W[18]]/2 + 
   SB[W[4], W[14], W[5], W[19]]/2 + SB[W[4], W[14], W[5], W[27]]/2 + 
   SB[W[4], W[14], W[5], W[28]]/2 - SB[W[4], W[14], W[5], W[30]]/2 + 
   SB[W[4], W[14], W[14], W[1]] + SB[W[4], W[14], W[14], W[2]] - 
   SB[W[4], W[14], W[14], W[4]] + SB[W[4], W[14], W[14], W[5]] - 
   SB[W[4], W[14], W[14], W[16]] - SB[W[4], W[14], W[14], W[19]] - 
   SB[W[4], W[14], W[14], W[28]] + SB[W[4], W[14], W[14], W[30]] - 
   SB[W[4], W[14], W[16], W[1]]/2 + SB[W[4], W[14], W[16], W[18]]/2 - 
   SB[W[4], W[14], W[16], W[27]]/2 - SB[W[4], W[14], W[19], W[1]]/2 + 
   SB[W[4], W[14], W[19], W[18]]/2 - SB[W[4], W[14], W[19], W[27]]/2 - 
   SB[W[4], W[14], W[28], W[1]]/2 + SB[W[4], W[14], W[28], W[18]]/2 - 
   SB[W[4], W[14], W[28], W[27]]/2 + SB[W[4], W[14], W[30], W[1]]/2 - 
   SB[W[4], W[14], W[30], W[18]]/2 + SB[W[4], W[14], W[30], W[27]]/2 + 
   SB[W[5], W[1], W[1], W[2]] - SB[W[5], W[1], W[1], W[11]] + 
   SB[W[5], W[1], W[1], W[13]] - SB[W[5], W[1], W[1], W[20]] + 
   SB[W[5], W[1], W[1], W[29]] + SB[W[5], W[1], W[2], W[1]]/2 - 
   SB[W[5], W[1], W[2], W[2]]/2 - SB[W[5], W[1], W[2], W[5]]/2 + 
   SB[W[5], W[1], W[2], W[16]]/2 - SB[W[5], W[1], W[2], W[18]]/2 + 
   SB[W[5], W[1], W[2], W[20]]/2 + SB[W[5], W[1], W[2], W[27]]/2 - 
   SB[W[5], W[1], W[2], W[29]]/2 - SB[W[5], W[1], W[2], W[30]]/2 - 
   SB[W[5], W[1], W[3], W[2]]/2 - SB[W[5], W[1], W[3], W[3]] + 
   SB[W[5], W[1], W[3], W[5]]/2 + SB[W[5], W[1], W[3], W[13]] - 
   SB[W[5], W[1], W[4], W[2]]/2 + SB[W[5], W[1], W[4], W[4]] + 
   SB[W[5], W[1], W[4], W[5]]/2 - SB[W[5], W[1], W[4], W[11]] - 
   SB[W[5], W[1], W[11], W[1]]/2 + SB[W[5], W[1], W[11], W[2]]/2 - 
   SB[W[5], W[1], W[11], W[3]]/2 - (3*SB[W[5], W[1], W[11], W[4]])/2 + 
   2*SB[W[5], W[1], W[11], W[11]] - SB[W[5], W[1], W[11], W[16]]/2 + 
   SB[W[5], W[1], W[11], W[18]]/2 - SB[W[5], W[1], W[11], W[27]]/2 + 
   SB[W[5], W[1], W[11], W[30]]/2 + SB[W[5], W[1], W[13], W[1]]/2 + 
   (3*SB[W[5], W[1], W[13], W[3]])/2 + SB[W[5], W[1], W[13], W[4]]/2 - 
   SB[W[5], W[1], W[13], W[5]]/2 - 2*SB[W[5], W[1], W[13], W[13]] - 
   SB[W[5], W[1], W[13], W[18]]/2 + SB[W[5], W[1], W[13], W[20]]/2 + 
   SB[W[5], W[1], W[13], W[27]]/2 - SB[W[5], W[1], W[13], W[29]]/2 - 
   SB[W[5], W[1], W[20], W[1]]/2 + SB[W[5], W[1], W[20], W[18]]/2 - 
   SB[W[5], W[1], W[20], W[27]]/2 + SB[W[5], W[1], W[29], W[1]]/2 - 
   SB[W[5], W[1], W[29], W[18]]/2 + SB[W[5], W[1], W[29], W[27]]/2 + 
   SB[W[5], W[2], W[1], W[1]]/2 - SB[W[5], W[2], W[1], W[2]]/2 - 
   SB[W[5], W[2], W[1], W[5]]/2 + SB[W[5], W[2], W[1], W[16]]/2 - 
   SB[W[5], W[2], W[1], W[18]]/2 + SB[W[5], W[2], W[1], W[20]]/2 + 
   SB[W[5], W[2], W[1], W[27]]/2 - SB[W[5], W[2], W[1], W[29]]/2 - 
   SB[W[5], W[2], W[1], W[30]]/2 - SB[W[5], W[2], W[4], W[1]]/2 + 
   SB[W[5], W[2], W[4], W[18]]/2 - SB[W[5], W[2], W[4], W[27]]/2 - 
   SB[W[5], W[2], W[5], W[1]]/2 - SB[W[5], W[2], W[5], W[2]]/2 + 
   SB[W[5], W[2], W[5], W[3]]/2 + SB[W[5], W[2], W[5], W[4]]/2 - 
   SB[W[5], W[2], W[5], W[5]]/2 + SB[W[5], W[2], W[5], W[17]]/2 - 
   SB[W[5], W[2], W[5], W[18]]/2 + SB[W[5], W[2], W[5], W[19]]/2 + 
   SB[W[5], W[2], W[5], W[26]]/2 + SB[W[5], W[2], W[5], W[27]]/2 + 
   SB[W[5], W[2], W[5], W[28]]/2 + SB[W[5], W[2], W[14], W[1]]/2 + 
   SB[W[5], W[2], W[14], W[2]]/2 - SB[W[5], W[2], W[14], W[4]]/2 + 
   SB[W[5], W[2], W[14], W[5]]/2 - SB[W[5], W[2], W[14], W[16]]/2 - 
   SB[W[5], W[2], W[14], W[19]]/2 - SB[W[5], W[2], W[14], W[28]]/2 + 
   SB[W[5], W[2], W[14], W[30]]/2 + SB[W[5], W[2], W[15], W[1]]/2 + 
   SB[W[5], W[2], W[15], W[2]]/2 - SB[W[5], W[2], W[15], W[3]]/2 + 
   SB[W[5], W[2], W[15], W[5]]/2 - SB[W[5], W[2], W[15], W[17]]/2 - 
   SB[W[5], W[2], W[15], W[20]]/2 - SB[W[5], W[2], W[15], W[26]]/2 + 
   SB[W[5], W[2], W[15], W[29]]/2 - SB[W[5], W[2], W[17], W[1]]/2 + 
   SB[W[5], W[2], W[17], W[18]]/2 - SB[W[5], W[2], W[17], W[27]]/2 - 
   SB[W[5], W[2], W[26], W[1]]/2 + SB[W[5], W[2], W[26], W[18]]/2 - 
   SB[W[5], W[2], W[26], W[27]]/2 + SB[W[5], W[3], W[1], W[1]]/2 - 
   SB[W[5], W[3], W[1], W[2]]/2 + SB[W[5], W[3], W[1], W[3]]/2 + 
   SB[W[5], W[3], W[1], W[4]]/2 - SB[W[5], W[3], W[1], W[13]] - 
   SB[W[5], W[3], W[1], W[18]]/2 + SB[W[5], W[3], W[1], W[20]]/2 + 
   SB[W[5], W[3], W[1], W[27]]/2 - SB[W[5], W[3], W[1], W[29]]/2 + 
   SB[W[5], W[3], W[3], W[4]] - SB[W[5], W[3], W[3], W[13]] + 
   SB[W[5], W[3], W[4], W[2]]/2 + SB[W[5], W[3], W[4], W[3]] - 
   SB[W[5], W[3], W[4], W[4]] - SB[W[5], W[3], W[4], W[5]]/2 - 
   SB[W[5], W[3], W[5], W[2]]/2 + SB[W[5], W[3], W[5], W[3]]/2 - 
   SB[W[5], W[3], W[5], W[5]]/2 + SB[W[5], W[3], W[5], W[17]]/2 - 
   SB[W[5], W[3], W[5], W[18]]/2 + SB[W[5], W[3], W[5], W[20]]/2 + 
   SB[W[5], W[3], W[5], W[26]]/2 + SB[W[5], W[3], W[5], W[27]]/2 - 
   SB[W[5], W[3], W[5], W[29]]/2 - SB[W[5], W[3], W[13], W[1]]/2 - 
   (3*SB[W[5], W[3], W[13], W[3]])/2 - SB[W[5], W[3], W[13], W[4]]/2 + 
   SB[W[5], W[3], W[13], W[5]]/2 + 2*SB[W[5], W[3], W[13], W[13]] + 
   SB[W[5], W[3], W[13], W[18]]/2 - SB[W[5], W[3], W[13], W[20]]/2 - 
   SB[W[5], W[3], W[13], W[27]]/2 + SB[W[5], W[3], W[13], W[29]]/2 + 
   SB[W[5], W[3], W[15], W[1]]/2 + SB[W[5], W[3], W[15], W[2]]/2 - 
   SB[W[5], W[3], W[15], W[3]]/2 + SB[W[5], W[3], W[15], W[5]]/2 - 
   SB[W[5], W[3], W[15], W[17]]/2 - SB[W[5], W[3], W[15], W[20]]/2 - 
   SB[W[5], W[3], W[15], W[26]]/2 + SB[W[5], W[3], W[15], W[29]]/2 - 
   SB[W[5], W[3], W[17], W[1]]/2 + SB[W[5], W[3], W[17], W[18]]/2 - 
   SB[W[5], W[3], W[17], W[27]]/2 - SB[W[5], W[3], W[26], W[1]]/2 + 
   SB[W[5], W[3], W[26], W[18]]/2 - SB[W[5], W[3], W[26], W[27]]/2 - 
   SB[W[5], W[4], W[1], W[1]]/2 - SB[W[5], W[4], W[1], W[3]]/2 - 
   SB[W[5], W[4], W[1], W[4]]/2 + SB[W[5], W[4], W[1], W[5]]/2 + 
   SB[W[5], W[4], W[1], W[11]] - SB[W[5], W[4], W[1], W[16]]/2 + 
   SB[W[5], W[4], W[1], W[18]]/2 - SB[W[5], W[4], W[1], W[27]]/2 + 
   SB[W[5], W[4], W[1], W[30]]/2 + SB[W[5], W[4], W[2], W[2]]/2 - 
   SB[W[5], W[4], W[2], W[4]]/2 + SB[W[5], W[4], W[2], W[5]]/2 - 
   SB[W[5], W[4], W[2], W[16]]/2 + SB[W[5], W[4], W[2], W[18]]/2 - 
   SB[W[5], W[4], W[2], W[19]]/2 - SB[W[5], W[4], W[2], W[27]]/2 - 
   SB[W[5], W[4], W[2], W[28]]/2 + SB[W[5], W[4], W[2], W[30]]/2 + 
   SB[W[5], W[4], W[3], W[2]]/2 + SB[W[5], W[4], W[3], W[3]] - 
   SB[W[5], W[4], W[3], W[4]] - SB[W[5], W[4], W[3], W[5]]/2 - 
   SB[W[5], W[4], W[4], W[3]] + SB[W[5], W[4], W[4], W[11]] + 
   SB[W[5], W[4], W[11], W[1]]/2 - SB[W[5], W[4], W[11], W[2]]/2 + 
   SB[W[5], W[4], W[11], W[3]]/2 + (3*SB[W[5], W[4], W[11], W[4]])/2 - 
   2*SB[W[5], W[4], W[11], W[11]] + SB[W[5], W[4], W[11], W[16]]/2 - 
   SB[W[5], W[4], W[11], W[18]]/2 + SB[W[5], W[4], W[11], W[27]]/2 - 
   SB[W[5], W[4], W[11], W[30]]/2 - SB[W[5], W[4], W[14], W[1]]/2 - 
   SB[W[5], W[4], W[14], W[2]]/2 + SB[W[5], W[4], W[14], W[4]]/2 - 
   SB[W[5], W[4], W[14], W[5]]/2 + SB[W[5], W[4], W[14], W[16]]/2 + 
   SB[W[5], W[4], W[14], W[19]]/2 + SB[W[5], W[4], W[14], W[28]]/2 - 
   SB[W[5], W[4], W[14], W[30]]/2 + SB[W[5], W[4], W[19], W[1]]/2 - 
   SB[W[5], W[4], W[19], W[18]]/2 + SB[W[5], W[4], W[19], W[27]]/2 + 
   SB[W[5], W[4], W[28], W[1]]/2 - SB[W[5], W[4], W[28], W[18]]/2 + 
   SB[W[5], W[4], W[28], W[27]]/2 - SB[W[5], W[12], W[2], W[1]]/2 - 
   SB[W[5], W[12], W[2], W[2]]/2 + SB[W[5], W[12], W[2], W[3]]/2 + 
   SB[W[5], W[12], W[2], W[4]]/2 - SB[W[5], W[12], W[2], W[5]]/2 + 
   SB[W[5], W[12], W[2], W[17]]/2 - SB[W[5], W[12], W[2], W[18]]/2 + 
   SB[W[5], W[12], W[2], W[19]]/2 + SB[W[5], W[12], W[2], W[26]]/2 + 
   SB[W[5], W[12], W[2], W[27]]/2 + SB[W[5], W[12], W[2], W[28]]/2 - 
   SB[W[5], W[12], W[3], W[1]]/2 + SB[W[5], W[12], W[3], W[18]]/2 - 
   SB[W[5], W[12], W[3], W[27]]/2 + SB[W[5], W[12], W[4], W[1]]/2 - 
   SB[W[5], W[12], W[4], W[18]]/2 + SB[W[5], W[12], W[4], W[27]]/2 + 
   SB[W[5], W[12], W[5], W[1]]/2 + SB[W[5], W[12], W[5], W[2]]/2 - 
   SB[W[5], W[12], W[5], W[3]]/2 - SB[W[5], W[12], W[5], W[4]]/2 + 
   SB[W[5], W[12], W[5], W[5]]/2 - SB[W[5], W[12], W[5], W[17]]/2 + 
   SB[W[5], W[12], W[5], W[18]]/2 - SB[W[5], W[12], W[5], W[19]]/2 - 
   SB[W[5], W[12], W[5], W[26]]/2 - SB[W[5], W[12], W[5], W[27]]/2 - 
   SB[W[5], W[12], W[5], W[28]]/2 + SB[W[5], W[12], W[17], W[1]]/2 - 
   SB[W[5], W[12], W[17], W[18]]/2 + SB[W[5], W[12], W[17], W[27]]/2 - 
   SB[W[5], W[12], W[19], W[1]]/2 + SB[W[5], W[12], W[19], W[18]]/2 - 
   SB[W[5], W[12], W[19], W[27]]/2 + SB[W[5], W[12], W[26], W[1]]/2 - 
   SB[W[5], W[12], W[26], W[18]]/2 + SB[W[5], W[12], W[26], W[27]]/2 - 
   SB[W[5], W[12], W[28], W[1]]/2 + SB[W[5], W[12], W[28], W[18]]/2 - 
   SB[W[5], W[12], W[28], W[27]]/2 - SB[W[5], W[15], W[1], W[1]]/2 + 
   SB[W[5], W[15], W[1], W[18]]/2 - SB[W[5], W[15], W[1], W[27]]/2 + 
   SB[W[5], W[15], W[2], W[2]]/2 - SB[W[5], W[15], W[2], W[3]]/2 + 
   SB[W[5], W[15], W[2], W[5]]/2 - SB[W[5], W[15], W[2], W[17]]/2 + 
   SB[W[5], W[15], W[2], W[18]]/2 - SB[W[5], W[15], W[2], W[20]]/2 - 
   SB[W[5], W[15], W[2], W[26]]/2 - SB[W[5], W[15], W[2], W[27]]/2 + 
   SB[W[5], W[15], W[2], W[29]]/2 + SB[W[5], W[15], W[3], W[1]]/2 - 
   SB[W[5], W[15], W[3], W[18]]/2 + SB[W[5], W[15], W[3], W[27]]/2 + 
   SB[W[5], W[15], W[5], W[2]]/2 - SB[W[5], W[15], W[5], W[3]]/2 + 
   SB[W[5], W[15], W[5], W[5]]/2 - SB[W[5], W[15], W[5], W[17]]/2 + 
   SB[W[5], W[15], W[5], W[18]]/2 - SB[W[5], W[15], W[5], W[20]]/2 - 
   SB[W[5], W[15], W[5], W[26]]/2 - SB[W[5], W[15], W[5], W[27]]/2 + 
   SB[W[5], W[15], W[5], W[29]]/2 - SB[W[5], W[15], W[15], W[1]] - 
   SB[W[5], W[15], W[15], W[2]] + SB[W[5], W[15], W[15], W[3]] - 
   SB[W[5], W[15], W[15], W[5]] + SB[W[5], W[15], W[15], W[17]] + 
   SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[15], W[26]] - 
   SB[W[5], W[15], W[15], W[29]] + SB[W[5], W[15], W[17], W[1]]/2 - 
   SB[W[5], W[15], W[17], W[18]]/2 + SB[W[5], W[15], W[17], W[27]]/2 + 
   SB[W[5], W[15], W[20], W[1]]/2 - SB[W[5], W[15], W[20], W[18]]/2 + 
   SB[W[5], W[15], W[20], W[27]]/2 + SB[W[5], W[15], W[26], W[1]]/2 - 
   SB[W[5], W[15], W[26], W[18]]/2 + SB[W[5], W[15], W[26], W[27]]/2 - 
   SB[W[5], W[15], W[29], W[1]]/2 + SB[W[5], W[15], W[29], W[18]]/2 - 
   SB[W[5], W[15], W[29], W[27]]/2 + 
   SB[W[27]]*(-1/2*d[37, 3] - (5*Zeta[3])/2) + SB[W[2]]*Zeta[3] - 
   2*SB[W[3]]*Zeta[3] - 2*SB[W[4]]*Zeta[3] + SB[W[5]]*Zeta[3] - 
   SB[W[17]]*Zeta[3] - SB[W[19]]*Zeta[3] - SB[W[26]]*Zeta[3] - 
   SB[W[28]]*Zeta[3] + SB[W[1]]*(-1/2*d[37, 3] + (3*Zeta[3])/2) + 
   SB[W[18]]*(d[37, 3]/2 + (5*Zeta[3])/2)) + 
 (r[0] - r[5])*(c4 + (Pi^2*SB[W[1], W[1]])/12 + (Pi^2*SB[W[1], W[3]])/12 - 
   (Pi^2*SB[W[1], W[4]])/4 + (Pi^2*SB[W[1], W[5]])/4 - 
   (Pi^2*SB[W[1], W[16]])/12 - (Pi^2*SB[W[1], W[17]])/12 + 
   (Pi^2*SB[W[1], W[18]])/12 - (Pi^2*SB[W[1], W[20]])/12 + 
   (Pi^2*SB[W[1], W[26]])/12 + (Pi^2*SB[W[1], W[27]])/12 - 
   (Pi^2*SB[W[1], W[29]])/12 + (Pi^2*SB[W[1], W[30]])/12 - 
   (Pi^2*SB[W[2], W[1]])/6 + (Pi^2*SB[W[2], W[2]])/12 - 
   (Pi^2*SB[W[2], W[3]])/6 + (Pi^2*SB[W[2], W[16]])/6 + 
   (Pi^2*SB[W[2], W[17]])/6 - (Pi^2*SB[W[2], W[19]])/12 - 
   (Pi^2*SB[W[2], W[26]])/6 + (Pi^2*SB[W[2], W[28]])/12 - 
   (Pi^2*SB[W[2], W[30]])/6 + (Pi^2*SB[W[3], W[1]])/12 + 
   (Pi^2*SB[W[3], W[3]])/12 + (Pi^2*SB[W[3], W[4]])/4 - 
   (Pi^2*SB[W[3], W[5]])/4 - (Pi^2*SB[W[3], W[16]])/12 - 
   (Pi^2*SB[W[3], W[17]])/12 - (Pi^2*SB[W[3], W[18]])/12 + 
   (Pi^2*SB[W[3], W[20]])/12 + (Pi^2*SB[W[3], W[26]])/12 - 
   (Pi^2*SB[W[3], W[27]])/12 + (Pi^2*SB[W[3], W[29]])/12 + 
   (Pi^2*SB[W[3], W[30]])/12 - (Pi^2*SB[W[4], W[1]])/6 - 
   (Pi^2*SB[W[4], W[2]])/12 + (Pi^2*SB[W[4], W[3]])/6 - 
   (Pi^2*SB[W[4], W[4]])/3 + (Pi^2*SB[W[4], W[5]])/3 + 
   (Pi^2*SB[W[4], W[19]])/12 - (Pi^2*SB[W[4], W[28]])/12 + 
   (Pi^2*SB[W[5], W[1]])/6 - (Pi^2*SB[W[5], W[2]])/12 - 
   (Pi^2*SB[W[5], W[3]])/6 + (Pi^2*SB[W[5], W[4]])/3 - 
   (Pi^2*SB[W[5], W[5]])/3 + (Pi^2*SB[W[5], W[19]])/12 - 
   (Pi^2*SB[W[5], W[28]])/12 + (Pi^2*SB[W[16], W[2]])/12 - 
   (Pi^2*SB[W[16], W[19]])/12 + (Pi^2*SB[W[16], W[28]])/12 + 
   (Pi^2*SB[W[17], W[2]])/12 - (Pi^2*SB[W[17], W[19]])/12 + 
   (Pi^2*SB[W[17], W[28]])/12 - (Pi^2*SB[W[18], W[2]])/12 + 
   (Pi^2*SB[W[18], W[19]])/12 - (Pi^2*SB[W[18], W[28]])/12 + 
   (Pi^2*SB[W[19], W[2]])/12 - (Pi^2*SB[W[19], W[19]])/12 + 
   (Pi^2*SB[W[19], W[28]])/12 - (Pi^2*SB[W[20], W[2]])/12 + 
   (Pi^2*SB[W[20], W[19]])/12 - (Pi^2*SB[W[20], W[28]])/12 - 
   (Pi^2*SB[W[26], W[2]])/12 + (Pi^2*SB[W[26], W[19]])/12 - 
   (Pi^2*SB[W[26], W[28]])/12 - (Pi^2*SB[W[27], W[2]])/12 + 
   (Pi^2*SB[W[27], W[19]])/12 - (Pi^2*SB[W[27], W[28]])/12 - 
   (Pi^2*SB[W[28], W[2]])/12 + (Pi^2*SB[W[28], W[19]])/12 - 
   (Pi^2*SB[W[28], W[28]])/12 - (Pi^2*SB[W[29], W[2]])/12 + 
   (Pi^2*SB[W[29], W[19]])/12 - (Pi^2*SB[W[29], W[28]])/12 - 
   (Pi^2*SB[W[30], W[2]])/12 + (Pi^2*SB[W[30], W[19]])/12 - 
   (Pi^2*SB[W[30], W[28]])/12 + SB[W[1], W[2], W[2], W[3]] - 
   SB[W[1], W[2], W[2], W[12]] + SB[W[1], W[2], W[2], W[14]] - 
   SB[W[1], W[2], W[2], W[16]] + SB[W[1], W[2], W[2], W[30]] - 
   SB[W[1], W[2], W[3], W[1]]/2 + SB[W[1], W[2], W[3], W[2]]/2 - 
   SB[W[1], W[2], W[3], W[3]]/2 + SB[W[1], W[2], W[3], W[16]]/2 + 
   SB[W[1], W[2], W[3], W[17]]/2 - SB[W[1], W[2], W[3], W[19]]/2 - 
   SB[W[1], W[2], W[3], W[26]]/2 + SB[W[1], W[2], W[3], W[28]]/2 - 
   SB[W[1], W[2], W[3], W[30]]/2 + SB[W[1], W[2], W[4], W[1]]/2 - 
   SB[W[1], W[2], W[4], W[3]]/2 - SB[W[1], W[2], W[4], W[4]] + 
   SB[W[1], W[2], W[4], W[14]] + SB[W[1], W[2], W[5], W[1]]/2 - 
   SB[W[1], W[2], W[5], W[3]]/2 + SB[W[1], W[2], W[5], W[5]] - 
   SB[W[1], W[2], W[5], W[12]] - SB[W[1], W[2], W[12], W[2]]/2 + 
   SB[W[1], W[2], W[12], W[3]]/2 - SB[W[1], W[2], W[12], W[4]]/2 - 
   (3*SB[W[1], W[2], W[12], W[5]])/2 + 2*SB[W[1], W[2], W[12], W[12]] - 
   SB[W[1], W[2], W[12], W[17]]/2 + SB[W[1], W[2], W[12], W[19]]/2 + 
   SB[W[1], W[2], W[12], W[26]]/2 - SB[W[1], W[2], W[12], W[28]]/2 - 
   SB[W[1], W[2], W[14], W[1]]/2 + SB[W[1], W[2], W[14], W[2]]/2 + 
   (3*SB[W[1], W[2], W[14], W[4]])/2 + SB[W[1], W[2], W[14], W[5]]/2 - 
   2*SB[W[1], W[2], W[14], W[14]] + SB[W[1], W[2], W[14], W[16]]/2 - 
   SB[W[1], W[2], W[14], W[19]]/2 + SB[W[1], W[2], W[14], W[28]]/2 - 
   SB[W[1], W[2], W[14], W[30]]/2 - SB[W[1], W[2], W[16], W[2]]/2 + 
   SB[W[1], W[2], W[16], W[19]]/2 - SB[W[1], W[2], W[16], W[28]]/2 + 
   SB[W[1], W[2], W[30], W[2]]/2 - SB[W[1], W[2], W[30], W[19]]/2 + 
   SB[W[1], W[2], W[30], W[28]]/2 - SB[W[1], W[3], W[1], W[1]]/2 - 
   SB[W[1], W[3], W[1], W[2]]/2 - SB[W[1], W[3], W[1], W[3]]/2 + 
   SB[W[1], W[3], W[1], W[4]]/2 + SB[W[1], W[3], W[1], W[5]]/2 + 
   SB[W[1], W[3], W[1], W[18]]/2 - SB[W[1], W[3], W[1], W[19]]/2 + 
   SB[W[1], W[3], W[1], W[20]]/2 + SB[W[1], W[3], W[1], W[27]]/2 + 
   SB[W[1], W[3], W[1], W[28]]/2 + SB[W[1], W[3], W[1], W[29]]/2 - 
   SB[W[1], W[3], W[2], W[1]]/2 + SB[W[1], W[3], W[2], W[2]]/2 - 
   SB[W[1], W[3], W[2], W[3]]/2 + SB[W[1], W[3], W[2], W[16]]/2 + 
   SB[W[1], W[3], W[2], W[17]]/2 - SB[W[1], W[3], W[2], W[19]]/2 - 
   SB[W[1], W[3], W[2], W[26]]/2 + SB[W[1], W[3], W[2], W[28]]/2 - 
   SB[W[1], W[3], W[2], W[30]]/2 - SB[W[1], W[3], W[5], W[2]]/2 + 
   SB[W[1], W[3], W[5], W[19]]/2 - SB[W[1], W[3], W[5], W[28]]/2 + 
   SB[W[1], W[3], W[11], W[1]]/2 + SB[W[1], W[3], W[11], W[2]]/2 + 
   SB[W[1], W[3], W[11], W[3]]/2 - SB[W[1], W[3], W[11], W[4]]/2 - 
   SB[W[1], W[3], W[11], W[16]]/2 - SB[W[1], W[3], W[11], W[18]]/2 - 
   SB[W[1], W[3], W[11], W[27]]/2 + SB[W[1], W[3], W[11], W[30]]/2 + 
   SB[W[1], W[3], W[15], W[1]]/2 + SB[W[1], W[3], W[15], W[2]]/2 + 
   SB[W[1], W[3], W[15], W[3]]/2 - SB[W[1], W[3], W[15], W[5]]/2 - 
   SB[W[1], W[3], W[15], W[17]]/2 - SB[W[1], W[3], W[15], W[20]]/2 + 
   SB[W[1], W[3], W[15], W[26]]/2 - SB[W[1], W[3], W[15], W[29]]/2 - 
   SB[W[1], W[3], W[18], W[2]]/2 + SB[W[1], W[3], W[18], W[19]]/2 - 
   SB[W[1], W[3], W[18], W[28]]/2 - SB[W[1], W[3], W[27], W[2]]/2 + 
   SB[W[1], W[3], W[27], W[19]]/2 - SB[W[1], W[3], W[27], W[28]]/2 - 
   SB[W[1], W[4], W[1], W[1]]/2 - SB[W[1], W[4], W[1], W[3]]/2 + 
   SB[W[1], W[4], W[1], W[4]]/2 + SB[W[1], W[4], W[1], W[16]]/2 + 
   SB[W[1], W[4], W[1], W[18]]/2 - SB[W[1], W[4], W[1], W[19]]/2 + 
   SB[W[1], W[4], W[1], W[27]]/2 + SB[W[1], W[4], W[1], W[28]]/2 - 
   SB[W[1], W[4], W[1], W[30]]/2 + SB[W[1], W[4], W[2], W[2]]/2 - 
   SB[W[1], W[4], W[2], W[3]]/2 + SB[W[1], W[4], W[2], W[4]]/2 + 
   SB[W[1], W[4], W[2], W[5]]/2 - SB[W[1], W[4], W[2], W[14]] + 
   SB[W[1], W[4], W[2], W[16]]/2 - SB[W[1], W[4], W[2], W[19]]/2 + 
   SB[W[1], W[4], W[2], W[28]]/2 - SB[W[1], W[4], W[2], W[30]]/2 + 
   SB[W[1], W[4], W[4], W[5]] - SB[W[1], W[4], W[4], W[14]] - 
   SB[W[1], W[4], W[5], W[1]]/2 + SB[W[1], W[4], W[5], W[3]]/2 + 
   SB[W[1], W[4], W[5], W[4]] - SB[W[1], W[4], W[5], W[5]] + 
   SB[W[1], W[4], W[11], W[1]]/2 + SB[W[1], W[4], W[11], W[2]]/2 + 
   SB[W[1], W[4], W[11], W[3]]/2 - SB[W[1], W[4], W[11], W[4]]/2 - 
   SB[W[1], W[4], W[11], W[16]]/2 - SB[W[1], W[4], W[11], W[18]]/2 - 
   SB[W[1], W[4], W[11], W[27]]/2 + SB[W[1], W[4], W[11], W[30]]/2 + 
   SB[W[1], W[4], W[14], W[1]]/2 - SB[W[1], W[4], W[14], W[2]]/2 - 
   (3*SB[W[1], W[4], W[14], W[4]])/2 - SB[W[1], W[4], W[14], W[5]]/2 + 
   2*SB[W[1], W[4], W[14], W[14]] - SB[W[1], W[4], W[14], W[16]]/2 + 
   SB[W[1], W[4], W[14], W[19]]/2 - SB[W[1], W[4], W[14], W[28]]/2 + 
   SB[W[1], W[4], W[14], W[30]]/2 - SB[W[1], W[4], W[18], W[2]]/2 + 
   SB[W[1], W[4], W[18], W[19]]/2 - SB[W[1], W[4], W[18], W[28]]/2 - 
   SB[W[1], W[4], W[27], W[2]]/2 + SB[W[1], W[4], W[27], W[19]]/2 - 
   SB[W[1], W[4], W[27], W[28]]/2 + SB[W[1], W[5], W[2], W[1]]/2 - 
   SB[W[1], W[5], W[2], W[2]]/2 - SB[W[1], W[5], W[2], W[4]]/2 - 
   SB[W[1], W[5], W[2], W[5]]/2 + SB[W[1], W[5], W[2], W[12]] - 
   SB[W[1], W[5], W[2], W[17]]/2 + SB[W[1], W[5], W[2], W[19]]/2 + 
   SB[W[1], W[5], W[2], W[26]]/2 - SB[W[1], W[5], W[2], W[28]]/2 + 
   SB[W[1], W[5], W[3], W[1]]/2 + SB[W[1], W[5], W[3], W[3]]/2 - 
   SB[W[1], W[5], W[3], W[5]]/2 - SB[W[1], W[5], W[3], W[17]]/2 + 
   SB[W[1], W[5], W[3], W[19]]/2 - SB[W[1], W[5], W[3], W[20]]/2 + 
   SB[W[1], W[5], W[3], W[26]]/2 - SB[W[1], W[5], W[3], W[28]]/2 - 
   SB[W[1], W[5], W[3], W[29]]/2 - SB[W[1], W[5], W[4], W[1]]/2 + 
   SB[W[1], W[5], W[4], W[3]]/2 + SB[W[1], W[5], W[4], W[4]] - 
   SB[W[1], W[5], W[4], W[5]] - SB[W[1], W[5], W[5], W[4]] + 
   SB[W[1], W[5], W[5], W[12]] + SB[W[1], W[5], W[12], W[2]]/2 - 
   SB[W[1], W[5], W[12], W[3]]/2 + SB[W[1], W[5], W[12], W[4]]/2 + 
   (3*SB[W[1], W[5], W[12], W[5]])/2 - 2*SB[W[1], W[5], W[12], W[12]] + 
   SB[W[1], W[5], W[12], W[17]]/2 - SB[W[1], W[5], W[12], W[19]]/2 - 
   SB[W[1], W[5], W[12], W[26]]/2 + SB[W[1], W[5], W[12], W[28]]/2 - 
   SB[W[1], W[5], W[15], W[1]]/2 - SB[W[1], W[5], W[15], W[2]]/2 - 
   SB[W[1], W[5], W[15], W[3]]/2 + SB[W[1], W[5], W[15], W[5]]/2 + 
   SB[W[1], W[5], W[15], W[17]]/2 + SB[W[1], W[5], W[15], W[20]]/2 - 
   SB[W[1], W[5], W[15], W[26]]/2 + SB[W[1], W[5], W[15], W[29]]/2 + 
   SB[W[1], W[5], W[20], W[2]]/2 - SB[W[1], W[5], W[20], W[19]]/2 + 
   SB[W[1], W[5], W[20], W[28]]/2 + SB[W[1], W[5], W[29], W[2]]/2 - 
   SB[W[1], W[5], W[29], W[19]]/2 + SB[W[1], W[5], W[29], W[28]]/2 + 
   SB[W[1], W[11], W[1], W[1]]/2 + SB[W[1], W[11], W[1], W[3]]/2 - 
   SB[W[1], W[11], W[1], W[4]]/2 - SB[W[1], W[11], W[1], W[16]]/2 - 
   SB[W[1], W[11], W[1], W[18]]/2 + SB[W[1], W[11], W[1], W[19]]/2 - 
   SB[W[1], W[11], W[1], W[27]]/2 - SB[W[1], W[11], W[1], W[28]]/2 + 
   SB[W[1], W[11], W[1], W[30]]/2 - SB[W[1], W[11], W[2], W[2]]/2 + 
   SB[W[1], W[11], W[2], W[19]]/2 - SB[W[1], W[11], W[2], W[28]]/2 + 
   SB[W[1], W[11], W[3], W[1]]/2 + SB[W[1], W[11], W[3], W[3]]/2 - 
   SB[W[1], W[11], W[3], W[4]]/2 - SB[W[1], W[11], W[3], W[16]]/2 - 
   SB[W[1], W[11], W[3], W[18]]/2 + SB[W[1], W[11], W[3], W[19]]/2 - 
   SB[W[1], W[11], W[3], W[27]]/2 - SB[W[1], W[11], W[3], W[28]]/2 + 
   SB[W[1], W[11], W[3], W[30]]/2 + SB[W[1], W[11], W[4], W[2]]/2 - 
   SB[W[1], W[11], W[4], W[19]]/2 + SB[W[1], W[11], W[4], W[28]]/2 - 
   SB[W[1], W[11], W[11], W[1]] - SB[W[1], W[11], W[11], W[2]] - 
   SB[W[1], W[11], W[11], W[3]] + SB[W[1], W[11], W[11], W[4]] + 
   SB[W[1], W[11], W[11], W[16]] + SB[W[1], W[11], W[11], W[18]] + 
   SB[W[1], W[11], W[11], W[27]] - SB[W[1], W[11], W[11], W[30]] + 
   SB[W[1], W[11], W[16], W[2]]/2 - SB[W[1], W[11], W[16], W[19]]/2 + 
   SB[W[1], W[11], W[16], W[28]]/2 + SB[W[1], W[11], W[18], W[2]]/2 - 
   SB[W[1], W[11], W[18], W[19]]/2 + SB[W[1], W[11], W[18], W[28]]/2 + 
   SB[W[1], W[11], W[27], W[2]]/2 - SB[W[1], W[11], W[27], W[19]]/2 + 
   SB[W[1], W[11], W[27], W[28]]/2 - SB[W[1], W[11], W[30], W[2]]/2 + 
   SB[W[1], W[11], W[30], W[19]]/2 - SB[W[1], W[11], W[30], W[28]]/2 + 
   SB[W[1], W[13], W[1], W[1]]/2 + SB[W[1], W[13], W[1], W[2]]/2 + 
   SB[W[1], W[13], W[1], W[3]]/2 - SB[W[1], W[13], W[1], W[4]]/2 - 
   SB[W[1], W[13], W[1], W[5]]/2 - SB[W[1], W[13], W[1], W[18]]/2 + 
   SB[W[1], W[13], W[1], W[19]]/2 - SB[W[1], W[13], W[1], W[20]]/2 - 
   SB[W[1], W[13], W[1], W[27]]/2 - SB[W[1], W[13], W[1], W[28]]/2 - 
   SB[W[1], W[13], W[1], W[29]]/2 - SB[W[1], W[13], W[3], W[1]]/2 - 
   SB[W[1], W[13], W[3], W[2]]/2 - SB[W[1], W[13], W[3], W[3]]/2 + 
   SB[W[1], W[13], W[3], W[4]]/2 + SB[W[1], W[13], W[3], W[5]]/2 + 
   SB[W[1], W[13], W[3], W[18]]/2 - SB[W[1], W[13], W[3], W[19]]/2 + 
   SB[W[1], W[13], W[3], W[20]]/2 + SB[W[1], W[13], W[3], W[27]]/2 + 
   SB[W[1], W[13], W[3], W[28]]/2 + SB[W[1], W[13], W[3], W[29]]/2 - 
   SB[W[1], W[13], W[4], W[2]]/2 + SB[W[1], W[13], W[4], W[19]]/2 - 
   SB[W[1], W[13], W[4], W[28]]/2 + SB[W[1], W[13], W[5], W[2]]/2 - 
   SB[W[1], W[13], W[5], W[19]]/2 + SB[W[1], W[13], W[5], W[28]]/2 + 
   SB[W[1], W[13], W[18], W[2]]/2 - SB[W[1], W[13], W[18], W[19]]/2 + 
   SB[W[1], W[13], W[18], W[28]]/2 - SB[W[1], W[13], W[20], W[2]]/2 + 
   SB[W[1], W[13], W[20], W[19]]/2 - SB[W[1], W[13], W[20], W[28]]/2 + 
   SB[W[1], W[13], W[27], W[2]]/2 - SB[W[1], W[13], W[27], W[19]]/2 + 
   SB[W[1], W[13], W[27], W[28]]/2 - SB[W[1], W[13], W[29], W[2]]/2 + 
   SB[W[1], W[13], W[29], W[19]]/2 - SB[W[1], W[13], W[29], W[28]]/2 + 
   SB[W[2], W[1], W[2], W[3]] - SB[W[2], W[1], W[2], W[12]] + 
   SB[W[2], W[1], W[2], W[14]] - SB[W[2], W[1], W[2], W[16]] + 
   SB[W[2], W[1], W[2], W[30]] - SB[W[2], W[1], W[3], W[1]]/2 + 
   SB[W[2], W[1], W[3], W[2]]/2 - SB[W[2], W[1], W[3], W[3]]/2 + 
   SB[W[2], W[1], W[3], W[16]]/2 + SB[W[2], W[1], W[3], W[17]]/2 - 
   SB[W[2], W[1], W[3], W[19]]/2 - SB[W[2], W[1], W[3], W[26]]/2 + 
   SB[W[2], W[1], W[3], W[28]]/2 - SB[W[2], W[1], W[3], W[30]]/2 + 
   SB[W[2], W[1], W[4], W[1]]/2 - SB[W[2], W[1], W[4], W[3]]/2 - 
   SB[W[2], W[1], W[4], W[4]] + SB[W[2], W[1], W[4], W[14]] + 
   SB[W[2], W[1], W[5], W[1]]/2 - SB[W[2], W[1], W[5], W[3]]/2 + 
   SB[W[2], W[1], W[5], W[5]] - SB[W[2], W[1], W[5], W[12]] - 
   SB[W[2], W[1], W[12], W[2]]/2 + SB[W[2], W[1], W[12], W[3]]/2 - 
   SB[W[2], W[1], W[12], W[4]]/2 - (3*SB[W[2], W[1], W[12], W[5]])/2 + 
   2*SB[W[2], W[1], W[12], W[12]] - SB[W[2], W[1], W[12], W[17]]/2 + 
   SB[W[2], W[1], W[12], W[19]]/2 + SB[W[2], W[1], W[12], W[26]]/2 - 
   SB[W[2], W[1], W[12], W[28]]/2 - SB[W[2], W[1], W[14], W[1]]/2 + 
   SB[W[2], W[1], W[14], W[2]]/2 + (3*SB[W[2], W[1], W[14], W[4]])/2 + 
   SB[W[2], W[1], W[14], W[5]]/2 - 2*SB[W[2], W[1], W[14], W[14]] + 
   SB[W[2], W[1], W[14], W[16]]/2 - SB[W[2], W[1], W[14], W[19]]/2 + 
   SB[W[2], W[1], W[14], W[28]]/2 - SB[W[2], W[1], W[14], W[30]]/2 - 
   SB[W[2], W[1], W[16], W[2]]/2 + SB[W[2], W[1], W[16], W[19]]/2 - 
   SB[W[2], W[1], W[16], W[28]]/2 + SB[W[2], W[1], W[30], W[2]]/2 - 
   SB[W[2], W[1], W[30], W[19]]/2 + SB[W[2], W[1], W[30], W[28]]/2 + 
   SB[W[2], W[2], W[1], W[3]] - SB[W[2], W[2], W[1], W[12]] + 
   SB[W[2], W[2], W[1], W[14]] - SB[W[2], W[2], W[1], W[16]] + 
   SB[W[2], W[2], W[1], W[30]] + SB[W[2], W[2], W[3], W[1]] + 
   SB[W[2], W[2], W[3], W[12]] - SB[W[2], W[2], W[3], W[14]] - 
   SB[W[2], W[2], W[3], W[17]] + SB[W[2], W[2], W[3], W[26]] + 
   SB[W[2], W[2], W[4], W[2]] - 2*SB[W[2], W[2], W[4], W[4]] - 
   2*SB[W[2], W[2], W[4], W[5]] + SB[W[2], W[2], W[4], W[12]] + 
   SB[W[2], W[2], W[4], W[14]] + SB[W[2], W[2], W[4], W[19]] - 
   SB[W[2], W[2], W[4], W[28]] + SB[W[2], W[2], W[5], W[2]] - 
   2*SB[W[2], W[2], W[5], W[4]] - 2*SB[W[2], W[2], W[5], W[5]] + 
   SB[W[2], W[2], W[5], W[12]] + SB[W[2], W[2], W[5], W[14]] + 
   SB[W[2], W[2], W[5], W[19]] - SB[W[2], W[2], W[5], W[28]] - 
   SB[W[2], W[2], W[12], W[1]] - SB[W[2], W[2], W[12], W[2]] + 
   2*SB[W[2], W[2], W[12], W[4]] + 2*SB[W[2], W[2], W[12], W[5]] - 
   2*SB[W[2], W[2], W[12], W[12]] + SB[W[2], W[2], W[12], W[17]] - 
   SB[W[2], W[2], W[12], W[19]] - SB[W[2], W[2], W[12], W[26]] + 
   SB[W[2], W[2], W[12], W[28]] - SB[W[2], W[2], W[14], W[2]] - 
   SB[W[2], W[2], W[14], W[3]] + 2*SB[W[2], W[2], W[14], W[4]] + 
   2*SB[W[2], W[2], W[14], W[5]] - 2*SB[W[2], W[2], W[14], W[14]] + 
   SB[W[2], W[2], W[14], W[16]] - SB[W[2], W[2], W[14], W[19]] + 
   SB[W[2], W[2], W[14], W[28]] - SB[W[2], W[2], W[14], W[30]] - 
   SB[W[2], W[3], W[1], W[1]]/2 + SB[W[2], W[3], W[1], W[2]]/2 - 
   SB[W[2], W[3], W[1], W[3]]/2 + SB[W[2], W[3], W[1], W[16]]/2 + 
   SB[W[2], W[3], W[1], W[17]]/2 - SB[W[2], W[3], W[1], W[19]]/2 - 
   SB[W[2], W[3], W[1], W[26]]/2 + SB[W[2], W[3], W[1], W[28]]/2 - 
   SB[W[2], W[3], W[1], W[30]]/2 + SB[W[2], W[3], W[2], W[1]] + 
   SB[W[2], W[3], W[2], W[12]] - SB[W[2], W[3], W[2], W[14]] - 
   SB[W[2], W[3], W[2], W[17]] + SB[W[2], W[3], W[2], W[26]] - 
   SB[W[2], W[3], W[4], W[1]]/2 + SB[W[2], W[3], W[4], W[3]]/2 + 
   SB[W[2], W[3], W[4], W[4]] - SB[W[2], W[3], W[4], W[14]] - 
   SB[W[2], W[3], W[5], W[1]]/2 + SB[W[2], W[3], W[5], W[3]]/2 - 
   SB[W[2], W[3], W[5], W[5]] + SB[W[2], W[3], W[5], W[12]] + 
   SB[W[2], W[3], W[12], W[2]]/2 - SB[W[2], W[3], W[12], W[3]]/2 + 
   SB[W[2], W[3], W[12], W[4]]/2 + (3*SB[W[2], W[3], W[12], W[5]])/2 - 
   2*SB[W[2], W[3], W[12], W[12]] + SB[W[2], W[3], W[12], W[17]]/2 - 
   SB[W[2], W[3], W[12], W[19]]/2 - SB[W[2], W[3], W[12], W[26]]/2 + 
   SB[W[2], W[3], W[12], W[28]]/2 + SB[W[2], W[3], W[14], W[1]]/2 - 
   SB[W[2], W[3], W[14], W[2]]/2 - (3*SB[W[2], W[3], W[14], W[4]])/2 - 
   SB[W[2], W[3], W[14], W[5]]/2 + 2*SB[W[2], W[3], W[14], W[14]] - 
   SB[W[2], W[3], W[14], W[16]]/2 + SB[W[2], W[3], W[14], W[19]]/2 - 
   SB[W[2], W[3], W[14], W[28]]/2 + SB[W[2], W[3], W[14], W[30]]/2 - 
   SB[W[2], W[3], W[17], W[2]]/2 + SB[W[2], W[3], W[17], W[19]]/2 - 
   SB[W[2], W[3], W[17], W[28]]/2 + SB[W[2], W[3], W[26], W[2]]/2 - 
   SB[W[2], W[3], W[26], W[19]]/2 + SB[W[2], W[3], W[26], W[28]]/2 + 
   SB[W[2], W[4], W[1], W[1]]/2 - SB[W[2], W[4], W[1], W[3]]/2 - 
   SB[W[2], W[4], W[1], W[4]] + SB[W[2], W[4], W[1], W[14]] - 
   SB[W[2], W[4], W[2], W[2]]/2 - SB[W[2], W[4], W[2], W[4]] - 
   2*SB[W[2], W[4], W[2], W[5]] + SB[W[2], W[4], W[2], W[12]] + 
   2*SB[W[2], W[4], W[2], W[14]] + SB[W[2], W[4], W[2], W[19]]/2 - 
   SB[W[2], W[4], W[2], W[28]]/2 - SB[W[2], W[4], W[3], W[1]]/2 + 
   SB[W[2], W[4], W[3], W[3]]/2 + SB[W[2], W[4], W[3], W[4]] - 
   SB[W[2], W[4], W[3], W[14]] - SB[W[2], W[4], W[4], W[1]] - 
   SB[W[2], W[4], W[4], W[2]] + SB[W[2], W[4], W[4], W[3]] + 
   SB[W[2], W[4], W[4], W[14]] - 2*SB[W[2], W[4], W[5], W[2]] + 
   SB[W[2], W[4], W[5], W[12]] + SB[W[2], W[4], W[5], W[14]] + 
   SB[W[2], W[4], W[12], W[2]] + SB[W[2], W[4], W[12], W[5]] - 
   2*SB[W[2], W[4], W[12], W[12]] + SB[W[2], W[4], W[14], W[1]] + 
   2*SB[W[2], W[4], W[14], W[2]] - SB[W[2], W[4], W[14], W[3]] + 
   SB[W[2], W[4], W[14], W[4]] + SB[W[2], W[4], W[14], W[5]] - 
   4*SB[W[2], W[4], W[14], W[14]] + SB[W[2], W[4], W[19], W[2]]/2 - 
   SB[W[2], W[4], W[19], W[19]]/2 + SB[W[2], W[4], W[19], W[28]]/2 - 
   SB[W[2], W[4], W[28], W[2]]/2 + SB[W[2], W[4], W[28], W[19]]/2 - 
   SB[W[2], W[4], W[28], W[28]]/2 + SB[W[2], W[5], W[1], W[1]]/2 - 
   SB[W[2], W[5], W[1], W[3]]/2 + SB[W[2], W[5], W[1], W[5]] - 
   SB[W[2], W[5], W[1], W[12]] - SB[W[2], W[5], W[2], W[2]]/2 - 
   2*SB[W[2], W[5], W[2], W[4]] - SB[W[2], W[5], W[2], W[5]] + 
   2*SB[W[2], W[5], W[2], W[12]] + SB[W[2], W[5], W[2], W[14]] + 
   SB[W[2], W[5], W[2], W[19]]/2 - SB[W[2], W[5], W[2], W[28]]/2 - 
   SB[W[2], W[5], W[3], W[1]]/2 + SB[W[2], W[5], W[3], W[3]]/2 - 
   SB[W[2], W[5], W[3], W[5]] + SB[W[2], W[5], W[3], W[12]] - 
   2*SB[W[2], W[5], W[4], W[2]] + SB[W[2], W[5], W[4], W[12]] + 
   SB[W[2], W[5], W[4], W[14]] + SB[W[2], W[5], W[5], W[1]] - 
   SB[W[2], W[5], W[5], W[2]] - SB[W[2], W[5], W[5], W[3]] + 
   SB[W[2], W[5], W[5], W[12]] - SB[W[2], W[5], W[12], W[1]] + 
   2*SB[W[2], W[5], W[12], W[2]] + SB[W[2], W[5], W[12], W[3]] + 
   SB[W[2], W[5], W[12], W[4]] + SB[W[2], W[5], W[12], W[5]] - 
   4*SB[W[2], W[5], W[12], W[12]] + SB[W[2], W[5], W[14], W[2]] + 
   SB[W[2], W[5], W[14], W[4]] - 2*SB[W[2], W[5], W[14], W[14]] + 
   SB[W[2], W[5], W[19], W[2]]/2 - SB[W[2], W[5], W[19], W[19]]/2 + 
   SB[W[2], W[5], W[19], W[28]]/2 - SB[W[2], W[5], W[28], W[2]]/2 + 
   SB[W[2], W[5], W[28], W[19]]/2 - SB[W[2], W[5], W[28], W[28]]/2 - 
   SB[W[2], W[12], W[1], W[2]]/2 + SB[W[2], W[12], W[1], W[3]]/2 - 
   SB[W[2], W[12], W[1], W[4]]/2 - (3*SB[W[2], W[12], W[1], W[5]])/2 + 
   2*SB[W[2], W[12], W[1], W[12]] - SB[W[2], W[12], W[1], W[17]]/2 + 
   SB[W[2], W[12], W[1], W[19]]/2 + SB[W[2], W[12], W[1], W[26]]/2 - 
   SB[W[2], W[12], W[1], W[28]]/2 - SB[W[2], W[12], W[2], W[1]] + 
   SB[W[2], W[12], W[2], W[2]]/2 + 2*SB[W[2], W[12], W[2], W[4]] + 
   SB[W[2], W[12], W[2], W[5]] - 3*SB[W[2], W[12], W[2], W[12]] + 
   SB[W[2], W[12], W[2], W[17]] - SB[W[2], W[12], W[2], W[19]]/2 - 
   SB[W[2], W[12], W[2], W[26]] + SB[W[2], W[12], W[2], W[28]]/2 - 
   SB[W[2], W[12], W[3], W[3]]/2 + SB[W[2], W[12], W[3], W[4]]/2 + 
   (3*SB[W[2], W[12], W[3], W[5]])/2 - 2*SB[W[2], W[12], W[3], W[12]] + 
   SB[W[2], W[12], W[3], W[17]]/2 - SB[W[2], W[12], W[3], W[26]]/2 + 
   (3*SB[W[2], W[12], W[4], W[2]])/2 + SB[W[2], W[12], W[4], W[5]] - 
   2*SB[W[2], W[12], W[4], W[12]] - SB[W[2], W[12], W[4], W[19]]/2 + 
   SB[W[2], W[12], W[4], W[28]]/2 - SB[W[2], W[12], W[5], W[1]] + 
   SB[W[2], W[12], W[5], W[2]]/2 + SB[W[2], W[12], W[5], W[3]] + 
   SB[W[2], W[12], W[5], W[4]] + 2*SB[W[2], W[12], W[5], W[5]] - 
   3*SB[W[2], W[12], W[5], W[12]] - SB[W[2], W[12], W[5], W[19]]/2 + 
   SB[W[2], W[12], W[5], W[28]]/2 + 2*SB[W[2], W[12], W[12], W[1]] - 
   2*SB[W[2], W[12], W[12], W[2]] - SB[W[2], W[12], W[12], W[3]] - 
   3*SB[W[2], W[12], W[12], W[4]] - 4*SB[W[2], W[12], W[12], W[5]] + 
   8*SB[W[2], W[12], W[12], W[12]] - SB[W[2], W[12], W[12], W[17]] + 
   SB[W[2], W[12], W[12], W[19]] + SB[W[2], W[12], W[12], W[26]] - 
   SB[W[2], W[12], W[12], W[28]] + SB[W[2], W[12], W[17], W[2]]/2 - 
   SB[W[2], W[12], W[17], W[19]]/2 + SB[W[2], W[12], W[17], W[28]]/2 - 
   SB[W[2], W[12], W[19], W[2]]/2 + SB[W[2], W[12], W[19], W[19]]/2 - 
   SB[W[2], W[12], W[19], W[28]]/2 - SB[W[2], W[12], W[26], W[2]]/2 + 
   SB[W[2], W[12], W[26], W[19]]/2 - SB[W[2], W[12], W[26], W[28]]/2 + 
   SB[W[2], W[12], W[28], W[2]]/2 - SB[W[2], W[12], W[28], W[19]]/2 + 
   SB[W[2], W[12], W[28], W[28]]/2 - SB[W[2], W[14], W[1], W[1]]/2 + 
   (3*SB[W[2], W[14], W[1], W[4]])/2 + SB[W[2], W[14], W[1], W[5]]/2 - 
   2*SB[W[2], W[14], W[1], W[14]] + SB[W[2], W[14], W[1], W[16]]/2 - 
   SB[W[2], W[14], W[1], W[30]]/2 + SB[W[2], W[14], W[2], W[2]]/2 - 
   SB[W[2], W[14], W[2], W[3]] + SB[W[2], W[14], W[2], W[4]] + 
   2*SB[W[2], W[14], W[2], W[5]] - 3*SB[W[2], W[14], W[2], W[14]] + 
   SB[W[2], W[14], W[2], W[16]] - SB[W[2], W[14], W[2], W[19]]/2 + 
   SB[W[2], W[14], W[2], W[28]]/2 - SB[W[2], W[14], W[2], W[30]] + 
   SB[W[2], W[14], W[3], W[1]]/2 - SB[W[2], W[14], W[3], W[2]]/2 - 
   (3*SB[W[2], W[14], W[3], W[4]])/2 - SB[W[2], W[14], W[3], W[5]]/2 + 
   2*SB[W[2], W[14], W[3], W[14]] - SB[W[2], W[14], W[3], W[16]]/2 + 
   SB[W[2], W[14], W[3], W[19]]/2 - SB[W[2], W[14], W[3], W[28]]/2 + 
   SB[W[2], W[14], W[3], W[30]]/2 + SB[W[2], W[14], W[4], W[1]] + 
   SB[W[2], W[14], W[4], W[2]]/2 - SB[W[2], W[14], W[4], W[3]] + 
   2*SB[W[2], W[14], W[4], W[4]] + SB[W[2], W[14], W[4], W[5]] - 
   3*SB[W[2], W[14], W[4], W[14]] - SB[W[2], W[14], W[4], W[19]]/2 + 
   SB[W[2], W[14], W[4], W[28]]/2 + (3*SB[W[2], W[14], W[5], W[2]])/2 + 
   SB[W[2], W[14], W[5], W[4]] - 2*SB[W[2], W[14], W[5], W[14]] - 
   SB[W[2], W[14], W[5], W[19]]/2 + SB[W[2], W[14], W[5], W[28]]/2 - 
   SB[W[2], W[14], W[14], W[1]] - 2*SB[W[2], W[14], W[14], W[2]] + 
   2*SB[W[2], W[14], W[14], W[3]] - 4*SB[W[2], W[14], W[14], W[4]] - 
   3*SB[W[2], W[14], W[14], W[5]] + 8*SB[W[2], W[14], W[14], W[14]] - 
   SB[W[2], W[14], W[14], W[16]] + SB[W[2], W[14], W[14], W[19]] - 
   SB[W[2], W[14], W[14], W[28]] + SB[W[2], W[14], W[14], W[30]] + 
   SB[W[2], W[14], W[16], W[2]]/2 - SB[W[2], W[14], W[16], W[19]]/2 + 
   SB[W[2], W[14], W[16], W[28]]/2 - SB[W[2], W[14], W[19], W[2]]/2 + 
   SB[W[2], W[14], W[19], W[19]]/2 - SB[W[2], W[14], W[19], W[28]]/2 + 
   SB[W[2], W[14], W[28], W[2]]/2 - SB[W[2], W[14], W[28], W[19]]/2 + 
   SB[W[2], W[14], W[28], W[28]]/2 - SB[W[2], W[14], W[30], W[2]]/2 + 
   SB[W[2], W[14], W[30], W[19]]/2 - SB[W[2], W[14], W[30], W[28]]/2 - 
   SB[W[3], W[1], W[2], W[1]]/2 + SB[W[3], W[1], W[2], W[2]]/2 - 
   SB[W[3], W[1], W[2], W[3]]/2 + SB[W[3], W[1], W[2], W[16]]/2 + 
   SB[W[3], W[1], W[2], W[17]]/2 - SB[W[3], W[1], W[2], W[19]]/2 - 
   SB[W[3], W[1], W[2], W[26]]/2 + SB[W[3], W[1], W[2], W[28]]/2 - 
   SB[W[3], W[1], W[2], W[30]]/2 - SB[W[3], W[1], W[3], W[1]]/2 - 
   SB[W[3], W[1], W[3], W[2]]/2 - SB[W[3], W[1], W[3], W[3]]/2 + 
   SB[W[3], W[1], W[3], W[4]]/2 + SB[W[3], W[1], W[3], W[5]]/2 + 
   SB[W[3], W[1], W[3], W[18]]/2 - SB[W[3], W[1], W[3], W[19]]/2 + 
   SB[W[3], W[1], W[3], W[20]]/2 + SB[W[3], W[1], W[3], W[27]]/2 + 
   SB[W[3], W[1], W[3], W[28]]/2 + SB[W[3], W[1], W[3], W[29]]/2 - 
   SB[W[3], W[1], W[4], W[2]]/2 + SB[W[3], W[1], W[4], W[19]]/2 - 
   SB[W[3], W[1], W[4], W[28]]/2 + SB[W[3], W[1], W[11], W[1]]/2 + 
   SB[W[3], W[1], W[11], W[2]]/2 + SB[W[3], W[1], W[11], W[3]]/2 - 
   SB[W[3], W[1], W[11], W[4]]/2 - SB[W[3], W[1], W[11], W[16]]/2 - 
   SB[W[3], W[1], W[11], W[18]]/2 - SB[W[3], W[1], W[11], W[27]]/2 + 
   SB[W[3], W[1], W[11], W[30]]/2 + SB[W[3], W[1], W[15], W[1]]/2 + 
   SB[W[3], W[1], W[15], W[2]]/2 + SB[W[3], W[1], W[15], W[3]]/2 - 
   SB[W[3], W[1], W[15], W[5]]/2 - SB[W[3], W[1], W[15], W[17]]/2 - 
   SB[W[3], W[1], W[15], W[20]]/2 + SB[W[3], W[1], W[15], W[26]]/2 - 
   SB[W[3], W[1], W[15], W[29]]/2 - SB[W[3], W[1], W[20], W[2]]/2 + 
   SB[W[3], W[1], W[20], W[19]]/2 - SB[W[3], W[1], W[20], W[28]]/2 - 
   SB[W[3], W[1], W[29], W[2]]/2 + SB[W[3], W[1], W[29], W[19]]/2 - 
   SB[W[3], W[1], W[29], W[28]]/2 - SB[W[3], W[2], W[1], W[1]]/2 + 
   SB[W[3], W[2], W[1], W[2]]/2 - SB[W[3], W[2], W[1], W[3]]/2 + 
   SB[W[3], W[2], W[1], W[16]]/2 + SB[W[3], W[2], W[1], W[17]]/2 - 
   SB[W[3], W[2], W[1], W[19]]/2 - SB[W[3], W[2], W[1], W[26]]/2 + 
   SB[W[3], W[2], W[1], W[28]]/2 - SB[W[3], W[2], W[1], W[30]]/2 + 
   SB[W[3], W[2], W[2], W[1]] + SB[W[3], W[2], W[2], W[12]] - 
   SB[W[3], W[2], W[2], W[14]] - SB[W[3], W[2], W[2], W[17]] + 
   SB[W[3], W[2], W[2], W[26]] - SB[W[3], W[2], W[4], W[1]]/2 + 
   SB[W[3], W[2], W[4], W[3]]/2 + SB[W[3], W[2], W[4], W[4]] - 
   SB[W[3], W[2], W[4], W[14]] - SB[W[3], W[2], W[5], W[1]]/2 + 
   SB[W[3], W[2], W[5], W[3]]/2 - SB[W[3], W[2], W[5], W[5]] + 
   SB[W[3], W[2], W[5], W[12]] + SB[W[3], W[2], W[12], W[2]]/2 - 
   SB[W[3], W[2], W[12], W[3]]/2 + SB[W[3], W[2], W[12], W[4]]/2 + 
   (3*SB[W[3], W[2], W[12], W[5]])/2 - 2*SB[W[3], W[2], W[12], W[12]] + 
   SB[W[3], W[2], W[12], W[17]]/2 - SB[W[3], W[2], W[12], W[19]]/2 - 
   SB[W[3], W[2], W[12], W[26]]/2 + SB[W[3], W[2], W[12], W[28]]/2 + 
   SB[W[3], W[2], W[14], W[1]]/2 - SB[W[3], W[2], W[14], W[2]]/2 - 
   (3*SB[W[3], W[2], W[14], W[4]])/2 - SB[W[3], W[2], W[14], W[5]]/2 + 
   2*SB[W[3], W[2], W[14], W[14]] - SB[W[3], W[2], W[14], W[16]]/2 + 
   SB[W[3], W[2], W[14], W[19]]/2 - SB[W[3], W[2], W[14], W[28]]/2 + 
   SB[W[3], W[2], W[14], W[30]]/2 - SB[W[3], W[2], W[17], W[2]]/2 + 
   SB[W[3], W[2], W[17], W[19]]/2 - SB[W[3], W[2], W[17], W[28]]/2 + 
   SB[W[3], W[2], W[26], W[2]]/2 - SB[W[3], W[2], W[26], W[19]]/2 + 
   SB[W[3], W[2], W[26], W[28]]/2 + SB[W[3], W[4], W[1], W[1]]/2 + 
   SB[W[3], W[4], W[1], W[3]]/2 - SB[W[3], W[4], W[1], W[4]]/2 - 
   SB[W[3], W[4], W[1], W[16]]/2 - SB[W[3], W[4], W[1], W[18]]/2 + 
   SB[W[3], W[4], W[1], W[19]]/2 - SB[W[3], W[4], W[1], W[27]]/2 - 
   SB[W[3], W[4], W[1], W[28]]/2 + SB[W[3], W[4], W[1], W[30]]/2 - 
   SB[W[3], W[4], W[2], W[2]]/2 + SB[W[3], W[4], W[2], W[3]]/2 - 
   SB[W[3], W[4], W[2], W[4]]/2 - SB[W[3], W[4], W[2], W[5]]/2 + 
   SB[W[3], W[4], W[2], W[14]] - SB[W[3], W[4], W[2], W[16]]/2 + 
   SB[W[3], W[4], W[2], W[19]]/2 - SB[W[3], W[4], W[2], W[28]]/2 + 
   SB[W[3], W[4], W[2], W[30]]/2 - SB[W[3], W[4], W[4], W[5]] + 
   SB[W[3], W[4], W[4], W[14]] + SB[W[3], W[4], W[5], W[1]]/2 - 
   SB[W[3], W[4], W[5], W[3]]/2 - SB[W[3], W[4], W[5], W[4]] + 
   SB[W[3], W[4], W[5], W[5]] - SB[W[3], W[4], W[11], W[1]]/2 - 
   SB[W[3], W[4], W[11], W[2]]/2 - SB[W[3], W[4], W[11], W[3]]/2 + 
   SB[W[3], W[4], W[11], W[4]]/2 + SB[W[3], W[4], W[11], W[16]]/2 + 
   SB[W[3], W[4], W[11], W[18]]/2 + SB[W[3], W[4], W[11], W[27]]/2 - 
   SB[W[3], W[4], W[11], W[30]]/2 - SB[W[3], W[4], W[14], W[1]]/2 + 
   SB[W[3], W[4], W[14], W[2]]/2 + (3*SB[W[3], W[4], W[14], W[4]])/2 + 
   SB[W[3], W[4], W[14], W[5]]/2 - 2*SB[W[3], W[4], W[14], W[14]] + 
   SB[W[3], W[4], W[14], W[16]]/2 - SB[W[3], W[4], W[14], W[19]]/2 + 
   SB[W[3], W[4], W[14], W[28]]/2 - SB[W[3], W[4], W[14], W[30]]/2 + 
   SB[W[3], W[4], W[18], W[2]]/2 - SB[W[3], W[4], W[18], W[19]]/2 + 
   SB[W[3], W[4], W[18], W[28]]/2 + SB[W[3], W[4], W[27], W[2]]/2 - 
   SB[W[3], W[4], W[27], W[19]]/2 + SB[W[3], W[4], W[27], W[28]]/2 - 
   SB[W[3], W[5], W[2], W[1]]/2 + SB[W[3], W[5], W[2], W[2]]/2 + 
   SB[W[3], W[5], W[2], W[4]]/2 + SB[W[3], W[5], W[2], W[5]]/2 - 
   SB[W[3], W[5], W[2], W[12]] + SB[W[3], W[5], W[2], W[17]]/2 - 
   SB[W[3], W[5], W[2], W[19]]/2 - SB[W[3], W[5], W[2], W[26]]/2 + 
   SB[W[3], W[5], W[2], W[28]]/2 - SB[W[3], W[5], W[3], W[1]]/2 - 
   SB[W[3], W[5], W[3], W[3]]/2 + SB[W[3], W[5], W[3], W[5]]/2 + 
   SB[W[3], W[5], W[3], W[17]]/2 - SB[W[3], W[5], W[3], W[19]]/2 + 
   SB[W[3], W[5], W[3], W[20]]/2 - SB[W[3], W[5], W[3], W[26]]/2 + 
   SB[W[3], W[5], W[3], W[28]]/2 + SB[W[3], W[5], W[3], W[29]]/2 + 
   SB[W[3], W[5], W[4], W[1]]/2 - SB[W[3], W[5], W[4], W[3]]/2 - 
   SB[W[3], W[5], W[4], W[4]] + SB[W[3], W[5], W[4], W[5]] + 
   SB[W[3], W[5], W[5], W[4]] - SB[W[3], W[5], W[5], W[12]] - 
   SB[W[3], W[5], W[12], W[2]]/2 + SB[W[3], W[5], W[12], W[3]]/2 - 
   SB[W[3], W[5], W[12], W[4]]/2 - (3*SB[W[3], W[5], W[12], W[5]])/2 + 
   2*SB[W[3], W[5], W[12], W[12]] - SB[W[3], W[5], W[12], W[17]]/2 + 
   SB[W[3], W[5], W[12], W[19]]/2 + SB[W[3], W[5], W[12], W[26]]/2 - 
   SB[W[3], W[5], W[12], W[28]]/2 + SB[W[3], W[5], W[15], W[1]]/2 + 
   SB[W[3], W[5], W[15], W[2]]/2 + SB[W[3], W[5], W[15], W[3]]/2 - 
   SB[W[3], W[5], W[15], W[5]]/2 - SB[W[3], W[5], W[15], W[17]]/2 - 
   SB[W[3], W[5], W[15], W[20]]/2 + SB[W[3], W[5], W[15], W[26]]/2 - 
   SB[W[3], W[5], W[15], W[29]]/2 - SB[W[3], W[5], W[20], W[2]]/2 + 
   SB[W[3], W[5], W[20], W[19]]/2 - SB[W[3], W[5], W[20], W[28]]/2 - 
   SB[W[3], W[5], W[29], W[2]]/2 + SB[W[3], W[5], W[29], W[19]]/2 - 
   SB[W[3], W[5], W[29], W[28]]/2 - SB[W[3], W[13], W[1], W[1]]/2 - 
   SB[W[3], W[13], W[1], W[2]]/2 - SB[W[3], W[13], W[1], W[3]]/2 + 
   SB[W[3], W[13], W[1], W[4]]/2 + SB[W[3], W[13], W[1], W[5]]/2 + 
   SB[W[3], W[13], W[1], W[18]]/2 - SB[W[3], W[13], W[1], W[19]]/2 + 
   SB[W[3], W[13], W[1], W[20]]/2 + SB[W[3], W[13], W[1], W[27]]/2 + 
   SB[W[3], W[13], W[1], W[28]]/2 + SB[W[3], W[13], W[1], W[29]]/2 + 
   SB[W[3], W[13], W[3], W[1]]/2 + SB[W[3], W[13], W[3], W[2]]/2 + 
   SB[W[3], W[13], W[3], W[3]]/2 - SB[W[3], W[13], W[3], W[4]]/2 - 
   SB[W[3], W[13], W[3], W[5]]/2 - SB[W[3], W[13], W[3], W[18]]/2 + 
   SB[W[3], W[13], W[3], W[19]]/2 - SB[W[3], W[13], W[3], W[20]]/2 - 
   SB[W[3], W[13], W[3], W[27]]/2 - SB[W[3], W[13], W[3], W[28]]/2 - 
   SB[W[3], W[13], W[3], W[29]]/2 + SB[W[3], W[13], W[4], W[2]]/2 - 
   SB[W[3], W[13], W[4], W[19]]/2 + SB[W[3], W[13], W[4], W[28]]/2 - 
   SB[W[3], W[13], W[5], W[2]]/2 + SB[W[3], W[13], W[5], W[19]]/2 - 
   SB[W[3], W[13], W[5], W[28]]/2 - SB[W[3], W[13], W[18], W[2]]/2 + 
   SB[W[3], W[13], W[18], W[19]]/2 - SB[W[3], W[13], W[18], W[28]]/2 + 
   SB[W[3], W[13], W[20], W[2]]/2 - SB[W[3], W[13], W[20], W[19]]/2 + 
   SB[W[3], W[13], W[20], W[28]]/2 - SB[W[3], W[13], W[27], W[2]]/2 + 
   SB[W[3], W[13], W[27], W[19]]/2 - SB[W[3], W[13], W[27], W[28]]/2 + 
   SB[W[3], W[13], W[29], W[2]]/2 - SB[W[3], W[13], W[29], W[19]]/2 + 
   SB[W[3], W[13], W[29], W[28]]/2 + SB[W[3], W[15], W[1], W[1]]/2 + 
   SB[W[3], W[15], W[1], W[3]]/2 - SB[W[3], W[15], W[1], W[5]]/2 - 
   SB[W[3], W[15], W[1], W[17]]/2 + SB[W[3], W[15], W[1], W[19]]/2 - 
   SB[W[3], W[15], W[1], W[20]]/2 + SB[W[3], W[15], W[1], W[26]]/2 - 
   SB[W[3], W[15], W[1], W[28]]/2 - SB[W[3], W[15], W[1], W[29]]/2 - 
   SB[W[3], W[15], W[2], W[2]]/2 + SB[W[3], W[15], W[2], W[19]]/2 - 
   SB[W[3], W[15], W[2], W[28]]/2 + SB[W[3], W[15], W[3], W[1]]/2 + 
   SB[W[3], W[15], W[3], W[3]]/2 - SB[W[3], W[15], W[3], W[5]]/2 - 
   SB[W[3], W[15], W[3], W[17]]/2 + SB[W[3], W[15], W[3], W[19]]/2 - 
   SB[W[3], W[15], W[3], W[20]]/2 + SB[W[3], W[15], W[3], W[26]]/2 - 
   SB[W[3], W[15], W[3], W[28]]/2 - SB[W[3], W[15], W[3], W[29]]/2 + 
   SB[W[3], W[15], W[5], W[2]]/2 - SB[W[3], W[15], W[5], W[19]]/2 + 
   SB[W[3], W[15], W[5], W[28]]/2 - SB[W[3], W[15], W[15], W[1]] - 
   SB[W[3], W[15], W[15], W[2]] - SB[W[3], W[15], W[15], W[3]] + 
   SB[W[3], W[15], W[15], W[5]] + SB[W[3], W[15], W[15], W[17]] + 
   SB[W[3], W[15], W[15], W[20]] - SB[W[3], W[15], W[15], W[26]] + 
   SB[W[3], W[15], W[15], W[29]] + SB[W[3], W[15], W[17], W[2]]/2 - 
   SB[W[3], W[15], W[17], W[19]]/2 + SB[W[3], W[15], W[17], W[28]]/2 + 
   SB[W[3], W[15], W[20], W[2]]/2 - SB[W[3], W[15], W[20], W[19]]/2 + 
   SB[W[3], W[15], W[20], W[28]]/2 - SB[W[3], W[15], W[26], W[2]]/2 + 
   SB[W[3], W[15], W[26], W[19]]/2 - SB[W[3], W[15], W[26], W[28]]/2 + 
   SB[W[3], W[15], W[29], W[2]]/2 - SB[W[3], W[15], W[29], W[19]]/2 + 
   SB[W[3], W[15], W[29], W[28]]/2 - SB[W[4], W[1], W[2], W[3]]/2 + 
   SB[W[4], W[1], W[2], W[4]]/2 + SB[W[4], W[1], W[2], W[5]]/2 - 
   SB[W[4], W[1], W[2], W[14]] + SB[W[4], W[1], W[2], W[16]]/2 - 
   SB[W[4], W[1], W[2], W[30]]/2 + SB[W[4], W[1], W[3], W[1]]/2 + 
   SB[W[4], W[1], W[3], W[3]]/2 - SB[W[4], W[1], W[3], W[4]]/2 - 
   SB[W[4], W[1], W[3], W[16]]/2 - SB[W[4], W[1], W[3], W[18]]/2 + 
   SB[W[4], W[1], W[3], W[19]]/2 - SB[W[4], W[1], W[3], W[27]]/2 - 
   SB[W[4], W[1], W[3], W[28]]/2 + SB[W[4], W[1], W[3], W[30]]/2 + 
   SB[W[4], W[1], W[4], W[2]]/2 + SB[W[4], W[1], W[4], W[5]] - 
   SB[W[4], W[1], W[4], W[14]] - SB[W[4], W[1], W[4], W[19]]/2 + 
   SB[W[4], W[1], W[4], W[28]]/2 - SB[W[4], W[1], W[5], W[1]]/2 + 
   SB[W[4], W[1], W[5], W[3]]/2 + SB[W[4], W[1], W[5], W[4]] - 
   SB[W[4], W[1], W[5], W[5]] - SB[W[4], W[1], W[11], W[1]]/2 - 
   SB[W[4], W[1], W[11], W[2]]/2 - SB[W[4], W[1], W[11], W[3]]/2 + 
   SB[W[4], W[1], W[11], W[4]]/2 + SB[W[4], W[1], W[11], W[16]]/2 + 
   SB[W[4], W[1], W[11], W[18]]/2 + SB[W[4], W[1], W[11], W[27]]/2 - 
   SB[W[4], W[1], W[11], W[30]]/2 + SB[W[4], W[1], W[14], W[1]]/2 - 
   SB[W[4], W[1], W[14], W[2]]/2 - (3*SB[W[4], W[1], W[14], W[4]])/2 - 
   SB[W[4], W[1], W[14], W[5]]/2 + 2*SB[W[4], W[1], W[14], W[14]] - 
   SB[W[4], W[1], W[14], W[16]]/2 + SB[W[4], W[1], W[14], W[19]]/2 - 
   SB[W[4], W[1], W[14], W[28]]/2 + SB[W[4], W[1], W[14], W[30]]/2 + 
   SB[W[4], W[1], W[16], W[2]]/2 - SB[W[4], W[1], W[16], W[19]]/2 + 
   SB[W[4], W[1], W[16], W[28]]/2 - SB[W[4], W[1], W[30], W[2]]/2 + 
   SB[W[4], W[1], W[30], W[19]]/2 - SB[W[4], W[1], W[30], W[28]]/2 - 
   SB[W[4], W[2], W[1], W[3]]/2 + SB[W[4], W[2], W[1], W[4]]/2 + 
   SB[W[4], W[2], W[1], W[5]]/2 - SB[W[4], W[2], W[1], W[14]] + 
   SB[W[4], W[2], W[1], W[16]]/2 - SB[W[4], W[2], W[1], W[30]]/2 - 
   SB[W[4], W[2], W[2], W[3]] + SB[W[4], W[2], W[2], W[12]] - 
   SB[W[4], W[2], W[2], W[14]] + SB[W[4], W[2], W[2], W[16]] - 
   SB[W[4], W[2], W[2], W[30]] - SB[W[4], W[2], W[3], W[2]]/2 + 
   SB[W[4], W[2], W[3], W[3]]/2 - SB[W[4], W[2], W[3], W[4]]/2 - 
   SB[W[4], W[2], W[3], W[5]]/2 + SB[W[4], W[2], W[3], W[14]] - 
   SB[W[4], W[2], W[3], W[16]]/2 + SB[W[4], W[2], W[3], W[19]]/2 - 
   SB[W[4], W[2], W[3], W[28]]/2 + SB[W[4], W[2], W[3], W[30]]/2 - 
   SB[W[4], W[2], W[4], W[2]]/2 + 2*SB[W[4], W[2], W[4], W[4]] + 
   SB[W[4], W[2], W[4], W[5]] - 2*SB[W[4], W[2], W[4], W[14]] - 
   SB[W[4], W[2], W[4], W[19]]/2 + SB[W[4], W[2], W[4], W[28]]/2 - 
   SB[W[4], W[2], W[5], W[2]]/2 + SB[W[4], W[2], W[5], W[4]] + 
   SB[W[4], W[2], W[5], W[12]] - SB[W[4], W[2], W[5], W[14]] - 
   SB[W[4], W[2], W[5], W[19]]/2 + SB[W[4], W[2], W[5], W[28]]/2 + 
   SB[W[4], W[2], W[12], W[2]] + SB[W[4], W[2], W[12], W[5]] - 
   2*SB[W[4], W[2], W[12], W[12]] + SB[W[4], W[2], W[14], W[3]] - 
   3*SB[W[4], W[2], W[14], W[4]] - 2*SB[W[4], W[2], W[14], W[5]] + 
   4*SB[W[4], W[2], W[14], W[14]] - SB[W[4], W[2], W[14], W[16]] + 
   SB[W[4], W[2], W[14], W[19]] - SB[W[4], W[2], W[14], W[28]] + 
   SB[W[4], W[2], W[14], W[30]] + SB[W[4], W[2], W[16], W[2]]/2 - 
   SB[W[4], W[2], W[16], W[19]]/2 + SB[W[4], W[2], W[16], W[28]]/2 - 
   SB[W[4], W[2], W[30], W[2]]/2 + SB[W[4], W[2], W[30], W[19]]/2 - 
   SB[W[4], W[2], W[30], W[28]]/2 + SB[W[4], W[3], W[1], W[1]]/2 + 
   SB[W[4], W[3], W[1], W[3]]/2 - SB[W[4], W[3], W[1], W[4]]/2 - 
   SB[W[4], W[3], W[1], W[16]]/2 - SB[W[4], W[3], W[1], W[18]]/2 + 
   SB[W[4], W[3], W[1], W[19]]/2 - SB[W[4], W[3], W[1], W[27]]/2 - 
   SB[W[4], W[3], W[1], W[28]]/2 + SB[W[4], W[3], W[1], W[30]]/2 - 
   SB[W[4], W[3], W[2], W[2]]/2 + SB[W[4], W[3], W[2], W[3]]/2 - 
   SB[W[4], W[3], W[2], W[4]]/2 - SB[W[4], W[3], W[2], W[5]]/2 + 
   SB[W[4], W[3], W[2], W[14]] - SB[W[4], W[3], W[2], W[16]]/2 + 
   SB[W[4], W[3], W[2], W[19]]/2 - SB[W[4], W[3], W[2], W[28]]/2 + 
   SB[W[4], W[3], W[2], W[30]]/2 - SB[W[4], W[3], W[4], W[5]] + 
   SB[W[4], W[3], W[4], W[14]] + SB[W[4], W[3], W[5], W[1]]/2 - 
   SB[W[4], W[3], W[5], W[3]]/2 - SB[W[4], W[3], W[5], W[4]] + 
   SB[W[4], W[3], W[5], W[5]] - SB[W[4], W[3], W[11], W[1]]/2 - 
   SB[W[4], W[3], W[11], W[2]]/2 - SB[W[4], W[3], W[11], W[3]]/2 + 
   SB[W[4], W[3], W[11], W[4]]/2 + SB[W[4], W[3], W[11], W[16]]/2 + 
   SB[W[4], W[3], W[11], W[18]]/2 + SB[W[4], W[3], W[11], W[27]]/2 - 
   SB[W[4], W[3], W[11], W[30]]/2 - SB[W[4], W[3], W[14], W[1]]/2 + 
   SB[W[4], W[3], W[14], W[2]]/2 + (3*SB[W[4], W[3], W[14], W[4]])/2 + 
   SB[W[4], W[3], W[14], W[5]]/2 - 2*SB[W[4], W[3], W[14], W[14]] + 
   SB[W[4], W[3], W[14], W[16]]/2 - SB[W[4], W[3], W[14], W[19]]/2 + 
   SB[W[4], W[3], W[14], W[28]]/2 - SB[W[4], W[3], W[14], W[30]]/2 + 
   SB[W[4], W[3], W[18], W[2]]/2 - SB[W[4], W[3], W[18], W[19]]/2 + 
   SB[W[4], W[3], W[18], W[28]]/2 + SB[W[4], W[3], W[27], W[2]]/2 - 
   SB[W[4], W[3], W[27], W[19]]/2 + SB[W[4], W[3], W[27], W[28]]/2 + 
   SB[W[4], W[4], W[1], W[5]] - SB[W[4], W[4], W[1], W[14]] + 
   SB[W[4], W[4], W[2], W[5]] - SB[W[4], W[4], W[2], W[14]] - 
   SB[W[4], W[4], W[3], W[5]] + SB[W[4], W[4], W[3], W[14]] + 
   SB[W[4], W[4], W[5], W[1]] + SB[W[4], W[4], W[5], W[2]] - 
   SB[W[4], W[4], W[5], W[3]] - SB[W[4], W[4], W[5], W[14]] - 
   SB[W[4], W[4], W[14], W[1]] - SB[W[4], W[4], W[14], W[2]] + 
   SB[W[4], W[4], W[14], W[3]] - SB[W[4], W[4], W[14], W[5]] + 
   2*SB[W[4], W[4], W[14], W[14]] - SB[W[4], W[5], W[1], W[1]]/2 + 
   SB[W[4], W[5], W[1], W[3]]/2 + SB[W[4], W[5], W[1], W[4]] - 
   SB[W[4], W[5], W[1], W[5]] + SB[W[4], W[5], W[2], W[2]]/2 + 
   SB[W[4], W[5], W[2], W[4]] + SB[W[4], W[5], W[2], W[5]] - 
   SB[W[4], W[5], W[2], W[12]] - SB[W[4], W[5], W[2], W[14]] - 
   SB[W[4], W[5], W[2], W[19]]/2 + SB[W[4], W[5], W[2], W[28]]/2 + 
   SB[W[4], W[5], W[3], W[1]]/2 - SB[W[4], W[5], W[3], W[3]]/2 - 
   SB[W[4], W[5], W[3], W[4]] + SB[W[4], W[5], W[3], W[5]] + 
   SB[W[4], W[5], W[4], W[1]] + SB[W[4], W[5], W[4], W[2]] - 
   SB[W[4], W[5], W[4], W[3]] - SB[W[4], W[5], W[4], W[14]] - 
   SB[W[4], W[5], W[5], W[1]] + SB[W[4], W[5], W[5], W[2]] + 
   SB[W[4], W[5], W[5], W[3]] - SB[W[4], W[5], W[5], W[12]] - 
   SB[W[4], W[5], W[12], W[2]] - SB[W[4], W[5], W[12], W[5]] + 
   2*SB[W[4], W[5], W[12], W[12]] - SB[W[4], W[5], W[14], W[2]] - 
   SB[W[4], W[5], W[14], W[4]] + 2*SB[W[4], W[5], W[14], W[14]] - 
   SB[W[4], W[5], W[19], W[2]]/2 + SB[W[4], W[5], W[19], W[19]]/2 - 
   SB[W[4], W[5], W[19], W[28]]/2 + SB[W[4], W[5], W[28], W[2]]/2 - 
   SB[W[4], W[5], W[28], W[19]]/2 + SB[W[4], W[5], W[28], W[28]]/2 - 
   SB[W[4], W[11], W[1], W[1]]/2 - SB[W[4], W[11], W[1], W[3]]/2 + 
   SB[W[4], W[11], W[1], W[4]]/2 + SB[W[4], W[11], W[1], W[16]]/2 + 
   SB[W[4], W[11], W[1], W[18]]/2 - SB[W[4], W[11], W[1], W[19]]/2 + 
   SB[W[4], W[11], W[1], W[27]]/2 + SB[W[4], W[11], W[1], W[28]]/2 - 
   SB[W[4], W[11], W[1], W[30]]/2 + SB[W[4], W[11], W[2], W[2]]/2 - 
   SB[W[4], W[11], W[2], W[19]]/2 + SB[W[4], W[11], W[2], W[28]]/2 - 
   SB[W[4], W[11], W[3], W[1]]/2 - SB[W[4], W[11], W[3], W[3]]/2 + 
   SB[W[4], W[11], W[3], W[4]]/2 + SB[W[4], W[11], W[3], W[16]]/2 + 
   SB[W[4], W[11], W[3], W[18]]/2 - SB[W[4], W[11], W[3], W[19]]/2 + 
   SB[W[4], W[11], W[3], W[27]]/2 + SB[W[4], W[11], W[3], W[28]]/2 - 
   SB[W[4], W[11], W[3], W[30]]/2 - SB[W[4], W[11], W[4], W[2]]/2 + 
   SB[W[4], W[11], W[4], W[19]]/2 - SB[W[4], W[11], W[4], W[28]]/2 + 
   SB[W[4], W[11], W[11], W[1]] + SB[W[4], W[11], W[11], W[2]] + 
   SB[W[4], W[11], W[11], W[3]] - SB[W[4], W[11], W[11], W[4]] - 
   SB[W[4], W[11], W[11], W[16]] - SB[W[4], W[11], W[11], W[18]] - 
   SB[W[4], W[11], W[11], W[27]] + SB[W[4], W[11], W[11], W[30]] - 
   SB[W[4], W[11], W[16], W[2]]/2 + SB[W[4], W[11], W[16], W[19]]/2 - 
   SB[W[4], W[11], W[16], W[28]]/2 - SB[W[4], W[11], W[18], W[2]]/2 + 
   SB[W[4], W[11], W[18], W[19]]/2 - SB[W[4], W[11], W[18], W[28]]/2 - 
   SB[W[4], W[11], W[27], W[2]]/2 + SB[W[4], W[11], W[27], W[19]]/2 - 
   SB[W[4], W[11], W[27], W[28]]/2 + SB[W[4], W[11], W[30], W[2]]/2 - 
   SB[W[4], W[11], W[30], W[19]]/2 + SB[W[4], W[11], W[30], W[28]]/2 + 
   SB[W[4], W[14], W[1], W[1]]/2 - (3*SB[W[4], W[14], W[1], W[4]])/2 - 
   SB[W[4], W[14], W[1], W[5]]/2 + 2*SB[W[4], W[14], W[1], W[14]] - 
   SB[W[4], W[14], W[1], W[16]]/2 + SB[W[4], W[14], W[1], W[30]]/2 - 
   SB[W[4], W[14], W[2], W[2]]/2 + SB[W[4], W[14], W[2], W[3]] - 
   SB[W[4], W[14], W[2], W[4]] - 2*SB[W[4], W[14], W[2], W[5]] + 
   3*SB[W[4], W[14], W[2], W[14]] - SB[W[4], W[14], W[2], W[16]] + 
   SB[W[4], W[14], W[2], W[19]]/2 - SB[W[4], W[14], W[2], W[28]]/2 + 
   SB[W[4], W[14], W[2], W[30]] - SB[W[4], W[14], W[3], W[1]]/2 + 
   SB[W[4], W[14], W[3], W[2]]/2 + (3*SB[W[4], W[14], W[3], W[4]])/2 + 
   SB[W[4], W[14], W[3], W[5]]/2 - 2*SB[W[4], W[14], W[3], W[14]] + 
   SB[W[4], W[14], W[3], W[16]]/2 - SB[W[4], W[14], W[3], W[19]]/2 + 
   SB[W[4], W[14], W[3], W[28]]/2 - SB[W[4], W[14], W[3], W[30]]/2 - 
   SB[W[4], W[14], W[4], W[1]] - SB[W[4], W[14], W[4], W[2]]/2 + 
   SB[W[4], W[14], W[4], W[3]] - 2*SB[W[4], W[14], W[4], W[4]] - 
   SB[W[4], W[14], W[4], W[5]] + 3*SB[W[4], W[14], W[4], W[14]] + 
   SB[W[4], W[14], W[4], W[19]]/2 - SB[W[4], W[14], W[4], W[28]]/2 - 
   (3*SB[W[4], W[14], W[5], W[2]])/2 - SB[W[4], W[14], W[5], W[4]] + 
   2*SB[W[4], W[14], W[5], W[14]] + SB[W[4], W[14], W[5], W[19]]/2 - 
   SB[W[4], W[14], W[5], W[28]]/2 + SB[W[4], W[14], W[14], W[1]] + 
   2*SB[W[4], W[14], W[14], W[2]] - 2*SB[W[4], W[14], W[14], W[3]] + 
   4*SB[W[4], W[14], W[14], W[4]] + 3*SB[W[4], W[14], W[14], W[5]] - 
   8*SB[W[4], W[14], W[14], W[14]] + SB[W[4], W[14], W[14], W[16]] - 
   SB[W[4], W[14], W[14], W[19]] + SB[W[4], W[14], W[14], W[28]] - 
   SB[W[4], W[14], W[14], W[30]] - SB[W[4], W[14], W[16], W[2]]/2 + 
   SB[W[4], W[14], W[16], W[19]]/2 - SB[W[4], W[14], W[16], W[28]]/2 + 
   SB[W[4], W[14], W[19], W[2]]/2 - SB[W[4], W[14], W[19], W[19]]/2 + 
   SB[W[4], W[14], W[19], W[28]]/2 - SB[W[4], W[14], W[28], W[2]]/2 + 
   SB[W[4], W[14], W[28], W[19]]/2 - SB[W[4], W[14], W[28], W[28]]/2 + 
   SB[W[4], W[14], W[30], W[2]]/2 - SB[W[4], W[14], W[30], W[19]]/2 + 
   SB[W[4], W[14], W[30], W[28]]/2 + SB[W[5], W[1], W[2], W[1]]/2 - 
   SB[W[5], W[1], W[2], W[2]]/2 - SB[W[5], W[1], W[2], W[4]]/2 - 
   SB[W[5], W[1], W[2], W[5]]/2 + SB[W[5], W[1], W[2], W[12]] - 
   SB[W[5], W[1], W[2], W[17]]/2 + SB[W[5], W[1], W[2], W[19]]/2 + 
   SB[W[5], W[1], W[2], W[26]]/2 - SB[W[5], W[1], W[2], W[28]]/2 + 
   SB[W[5], W[1], W[3], W[1]]/2 + SB[W[5], W[1], W[3], W[3]]/2 - 
   SB[W[5], W[1], W[3], W[5]]/2 - SB[W[5], W[1], W[3], W[17]]/2 + 
   SB[W[5], W[1], W[3], W[19]]/2 - SB[W[5], W[1], W[3], W[20]]/2 + 
   SB[W[5], W[1], W[3], W[26]]/2 - SB[W[5], W[1], W[3], W[28]]/2 - 
   SB[W[5], W[1], W[3], W[29]]/2 - SB[W[5], W[1], W[4], W[1]]/2 + 
   SB[W[5], W[1], W[4], W[3]]/2 + SB[W[5], W[1], W[4], W[4]] - 
   SB[W[5], W[1], W[4], W[5]] - SB[W[5], W[1], W[5], W[4]] + 
   SB[W[5], W[1], W[5], W[12]] + SB[W[5], W[1], W[12], W[2]]/2 - 
   SB[W[5], W[1], W[12], W[3]]/2 + SB[W[5], W[1], W[12], W[4]]/2 + 
   (3*SB[W[5], W[1], W[12], W[5]])/2 - 2*SB[W[5], W[1], W[12], W[12]] + 
   SB[W[5], W[1], W[12], W[17]]/2 - SB[W[5], W[1], W[12], W[19]]/2 - 
   SB[W[5], W[1], W[12], W[26]]/2 + SB[W[5], W[1], W[12], W[28]]/2 - 
   SB[W[5], W[1], W[15], W[1]]/2 - SB[W[5], W[1], W[15], W[2]]/2 - 
   SB[W[5], W[1], W[15], W[3]]/2 + SB[W[5], W[1], W[15], W[5]]/2 + 
   SB[W[5], W[1], W[15], W[17]]/2 + SB[W[5], W[1], W[15], W[20]]/2 - 
   SB[W[5], W[1], W[15], W[26]]/2 + SB[W[5], W[1], W[15], W[29]]/2 + 
   SB[W[5], W[1], W[20], W[2]]/2 - SB[W[5], W[1], W[20], W[19]]/2 + 
   SB[W[5], W[1], W[20], W[28]]/2 + SB[W[5], W[1], W[29], W[2]]/2 - 
   SB[W[5], W[1], W[29], W[19]]/2 + SB[W[5], W[1], W[29], W[28]]/2 + 
   SB[W[5], W[2], W[1], W[1]]/2 - SB[W[5], W[2], W[1], W[2]]/2 - 
   SB[W[5], W[2], W[1], W[4]]/2 - SB[W[5], W[2], W[1], W[5]]/2 + 
   SB[W[5], W[2], W[1], W[12]] - SB[W[5], W[2], W[1], W[17]]/2 + 
   SB[W[5], W[2], W[1], W[19]]/2 + SB[W[5], W[2], W[1], W[26]]/2 - 
   SB[W[5], W[2], W[1], W[28]]/2 - SB[W[5], W[2], W[2], W[1]] - 
   SB[W[5], W[2], W[2], W[12]] + SB[W[5], W[2], W[2], W[14]] + 
   SB[W[5], W[2], W[2], W[17]] - SB[W[5], W[2], W[2], W[26]] - 
   SB[W[5], W[2], W[3], W[1]]/2 + SB[W[5], W[2], W[3], W[4]]/2 + 
   SB[W[5], W[2], W[3], W[5]]/2 - SB[W[5], W[2], W[3], W[12]] + 
   SB[W[5], W[2], W[3], W[17]]/2 - SB[W[5], W[2], W[3], W[26]]/2 - 
   SB[W[5], W[2], W[4], W[2]]/2 + SB[W[5], W[2], W[4], W[5]] - 
   SB[W[5], W[2], W[4], W[12]] + SB[W[5], W[2], W[4], W[14]] - 
   SB[W[5], W[2], W[4], W[19]]/2 + SB[W[5], W[2], W[4], W[28]]/2 - 
   SB[W[5], W[2], W[5], W[2]]/2 + SB[W[5], W[2], W[5], W[4]] + 
   2*SB[W[5], W[2], W[5], W[5]] - 2*SB[W[5], W[2], W[5], W[12]] - 
   SB[W[5], W[2], W[5], W[19]]/2 + SB[W[5], W[2], W[5], W[28]]/2 + 
   SB[W[5], W[2], W[12], W[1]] - 2*SB[W[5], W[2], W[12], W[4]] - 
   3*SB[W[5], W[2], W[12], W[5]] + 4*SB[W[5], W[2], W[12], W[12]] - 
   SB[W[5], W[2], W[12], W[17]] + SB[W[5], W[2], W[12], W[19]] + 
   SB[W[5], W[2], W[12], W[26]] - SB[W[5], W[2], W[12], W[28]] + 
   SB[W[5], W[2], W[14], W[2]] + SB[W[5], W[2], W[14], W[4]] - 
   2*SB[W[5], W[2], W[14], W[14]] + SB[W[5], W[2], W[17], W[2]]/2 - 
   SB[W[5], W[2], W[17], W[19]]/2 + SB[W[5], W[2], W[17], W[28]]/2 - 
   SB[W[5], W[2], W[26], W[2]]/2 + SB[W[5], W[2], W[26], W[19]]/2 - 
   SB[W[5], W[2], W[26], W[28]]/2 + SB[W[5], W[3], W[1], W[1]]/2 + 
   SB[W[5], W[3], W[1], W[3]]/2 - SB[W[5], W[3], W[1], W[5]]/2 - 
   SB[W[5], W[3], W[1], W[17]]/2 + SB[W[5], W[3], W[1], W[19]]/2 - 
   SB[W[5], W[3], W[1], W[20]]/2 + SB[W[5], W[3], W[1], W[26]]/2 - 
   SB[W[5], W[3], W[1], W[28]]/2 - SB[W[5], W[3], W[1], W[29]]/2 - 
   SB[W[5], W[3], W[2], W[1]]/2 + SB[W[5], W[3], W[2], W[4]]/2 + 
   SB[W[5], W[3], W[2], W[5]]/2 - SB[W[5], W[3], W[2], W[12]] + 
   SB[W[5], W[3], W[2], W[17]]/2 - SB[W[5], W[3], W[2], W[26]]/2 + 
   SB[W[5], W[3], W[4], W[1]]/2 - SB[W[5], W[3], W[4], W[3]]/2 - 
   SB[W[5], W[3], W[4], W[4]] + SB[W[5], W[3], W[4], W[5]] + 
   SB[W[5], W[3], W[5], W[2]]/2 + SB[W[5], W[3], W[5], W[4]] - 
   SB[W[5], W[3], W[5], W[12]] - SB[W[5], W[3], W[5], W[19]]/2 + 
   SB[W[5], W[3], W[5], W[28]]/2 - SB[W[5], W[3], W[12], W[2]]/2 + 
   SB[W[5], W[3], W[12], W[3]]/2 - SB[W[5], W[3], W[12], W[4]]/2 - 
   (3*SB[W[5], W[3], W[12], W[5]])/2 + 2*SB[W[5], W[3], W[12], W[12]] - 
   SB[W[5], W[3], W[12], W[17]]/2 + SB[W[5], W[3], W[12], W[19]]/2 + 
   SB[W[5], W[3], W[12], W[26]]/2 - SB[W[5], W[3], W[12], W[28]]/2 - 
   SB[W[5], W[3], W[15], W[1]]/2 - SB[W[5], W[3], W[15], W[2]]/2 - 
   SB[W[5], W[3], W[15], W[3]]/2 + SB[W[5], W[3], W[15], W[5]]/2 + 
   SB[W[5], W[3], W[15], W[17]]/2 + SB[W[5], W[3], W[15], W[20]]/2 - 
   SB[W[5], W[3], W[15], W[26]]/2 + SB[W[5], W[3], W[15], W[29]]/2 + 
   SB[W[5], W[3], W[17], W[2]]/2 - SB[W[5], W[3], W[17], W[19]]/2 + 
   SB[W[5], W[3], W[17], W[28]]/2 - SB[W[5], W[3], W[26], W[2]]/2 + 
   SB[W[5], W[3], W[26], W[19]]/2 - SB[W[5], W[3], W[26], W[28]]/2 - 
   SB[W[5], W[4], W[1], W[1]]/2 + SB[W[5], W[4], W[1], W[3]]/2 + 
   SB[W[5], W[4], W[1], W[4]] - SB[W[5], W[4], W[1], W[5]] + 
   SB[W[5], W[4], W[2], W[2]]/2 + SB[W[5], W[4], W[2], W[4]] + 
   SB[W[5], W[4], W[2], W[5]] - SB[W[5], W[4], W[2], W[12]] - 
   SB[W[5], W[4], W[2], W[14]] - SB[W[5], W[4], W[2], W[19]]/2 + 
   SB[W[5], W[4], W[2], W[28]]/2 + SB[W[5], W[4], W[3], W[1]]/2 - 
   SB[W[5], W[4], W[3], W[3]]/2 - SB[W[5], W[4], W[3], W[4]] + 
   SB[W[5], W[4], W[3], W[5]] + SB[W[5], W[4], W[4], W[1]] + 
   SB[W[5], W[4], W[4], W[2]] - SB[W[5], W[4], W[4], W[3]] - 
   SB[W[5], W[4], W[4], W[14]] - SB[W[5], W[4], W[5], W[1]] + 
   SB[W[5], W[4], W[5], W[2]] + SB[W[5], W[4], W[5], W[3]] - 
   SB[W[5], W[4], W[5], W[12]] - SB[W[5], W[4], W[12], W[2]] - 
   SB[W[5], W[4], W[12], W[5]] + 2*SB[W[5], W[4], W[12], W[12]] - 
   SB[W[5], W[4], W[14], W[2]] - SB[W[5], W[4], W[14], W[4]] + 
   2*SB[W[5], W[4], W[14], W[14]] - SB[W[5], W[4], W[19], W[2]]/2 + 
   SB[W[5], W[4], W[19], W[19]]/2 - SB[W[5], W[4], W[19], W[28]]/2 + 
   SB[W[5], W[4], W[28], W[2]]/2 - SB[W[5], W[4], W[28], W[19]]/2 + 
   SB[W[5], W[4], W[28], W[28]]/2 - SB[W[5], W[5], W[1], W[4]] + 
   SB[W[5], W[5], W[1], W[12]] + SB[W[5], W[5], W[2], W[4]] - 
   SB[W[5], W[5], W[2], W[12]] + SB[W[5], W[5], W[3], W[4]] - 
   SB[W[5], W[5], W[3], W[12]] - SB[W[5], W[5], W[4], W[1]] + 
   SB[W[5], W[5], W[4], W[2]] + SB[W[5], W[5], W[4], W[3]] - 
   SB[W[5], W[5], W[4], W[12]] + SB[W[5], W[5], W[12], W[1]] - 
   SB[W[5], W[5], W[12], W[2]] - SB[W[5], W[5], W[12], W[3]] - 
   SB[W[5], W[5], W[12], W[4]] + 2*SB[W[5], W[5], W[12], W[12]] + 
   SB[W[5], W[12], W[1], W[2]]/2 - SB[W[5], W[12], W[1], W[3]]/2 + 
   SB[W[5], W[12], W[1], W[4]]/2 + (3*SB[W[5], W[12], W[1], W[5]])/2 - 
   2*SB[W[5], W[12], W[1], W[12]] + SB[W[5], W[12], W[1], W[17]]/2 - 
   SB[W[5], W[12], W[1], W[19]]/2 - SB[W[5], W[12], W[1], W[26]]/2 + 
   SB[W[5], W[12], W[1], W[28]]/2 + SB[W[5], W[12], W[2], W[1]] - 
   SB[W[5], W[12], W[2], W[2]]/2 - 2*SB[W[5], W[12], W[2], W[4]] - 
   SB[W[5], W[12], W[2], W[5]] + 3*SB[W[5], W[12], W[2], W[12]] - 
   SB[W[5], W[12], W[2], W[17]] + SB[W[5], W[12], W[2], W[19]]/2 + 
   SB[W[5], W[12], W[2], W[26]] - SB[W[5], W[12], W[2], W[28]]/2 + 
   SB[W[5], W[12], W[3], W[3]]/2 - SB[W[5], W[12], W[3], W[4]]/2 - 
   (3*SB[W[5], W[12], W[3], W[5]])/2 + 2*SB[W[5], W[12], W[3], W[12]] - 
   SB[W[5], W[12], W[3], W[17]]/2 + SB[W[5], W[12], W[3], W[26]]/2 - 
   (3*SB[W[5], W[12], W[4], W[2]])/2 - SB[W[5], W[12], W[4], W[5]] + 
   2*SB[W[5], W[12], W[4], W[12]] + SB[W[5], W[12], W[4], W[19]]/2 - 
   SB[W[5], W[12], W[4], W[28]]/2 + SB[W[5], W[12], W[5], W[1]] - 
   SB[W[5], W[12], W[5], W[2]]/2 - SB[W[5], W[12], W[5], W[3]] - 
   SB[W[5], W[12], W[5], W[4]] - 2*SB[W[5], W[12], W[5], W[5]] + 
   3*SB[W[5], W[12], W[5], W[12]] + SB[W[5], W[12], W[5], W[19]]/2 - 
   SB[W[5], W[12], W[5], W[28]]/2 - 2*SB[W[5], W[12], W[12], W[1]] + 
   2*SB[W[5], W[12], W[12], W[2]] + SB[W[5], W[12], W[12], W[3]] + 
   3*SB[W[5], W[12], W[12], W[4]] + 4*SB[W[5], W[12], W[12], W[5]] - 
   8*SB[W[5], W[12], W[12], W[12]] + SB[W[5], W[12], W[12], W[17]] - 
   SB[W[5], W[12], W[12], W[19]] - SB[W[5], W[12], W[12], W[26]] + 
   SB[W[5], W[12], W[12], W[28]] - SB[W[5], W[12], W[17], W[2]]/2 + 
   SB[W[5], W[12], W[17], W[19]]/2 - SB[W[5], W[12], W[17], W[28]]/2 + 
   SB[W[5], W[12], W[19], W[2]]/2 - SB[W[5], W[12], W[19], W[19]]/2 + 
   SB[W[5], W[12], W[19], W[28]]/2 + SB[W[5], W[12], W[26], W[2]]/2 - 
   SB[W[5], W[12], W[26], W[19]]/2 + SB[W[5], W[12], W[26], W[28]]/2 - 
   SB[W[5], W[12], W[28], W[2]]/2 + SB[W[5], W[12], W[28], W[19]]/2 - 
   SB[W[5], W[12], W[28], W[28]]/2 - SB[W[5], W[15], W[1], W[1]]/2 - 
   SB[W[5], W[15], W[1], W[3]]/2 + SB[W[5], W[15], W[1], W[5]]/2 + 
   SB[W[5], W[15], W[1], W[17]]/2 - SB[W[5], W[15], W[1], W[19]]/2 + 
   SB[W[5], W[15], W[1], W[20]]/2 - SB[W[5], W[15], W[1], W[26]]/2 + 
   SB[W[5], W[15], W[1], W[28]]/2 + SB[W[5], W[15], W[1], W[29]]/2 + 
   SB[W[5], W[15], W[2], W[2]]/2 - SB[W[5], W[15], W[2], W[19]]/2 + 
   SB[W[5], W[15], W[2], W[28]]/2 - SB[W[5], W[15], W[3], W[1]]/2 - 
   SB[W[5], W[15], W[3], W[3]]/2 + SB[W[5], W[15], W[3], W[5]]/2 + 
   SB[W[5], W[15], W[3], W[17]]/2 - SB[W[5], W[15], W[3], W[19]]/2 + 
   SB[W[5], W[15], W[3], W[20]]/2 - SB[W[5], W[15], W[3], W[26]]/2 + 
   SB[W[5], W[15], W[3], W[28]]/2 + SB[W[5], W[15], W[3], W[29]]/2 - 
   SB[W[5], W[15], W[5], W[2]]/2 + SB[W[5], W[15], W[5], W[19]]/2 - 
   SB[W[5], W[15], W[5], W[28]]/2 + SB[W[5], W[15], W[15], W[1]] + 
   SB[W[5], W[15], W[15], W[2]] + SB[W[5], W[15], W[15], W[3]] - 
   SB[W[5], W[15], W[15], W[5]] - SB[W[5], W[15], W[15], W[17]] - 
   SB[W[5], W[15], W[15], W[20]] + SB[W[5], W[15], W[15], W[26]] - 
   SB[W[5], W[15], W[15], W[29]] - SB[W[5], W[15], W[17], W[2]]/2 + 
   SB[W[5], W[15], W[17], W[19]]/2 - SB[W[5], W[15], W[17], W[28]]/2 - 
   SB[W[5], W[15], W[20], W[2]]/2 + SB[W[5], W[15], W[20], W[19]]/2 - 
   SB[W[5], W[15], W[20], W[28]]/2 + SB[W[5], W[15], W[26], W[2]]/2 - 
   SB[W[5], W[15], W[26], W[19]]/2 + SB[W[5], W[15], W[26], W[28]]/2 - 
   SB[W[5], W[15], W[29], W[2]]/2 + SB[W[5], W[15], W[29], W[19]]/2 - 
   SB[W[5], W[15], W[29], W[28]]/2 + 
   SB[W[28]]*(-1/2*d[37, 3] - (5*Zeta[3])/2) + SB[W[1]]*Zeta[3] + 
   SB[W[3]]*Zeta[3] - 2*SB[W[4]]*Zeta[3] - 2*SB[W[5]]*Zeta[3] - 
   SB[W[18]]*Zeta[3] - SB[W[20]]*Zeta[3] - SB[W[27]]*Zeta[3] - 
   SB[W[29]]*Zeta[3] + SB[W[2]]*(-1/2*d[37, 3] + (3*Zeta[3])/2) + 
   SB[W[19]]*(d[37, 3]/2 + (5*Zeta[3])/2)) + 
 (r[0] - r[1])*(c4 - (Pi^2*SB[W[1], W[1]])/3 + (Pi^2*SB[W[1], W[2]])/6 - 
   (Pi^2*SB[W[1], W[3]])/12 - (Pi^2*SB[W[1], W[4]])/6 + 
   (Pi^2*SB[W[1], W[5]])/3 + (Pi^2*SB[W[1], W[20]])/12 - 
   (Pi^2*SB[W[1], W[29]])/12 + (Pi^2*SB[W[2], W[1]])/4 + 
   (Pi^2*SB[W[2], W[2]])/12 + (Pi^2*SB[W[2], W[4]])/12 - 
   (Pi^2*SB[W[2], W[5]])/4 - (Pi^2*SB[W[2], W[16]])/12 - 
   (Pi^2*SB[W[2], W[17]])/12 - (Pi^2*SB[W[2], W[18]])/12 + 
   (Pi^2*SB[W[2], W[19]])/12 + (Pi^2*SB[W[2], W[26]])/12 + 
   (Pi^2*SB[W[2], W[27]])/12 + (Pi^2*SB[W[2], W[28]])/12 - 
   (Pi^2*SB[W[2], W[30]])/12 - (Pi^2*SB[W[3], W[2]])/6 + 
   (Pi^2*SB[W[3], W[3]])/12 - (Pi^2*SB[W[3], W[4]])/6 + 
   (Pi^2*SB[W[3], W[17]])/6 + (Pi^2*SB[W[3], W[18]])/6 - 
   (Pi^2*SB[W[3], W[20]])/12 - (Pi^2*SB[W[3], W[26]])/6 - 
   (Pi^2*SB[W[3], W[27]])/6 + (Pi^2*SB[W[3], W[29]])/12 - 
   (Pi^2*SB[W[4], W[1]])/4 + (Pi^2*SB[W[4], W[2]])/12 + 
   (Pi^2*SB[W[4], W[4]])/12 + (Pi^2*SB[W[4], W[5]])/4 + 
   (Pi^2*SB[W[4], W[16]])/12 - (Pi^2*SB[W[4], W[17]])/12 - 
   (Pi^2*SB[W[4], W[18]])/12 - (Pi^2*SB[W[4], W[19]])/12 + 
   (Pi^2*SB[W[4], W[26]])/12 + (Pi^2*SB[W[4], W[27]])/12 - 
   (Pi^2*SB[W[4], W[28]])/12 + (Pi^2*SB[W[4], W[30]])/12 + 
   (Pi^2*SB[W[5], W[1]])/3 - (Pi^2*SB[W[5], W[2]])/6 - 
   (Pi^2*SB[W[5], W[3]])/12 + (Pi^2*SB[W[5], W[4]])/6 - 
   (Pi^2*SB[W[5], W[5]])/3 + (Pi^2*SB[W[5], W[20]])/12 - 
   (Pi^2*SB[W[5], W[29]])/12 - (Pi^2*SB[W[16], W[3]])/12 + 
   (Pi^2*SB[W[16], W[20]])/12 - (Pi^2*SB[W[16], W[29]])/12 + 
   (Pi^2*SB[W[17], W[3]])/12 - (Pi^2*SB[W[17], W[20]])/12 + 
   (Pi^2*SB[W[17], W[29]])/12 + (Pi^2*SB[W[18], W[3]])/12 - 
   (Pi^2*SB[W[18], W[20]])/12 + (Pi^2*SB[W[18], W[29]])/12 - 
   (Pi^2*SB[W[19], W[3]])/12 + (Pi^2*SB[W[19], W[20]])/12 - 
   (Pi^2*SB[W[19], W[29]])/12 + (Pi^2*SB[W[20], W[3]])/12 - 
   (Pi^2*SB[W[20], W[20]])/12 + (Pi^2*SB[W[20], W[29]])/12 - 
   (Pi^2*SB[W[26], W[3]])/12 + (Pi^2*SB[W[26], W[20]])/12 - 
   (Pi^2*SB[W[26], W[29]])/12 - (Pi^2*SB[W[27], W[3]])/12 + 
   (Pi^2*SB[W[27], W[20]])/12 - (Pi^2*SB[W[27], W[29]])/12 - 
   (Pi^2*SB[W[28], W[3]])/12 + (Pi^2*SB[W[28], W[20]])/12 - 
   (Pi^2*SB[W[28], W[29]])/12 - (Pi^2*SB[W[29], W[3]])/12 + 
   (Pi^2*SB[W[29], W[20]])/12 - (Pi^2*SB[W[29], W[29]])/12 - 
   (Pi^2*SB[W[30], W[3]])/12 + (Pi^2*SB[W[30], W[20]])/12 - 
   (Pi^2*SB[W[30], W[29]])/12 - SB[W[1], W[1], W[2], W[5]] + 
   SB[W[1], W[1], W[2], W[13]] + SB[W[1], W[1], W[3], W[5]] - 
   SB[W[1], W[1], W[3], W[13]] + SB[W[1], W[1], W[4], W[5]] - 
   SB[W[1], W[1], W[4], W[13]] - SB[W[1], W[1], W[5], W[2]] + 
   SB[W[1], W[1], W[5], W[3]] + SB[W[1], W[1], W[5], W[4]] - 
   SB[W[1], W[1], W[5], W[13]] + SB[W[1], W[1], W[13], W[2]] - 
   SB[W[1], W[1], W[13], W[3]] - SB[W[1], W[1], W[13], W[4]] - 
   SB[W[1], W[1], W[13], W[5]] + 2*SB[W[1], W[1], W[13], W[13]] - 
   SB[W[1], W[2], W[1], W[5]] + SB[W[1], W[2], W[1], W[13]] - 
   SB[W[1], W[2], W[3], W[1]]/2 + SB[W[1], W[2], W[3], W[2]]/2 - 
   SB[W[1], W[2], W[3], W[3]]/2 - SB[W[1], W[2], W[3], W[5]]/2 + 
   SB[W[1], W[2], W[3], W[13]] - SB[W[1], W[2], W[3], W[18]]/2 + 
   SB[W[1], W[2], W[3], W[20]]/2 + SB[W[1], W[2], W[3], W[27]]/2 - 
   SB[W[1], W[2], W[3], W[29]]/2 - SB[W[1], W[2], W[4], W[1]]/2 + 
   SB[W[1], W[2], W[4], W[2]]/2 + SB[W[1], W[2], W[4], W[4]]/2 - 
   SB[W[1], W[2], W[4], W[16]]/2 - SB[W[1], W[2], W[4], W[18]]/2 + 
   SB[W[1], W[2], W[4], W[20]]/2 + SB[W[1], W[2], W[4], W[27]]/2 - 
   SB[W[1], W[2], W[4], W[29]]/2 - SB[W[1], W[2], W[4], W[30]]/2 - 
   SB[W[1], W[2], W[5], W[1]] - SB[W[1], W[2], W[5], W[2]]/2 + 
   SB[W[1], W[2], W[5], W[4]]/2 + SB[W[1], W[2], W[5], W[5]] + 
   SB[W[1], W[2], W[11], W[1]]/2 - SB[W[1], W[2], W[11], W[2]]/2 - 
   SB[W[1], W[2], W[11], W[3]]/2 - SB[W[1], W[2], W[11], W[4]]/2 + 
   SB[W[1], W[2], W[11], W[16]]/2 + SB[W[1], W[2], W[11], W[18]]/2 - 
   SB[W[1], W[2], W[11], W[27]]/2 + SB[W[1], W[2], W[11], W[30]]/2 + 
   (3*SB[W[1], W[2], W[13], W[1]])/2 + SB[W[1], W[2], W[13], W[3]]/2 - 
   SB[W[1], W[2], W[13], W[4]]/2 + SB[W[1], W[2], W[13], W[5]]/2 - 
   2*SB[W[1], W[2], W[13], W[13]] + SB[W[1], W[2], W[13], W[18]]/2 - 
   SB[W[1], W[2], W[13], W[20]]/2 - SB[W[1], W[2], W[13], W[27]]/2 + 
   SB[W[1], W[2], W[13], W[29]]/2 + SB[W[1], W[2], W[16], W[3]]/2 - 
   SB[W[1], W[2], W[16], W[20]]/2 + SB[W[1], W[2], W[16], W[29]]/2 + 
   SB[W[1], W[2], W[30], W[3]]/2 - SB[W[1], W[2], W[30], W[20]]/2 + 
   SB[W[1], W[2], W[30], W[29]]/2 + 2*SB[W[1], W[3], W[1], W[1]] - 
   SB[W[1], W[3], W[1], W[3]]/2 + SB[W[1], W[3], W[1], W[5]] - 
   2*SB[W[1], W[3], W[1], W[13]] - SB[W[1], W[3], W[1], W[20]]/2 + 
   SB[W[1], W[3], W[1], W[29]]/2 - SB[W[1], W[3], W[2], W[1]]/2 + 
   SB[W[1], W[3], W[2], W[2]]/2 - SB[W[1], W[3], W[2], W[3]]/2 - 
   SB[W[1], W[3], W[2], W[5]]/2 + SB[W[1], W[3], W[2], W[13]] - 
   SB[W[1], W[3], W[2], W[18]]/2 + SB[W[1], W[3], W[2], W[20]]/2 + 
   SB[W[1], W[3], W[2], W[27]]/2 - SB[W[1], W[3], W[2], W[29]]/2 - 
   SB[W[1], W[3], W[3], W[2]] - SB[W[1], W[3], W[3], W[13]] + 
   SB[W[1], W[3], W[3], W[15]] + SB[W[1], W[3], W[3], W[18]] - 
   SB[W[1], W[3], W[3], W[27]] + SB[W[1], W[3], W[4], W[1]]/2 - 
   SB[W[1], W[3], W[4], W[2]]/2 + SB[W[1], W[3], W[4], W[5]]/2 - 
   SB[W[1], W[3], W[4], W[13]] + SB[W[1], W[3], W[4], W[18]]/2 - 
   SB[W[1], W[3], W[4], W[27]]/2 + SB[W[1], W[3], W[5], W[1]] - 
   SB[W[1], W[3], W[5], W[3]]/2 - SB[W[1], W[3], W[5], W[13]] + 
   SB[W[1], W[3], W[5], W[15]] - SB[W[1], W[3], W[5], W[20]]/2 + 
   SB[W[1], W[3], W[5], W[29]]/2 - 3*SB[W[1], W[3], W[13], W[1]] + 
   SB[W[1], W[3], W[13], W[2]] - 2*SB[W[1], W[3], W[13], W[5]] + 
   4*SB[W[1], W[3], W[13], W[13]] - SB[W[1], W[3], W[13], W[18]] + 
   SB[W[1], W[3], W[13], W[20]] + SB[W[1], W[3], W[13], W[27]] - 
   SB[W[1], W[3], W[13], W[29]] + SB[W[1], W[3], W[15], W[3]] + 
   SB[W[1], W[3], W[15], W[5]] - 2*SB[W[1], W[3], W[15], W[15]] + 
   SB[W[1], W[3], W[18], W[3]]/2 - SB[W[1], W[3], W[18], W[20]]/2 + 
   SB[W[1], W[3], W[18], W[29]]/2 - SB[W[1], W[3], W[27], W[3]]/2 + 
   SB[W[1], W[3], W[27], W[20]]/2 - SB[W[1], W[3], W[27], W[29]]/2 + 
   SB[W[1], W[4], W[1], W[3]]/2 + SB[W[1], W[4], W[1], W[5]] - 
   SB[W[1], W[4], W[1], W[13]] - SB[W[1], W[4], W[1], W[20]]/2 + 
   SB[W[1], W[4], W[1], W[29]]/2 - SB[W[1], W[4], W[2], W[1]]/2 + 
   SB[W[1], W[4], W[2], W[2]]/2 + SB[W[1], W[4], W[2], W[4]]/2 - 
   SB[W[1], W[4], W[2], W[16]]/2 - SB[W[1], W[4], W[2], W[18]]/2 + 
   SB[W[1], W[4], W[2], W[20]]/2 + SB[W[1], W[4], W[2], W[27]]/2 - 
   SB[W[1], W[4], W[2], W[29]]/2 - SB[W[1], W[4], W[2], W[30]]/2 + 
   SB[W[1], W[4], W[3], W[1]]/2 - SB[W[1], W[4], W[3], W[2]]/2 + 
   SB[W[1], W[4], W[3], W[5]]/2 - SB[W[1], W[4], W[3], W[13]] + 
   SB[W[1], W[4], W[3], W[18]]/2 - SB[W[1], W[4], W[3], W[27]]/2 + 
   SB[W[1], W[4], W[5], W[1]] + SB[W[1], W[4], W[5], W[2]]/2 - 
   SB[W[1], W[4], W[5], W[4]]/2 - SB[W[1], W[4], W[5], W[5]] + 
   SB[W[1], W[4], W[11], W[1]]/2 - SB[W[1], W[4], W[11], W[2]]/2 - 
   SB[W[1], W[4], W[11], W[3]]/2 - SB[W[1], W[4], W[11], W[4]]/2 + 
   SB[W[1], W[4], W[11], W[16]]/2 + SB[W[1], W[4], W[11], W[18]]/2 - 
   SB[W[1], W[4], W[11], W[27]]/2 + SB[W[1], W[4], W[11], W[30]]/2 - 
   (3*SB[W[1], W[4], W[13], W[1]])/2 - SB[W[1], W[4], W[13], W[3]]/2 + 
   SB[W[1], W[4], W[13], W[4]]/2 - SB[W[1], W[4], W[13], W[5]]/2 + 
   2*SB[W[1], W[4], W[13], W[13]] - SB[W[1], W[4], W[13], W[18]]/2 + 
   SB[W[1], W[4], W[13], W[20]]/2 + SB[W[1], W[4], W[13], W[27]]/2 - 
   SB[W[1], W[4], W[13], W[29]]/2 + SB[W[1], W[4], W[18], W[3]]/2 - 
   SB[W[1], W[4], W[18], W[20]]/2 + SB[W[1], W[4], W[18], W[29]]/2 - 
   SB[W[1], W[4], W[27], W[3]]/2 + SB[W[1], W[4], W[27], W[20]]/2 - 
   SB[W[1], W[4], W[27], W[29]]/2 - SB[W[1], W[5], W[1], W[2]] + 
   SB[W[1], W[5], W[1], W[3]] + SB[W[1], W[5], W[1], W[4]] - 
   SB[W[1], W[5], W[1], W[13]] - SB[W[1], W[5], W[2], W[1]] - 
   SB[W[1], W[5], W[2], W[2]]/2 + SB[W[1], W[5], W[2], W[4]]/2 + 
   SB[W[1], W[5], W[2], W[5]] + SB[W[1], W[5], W[3], W[1]] + 
   SB[W[1], W[5], W[3], W[3]]/2 + SB[W[1], W[5], W[3], W[5]] - 
   SB[W[1], W[5], W[3], W[13]] - SB[W[1], W[5], W[3], W[15]] - 
   SB[W[1], W[5], W[3], W[20]]/2 + SB[W[1], W[5], W[3], W[29]]/2 + 
   SB[W[1], W[5], W[4], W[1]] + SB[W[1], W[5], W[4], W[2]]/2 - 
   SB[W[1], W[5], W[4], W[4]]/2 - SB[W[1], W[5], W[4], W[5]] + 
   SB[W[1], W[5], W[5], W[2]] + SB[W[1], W[5], W[5], W[3]] - 
   SB[W[1], W[5], W[5], W[4]] - SB[W[1], W[5], W[5], W[15]] - 
   SB[W[1], W[5], W[13], W[1]] - SB[W[1], W[5], W[13], W[3]] + 
   2*SB[W[1], W[5], W[13], W[13]] - SB[W[1], W[5], W[15], W[3]] - 
   SB[W[1], W[5], W[15], W[5]] + 2*SB[W[1], W[5], W[15], W[15]] - 
   SB[W[1], W[5], W[20], W[3]]/2 + SB[W[1], W[5], W[20], W[20]]/2 - 
   SB[W[1], W[5], W[20], W[29]]/2 + SB[W[1], W[5], W[29], W[3]]/2 - 
   SB[W[1], W[5], W[29], W[20]]/2 + SB[W[1], W[5], W[29], W[29]]/2 - 
   SB[W[1], W[11], W[1], W[3]]/2 + SB[W[1], W[11], W[1], W[20]]/2 - 
   SB[W[1], W[11], W[1], W[29]]/2 + SB[W[1], W[11], W[2], W[1]]/2 - 
   SB[W[1], W[11], W[2], W[2]]/2 - SB[W[1], W[11], W[2], W[4]]/2 + 
   SB[W[1], W[11], W[2], W[16]]/2 + SB[W[1], W[11], W[2], W[18]]/2 - 
   SB[W[1], W[11], W[2], W[20]]/2 - SB[W[1], W[11], W[2], W[27]]/2 + 
   SB[W[1], W[11], W[2], W[29]]/2 + SB[W[1], W[11], W[2], W[30]]/2 + 
   SB[W[1], W[11], W[3], W[3]]/2 - SB[W[1], W[11], W[3], W[20]]/2 + 
   SB[W[1], W[11], W[3], W[29]]/2 + SB[W[1], W[11], W[4], W[1]]/2 - 
   SB[W[1], W[11], W[4], W[2]]/2 - SB[W[1], W[11], W[4], W[4]]/2 + 
   SB[W[1], W[11], W[4], W[16]]/2 + SB[W[1], W[11], W[4], W[18]]/2 - 
   SB[W[1], W[11], W[4], W[20]]/2 - SB[W[1], W[11], W[4], W[27]]/2 + 
   SB[W[1], W[11], W[4], W[29]]/2 + SB[W[1], W[11], W[4], W[30]]/2 - 
   SB[W[1], W[11], W[11], W[1]] + SB[W[1], W[11], W[11], W[2]] + 
   SB[W[1], W[11], W[11], W[3]] + SB[W[1], W[11], W[11], W[4]] - 
   SB[W[1], W[11], W[11], W[16]] - SB[W[1], W[11], W[11], W[18]] + 
   SB[W[1], W[11], W[11], W[27]] - SB[W[1], W[11], W[11], W[30]] - 
   SB[W[1], W[11], W[16], W[3]]/2 + SB[W[1], W[11], W[16], W[20]]/2 - 
   SB[W[1], W[11], W[16], W[29]]/2 - SB[W[1], W[11], W[18], W[3]]/2 + 
   SB[W[1], W[11], W[18], W[20]]/2 - SB[W[1], W[11], W[18], W[29]]/2 + 
   SB[W[1], W[11], W[27], W[3]]/2 - SB[W[1], W[11], W[27], W[20]]/2 + 
   SB[W[1], W[11], W[27], W[29]]/2 - SB[W[1], W[11], W[30], W[3]]/2 + 
   SB[W[1], W[11], W[30], W[20]]/2 - SB[W[1], W[11], W[30], W[29]]/2 - 
   2*SB[W[1], W[13], W[1], W[1]] + SB[W[1], W[13], W[1], W[2]] - 
   SB[W[1], W[13], W[1], W[3]]/2 - SB[W[1], W[13], W[1], W[4]] - 
   SB[W[1], W[13], W[1], W[5]] + 3*SB[W[1], W[13], W[1], W[13]] + 
   SB[W[1], W[13], W[1], W[20]]/2 - SB[W[1], W[13], W[1], W[29]]/2 + 
   (3*SB[W[1], W[13], W[2], W[1]])/2 + SB[W[1], W[13], W[2], W[3]]/2 - 
   SB[W[1], W[13], W[2], W[4]]/2 + SB[W[1], W[13], W[2], W[5]]/2 - 
   2*SB[W[1], W[13], W[2], W[13]] + SB[W[1], W[13], W[2], W[18]]/2 - 
   SB[W[1], W[13], W[2], W[20]]/2 - SB[W[1], W[13], W[2], W[27]]/2 + 
   SB[W[1], W[13], W[2], W[29]]/2 - SB[W[1], W[13], W[3], W[1]] + 
   SB[W[1], W[13], W[3], W[2]] - SB[W[1], W[13], W[3], W[3]]/2 - 
   2*SB[W[1], W[13], W[3], W[5]] + 3*SB[W[1], W[13], W[3], W[13]] - 
   SB[W[1], W[13], W[3], W[18]] + SB[W[1], W[13], W[3], W[20]]/2 + 
   SB[W[1], W[13], W[3], W[27]] - SB[W[1], W[13], W[3], W[29]]/2 - 
   (3*SB[W[1], W[13], W[4], W[1]])/2 + SB[W[1], W[13], W[4], W[4]]/2 - 
   SB[W[1], W[13], W[4], W[5]]/2 + 2*SB[W[1], W[13], W[4], W[13]] - 
   SB[W[1], W[13], W[4], W[18]]/2 + SB[W[1], W[13], W[4], W[27]]/2 - 
   SB[W[1], W[13], W[5], W[1]] - (3*SB[W[1], W[13], W[5], W[3]])/2 + 
   2*SB[W[1], W[13], W[5], W[13]] + SB[W[1], W[13], W[5], W[20]]/2 - 
   SB[W[1], W[13], W[5], W[29]]/2 + 4*SB[W[1], W[13], W[13], W[1]] - 
   2*SB[W[1], W[13], W[13], W[2]] + 2*SB[W[1], W[13], W[13], W[3]] + 
   SB[W[1], W[13], W[13], W[4]] + 3*SB[W[1], W[13], W[13], W[5]] - 
   8*SB[W[1], W[13], W[13], W[13]] + SB[W[1], W[13], W[13], W[18]] - 
   SB[W[1], W[13], W[13], W[20]] - SB[W[1], W[13], W[13], W[27]] + 
   SB[W[1], W[13], W[13], W[29]] - SB[W[1], W[13], W[18], W[3]]/2 + 
   SB[W[1], W[13], W[18], W[20]]/2 - SB[W[1], W[13], W[18], W[29]]/2 + 
   SB[W[1], W[13], W[20], W[3]]/2 - SB[W[1], W[13], W[20], W[20]]/2 + 
   SB[W[1], W[13], W[20], W[29]]/2 + SB[W[1], W[13], W[27], W[3]]/2 - 
   SB[W[1], W[13], W[27], W[20]]/2 + SB[W[1], W[13], W[27], W[29]]/2 - 
   SB[W[1], W[13], W[29], W[3]]/2 + SB[W[1], W[13], W[29], W[20]]/2 - 
   SB[W[1], W[13], W[29], W[29]]/2 - SB[W[2], W[1], W[1], W[5]] + 
   SB[W[2], W[1], W[1], W[13]] - SB[W[2], W[1], W[3], W[1]]/2 + 
   SB[W[2], W[1], W[3], W[2]]/2 - SB[W[2], W[1], W[3], W[3]]/2 - 
   SB[W[2], W[1], W[3], W[5]]/2 + SB[W[2], W[1], W[3], W[13]] - 
   SB[W[2], W[1], W[3], W[18]]/2 + SB[W[2], W[1], W[3], W[20]]/2 + 
   SB[W[2], W[1], W[3], W[27]]/2 - SB[W[2], W[1], W[3], W[29]]/2 - 
   SB[W[2], W[1], W[4], W[1]]/2 + SB[W[2], W[1], W[4], W[2]]/2 + 
   SB[W[2], W[1], W[4], W[4]]/2 - SB[W[2], W[1], W[4], W[16]]/2 - 
   SB[W[2], W[1], W[4], W[18]]/2 + SB[W[2], W[1], W[4], W[20]]/2 + 
   SB[W[2], W[1], W[4], W[27]]/2 - SB[W[2], W[1], W[4], W[29]]/2 - 
   SB[W[2], W[1], W[4], W[30]]/2 - SB[W[2], W[1], W[5], W[1]] - 
   SB[W[2], W[1], W[5], W[2]]/2 + SB[W[2], W[1], W[5], W[4]]/2 + 
   SB[W[2], W[1], W[5], W[5]] + SB[W[2], W[1], W[11], W[1]]/2 - 
   SB[W[2], W[1], W[11], W[2]]/2 - SB[W[2], W[1], W[11], W[3]]/2 - 
   SB[W[2], W[1], W[11], W[4]]/2 + SB[W[2], W[1], W[11], W[16]]/2 + 
   SB[W[2], W[1], W[11], W[18]]/2 - SB[W[2], W[1], W[11], W[27]]/2 + 
   SB[W[2], W[1], W[11], W[30]]/2 + (3*SB[W[2], W[1], W[13], W[1]])/2 + 
   SB[W[2], W[1], W[13], W[3]]/2 - SB[W[2], W[1], W[13], W[4]]/2 + 
   SB[W[2], W[1], W[13], W[5]]/2 - 2*SB[W[2], W[1], W[13], W[13]] + 
   SB[W[2], W[1], W[13], W[18]]/2 - SB[W[2], W[1], W[13], W[20]]/2 - 
   SB[W[2], W[1], W[13], W[27]]/2 + SB[W[2], W[1], W[13], W[29]]/2 + 
   SB[W[2], W[1], W[16], W[3]]/2 - SB[W[2], W[1], W[16], W[20]]/2 + 
   SB[W[2], W[1], W[16], W[29]]/2 + SB[W[2], W[1], W[30], W[3]]/2 - 
   SB[W[2], W[1], W[30], W[20]]/2 + SB[W[2], W[1], W[30], W[29]]/2 + 
   SB[W[2], W[3], W[1], W[1]] + SB[W[2], W[3], W[1], W[2]]/2 - 
   SB[W[2], W[3], W[1], W[4]]/2 - SB[W[2], W[3], W[1], W[13]] + 
   SB[W[2], W[3], W[3], W[4]] - SB[W[2], W[3], W[3], W[13]] + 
   SB[W[2], W[3], W[3], W[15]] - SB[W[2], W[3], W[3], W[17]] + 
   SB[W[2], W[3], W[3], W[26]] - SB[W[2], W[3], W[4], W[2]]/2 + 
   SB[W[2], W[3], W[4], W[3]]/2 - SB[W[2], W[3], W[4], W[4]]/2 + 
   SB[W[2], W[3], W[4], W[17]]/2 + SB[W[2], W[3], W[4], W[18]]/2 - 
   SB[W[2], W[3], W[4], W[20]]/2 - SB[W[2], W[3], W[4], W[26]]/2 - 
   SB[W[2], W[3], W[4], W[27]]/2 + SB[W[2], W[3], W[4], W[29]]/2 + 
   SB[W[2], W[3], W[5], W[2]]/2 - SB[W[2], W[3], W[5], W[4]]/2 - 
   SB[W[2], W[3], W[5], W[5]] + SB[W[2], W[3], W[5], W[15]] - 
   (3*SB[W[2], W[3], W[13], W[1]])/2 - SB[W[2], W[3], W[13], W[3]]/2 + 
   SB[W[2], W[3], W[13], W[4]]/2 - SB[W[2], W[3], W[13], W[5]]/2 + 
   2*SB[W[2], W[3], W[13], W[13]] - SB[W[2], W[3], W[13], W[18]]/2 + 
   SB[W[2], W[3], W[13], W[20]]/2 + SB[W[2], W[3], W[13], W[27]]/2 - 
   SB[W[2], W[3], W[13], W[29]]/2 + SB[W[2], W[3], W[15], W[1]]/2 - 
   SB[W[2], W[3], W[15], W[2]]/2 + SB[W[2], W[3], W[15], W[3]]/2 + 
   (3*SB[W[2], W[3], W[15], W[5]])/2 - 2*SB[W[2], W[3], W[15], W[15]] + 
   SB[W[2], W[3], W[15], W[17]]/2 - SB[W[2], W[3], W[15], W[20]]/2 - 
   SB[W[2], W[3], W[15], W[26]]/2 + SB[W[2], W[3], W[15], W[29]]/2 - 
   SB[W[2], W[3], W[17], W[3]]/2 + SB[W[2], W[3], W[17], W[20]]/2 - 
   SB[W[2], W[3], W[17], W[29]]/2 + SB[W[2], W[3], W[26], W[3]]/2 - 
   SB[W[2], W[3], W[26], W[20]]/2 + SB[W[2], W[3], W[26], W[29]]/2 - 
   SB[W[2], W[4], W[1], W[3]]/2 + SB[W[2], W[4], W[1], W[20]]/2 - 
   SB[W[2], W[4], W[1], W[29]]/2 + SB[W[2], W[4], W[2], W[1]]/2 - 
   SB[W[2], W[4], W[2], W[2]]/2 - SB[W[2], W[4], W[2], W[3]]/2 - 
   SB[W[2], W[4], W[2], W[4]]/2 + SB[W[2], W[4], W[2], W[5]]/2 + 
   SB[W[2], W[4], W[2], W[16]]/2 + SB[W[2], W[4], W[2], W[19]]/2 - 
   SB[W[2], W[4], W[2], W[20]]/2 + SB[W[2], W[4], W[2], W[28]]/2 + 
   SB[W[2], W[4], W[2], W[29]]/2 + SB[W[2], W[4], W[2], W[30]]/2 - 
   SB[W[2], W[4], W[3], W[2]]/2 + SB[W[2], W[4], W[3], W[3]]/2 - 
   SB[W[2], W[4], W[3], W[4]]/2 + SB[W[2], W[4], W[3], W[17]]/2 + 
   SB[W[2], W[4], W[3], W[18]]/2 - SB[W[2], W[4], W[3], W[20]]/2 - 
   SB[W[2], W[4], W[3], W[26]]/2 - SB[W[2], W[4], W[3], W[27]]/2 + 
   SB[W[2], W[4], W[3], W[29]]/2 - SB[W[2], W[4], W[11], W[1]]/2 + 
   SB[W[2], W[4], W[11], W[2]]/2 + SB[W[2], W[4], W[11], W[3]]/2 + 
   SB[W[2], W[4], W[11], W[4]]/2 - SB[W[2], W[4], W[11], W[16]]/2 - 
   SB[W[2], W[4], W[11], W[18]]/2 + SB[W[2], W[4], W[11], W[27]]/2 - 
   SB[W[2], W[4], W[11], W[30]]/2 + SB[W[2], W[4], W[12], W[2]]/2 + 
   SB[W[2], W[4], W[12], W[3]]/2 + SB[W[2], W[4], W[12], W[4]]/2 - 
   SB[W[2], W[4], W[12], W[5]]/2 - SB[W[2], W[4], W[12], W[17]]/2 - 
   SB[W[2], W[4], W[12], W[19]]/2 + SB[W[2], W[4], W[12], W[26]]/2 - 
   SB[W[2], W[4], W[12], W[28]]/2 - SB[W[2], W[4], W[19], W[3]]/2 + 
   SB[W[2], W[4], W[19], W[20]]/2 - SB[W[2], W[4], W[19], W[29]]/2 - 
   SB[W[2], W[4], W[28], W[3]]/2 + SB[W[2], W[4], W[28], W[20]]/2 - 
   SB[W[2], W[4], W[28], W[29]]/2 - SB[W[2], W[5], W[1], W[1]] - 
   SB[W[2], W[5], W[1], W[2]]/2 + SB[W[2], W[5], W[1], W[4]]/2 + 
   SB[W[2], W[5], W[1], W[5]] - SB[W[2], W[5], W[2], W[2]]/2 - 
   SB[W[2], W[5], W[2], W[4]]/2 + SB[W[2], W[5], W[2], W[5]]/2 + 
   SB[W[2], W[5], W[2], W[17]]/2 + SB[W[2], W[5], W[2], W[19]]/2 - 
   SB[W[2], W[5], W[2], W[20]]/2 - SB[W[2], W[5], W[2], W[26]]/2 + 
   SB[W[2], W[5], W[2], W[28]]/2 + SB[W[2], W[5], W[2], W[29]]/2 + 
   SB[W[2], W[5], W[3], W[1]]/2 + SB[W[2], W[5], W[3], W[3]]/2 - 
   SB[W[2], W[5], W[3], W[4]]/2 + SB[W[2], W[5], W[3], W[5]]/2 - 
   SB[W[2], W[5], W[3], W[15]] + SB[W[2], W[5], W[3], W[17]]/2 - 
   SB[W[2], W[5], W[3], W[20]]/2 - SB[W[2], W[5], W[3], W[26]]/2 + 
   SB[W[2], W[5], W[3], W[29]]/2 + SB[W[2], W[5], W[5], W[1]] - 
   SB[W[2], W[5], W[5], W[15]] + SB[W[2], W[5], W[12], W[2]]/2 + 
   SB[W[2], W[5], W[12], W[3]]/2 + SB[W[2], W[5], W[12], W[4]]/2 - 
   SB[W[2], W[5], W[12], W[5]]/2 - SB[W[2], W[5], W[12], W[17]]/2 - 
   SB[W[2], W[5], W[12], W[19]]/2 + SB[W[2], W[5], W[12], W[26]]/2 - 
   SB[W[2], W[5], W[12], W[28]]/2 - SB[W[2], W[5], W[15], W[1]]/2 + 
   SB[W[2], W[5], W[15], W[2]]/2 - SB[W[2], W[5], W[15], W[3]]/2 - 
   (3*SB[W[2], W[5], W[15], W[5]])/2 + 2*SB[W[2], W[5], W[15], W[15]] - 
   SB[W[2], W[5], W[15], W[17]]/2 + SB[W[2], W[5], W[15], W[20]]/2 + 
   SB[W[2], W[5], W[15], W[26]]/2 - SB[W[2], W[5], W[15], W[29]]/2 - 
   SB[W[2], W[5], W[19], W[3]]/2 + SB[W[2], W[5], W[19], W[20]]/2 - 
   SB[W[2], W[5], W[19], W[29]]/2 - SB[W[2], W[5], W[28], W[3]]/2 + 
   SB[W[2], W[5], W[28], W[20]]/2 - SB[W[2], W[5], W[28], W[29]]/2 + 
   SB[W[2], W[12], W[2], W[2]]/2 + SB[W[2], W[12], W[2], W[4]]/2 - 
   SB[W[2], W[12], W[2], W[5]]/2 - SB[W[2], W[12], W[2], W[17]]/2 - 
   SB[W[2], W[12], W[2], W[19]]/2 + SB[W[2], W[12], W[2], W[20]]/2 + 
   SB[W[2], W[12], W[2], W[26]]/2 - SB[W[2], W[12], W[2], W[28]]/2 - 
   SB[W[2], W[12], W[2], W[29]]/2 - SB[W[2], W[12], W[3], W[3]]/2 + 
   SB[W[2], W[12], W[3], W[20]]/2 - SB[W[2], W[12], W[3], W[29]]/2 + 
   SB[W[2], W[12], W[4], W[2]]/2 + SB[W[2], W[12], W[4], W[4]]/2 - 
   SB[W[2], W[12], W[4], W[5]]/2 - SB[W[2], W[12], W[4], W[17]]/2 - 
   SB[W[2], W[12], W[4], W[19]]/2 + SB[W[2], W[12], W[4], W[20]]/2 + 
   SB[W[2], W[12], W[4], W[26]]/2 - SB[W[2], W[12], W[4], W[28]]/2 - 
   SB[W[2], W[12], W[4], W[29]]/2 + SB[W[2], W[12], W[5], W[3]]/2 - 
   SB[W[2], W[12], W[5], W[20]]/2 + SB[W[2], W[12], W[5], W[29]]/2 - 
   SB[W[2], W[12], W[12], W[2]] - SB[W[2], W[12], W[12], W[3]] - 
   SB[W[2], W[12], W[12], W[4]] + SB[W[2], W[12], W[12], W[5]] + 
   SB[W[2], W[12], W[12], W[17]] + SB[W[2], W[12], W[12], W[19]] - 
   SB[W[2], W[12], W[12], W[26]] + SB[W[2], W[12], W[12], W[28]] + 
   SB[W[2], W[12], W[17], W[3]]/2 - SB[W[2], W[12], W[17], W[20]]/2 + 
   SB[W[2], W[12], W[17], W[29]]/2 + SB[W[2], W[12], W[19], W[3]]/2 - 
   SB[W[2], W[12], W[19], W[20]]/2 + SB[W[2], W[12], W[19], W[29]]/2 - 
   SB[W[2], W[12], W[26], W[3]]/2 + SB[W[2], W[12], W[26], W[20]]/2 - 
   SB[W[2], W[12], W[26], W[29]]/2 + SB[W[2], W[12], W[28], W[3]]/2 - 
   SB[W[2], W[12], W[28], W[20]]/2 + SB[W[2], W[12], W[28], W[29]]/2 + 
   SB[W[2], W[14], W[1], W[3]]/2 - SB[W[2], W[14], W[1], W[20]]/2 + 
   SB[W[2], W[14], W[1], W[29]]/2 - SB[W[2], W[14], W[2], W[1]]/2 + 
   SB[W[2], W[14], W[2], W[2]]/2 + SB[W[2], W[14], W[2], W[3]]/2 + 
   SB[W[2], W[14], W[2], W[4]]/2 - SB[W[2], W[14], W[2], W[5]]/2 - 
   SB[W[2], W[14], W[2], W[16]]/2 - SB[W[2], W[14], W[2], W[19]]/2 + 
   SB[W[2], W[14], W[2], W[20]]/2 - SB[W[2], W[14], W[2], W[28]]/2 - 
   SB[W[2], W[14], W[2], W[29]]/2 - SB[W[2], W[14], W[2], W[30]]/2 + 
   SB[W[2], W[14], W[4], W[1]]/2 - SB[W[2], W[14], W[4], W[2]]/2 - 
   SB[W[2], W[14], W[4], W[3]]/2 - SB[W[2], W[14], W[4], W[4]]/2 + 
   SB[W[2], W[14], W[4], W[5]]/2 + SB[W[2], W[14], W[4], W[16]]/2 + 
   SB[W[2], W[14], W[4], W[19]]/2 - SB[W[2], W[14], W[4], W[20]]/2 + 
   SB[W[2], W[14], W[4], W[28]]/2 + SB[W[2], W[14], W[4], W[29]]/2 + 
   SB[W[2], W[14], W[4], W[30]]/2 - SB[W[2], W[14], W[5], W[3]]/2 + 
   SB[W[2], W[14], W[5], W[20]]/2 - SB[W[2], W[14], W[5], W[29]]/2 - 
   SB[W[2], W[14], W[16], W[3]]/2 + SB[W[2], W[14], W[16], W[20]]/2 - 
   SB[W[2], W[14], W[16], W[29]]/2 + SB[W[2], W[14], W[19], W[3]]/2 - 
   SB[W[2], W[14], W[19], W[20]]/2 + SB[W[2], W[14], W[19], W[29]]/2 + 
   SB[W[2], W[14], W[28], W[3]]/2 - SB[W[2], W[14], W[28], W[20]]/2 + 
   SB[W[2], W[14], W[28], W[29]]/2 - SB[W[2], W[14], W[30], W[3]]/2 + 
   SB[W[2], W[14], W[30], W[20]]/2 - SB[W[2], W[14], W[30], W[29]]/2 + 
   SB[W[3], W[1], W[1], W[2]] - SB[W[3], W[1], W[1], W[3]] - 
   SB[W[3], W[1], W[1], W[4]] + SB[W[3], W[1], W[1], W[13]] + 
   SB[W[3], W[1], W[2], W[1]] + SB[W[3], W[1], W[2], W[2]]/2 - 
   SB[W[3], W[1], W[2], W[4]]/2 - SB[W[3], W[1], W[2], W[13]] - 
   SB[W[3], W[1], W[3], W[1]] - SB[W[3], W[1], W[3], W[3]]/2 - 
   2*SB[W[3], W[1], W[3], W[5]] + 2*SB[W[3], W[1], W[3], W[13]] + 
   SB[W[3], W[1], W[3], W[15]] + SB[W[3], W[1], W[3], W[20]]/2 - 
   SB[W[3], W[1], W[3], W[29]]/2 - SB[W[3], W[1], W[4], W[1]] - 
   SB[W[3], W[1], W[4], W[2]]/2 + SB[W[3], W[1], W[4], W[4]]/2 + 
   SB[W[3], W[1], W[4], W[13]] - 2*SB[W[3], W[1], W[5], W[3]] + 
   SB[W[3], W[1], W[5], W[13]] + SB[W[3], W[1], W[5], W[15]] + 
   SB[W[3], W[1], W[13], W[1]] - SB[W[3], W[1], W[13], W[2]] + 
   2*SB[W[3], W[1], W[13], W[3]] + SB[W[3], W[1], W[13], W[4]] + 
   SB[W[3], W[1], W[13], W[5]] - 4*SB[W[3], W[1], W[13], W[13]] + 
   SB[W[3], W[1], W[15], W[3]] + SB[W[3], W[1], W[15], W[5]] - 
   2*SB[W[3], W[1], W[15], W[15]] + SB[W[3], W[1], W[20], W[3]]/2 - 
   SB[W[3], W[1], W[20], W[20]]/2 + SB[W[3], W[1], W[20], W[29]]/2 - 
   SB[W[3], W[1], W[29], W[3]]/2 + SB[W[3], W[1], W[29], W[20]]/2 - 
   SB[W[3], W[1], W[29], W[29]]/2 + SB[W[3], W[2], W[1], W[1]] + 
   SB[W[3], W[2], W[1], W[2]]/2 - SB[W[3], W[2], W[1], W[4]]/2 - 
   SB[W[3], W[2], W[1], W[13]] + SB[W[3], W[2], W[3], W[4]] - 
   SB[W[3], W[2], W[3], W[13]] + SB[W[3], W[2], W[3], W[15]] - 
   SB[W[3], W[2], W[3], W[17]] + SB[W[3], W[2], W[3], W[26]] - 
   SB[W[3], W[2], W[4], W[2]]/2 + SB[W[3], W[2], W[4], W[3]]/2 - 
   SB[W[3], W[2], W[4], W[4]]/2 + SB[W[3], W[2], W[4], W[17]]/2 + 
   SB[W[3], W[2], W[4], W[18]]/2 - SB[W[3], W[2], W[4], W[20]]/2 - 
   SB[W[3], W[2], W[4], W[26]]/2 - SB[W[3], W[2], W[4], W[27]]/2 + 
   SB[W[3], W[2], W[4], W[29]]/2 + SB[W[3], W[2], W[5], W[2]]/2 - 
   SB[W[3], W[2], W[5], W[4]]/2 - SB[W[3], W[2], W[5], W[5]] + 
   SB[W[3], W[2], W[5], W[15]] - (3*SB[W[3], W[2], W[13], W[1]])/2 - 
   SB[W[3], W[2], W[13], W[3]]/2 + SB[W[3], W[2], W[13], W[4]]/2 - 
   SB[W[3], W[2], W[13], W[5]]/2 + 2*SB[W[3], W[2], W[13], W[13]] - 
   SB[W[3], W[2], W[13], W[18]]/2 + SB[W[3], W[2], W[13], W[20]]/2 + 
   SB[W[3], W[2], W[13], W[27]]/2 - SB[W[3], W[2], W[13], W[29]]/2 + 
   SB[W[3], W[2], W[15], W[1]]/2 - SB[W[3], W[2], W[15], W[2]]/2 + 
   SB[W[3], W[2], W[15], W[3]]/2 + (3*SB[W[3], W[2], W[15], W[5]])/2 - 
   2*SB[W[3], W[2], W[15], W[15]] + SB[W[3], W[2], W[15], W[17]]/2 - 
   SB[W[3], W[2], W[15], W[20]]/2 - SB[W[3], W[2], W[15], W[26]]/2 + 
   SB[W[3], W[2], W[15], W[29]]/2 - SB[W[3], W[2], W[17], W[3]]/2 + 
   SB[W[3], W[2], W[17], W[20]]/2 - SB[W[3], W[2], W[17], W[29]]/2 + 
   SB[W[3], W[2], W[26], W[3]]/2 - SB[W[3], W[2], W[26], W[20]]/2 + 
   SB[W[3], W[2], W[26], W[29]]/2 - 2*SB[W[3], W[3], W[1], W[1]] + 
   SB[W[3], W[3], W[1], W[3]] - 2*SB[W[3], W[3], W[1], W[5]] + 
   SB[W[3], W[3], W[1], W[13]] + SB[W[3], W[3], W[1], W[15]] + 
   SB[W[3], W[3], W[1], W[20]] - SB[W[3], W[3], W[1], W[29]] + 
   SB[W[3], W[3], W[2], W[4]] - SB[W[3], W[3], W[2], W[13]] + 
   SB[W[3], W[3], W[2], W[15]] - SB[W[3], W[3], W[2], W[17]] + 
   SB[W[3], W[3], W[2], W[26]] + SB[W[3], W[3], W[4], W[2]] + 
   SB[W[3], W[3], W[4], W[13]] - SB[W[3], W[3], W[4], W[15]] - 
   SB[W[3], W[3], W[4], W[18]] + SB[W[3], W[3], W[4], W[27]] - 
   2*SB[W[3], W[3], W[5], W[1]] + SB[W[3], W[3], W[5], W[3]] - 
   2*SB[W[3], W[3], W[5], W[5]] + SB[W[3], W[3], W[5], W[13]] + 
   SB[W[3], W[3], W[5], W[15]] + SB[W[3], W[3], W[5], W[20]] - 
   SB[W[3], W[3], W[5], W[29]] + 2*SB[W[3], W[3], W[13], W[1]] - 
   SB[W[3], W[3], W[13], W[2]] - SB[W[3], W[3], W[13], W[3]] + 
   2*SB[W[3], W[3], W[13], W[5]] - 2*SB[W[3], W[3], W[13], W[13]] + 
   SB[W[3], W[3], W[13], W[18]] - SB[W[3], W[3], W[13], W[20]] - 
   SB[W[3], W[3], W[13], W[27]] + SB[W[3], W[3], W[13], W[29]] + 
   2*SB[W[3], W[3], W[15], W[1]] - SB[W[3], W[3], W[15], W[3]] - 
   SB[W[3], W[3], W[15], W[4]] + 2*SB[W[3], W[3], W[15], W[5]] - 
   2*SB[W[3], W[3], W[15], W[15]] + SB[W[3], W[3], W[15], W[17]] - 
   SB[W[3], W[3], W[15], W[20]] - SB[W[3], W[3], W[15], W[26]] + 
   SB[W[3], W[3], W[15], W[29]] - SB[W[3], W[4], W[1], W[1]] - 
   SB[W[3], W[4], W[1], W[2]]/2 + SB[W[3], W[4], W[1], W[4]]/2 + 
   SB[W[3], W[4], W[1], W[13]] - SB[W[3], W[4], W[2], W[2]]/2 + 
   SB[W[3], W[4], W[2], W[3]]/2 - SB[W[3], W[4], W[2], W[4]]/2 + 
   SB[W[3], W[4], W[2], W[17]]/2 + SB[W[3], W[4], W[2], W[18]]/2 - 
   SB[W[3], W[4], W[2], W[20]]/2 - SB[W[3], W[4], W[2], W[26]]/2 - 
   SB[W[3], W[4], W[2], W[27]]/2 + SB[W[3], W[4], W[2], W[29]]/2 + 
   SB[W[3], W[4], W[3], W[2]] + SB[W[3], W[4], W[3], W[13]] - 
   SB[W[3], W[4], W[3], W[15]] - SB[W[3], W[4], W[3], W[18]] + 
   SB[W[3], W[4], W[3], W[27]] - SB[W[3], W[4], W[5], W[2]]/2 + 
   SB[W[3], W[4], W[5], W[4]]/2 + SB[W[3], W[4], W[5], W[5]] - 
   SB[W[3], W[4], W[5], W[15]] + (3*SB[W[3], W[4], W[13], W[1]])/2 + 
   SB[W[3], W[4], W[13], W[3]]/2 - SB[W[3], W[4], W[13], W[4]]/2 + 
   SB[W[3], W[4], W[13], W[5]]/2 - 2*SB[W[3], W[4], W[13], W[13]] + 
   SB[W[3], W[4], W[13], W[18]]/2 - SB[W[3], W[4], W[13], W[20]]/2 - 
   SB[W[3], W[4], W[13], W[27]]/2 + SB[W[3], W[4], W[13], W[29]]/2 - 
   SB[W[3], W[4], W[15], W[1]]/2 + SB[W[3], W[4], W[15], W[2]]/2 - 
   SB[W[3], W[4], W[15], W[3]]/2 - (3*SB[W[3], W[4], W[15], W[5]])/2 + 
   2*SB[W[3], W[4], W[15], W[15]] - SB[W[3], W[4], W[15], W[17]]/2 + 
   SB[W[3], W[4], W[15], W[20]]/2 + SB[W[3], W[4], W[15], W[26]]/2 - 
   SB[W[3], W[4], W[15], W[29]]/2 - SB[W[3], W[4], W[18], W[3]]/2 + 
   SB[W[3], W[4], W[18], W[20]]/2 - SB[W[3], W[4], W[18], W[29]]/2 + 
   SB[W[3], W[4], W[27], W[3]]/2 - SB[W[3], W[4], W[27], W[20]]/2 + 
   SB[W[3], W[4], W[27], W[29]]/2 - 2*SB[W[3], W[5], W[1], W[3]] + 
   SB[W[3], W[5], W[1], W[13]] + SB[W[3], W[5], W[1], W[15]] + 
   SB[W[3], W[5], W[2], W[2]]/2 - SB[W[3], W[5], W[2], W[4]]/2 - 
   SB[W[3], W[5], W[2], W[5]] + SB[W[3], W[5], W[2], W[15]] - 
   2*SB[W[3], W[5], W[3], W[1]] - SB[W[3], W[5], W[3], W[3]]/2 - 
   SB[W[3], W[5], W[3], W[5]] + SB[W[3], W[5], W[3], W[13]] + 
   2*SB[W[3], W[5], W[3], W[15]] + SB[W[3], W[5], W[3], W[20]]/2 - 
   SB[W[3], W[5], W[3], W[29]]/2 - SB[W[3], W[5], W[4], W[2]]/2 + 
   SB[W[3], W[5], W[4], W[4]]/2 + SB[W[3], W[5], W[4], W[5]] - 
   SB[W[3], W[5], W[4], W[15]] - SB[W[3], W[5], W[5], W[2]] - 
   SB[W[3], W[5], W[5], W[3]] + SB[W[3], W[5], W[5], W[4]] + 
   SB[W[3], W[5], W[5], W[15]] + SB[W[3], W[5], W[13], W[1]] + 
   SB[W[3], W[5], W[13], W[3]] - 2*SB[W[3], W[5], W[13], W[13]] + 
   SB[W[3], W[5], W[15], W[1]] + SB[W[3], W[5], W[15], W[2]] + 
   2*SB[W[3], W[5], W[15], W[3]] - SB[W[3], W[5], W[15], W[4]] + 
   SB[W[3], W[5], W[15], W[5]] - 4*SB[W[3], W[5], W[15], W[15]] + 
   SB[W[3], W[5], W[20], W[3]]/2 - SB[W[3], W[5], W[20], W[20]]/2 + 
   SB[W[3], W[5], W[20], W[29]]/2 - SB[W[3], W[5], W[29], W[3]]/2 + 
   SB[W[3], W[5], W[29], W[20]]/2 - SB[W[3], W[5], W[29], W[29]]/2 + 
   2*SB[W[3], W[13], W[1], W[1]] - SB[W[3], W[13], W[1], W[2]] + 
   SB[W[3], W[13], W[1], W[3]]/2 + SB[W[3], W[13], W[1], W[4]] + 
   SB[W[3], W[13], W[1], W[5]] - 3*SB[W[3], W[13], W[1], W[13]] - 
   SB[W[3], W[13], W[1], W[20]]/2 + SB[W[3], W[13], W[1], W[29]]/2 - 
   (3*SB[W[3], W[13], W[2], W[1]])/2 - SB[W[3], W[13], W[2], W[3]]/2 + 
   SB[W[3], W[13], W[2], W[4]]/2 - SB[W[3], W[13], W[2], W[5]]/2 + 
   2*SB[W[3], W[13], W[2], W[13]] - SB[W[3], W[13], W[2], W[18]]/2 + 
   SB[W[3], W[13], W[2], W[20]]/2 + SB[W[3], W[13], W[2], W[27]]/2 - 
   SB[W[3], W[13], W[2], W[29]]/2 + SB[W[3], W[13], W[3], W[1]] - 
   SB[W[3], W[13], W[3], W[2]] + SB[W[3], W[13], W[3], W[3]]/2 + 
   2*SB[W[3], W[13], W[3], W[5]] - 3*SB[W[3], W[13], W[3], W[13]] + 
   SB[W[3], W[13], W[3], W[18]] - SB[W[3], W[13], W[3], W[20]]/2 - 
   SB[W[3], W[13], W[3], W[27]] + SB[W[3], W[13], W[3], W[29]]/2 + 
   (3*SB[W[3], W[13], W[4], W[1]])/2 - SB[W[3], W[13], W[4], W[4]]/2 + 
   SB[W[3], W[13], W[4], W[5]]/2 - 2*SB[W[3], W[13], W[4], W[13]] + 
   SB[W[3], W[13], W[4], W[18]]/2 - SB[W[3], W[13], W[4], W[27]]/2 + 
   SB[W[3], W[13], W[5], W[1]] + (3*SB[W[3], W[13], W[5], W[3]])/2 - 
   2*SB[W[3], W[13], W[5], W[13]] - SB[W[3], W[13], W[5], W[20]]/2 + 
   SB[W[3], W[13], W[5], W[29]]/2 - 4*SB[W[3], W[13], W[13], W[1]] + 
   2*SB[W[3], W[13], W[13], W[2]] - 2*SB[W[3], W[13], W[13], W[3]] - 
   SB[W[3], W[13], W[13], W[4]] - 3*SB[W[3], W[13], W[13], W[5]] + 
   8*SB[W[3], W[13], W[13], W[13]] - SB[W[3], W[13], W[13], W[18]] + 
   SB[W[3], W[13], W[13], W[20]] + SB[W[3], W[13], W[13], W[27]] - 
   SB[W[3], W[13], W[13], W[29]] + SB[W[3], W[13], W[18], W[3]]/2 - 
   SB[W[3], W[13], W[18], W[20]]/2 + SB[W[3], W[13], W[18], W[29]]/2 - 
   SB[W[3], W[13], W[20], W[3]]/2 + SB[W[3], W[13], W[20], W[20]]/2 - 
   SB[W[3], W[13], W[20], W[29]]/2 - SB[W[3], W[13], W[27], W[3]]/2 + 
   SB[W[3], W[13], W[27], W[20]]/2 - SB[W[3], W[13], W[27], W[29]]/2 + 
   SB[W[3], W[13], W[29], W[3]]/2 - SB[W[3], W[13], W[29], W[20]]/2 + 
   SB[W[3], W[13], W[29], W[29]]/2 + (3*SB[W[3], W[15], W[1], W[3]])/2 + 
   SB[W[3], W[15], W[1], W[5]] - 2*SB[W[3], W[15], W[1], W[15]] - 
   SB[W[3], W[15], W[1], W[20]]/2 + SB[W[3], W[15], W[1], W[29]]/2 + 
   SB[W[3], W[15], W[2], W[1]]/2 - SB[W[3], W[15], W[2], W[2]]/2 + 
   (3*SB[W[3], W[15], W[2], W[5]])/2 - 2*SB[W[3], W[15], W[2], W[15]] + 
   SB[W[3], W[15], W[2], W[17]]/2 - SB[W[3], W[15], W[2], W[26]]/2 + 
   2*SB[W[3], W[15], W[3], W[1]] + SB[W[3], W[15], W[3], W[3]]/2 - 
   SB[W[3], W[15], W[3], W[4]] + SB[W[3], W[15], W[3], W[5]] - 
   3*SB[W[3], W[15], W[3], W[15]] + SB[W[3], W[15], W[3], W[17]] - 
   SB[W[3], W[15], W[3], W[20]]/2 - SB[W[3], W[15], W[3], W[26]] + 
   SB[W[3], W[15], W[3], W[29]]/2 - SB[W[3], W[15], W[4], W[1]]/2 + 
   SB[W[3], W[15], W[4], W[2]]/2 - SB[W[3], W[15], W[4], W[3]]/2 - 
   (3*SB[W[3], W[15], W[4], W[5]])/2 + 2*SB[W[3], W[15], W[4], W[15]] - 
   SB[W[3], W[15], W[4], W[17]]/2 + SB[W[3], W[15], W[4], W[20]]/2 + 
   SB[W[3], W[15], W[4], W[26]]/2 - SB[W[3], W[15], W[4], W[29]]/2 + 
   SB[W[3], W[15], W[5], W[1]] + SB[W[3], W[15], W[5], W[2]] + 
   SB[W[3], W[15], W[5], W[3]]/2 - SB[W[3], W[15], W[5], W[4]] + 
   2*SB[W[3], W[15], W[5], W[5]] - 3*SB[W[3], W[15], W[5], W[15]] - 
   SB[W[3], W[15], W[5], W[20]]/2 + SB[W[3], W[15], W[5], W[29]]/2 - 
   3*SB[W[3], W[15], W[15], W[1]] - SB[W[3], W[15], W[15], W[2]] - 
   2*SB[W[3], W[15], W[15], W[3]] + 2*SB[W[3], W[15], W[15], W[4]] - 
   4*SB[W[3], W[15], W[15], W[5]] + 8*SB[W[3], W[15], W[15], W[15]] - 
   SB[W[3], W[15], W[15], W[17]] + SB[W[3], W[15], W[15], W[20]] + 
   SB[W[3], W[15], W[15], W[26]] - SB[W[3], W[15], W[15], W[29]] + 
   SB[W[3], W[15], W[17], W[3]]/2 - SB[W[3], W[15], W[17], W[20]]/2 + 
   SB[W[3], W[15], W[17], W[29]]/2 - SB[W[3], W[15], W[20], W[3]]/2 + 
   SB[W[3], W[15], W[20], W[20]]/2 - SB[W[3], W[15], W[20], W[29]]/2 - 
   SB[W[3], W[15], W[26], W[3]]/2 + SB[W[3], W[15], W[26], W[20]]/2 - 
   SB[W[3], W[15], W[26], W[29]]/2 + SB[W[3], W[15], W[29], W[3]]/2 - 
   SB[W[3], W[15], W[29], W[20]]/2 + SB[W[3], W[15], W[29], W[29]]/2 + 
   SB[W[4], W[1], W[1], W[5]] - SB[W[4], W[1], W[1], W[13]] + 
   SB[W[4], W[1], W[3], W[1]]/2 - SB[W[4], W[1], W[3], W[2]]/2 + 
   SB[W[4], W[1], W[3], W[3]]/2 + SB[W[4], W[1], W[3], W[5]]/2 - 
   SB[W[4], W[1], W[3], W[13]] + SB[W[4], W[1], W[3], W[18]]/2 - 
   SB[W[4], W[1], W[3], W[20]]/2 - SB[W[4], W[1], W[3], W[27]]/2 + 
   SB[W[4], W[1], W[3], W[29]]/2 + SB[W[4], W[1], W[4], W[1]]/2 - 
   SB[W[4], W[1], W[4], W[2]]/2 - SB[W[4], W[1], W[4], W[4]]/2 + 
   SB[W[4], W[1], W[4], W[16]]/2 + SB[W[4], W[1], W[4], W[18]]/2 - 
   SB[W[4], W[1], W[4], W[20]]/2 - SB[W[4], W[1], W[4], W[27]]/2 + 
   SB[W[4], W[1], W[4], W[29]]/2 + SB[W[4], W[1], W[4], W[30]]/2 + 
   SB[W[4], W[1], W[5], W[1]] + SB[W[4], W[1], W[5], W[2]]/2 - 
   SB[W[4], W[1], W[5], W[4]]/2 - SB[W[4], W[1], W[5], W[5]] - 
   SB[W[4], W[1], W[11], W[1]]/2 + SB[W[4], W[1], W[11], W[2]]/2 + 
   SB[W[4], W[1], W[11], W[3]]/2 + SB[W[4], W[1], W[11], W[4]]/2 - 
   SB[W[4], W[1], W[11], W[16]]/2 - SB[W[4], W[1], W[11], W[18]]/2 + 
   SB[W[4], W[1], W[11], W[27]]/2 - SB[W[4], W[1], W[11], W[30]]/2 - 
   (3*SB[W[4], W[1], W[13], W[1]])/2 - SB[W[4], W[1], W[13], W[3]]/2 + 
   SB[W[4], W[1], W[13], W[4]]/2 - SB[W[4], W[1], W[13], W[5]]/2 + 
   2*SB[W[4], W[1], W[13], W[13]] - SB[W[4], W[1], W[13], W[18]]/2 + 
   SB[W[4], W[1], W[13], W[20]]/2 + SB[W[4], W[1], W[13], W[27]]/2 - 
   SB[W[4], W[1], W[13], W[29]]/2 - SB[W[4], W[1], W[16], W[3]]/2 + 
   SB[W[4], W[1], W[16], W[20]]/2 - SB[W[4], W[1], W[16], W[29]]/2 - 
   SB[W[4], W[1], W[30], W[3]]/2 + SB[W[4], W[1], W[30], W[20]]/2 - 
   SB[W[4], W[1], W[30], W[29]]/2 - SB[W[4], W[2], W[3], W[2]]/2 + 
   SB[W[4], W[2], W[3], W[3]]/2 - SB[W[4], W[2], W[3], W[4]]/2 + 
   SB[W[4], W[2], W[3], W[17]]/2 + SB[W[4], W[2], W[3], W[18]]/2 - 
   SB[W[4], W[2], W[3], W[20]]/2 - SB[W[4], W[2], W[3], W[26]]/2 - 
   SB[W[4], W[2], W[3], W[27]]/2 + SB[W[4], W[2], W[3], W[29]]/2 + 
   SB[W[4], W[2], W[4], W[1]]/2 - SB[W[4], W[2], W[4], W[2]]/2 - 
   SB[W[4], W[2], W[4], W[3]]/2 - SB[W[4], W[2], W[4], W[4]]/2 + 
   SB[W[4], W[2], W[4], W[5]]/2 + SB[W[4], W[2], W[4], W[16]]/2 + 
   SB[W[4], W[2], W[4], W[19]]/2 - SB[W[4], W[2], W[4], W[20]]/2 + 
   SB[W[4], W[2], W[4], W[28]]/2 + SB[W[4], W[2], W[4], W[29]]/2 + 
   SB[W[4], W[2], W[4], W[30]]/2 - SB[W[4], W[2], W[5], W[3]]/2 + 
   SB[W[4], W[2], W[5], W[20]]/2 - SB[W[4], W[2], W[5], W[29]]/2 - 
   SB[W[4], W[2], W[11], W[1]]/2 + SB[W[4], W[2], W[11], W[2]]/2 + 
   SB[W[4], W[2], W[11], W[3]]/2 + SB[W[4], W[2], W[11], W[4]]/2 - 
   SB[W[4], W[2], W[11], W[16]]/2 - SB[W[4], W[2], W[11], W[18]]/2 + 
   SB[W[4], W[2], W[11], W[27]]/2 - SB[W[4], W[2], W[11], W[30]]/2 + 
   SB[W[4], W[2], W[12], W[2]]/2 + SB[W[4], W[2], W[12], W[3]]/2 + 
   SB[W[4], W[2], W[12], W[4]]/2 - SB[W[4], W[2], W[12], W[5]]/2 - 
   SB[W[4], W[2], W[12], W[17]]/2 - SB[W[4], W[2], W[12], W[19]]/2 + 
   SB[W[4], W[2], W[12], W[26]]/2 - SB[W[4], W[2], W[12], W[28]]/2 - 
   SB[W[4], W[2], W[16], W[3]]/2 + SB[W[4], W[2], W[16], W[20]]/2 - 
   SB[W[4], W[2], W[16], W[29]]/2 - SB[W[4], W[2], W[30], W[3]]/2 + 
   SB[W[4], W[2], W[30], W[20]]/2 - SB[W[4], W[2], W[30], W[29]]/2 - 
   SB[W[4], W[3], W[1], W[1]] - SB[W[4], W[3], W[1], W[2]]/2 + 
   SB[W[4], W[3], W[1], W[4]]/2 + SB[W[4], W[3], W[1], W[13]] - 
   SB[W[4], W[3], W[2], W[2]]/2 + SB[W[4], W[3], W[2], W[3]]/2 - 
   SB[W[4], W[3], W[2], W[4]]/2 + SB[W[4], W[3], W[2], W[17]]/2 + 
   SB[W[4], W[3], W[2], W[18]]/2 - SB[W[4], W[3], W[2], W[20]]/2 - 
   SB[W[4], W[3], W[2], W[26]]/2 - SB[W[4], W[3], W[2], W[27]]/2 + 
   SB[W[4], W[3], W[2], W[29]]/2 + SB[W[4], W[3], W[3], W[2]] + 
   SB[W[4], W[3], W[3], W[13]] - SB[W[4], W[3], W[3], W[15]] - 
   SB[W[4], W[3], W[3], W[18]] + SB[W[4], W[3], W[3], W[27]] - 
   SB[W[4], W[3], W[5], W[2]]/2 + SB[W[4], W[3], W[5], W[4]]/2 + 
   SB[W[4], W[3], W[5], W[5]] - SB[W[4], W[3], W[5], W[15]] + 
   (3*SB[W[4], W[3], W[13], W[1]])/2 + SB[W[4], W[3], W[13], W[3]]/2 - 
   SB[W[4], W[3], W[13], W[4]]/2 + SB[W[4], W[3], W[13], W[5]]/2 - 
   2*SB[W[4], W[3], W[13], W[13]] + SB[W[4], W[3], W[13], W[18]]/2 - 
   SB[W[4], W[3], W[13], W[20]]/2 - SB[W[4], W[3], W[13], W[27]]/2 + 
   SB[W[4], W[3], W[13], W[29]]/2 - SB[W[4], W[3], W[15], W[1]]/2 + 
   SB[W[4], W[3], W[15], W[2]]/2 - SB[W[4], W[3], W[15], W[3]]/2 - 
   (3*SB[W[4], W[3], W[15], W[5]])/2 + 2*SB[W[4], W[3], W[15], W[15]] - 
   SB[W[4], W[3], W[15], W[17]]/2 + SB[W[4], W[3], W[15], W[20]]/2 + 
   SB[W[4], W[3], W[15], W[26]]/2 - SB[W[4], W[3], W[15], W[29]]/2 - 
   SB[W[4], W[3], W[18], W[3]]/2 + SB[W[4], W[3], W[18], W[20]]/2 - 
   SB[W[4], W[3], W[18], W[29]]/2 + SB[W[4], W[3], W[27], W[3]]/2 - 
   SB[W[4], W[3], W[27], W[20]]/2 + SB[W[4], W[3], W[27], W[29]]/2 + 
   SB[W[4], W[5], W[1], W[1]] + SB[W[4], W[5], W[1], W[2]]/2 - 
   SB[W[4], W[5], W[1], W[4]]/2 - SB[W[4], W[5], W[1], W[5]] + 
   SB[W[4], W[5], W[2], W[2]]/2 + SB[W[4], W[5], W[2], W[4]]/2 - 
   SB[W[4], W[5], W[2], W[5]]/2 - SB[W[4], W[5], W[2], W[17]]/2 - 
   SB[W[4], W[5], W[2], W[19]]/2 + SB[W[4], W[5], W[2], W[20]]/2 + 
   SB[W[4], W[5], W[2], W[26]]/2 - SB[W[4], W[5], W[2], W[28]]/2 - 
   SB[W[4], W[5], W[2], W[29]]/2 - SB[W[4], W[5], W[3], W[1]]/2 - 
   SB[W[4], W[5], W[3], W[3]]/2 + SB[W[4], W[5], W[3], W[4]]/2 - 
   SB[W[4], W[5], W[3], W[5]]/2 + SB[W[4], W[5], W[3], W[15]] - 
   SB[W[4], W[5], W[3], W[17]]/2 + SB[W[4], W[5], W[3], W[20]]/2 + 
   SB[W[4], W[5], W[3], W[26]]/2 - SB[W[4], W[5], W[3], W[29]]/2 - 
   SB[W[4], W[5], W[5], W[1]] + SB[W[4], W[5], W[5], W[15]] - 
   SB[W[4], W[5], W[12], W[2]]/2 - SB[W[4], W[5], W[12], W[3]]/2 - 
   SB[W[4], W[5], W[12], W[4]]/2 + SB[W[4], W[5], W[12], W[5]]/2 + 
   SB[W[4], W[5], W[12], W[17]]/2 + SB[W[4], W[5], W[12], W[19]]/2 - 
   SB[W[4], W[5], W[12], W[26]]/2 + SB[W[4], W[5], W[12], W[28]]/2 + 
   SB[W[4], W[5], W[15], W[1]]/2 - SB[W[4], W[5], W[15], W[2]]/2 + 
   SB[W[4], W[5], W[15], W[3]]/2 + (3*SB[W[4], W[5], W[15], W[5]])/2 - 
   2*SB[W[4], W[5], W[15], W[15]] + SB[W[4], W[5], W[15], W[17]]/2 - 
   SB[W[4], W[5], W[15], W[20]]/2 - SB[W[4], W[5], W[15], W[26]]/2 + 
   SB[W[4], W[5], W[15], W[29]]/2 + SB[W[4], W[5], W[19], W[3]]/2 - 
   SB[W[4], W[5], W[19], W[20]]/2 + SB[W[4], W[5], W[19], W[29]]/2 + 
   SB[W[4], W[5], W[28], W[3]]/2 - SB[W[4], W[5], W[28], W[20]]/2 + 
   SB[W[4], W[5], W[28], W[29]]/2 + SB[W[4], W[11], W[1], W[3]]/2 - 
   SB[W[4], W[11], W[1], W[20]]/2 + SB[W[4], W[11], W[1], W[29]]/2 - 
   SB[W[4], W[11], W[2], W[1]]/2 + SB[W[4], W[11], W[2], W[2]]/2 + 
   SB[W[4], W[11], W[2], W[4]]/2 - SB[W[4], W[11], W[2], W[16]]/2 - 
   SB[W[4], W[11], W[2], W[18]]/2 + SB[W[4], W[11], W[2], W[20]]/2 + 
   SB[W[4], W[11], W[2], W[27]]/2 - SB[W[4], W[11], W[2], W[29]]/2 - 
   SB[W[4], W[11], W[2], W[30]]/2 - SB[W[4], W[11], W[3], W[3]]/2 + 
   SB[W[4], W[11], W[3], W[20]]/2 - SB[W[4], W[11], W[3], W[29]]/2 - 
   SB[W[4], W[11], W[4], W[1]]/2 + SB[W[4], W[11], W[4], W[2]]/2 + 
   SB[W[4], W[11], W[4], W[4]]/2 - SB[W[4], W[11], W[4], W[16]]/2 - 
   SB[W[4], W[11], W[4], W[18]]/2 + SB[W[4], W[11], W[4], W[20]]/2 + 
   SB[W[4], W[11], W[4], W[27]]/2 - SB[W[4], W[11], W[4], W[29]]/2 - 
   SB[W[4], W[11], W[4], W[30]]/2 + SB[W[4], W[11], W[11], W[1]] - 
   SB[W[4], W[11], W[11], W[2]] - SB[W[4], W[11], W[11], W[3]] - 
   SB[W[4], W[11], W[11], W[4]] + SB[W[4], W[11], W[11], W[16]] + 
   SB[W[4], W[11], W[11], W[18]] - SB[W[4], W[11], W[11], W[27]] + 
   SB[W[4], W[11], W[11], W[30]] + SB[W[4], W[11], W[16], W[3]]/2 - 
   SB[W[4], W[11], W[16], W[20]]/2 + SB[W[4], W[11], W[16], W[29]]/2 + 
   SB[W[4], W[11], W[18], W[3]]/2 - SB[W[4], W[11], W[18], W[20]]/2 + 
   SB[W[4], W[11], W[18], W[29]]/2 - SB[W[4], W[11], W[27], W[3]]/2 + 
   SB[W[4], W[11], W[27], W[20]]/2 - SB[W[4], W[11], W[27], W[29]]/2 + 
   SB[W[4], W[11], W[30], W[3]]/2 - SB[W[4], W[11], W[30], W[20]]/2 + 
   SB[W[4], W[11], W[30], W[29]]/2 - SB[W[4], W[14], W[1], W[3]]/2 + 
   SB[W[4], W[14], W[1], W[20]]/2 - SB[W[4], W[14], W[1], W[29]]/2 + 
   SB[W[4], W[14], W[2], W[1]]/2 - SB[W[4], W[14], W[2], W[2]]/2 - 
   SB[W[4], W[14], W[2], W[3]]/2 - SB[W[4], W[14], W[2], W[4]]/2 + 
   SB[W[4], W[14], W[2], W[5]]/2 + SB[W[4], W[14], W[2], W[16]]/2 + 
   SB[W[4], W[14], W[2], W[19]]/2 - SB[W[4], W[14], W[2], W[20]]/2 + 
   SB[W[4], W[14], W[2], W[28]]/2 + SB[W[4], W[14], W[2], W[29]]/2 + 
   SB[W[4], W[14], W[2], W[30]]/2 - SB[W[4], W[14], W[4], W[1]]/2 + 
   SB[W[4], W[14], W[4], W[2]]/2 + SB[W[4], W[14], W[4], W[3]]/2 + 
   SB[W[4], W[14], W[4], W[4]]/2 - SB[W[4], W[14], W[4], W[5]]/2 - 
   SB[W[4], W[14], W[4], W[16]]/2 - SB[W[4], W[14], W[4], W[19]]/2 + 
   SB[W[4], W[14], W[4], W[20]]/2 - SB[W[4], W[14], W[4], W[28]]/2 - 
   SB[W[4], W[14], W[4], W[29]]/2 - SB[W[4], W[14], W[4], W[30]]/2 + 
   SB[W[4], W[14], W[5], W[3]]/2 - SB[W[4], W[14], W[5], W[20]]/2 + 
   SB[W[4], W[14], W[5], W[29]]/2 + SB[W[4], W[14], W[16], W[3]]/2 - 
   SB[W[4], W[14], W[16], W[20]]/2 + SB[W[4], W[14], W[16], W[29]]/2 - 
   SB[W[4], W[14], W[19], W[3]]/2 + SB[W[4], W[14], W[19], W[20]]/2 - 
   SB[W[4], W[14], W[19], W[29]]/2 - SB[W[4], W[14], W[28], W[3]]/2 + 
   SB[W[4], W[14], W[28], W[20]]/2 - SB[W[4], W[14], W[28], W[29]]/2 + 
   SB[W[4], W[14], W[30], W[3]]/2 - SB[W[4], W[14], W[30], W[20]]/2 + 
   SB[W[4], W[14], W[30], W[29]]/2 - SB[W[5], W[1], W[1], W[2]] + 
   SB[W[5], W[1], W[1], W[3]] + SB[W[5], W[1], W[1], W[4]] - 
   SB[W[5], W[1], W[1], W[13]] - SB[W[5], W[1], W[2], W[1]] - 
   SB[W[5], W[1], W[2], W[2]]/2 + SB[W[5], W[1], W[2], W[4]]/2 + 
   SB[W[5], W[1], W[2], W[5]] + SB[W[5], W[1], W[3], W[1]] + 
   SB[W[5], W[1], W[3], W[3]]/2 + SB[W[5], W[1], W[3], W[5]] - 
   SB[W[5], W[1], W[3], W[13]] - SB[W[5], W[1], W[3], W[15]] - 
   SB[W[5], W[1], W[3], W[20]]/2 + SB[W[5], W[1], W[3], W[29]]/2 + 
   SB[W[5], W[1], W[4], W[1]] + SB[W[5], W[1], W[4], W[2]]/2 - 
   SB[W[5], W[1], W[4], W[4]]/2 - SB[W[5], W[1], W[4], W[5]] + 
   SB[W[5], W[1], W[5], W[2]] + SB[W[5], W[1], W[5], W[3]] - 
   SB[W[5], W[1], W[5], W[4]] - SB[W[5], W[1], W[5], W[15]] - 
   SB[W[5], W[1], W[13], W[1]] - SB[W[5], W[1], W[13], W[3]] + 
   2*SB[W[5], W[1], W[13], W[13]] - SB[W[5], W[1], W[15], W[3]] - 
   SB[W[5], W[1], W[15], W[5]] + 2*SB[W[5], W[1], W[15], W[15]] - 
   SB[W[5], W[1], W[20], W[3]]/2 + SB[W[5], W[1], W[20], W[20]]/2 - 
   SB[W[5], W[1], W[20], W[29]]/2 + SB[W[5], W[1], W[29], W[3]]/2 - 
   SB[W[5], W[1], W[29], W[20]]/2 + SB[W[5], W[1], W[29], W[29]]/2 - 
   SB[W[5], W[2], W[1], W[1]] - SB[W[5], W[2], W[1], W[2]]/2 + 
   SB[W[5], W[2], W[1], W[4]]/2 + SB[W[5], W[2], W[1], W[5]] + 
   SB[W[5], W[2], W[3], W[1]]/2 - SB[W[5], W[2], W[3], W[4]]/2 + 
   SB[W[5], W[2], W[3], W[5]]/2 - SB[W[5], W[2], W[3], W[15]] + 
   SB[W[5], W[2], W[3], W[17]]/2 - SB[W[5], W[2], W[3], W[26]]/2 + 
   SB[W[5], W[2], W[4], W[2]]/2 + SB[W[5], W[2], W[4], W[4]]/2 - 
   SB[W[5], W[2], W[4], W[5]]/2 - SB[W[5], W[2], W[4], W[17]]/2 - 
   SB[W[5], W[2], W[4], W[19]]/2 + SB[W[5], W[2], W[4], W[20]]/2 + 
   SB[W[5], W[2], W[4], W[26]]/2 - SB[W[5], W[2], W[4], W[28]]/2 - 
   SB[W[5], W[2], W[4], W[29]]/2 + SB[W[5], W[2], W[5], W[1]] + 
   SB[W[5], W[2], W[5], W[3]]/2 - SB[W[5], W[2], W[5], W[15]] - 
   SB[W[5], W[2], W[5], W[20]]/2 + SB[W[5], W[2], W[5], W[29]]/2 - 
   SB[W[5], W[2], W[12], W[2]]/2 - SB[W[5], W[2], W[12], W[3]]/2 - 
   SB[W[5], W[2], W[12], W[4]]/2 + SB[W[5], W[2], W[12], W[5]]/2 + 
   SB[W[5], W[2], W[12], W[17]]/2 + SB[W[5], W[2], W[12], W[19]]/2 - 
   SB[W[5], W[2], W[12], W[26]]/2 + SB[W[5], W[2], W[12], W[28]]/2 - 
   SB[W[5], W[2], W[15], W[1]]/2 + SB[W[5], W[2], W[15], W[2]]/2 - 
   SB[W[5], W[2], W[15], W[3]]/2 - (3*SB[W[5], W[2], W[15], W[5]])/2 + 
   2*SB[W[5], W[2], W[15], W[15]] - SB[W[5], W[2], W[15], W[17]]/2 + 
   SB[W[5], W[2], W[15], W[20]]/2 + SB[W[5], W[2], W[15], W[26]]/2 - 
   SB[W[5], W[2], W[15], W[29]]/2 + SB[W[5], W[2], W[17], W[3]]/2 - 
   SB[W[5], W[2], W[17], W[20]]/2 + SB[W[5], W[2], W[17], W[29]]/2 - 
   SB[W[5], W[2], W[26], W[3]]/2 + SB[W[5], W[2], W[26], W[20]]/2 - 
   SB[W[5], W[2], W[26], W[29]]/2 - SB[W[5], W[3], W[1], W[3]]/2 + 
   SB[W[5], W[3], W[1], W[5]] + SB[W[5], W[3], W[1], W[13]] - 
   SB[W[5], W[3], W[1], W[15]] - SB[W[5], W[3], W[1], W[20]]/2 + 
   SB[W[5], W[3], W[1], W[29]]/2 + SB[W[5], W[3], W[2], W[1]]/2 - 
   SB[W[5], W[3], W[2], W[4]]/2 + SB[W[5], W[3], W[2], W[5]]/2 - 
   SB[W[5], W[3], W[2], W[15]] + SB[W[5], W[3], W[2], W[17]]/2 - 
   SB[W[5], W[3], W[2], W[26]]/2 - SB[W[5], W[3], W[3], W[4]] + 
   SB[W[5], W[3], W[3], W[13]] - SB[W[5], W[3], W[3], W[15]] + 
   SB[W[5], W[3], W[3], W[17]] - SB[W[5], W[3], W[3], W[26]] - 
   SB[W[5], W[3], W[4], W[1]]/2 - SB[W[5], W[3], W[4], W[3]]/2 + 
   SB[W[5], W[3], W[4], W[4]]/2 - SB[W[5], W[3], W[4], W[5]]/2 + 
   SB[W[5], W[3], W[4], W[15]] - SB[W[5], W[3], W[4], W[17]]/2 + 
   SB[W[5], W[3], W[4], W[20]]/2 + SB[W[5], W[3], W[4], W[26]]/2 - 
   SB[W[5], W[3], W[4], W[29]]/2 + SB[W[5], W[3], W[5], W[1]] - 
   SB[W[5], W[3], W[5], W[3]]/2 + 2*SB[W[5], W[3], W[5], W[5]] - 
   2*SB[W[5], W[3], W[5], W[15]] - SB[W[5], W[3], W[5], W[20]]/2 + 
   SB[W[5], W[3], W[5], W[29]]/2 + SB[W[5], W[3], W[13], W[1]] + 
   SB[W[5], W[3], W[13], W[3]] - 2*SB[W[5], W[3], W[13], W[13]] - 
   2*SB[W[5], W[3], W[15], W[1]] + SB[W[5], W[3], W[15], W[4]] - 
   3*SB[W[5], W[3], W[15], W[5]] + 4*SB[W[5], W[3], W[15], W[15]] - 
   SB[W[5], W[3], W[15], W[17]] + SB[W[5], W[3], W[15], W[20]] + 
   SB[W[5], W[3], W[15], W[26]] - SB[W[5], W[3], W[15], W[29]] + 
   SB[W[5], W[3], W[17], W[3]]/2 - SB[W[5], W[3], W[17], W[20]]/2 + 
   SB[W[5], W[3], W[17], W[29]]/2 - SB[W[5], W[3], W[26], W[3]]/2 + 
   SB[W[5], W[3], W[26], W[20]]/2 - SB[W[5], W[3], W[26], W[29]]/2 + 
   SB[W[5], W[4], W[1], W[1]] + SB[W[5], W[4], W[1], W[2]]/2 - 
   SB[W[5], W[4], W[1], W[4]]/2 - SB[W[5], W[4], W[1], W[5]] + 
   SB[W[5], W[4], W[2], W[2]]/2 + SB[W[5], W[4], W[2], W[4]]/2 - 
   SB[W[5], W[4], W[2], W[5]]/2 - SB[W[5], W[4], W[2], W[17]]/2 - 
   SB[W[5], W[4], W[2], W[19]]/2 + SB[W[5], W[4], W[2], W[20]]/2 + 
   SB[W[5], W[4], W[2], W[26]]/2 - SB[W[5], W[4], W[2], W[28]]/2 - 
   SB[W[5], W[4], W[2], W[29]]/2 - SB[W[5], W[4], W[3], W[1]]/2 - 
   SB[W[5], W[4], W[3], W[3]]/2 + SB[W[5], W[4], W[3], W[4]]/2 - 
   SB[W[5], W[4], W[3], W[5]]/2 + SB[W[5], W[4], W[3], W[15]] - 
   SB[W[5], W[4], W[3], W[17]]/2 + SB[W[5], W[4], W[3], W[20]]/2 + 
   SB[W[5], W[4], W[3], W[26]]/2 - SB[W[5], W[4], W[3], W[29]]/2 - 
   SB[W[5], W[4], W[5], W[1]] + SB[W[5], W[4], W[5], W[15]] - 
   SB[W[5], W[4], W[12], W[2]]/2 - SB[W[5], W[4], W[12], W[3]]/2 - 
   SB[W[5], W[4], W[12], W[4]]/2 + SB[W[5], W[4], W[12], W[5]]/2 + 
   SB[W[5], W[4], W[12], W[17]]/2 + SB[W[5], W[4], W[12], W[19]]/2 - 
   SB[W[5], W[4], W[12], W[26]]/2 + SB[W[5], W[4], W[12], W[28]]/2 + 
   SB[W[5], W[4], W[15], W[1]]/2 - SB[W[5], W[4], W[15], W[2]]/2 + 
   SB[W[5], W[4], W[15], W[3]]/2 + (3*SB[W[5], W[4], W[15], W[5]])/2 - 
   2*SB[W[5], W[4], W[15], W[15]] + SB[W[5], W[4], W[15], W[17]]/2 - 
   SB[W[5], W[4], W[15], W[20]]/2 - SB[W[5], W[4], W[15], W[26]]/2 + 
   SB[W[5], W[4], W[15], W[29]]/2 + SB[W[5], W[4], W[19], W[3]]/2 - 
   SB[W[5], W[4], W[19], W[20]]/2 + SB[W[5], W[4], W[19], W[29]]/2 + 
   SB[W[5], W[4], W[28], W[3]]/2 - SB[W[5], W[4], W[28], W[20]]/2 + 
   SB[W[5], W[4], W[28], W[29]]/2 + SB[W[5], W[5], W[1], W[2]] + 
   SB[W[5], W[5], W[1], W[3]] - SB[W[5], W[5], W[1], W[4]] - 
   SB[W[5], W[5], W[1], W[15]] + SB[W[5], W[5], W[2], W[1]] - 
   SB[W[5], W[5], W[2], W[15]] + SB[W[5], W[5], W[3], W[1]] - 
   SB[W[5], W[5], W[3], W[15]] - SB[W[5], W[5], W[4], W[1]] + 
   SB[W[5], W[5], W[4], W[15]] - SB[W[5], W[5], W[15], W[1]] - 
   SB[W[5], W[5], W[15], W[2]] - SB[W[5], W[5], W[15], W[3]] + 
   SB[W[5], W[5], W[15], W[4]] + 2*SB[W[5], W[5], W[15], W[15]] - 
   SB[W[5], W[12], W[2], W[2]]/2 - SB[W[5], W[12], W[2], W[4]]/2 + 
   SB[W[5], W[12], W[2], W[5]]/2 + SB[W[5], W[12], W[2], W[17]]/2 + 
   SB[W[5], W[12], W[2], W[19]]/2 - SB[W[5], W[12], W[2], W[20]]/2 - 
   SB[W[5], W[12], W[2], W[26]]/2 + SB[W[5], W[12], W[2], W[28]]/2 + 
   SB[W[5], W[12], W[2], W[29]]/2 + SB[W[5], W[12], W[3], W[3]]/2 - 
   SB[W[5], W[12], W[3], W[20]]/2 + SB[W[5], W[12], W[3], W[29]]/2 - 
   SB[W[5], W[12], W[4], W[2]]/2 - SB[W[5], W[12], W[4], W[4]]/2 + 
   SB[W[5], W[12], W[4], W[5]]/2 + SB[W[5], W[12], W[4], W[17]]/2 + 
   SB[W[5], W[12], W[4], W[19]]/2 - SB[W[5], W[12], W[4], W[20]]/2 - 
   SB[W[5], W[12], W[4], W[26]]/2 + SB[W[5], W[12], W[4], W[28]]/2 + 
   SB[W[5], W[12], W[4], W[29]]/2 - SB[W[5], W[12], W[5], W[3]]/2 + 
   SB[W[5], W[12], W[5], W[20]]/2 - SB[W[5], W[12], W[5], W[29]]/2 + 
   SB[W[5], W[12], W[12], W[2]] + SB[W[5], W[12], W[12], W[3]] + 
   SB[W[5], W[12], W[12], W[4]] - SB[W[5], W[12], W[12], W[5]] - 
   SB[W[5], W[12], W[12], W[17]] - SB[W[5], W[12], W[12], W[19]] + 
   SB[W[5], W[12], W[12], W[26]] - SB[W[5], W[12], W[12], W[28]] - 
   SB[W[5], W[12], W[17], W[3]]/2 + SB[W[5], W[12], W[17], W[20]]/2 - 
   SB[W[5], W[12], W[17], W[29]]/2 - SB[W[5], W[12], W[19], W[3]]/2 + 
   SB[W[5], W[12], W[19], W[20]]/2 - SB[W[5], W[12], W[19], W[29]]/2 + 
   SB[W[5], W[12], W[26], W[3]]/2 - SB[W[5], W[12], W[26], W[20]]/2 + 
   SB[W[5], W[12], W[26], W[29]]/2 - SB[W[5], W[12], W[28], W[3]]/2 + 
   SB[W[5], W[12], W[28], W[20]]/2 - SB[W[5], W[12], W[28], W[29]]/2 - 
   (3*SB[W[5], W[15], W[1], W[3]])/2 - SB[W[5], W[15], W[1], W[5]] + 
   2*SB[W[5], W[15], W[1], W[15]] + SB[W[5], W[15], W[1], W[20]]/2 - 
   SB[W[5], W[15], W[1], W[29]]/2 - SB[W[5], W[15], W[2], W[1]]/2 + 
   SB[W[5], W[15], W[2], W[2]]/2 - (3*SB[W[5], W[15], W[2], W[5]])/2 + 
   2*SB[W[5], W[15], W[2], W[15]] - SB[W[5], W[15], W[2], W[17]]/2 + 
   SB[W[5], W[15], W[2], W[26]]/2 - 2*SB[W[5], W[15], W[3], W[1]] - 
   SB[W[5], W[15], W[3], W[3]]/2 + SB[W[5], W[15], W[3], W[4]] - 
   SB[W[5], W[15], W[3], W[5]] + 3*SB[W[5], W[15], W[3], W[15]] - 
   SB[W[5], W[15], W[3], W[17]] + SB[W[5], W[15], W[3], W[20]]/2 + 
   SB[W[5], W[15], W[3], W[26]] - SB[W[5], W[15], W[3], W[29]]/2 + 
   SB[W[5], W[15], W[4], W[1]]/2 - SB[W[5], W[15], W[4], W[2]]/2 + 
   SB[W[5], W[15], W[4], W[3]]/2 + (3*SB[W[5], W[15], W[4], W[5]])/2 - 
   2*SB[W[5], W[15], W[4], W[15]] + SB[W[5], W[15], W[4], W[17]]/2 - 
   SB[W[5], W[15], W[4], W[20]]/2 - SB[W[5], W[15], W[4], W[26]]/2 + 
   SB[W[5], W[15], W[4], W[29]]/2 - SB[W[5], W[15], W[5], W[1]] - 
   SB[W[5], W[15], W[5], W[2]] - SB[W[5], W[15], W[5], W[3]]/2 + 
   SB[W[5], W[15], W[5], W[4]] - 2*SB[W[5], W[15], W[5], W[5]] + 
   3*SB[W[5], W[15], W[5], W[15]] + SB[W[5], W[15], W[5], W[20]]/2 - 
   SB[W[5], W[15], W[5], W[29]]/2 + 3*SB[W[5], W[15], W[15], W[1]] + 
   SB[W[5], W[15], W[15], W[2]] + 2*SB[W[5], W[15], W[15], W[3]] - 
   2*SB[W[5], W[15], W[15], W[4]] + 4*SB[W[5], W[15], W[15], W[5]] - 
   8*SB[W[5], W[15], W[15], W[15]] + SB[W[5], W[15], W[15], W[17]] - 
   SB[W[5], W[15], W[15], W[20]] - SB[W[5], W[15], W[15], W[26]] + 
   SB[W[5], W[15], W[15], W[29]] - SB[W[5], W[15], W[17], W[3]]/2 + 
   SB[W[5], W[15], W[17], W[20]]/2 - SB[W[5], W[15], W[17], W[29]]/2 + 
   SB[W[5], W[15], W[20], W[3]]/2 - SB[W[5], W[15], W[20], W[20]]/2 + 
   SB[W[5], W[15], W[20], W[29]]/2 + SB[W[5], W[15], W[26], W[3]]/2 - 
   SB[W[5], W[15], W[26], W[20]]/2 + SB[W[5], W[15], W[26], W[29]]/2 - 
   SB[W[5], W[15], W[29], W[3]]/2 + SB[W[5], W[15], W[29], W[20]]/2 - 
   SB[W[5], W[15], W[29], W[29]]/2 + 
   SB[W[29]]*(-1/2*d[37, 3] - (5*Zeta[3])/2) - 2*SB[W[1]]*Zeta[3] + 
   SB[W[2]]*Zeta[3] + SB[W[4]]*Zeta[3] - 2*SB[W[5]]*Zeta[3] - 
   SB[W[16]]*Zeta[3] - SB[W[19]]*Zeta[3] - SB[W[28]]*Zeta[3] - 
   SB[W[30]]*Zeta[3] + SB[W[3]]*(-1/2*d[37, 3] + (3*Zeta[3])/2) + 
   SB[W[20]]*(d[37, 3]/2 + (5*Zeta[3])/2))


==> anc/2loop_results/2loop_ladder_pent_functions_pf.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(r[0] - r[2])*(c4 + f[4, 12]/30 - (Pi^2*f[1, 1, 1]^2)/4 - 
   (11*f[1, 1, 1]^4)/96 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/3 - 
   f[1, 1, 1]^3*f[1, 1, 2] - (Pi^2*f[1, 1, 2]^2)/12 - 
   (5*f[1, 1, 1]^2*f[1, 1, 2]^2)/4 + (f[1, 1, 1]*f[1, 1, 2]^3)/12 + 
   (43*f[1, 1, 2]^4)/96 - (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 + 
   (23*f[1, 1, 1]^3*f[1, 1, 3])/24 + (Pi^2*f[1, 1, 2]*f[1, 1, 3])/4 + 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/2 + (f[1, 1, 2]^3*f[1, 1, 3])/12 + 
   (Pi^2*f[1, 1, 3]^2)/24 - (19*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 - 
   (5*f[1, 1, 2]^2*f[1, 1, 3]^2)/8 + (7*f[1, 1, 1]*f[1, 1, 3]^3)/24 + 
   (5*f[1, 1, 3]^4)/24 + (f[3, 4]*f[1, 1, 4])/2 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + (5*f[1, 1, 1]^3*f[1, 1, 4])/12 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 + (9*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/
    2 + (9*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - 
   (9*f[1, 1, 2]^3*f[1, 1, 4])/4 - (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/2 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 2*f[1, 1, 1]*f[1, 1, 3]^2*
    f[1, 1, 4] - (f[1, 1, 3]^3*f[1, 1, 4])/3 - (Pi^2*f[1, 1, 4]^2)/12 - 
   (11*f[1, 1, 1]^2*f[1, 1, 4]^2)/8 - (23*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/
    4 + (7*f[1, 1, 2]^2*f[1, 1, 4]^2)/4 + 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - (f[1, 1, 3]^2*f[1, 1, 4]^2)/2 + 
   2*f[1, 1, 1]*f[1, 1, 4]^3 + (13*f[1, 1, 2]*f[1, 1, 4]^3)/12 - 
   (f[1, 1, 3]*f[1, 1, 4]^3)/6 - (13*f[1, 1, 4]^4)/24 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/6 + (5*f[1, 1, 1]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 + (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/2 - 
   (23*f[1, 1, 2]^3*f[1, 1, 5])/24 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/12 - 
   (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (3*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 - (25*f[1, 1, 3]^3*f[1, 1, 5])/
    24 - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] + 
   (13*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + f[1, 1, 1]*f[1, 1, 3]*
    f[1, 1, 4]*f[1, 1, 5] + (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5] - (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/
    4 - (11*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (3*f[1, 1, 4]^3*f[1, 1, 5])/4 - 
   (Pi^2*f[1, 1, 5]^2)/24 - (f[1, 1, 2]^2*f[1, 1, 5]^2)/16 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - 
   (9*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + (5*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    16 - (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2 + (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/
    4 + (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + (f[1, 1, 1]*f[1, 1, 5]^3)/12 + 
   (5*f[1, 1, 2]*f[1, 1, 5]^3)/8 + (19*f[1, 1, 3]*f[1, 1, 5]^3)/24 + 
   (f[1, 1, 4]*f[1, 1, 5]^3)/12 - (7*f[1, 1, 5]^4)/24 + 
   (f[1, 1, 1]^2*f[2, 1, 1])/2 - (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 + 
   (3*f[1, 1, 3]^2*f[2, 1, 1])/4 - 2*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] + 
   2*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1] + (f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/
    2 + f[2, 1, 1]^2/2 - (f[1, 1, 1]^2*f[2, 1, 2])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - (3*f[1, 1, 2]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 + (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/
    2 + f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2] + 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 - (3*f[1, 1, 4]^2*f[2, 1, 2])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 5]^2*f[2, 1, 2])/2 - 
   f[2, 1, 2]^2/2 - (f[1, 1, 2]^2*f[2, 1, 3])/2 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/
    2 - (5*f[1, 1, 3]^2*f[2, 1, 3])/4 + (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 - f[1, 1, 3]*f[1, 1, 4]*
    f[2, 1, 3] - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 + (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + (f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]^2*f[2, 1, 4])/4 + (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 + 
   (5*f[1, 1, 2]^2*f[2, 1, 4])/4 - (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 + (f[1, 1, 3]^2*f[2, 1, 4])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 - 3*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 4] + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 + 
   f[1, 1, 4]^2*f[2, 1, 4] + (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/2 - 
   f[2, 1, 4]^2/2 + (f[1, 1, 2]^2*f[2, 1, 5])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 + (3*f[1, 1, 3]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/2 - (f[1, 1, 4]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 + (f[1, 1, 5]^2*f[2, 1, 5])/4 + 
   f[2, 1, 5]^2/2 - 2*f[1, 1, 1]*f[3, 1, 1] + 2*f[1, 1, 3]*f[3, 1, 1] + 
   2*f[1, 1, 4]*f[3, 1, 1] + f[1, 1, 5]*f[3, 1, 1] + 
   (5*f[1, 1, 1]*f[3, 1, 2])/2 + (7*f[1, 1, 2]*f[3, 1, 2])/2 - 
   f[1, 1, 3]*f[3, 1, 2] - (11*f[1, 1, 4]*f[3, 1, 2])/2 - 
   2*f[1, 1, 5]*f[3, 1, 2] - f[1, 1, 1]*f[3, 1, 3] + 
   2*f[1, 1, 3]*f[3, 1, 3] + f[1, 1, 4]*f[3, 1, 3] + 
   (3*f[1, 1, 1]*f[3, 1, 4])/2 + (3*f[1, 1, 2]*f[3, 1, 4])/2 - 
   2*f[1, 1, 3]*f[3, 1, 4] - (3*f[1, 1, 4]*f[3, 1, 4])/2 + 
   2*f[1, 1, 5]*f[3, 1, 4] + 2*f[1, 1, 2]*f[3, 1, 5] + 
   f[1, 1, 3]*f[3, 1, 5] - 2*f[1, 1, 5]*f[3, 1, 5] - f[1, 1, 1]*f[3, 2, 1] + 
   f[1, 1, 3]*f[3, 2, 1] + 2*f[1, 1, 4]*f[3, 2, 1] + f[1, 1, 5]*f[3, 2, 1] + 
   (f[1, 1, 1]*f[3, 2, 2])/2 + (7*f[1, 1, 2]*f[3, 2, 2])/2 + 
   f[1, 1, 3]*f[3, 2, 2] - (7*f[1, 1, 4]*f[3, 2, 2])/2 - 
   4*f[1, 1, 5]*f[3, 2, 2] - f[1, 1, 1]*f[3, 2, 3] + 
   2*f[1, 1, 3]*f[3, 2, 3] + f[1, 1, 4]*f[3, 2, 3] + 
   (3*f[1, 1, 1]*f[3, 2, 4])/2 + (9*f[1, 1, 2]*f[3, 2, 4])/2 - 
   (7*f[1, 1, 4]*f[3, 2, 4])/2 + f[1, 1, 2]*f[3, 2, 5] + 
   2*f[1, 1, 3]*f[3, 2, 5] - f[1, 1, 5]*f[3, 2, 5] + 
   (5*f[1, 1, 1]*f[3, 3, 1])/2 + (5*f[1, 1, 2]*f[3, 3, 1])/2 - 
   3*f[1, 1, 4]*f[3, 3, 1] - (f[1, 1, 5]*f[3, 3, 1])/2 + 
   f[1, 1, 2]*f[3, 3, 2] + f[1, 1, 3]*f[3, 3, 2] + 
   (f[1, 1, 4]*f[3, 3, 2])/2 - f[1, 1, 5]*f[3, 3, 2] - 
   f[1, 1, 1]*f[3, 3, 3] + f[1, 1, 3]*f[3, 3, 3] + 
   (f[1, 1, 4]*f[3, 3, 3])/2 + (f[1, 1, 5]*f[3, 3, 3])/2 + 
   f[1, 1, 2]*f[3, 3, 4] - (3*f[1, 1, 4]*f[3, 3, 4])/2 - 
   f[1, 1, 5]*f[3, 3, 4] + (f[1, 1, 4]*f[3, 3, 5])/2 - 4*f[4, 1, 2] + 
   4*f[4, 1, 4] + 4*f[4, 2, 2] - 4*f[4, 2, 4] - (5*f[4, 3, 1])/4 + 
   (3*f[4, 3, 2])/2 - f[4, 3, 3]/4 - f[4, 3, 4]/2 - f[4, 3, 5]/4 - 
   (5*f[4, 4, 1])/12 - f[4, 4, 2]/6 - f[4, 4, 3]/6 + f[4, 4, 4]/6 + 
   f[4, 5, 1]/3 + f[4, 5, 2]/3 + f[4, 6, 2]/3 + f[4, 6, 4]/3 - f[4, 6, 5]/3 + 
   f[4, 10, 1]/5 + f[4, 10, 2]/5 - (2*f[4, 10, 3])/15 - (2*f[4, 10, 4])/15 - 
   (2*f[4, 10, 5])/15 - f[4, 11, 1]/3 - 3*f[1, 1, 1]*Zeta[3] - 
   f[1, 1, 2]*Zeta[3] + f[1, 1, 3]*Zeta[3] - f[1, 1, 4]*Zeta[3]) + 
 (r[0] - r[1])*(c4 + f[4, 12]/30 - (Pi^2*f[1, 1, 1]^2)/12 + 
   (43*f[1, 1, 1]^4)/96 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/4 + 
   (f[1, 1, 1]^3*f[1, 1, 2])/12 + (Pi^2*f[1, 1, 2]^2)/24 - 
   (5*f[1, 1, 1]^2*f[1, 1, 2]^2)/8 + (5*f[1, 1, 2]^4)/24 + 
   (f[3, 4]*f[1, 1, 3])/2 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 - 
   (9*f[1, 1, 1]^3*f[1, 1, 3])/4 - (Pi^2*f[1, 1, 2]*f[1, 1, 3])/4 - 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 - (f[1, 1, 2]^3*f[1, 1, 3])/3 - 
   (Pi^2*f[1, 1, 3]^2)/12 + (7*f[1, 1, 1]^2*f[1, 1, 3]^2)/4 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/4 - (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + 
   (13*f[1, 1, 1]*f[1, 1, 3]^3)/12 - (f[1, 1, 2]*f[1, 1, 3]^3)/6 - 
   (13*f[1, 1, 3]^4)/24 - (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 - 
   (23*f[1, 1, 1]^3*f[1, 1, 4])/24 + (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 + 
   (5*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 - (25*f[1, 1, 2]^3*f[1, 1, 4])/
    24 + (13*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4])/2 - 
   f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4] - 
   (11*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (3*f[1, 1, 3]^3*f[1, 1, 4])/4 - 
   (Pi^2*f[1, 1, 4]^2)/24 - (f[1, 1, 1]^2*f[1, 1, 4]^2)/16 - 
   (9*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 + (5*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    16 - f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + (f[1, 1, 3]^2*f[1, 1, 4]^2)/2 + 
   (5*f[1, 1, 1]*f[1, 1, 4]^3)/8 + (19*f[1, 1, 2]*f[1, 1, 4]^3)/24 + 
   (f[1, 1, 3]*f[1, 1, 4]^3)/12 - (7*f[1, 1, 4]^4)/24 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/3 + (f[1, 1, 1]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/4 - (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/2 + 
   (7*f[1, 1, 2]^3*f[1, 1, 5])/24 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/12 + 
   (9*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 + 
   2*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5] - 
   (23*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 2*f[1, 1, 3]^3*f[1, 1, 5] + 
   (Pi^2*f[1, 1, 4]*f[1, 1, 5])/6 + (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (3*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 3]*
    f[1, 1, 4]*f[1, 1, 5] + f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5] - 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/4 + (f[1, 1, 4]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 5]^2)/4 - (5*f[1, 1, 1]^2*f[1, 1, 5]^2)/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 - (19*f[1, 1, 2]^2*f[1, 1, 5]^2)/
    16 + (9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/2 - (11*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    8 - (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - f[1, 1, 1]*f[1, 1, 5]^3 + 
   (23*f[1, 1, 2]*f[1, 1, 5]^3)/24 + (5*f[1, 1, 3]*f[1, 1, 5]^3)/12 + 
   (5*f[1, 1, 4]*f[1, 1, 5]^3)/12 - (11*f[1, 1, 5]^4)/96 - 
   (3*f[1, 1, 1]^2*f[2, 1, 1])/4 + (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 - (3*f[1, 1, 3]^2*f[2, 1, 1])/2 + 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - (f[1, 1, 4]^2*f[2, 1, 1])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/2 + f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1] - 
   (f[1, 1, 5]^2*f[2, 1, 1])/4 - f[2, 1, 1]^2/2 - 
   (f[1, 1, 1]^2*f[2, 1, 2])/2 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 - 
   (5*f[1, 1, 2]^2*f[2, 1, 2])/4 - (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 2])/2 - 
   f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2] + (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/
    2 + (f[1, 1, 4]^2*f[2, 1, 2])/4 + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/
    2 + (5*f[1, 1, 1]^2*f[2, 1, 3])/4 + (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/
    2 + (f[1, 1, 2]^2*f[2, 1, 3])/4 - 3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 + f[1, 1, 3]^2*f[2, 1, 3] - 
   f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 3] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/2 + 
   (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 - 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 3])/2 + (f[1, 1, 5]^2*f[2, 1, 3])/4 - 
   f[2, 1, 3]^2/2 + (f[1, 1, 1]^2*f[2, 1, 4])/2 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 + (3*f[1, 1, 2]^2*f[2, 1, 4])/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 4])/2 - (f[1, 1, 3]^2*f[2, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 + (f[1, 1, 4]^2*f[2, 1, 4])/4 + 
   f[2, 1, 4]^2/2 + (3*f[1, 1, 2]^2*f[2, 1, 5])/4 + 
   2*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5] + (f[1, 1, 3]^2*f[2, 1, 5])/2 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 - 2*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 5] - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (f[1, 1, 5]^2*f[2, 1, 5])/2 + f[2, 1, 5]^2/2 + 
   (7*f[1, 1, 1]*f[3, 1, 1])/2 - f[1, 1, 2]*f[3, 1, 1] - 
   (11*f[1, 1, 3]*f[3, 1, 1])/2 - 2*f[1, 1, 4]*f[3, 1, 1] + 
   (5*f[1, 1, 5]*f[3, 1, 1])/2 + 2*f[1, 1, 2]*f[3, 1, 2] + 
   f[1, 1, 3]*f[3, 1, 2] - f[1, 1, 5]*f[3, 1, 2] + 
   (3*f[1, 1, 1]*f[3, 1, 3])/2 - 2*f[1, 1, 2]*f[3, 1, 3] - 
   (3*f[1, 1, 3]*f[3, 1, 3])/2 + 2*f[1, 1, 4]*f[3, 1, 3] + 
   (3*f[1, 1, 5]*f[3, 1, 3])/2 + 2*f[1, 1, 1]*f[3, 1, 4] + 
   f[1, 1, 2]*f[3, 1, 4] - 2*f[1, 1, 4]*f[3, 1, 4] + 
   2*f[1, 1, 2]*f[3, 1, 5] + 2*f[1, 1, 3]*f[3, 1, 5] + 
   f[1, 1, 4]*f[3, 1, 5] - 2*f[1, 1, 5]*f[3, 1, 5] + 
   (7*f[1, 1, 1]*f[3, 2, 1])/2 + f[1, 1, 2]*f[3, 2, 1] - 
   (7*f[1, 1, 3]*f[3, 2, 1])/2 - 4*f[1, 1, 4]*f[3, 2, 1] + 
   (f[1, 1, 5]*f[3, 2, 1])/2 + 2*f[1, 1, 2]*f[3, 2, 2] + 
   f[1, 1, 3]*f[3, 2, 2] - f[1, 1, 5]*f[3, 2, 2] + 
   (9*f[1, 1, 1]*f[3, 2, 3])/2 - (7*f[1, 1, 3]*f[3, 2, 3])/2 + 
   (3*f[1, 1, 5]*f[3, 2, 3])/2 + f[1, 1, 1]*f[3, 2, 4] + 
   2*f[1, 1, 2]*f[3, 2, 4] - f[1, 1, 4]*f[3, 2, 4] + f[1, 1, 2]*f[3, 2, 5] + 
   2*f[1, 1, 3]*f[3, 2, 5] + f[1, 1, 4]*f[3, 2, 5] - f[1, 1, 5]*f[3, 2, 5] + 
   f[1, 1, 1]*f[3, 3, 1] + f[1, 1, 2]*f[3, 3, 1] + 
   (f[1, 1, 3]*f[3, 3, 1])/2 - f[1, 1, 4]*f[3, 3, 1] + 
   f[1, 1, 2]*f[3, 3, 2] + (f[1, 1, 3]*f[3, 3, 2])/2 + 
   (f[1, 1, 4]*f[3, 3, 2])/2 - f[1, 1, 5]*f[3, 3, 2] + 
   f[1, 1, 1]*f[3, 3, 3] - (3*f[1, 1, 3]*f[3, 3, 3])/2 - 
   f[1, 1, 4]*f[3, 3, 3] + (f[1, 1, 3]*f[3, 3, 4])/2 + 
   (5*f[1, 1, 1]*f[3, 3, 5])/2 - 3*f[1, 1, 3]*f[3, 3, 5] - 
   (f[1, 1, 4]*f[3, 3, 5])/2 + (5*f[1, 1, 5]*f[3, 3, 5])/2 - 4*f[4, 1, 1] + 
   4*f[4, 1, 3] + 4*f[4, 2, 1] - 4*f[4, 2, 3] + (3*f[4, 3, 1])/2 - 
   f[4, 3, 2]/4 - f[4, 3, 3]/2 - f[4, 3, 4]/4 - (5*f[4, 3, 5])/4 - 
   f[4, 4, 1]/6 - f[4, 4, 2]/6 + f[4, 4, 3]/6 - (5*f[4, 4, 5])/12 + 
   f[4, 5, 1]/3 + f[4, 5, 5]/3 + f[4, 6, 1]/3 + f[4, 6, 3]/3 - f[4, 6, 4]/3 + 
   f[4, 10, 1]/5 - (2*f[4, 10, 2])/15 - (2*f[4, 10, 3])/15 - 
   (2*f[4, 10, 4])/15 + f[4, 10, 5]/5 - f[4, 11, 5]/3 - f[1, 1, 1]*Zeta[3] + 
   f[1, 1, 2]*Zeta[3] - f[1, 1, 3]*Zeta[3] - 3*f[1, 1, 5]*Zeta[3]) + 
 (r[0] - r[5])*(c4 + f[4, 12]/30 + (Pi^2*f[1, 1, 1]^2)/24 + 
   (5*f[1, 1, 1]^4)/24 + (f[3, 4]*f[1, 1, 2])/2 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 2])/4 - (f[1, 1, 1]^3*f[1, 1, 2])/3 - 
   (Pi^2*f[1, 1, 2]^2)/12 - (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 - 
   (f[1, 1, 1]*f[1, 1, 2]^3)/6 - (13*f[1, 1, 2]^4)/24 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 - (25*f[1, 1, 1]^3*f[1, 1, 3])/24 - 
   f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3] + (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/
    2 + (3*f[1, 1, 2]^3*f[1, 1, 3])/4 - (Pi^2*f[1, 1, 3]^2)/24 + 
   (5*f[1, 1, 1]^2*f[1, 1, 3]^2)/16 + (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/
    4 + (f[1, 1, 2]^2*f[1, 1, 3]^2)/2 + (19*f[1, 1, 1]*f[1, 1, 3]^3)/24 + 
   (f[1, 1, 2]*f[1, 1, 3]^3)/12 - (7*f[1, 1, 3]^4)/24 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 4])/4 + (7*f[1, 1, 1]^3*f[1, 1, 4])/24 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 4])/12 + 2*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4] + 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + 2*f[1, 1, 2]^3*f[1, 1, 4] + 
   (Pi^2*f[1, 1, 3]*f[1, 1, 4])/6 + (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/
    4 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/4 + (f[1, 1, 3]^3*f[1, 1, 4])/12 - 
   (Pi^2*f[1, 1, 4]^2)/4 - (19*f[1, 1, 1]^2*f[1, 1, 4]^2)/16 - 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/2 - (11*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    8 - (3*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
   (23*f[1, 1, 1]*f[1, 1, 4]^3)/24 + (5*f[1, 1, 2]*f[1, 1, 4]^3)/12 + 
   (5*f[1, 1, 3]*f[1, 1, 4]^3)/12 - (11*f[1, 1, 4]^4)/96 + 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/4 + (Pi^2*f[1, 1, 2]*f[1, 1, 5])/12 - 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (13*f[1, 1, 2]^3*f[1, 1, 5])/12 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 + (5*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/
    4 + (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5])/2 - 
   (11*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (9*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 - f[1, 1, 2]*f[1, 1, 3]^2*
    f[1, 1, 5] + (5*f[1, 1, 3]^3*f[1, 1, 5])/8 + (Pi^2*f[1, 1, 4]*f[1, 1, 5])/
    3 + (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (23*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 - f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 4]*f[1, 1, 5] + (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (9*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/2 - f[1, 1, 4]^3*f[1, 1, 5] - 
   (Pi^2*f[1, 1, 5]^2)/12 - (5*f[1, 1, 1]^2*f[1, 1, 5]^2)/8 - 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 + (7*f[1, 1, 2]^2*f[1, 1, 5]^2)/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + 
   (13*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (f[1, 1, 3]^2*f[1, 1, 5]^2)/
    16 - (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
   (9*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/2 - (5*f[1, 1, 4]^2*f[1, 1, 5]^2)/4 + 
   (f[1, 1, 1]*f[1, 1, 5]^3)/12 - (9*f[1, 1, 2]*f[1, 1, 5]^3)/4 - 
   (23*f[1, 1, 3]*f[1, 1, 5]^3)/24 + (f[1, 1, 4]*f[1, 1, 5]^3)/12 + 
   (43*f[1, 1, 5]^4)/96 - (5*f[1, 1, 1]^2*f[2, 1, 1])/4 - 
   f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1] + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (f[1, 1, 3]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 + (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1])/
    2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 - 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 1])/
    2 + (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 5]^2*f[2, 1, 1])/2 + 
   (f[1, 1, 1]^2*f[2, 1, 2])/4 + (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
   f[1, 1, 2]^2*f[2, 1, 2] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 2])/2 - 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 2])/2 + (f[1, 1, 4]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/2 - 3*f[1, 1, 2]*f[1, 1, 5]*
    f[2, 1, 2] - f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 2] + 
   (5*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + (5*f[1, 1, 5]^2*f[2, 1, 2])/4 - 
   f[2, 1, 2]^2/2 + (3*f[1, 1, 1]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 3])/2 - (f[1, 1, 2]^2*f[2, 1, 3])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 + (f[1, 1, 3]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/
    2 + (f[1, 1, 5]^2*f[2, 1, 3])/2 + f[2, 1, 3]^2/2 + 
   (3*f[1, 1, 1]^2*f[2, 1, 4])/4 + 2*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4] + 
   (f[1, 1, 2]^2*f[2, 1, 4])/2 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 - 2*f[1, 1, 2]*f[1, 1, 4]*
    f[2, 1, 4] - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 + 
   (f[1, 1, 4]^2*f[2, 1, 4])/2 + f[2, 1, 4]^2/2 - 
   (3*f[1, 1, 2]^2*f[2, 1, 5])/2 - (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - 
   (f[1, 1, 3]^2*f[2, 1, 5])/2 + (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/2 + 
   f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5] - (f[1, 1, 4]^2*f[2, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   (3*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 - (3*f[1, 1, 5]^2*f[2, 1, 5])/4 - 
   f[2, 1, 5]^2/2 + 2*f[1, 1, 1]*f[3, 1, 1] + f[1, 1, 2]*f[3, 1, 1] - 
   f[1, 1, 4]*f[3, 1, 1] - 2*f[1, 1, 1]*f[3, 1, 2] - 
   (3*f[1, 1, 2]*f[3, 1, 2])/2 + 2*f[1, 1, 3]*f[3, 1, 2] + 
   (3*f[1, 1, 4]*f[3, 1, 2])/2 + (3*f[1, 1, 5]*f[3, 1, 2])/2 + 
   f[1, 1, 1]*f[3, 1, 3] - 2*f[1, 1, 3]*f[3, 1, 3] + 
   2*f[1, 1, 5]*f[3, 1, 3] + 2*f[1, 1, 1]*f[3, 1, 4] + 
   2*f[1, 1, 2]*f[3, 1, 4] + f[1, 1, 3]*f[3, 1, 4] - 
   2*f[1, 1, 4]*f[3, 1, 4] - f[1, 1, 1]*f[3, 1, 5] - 
   (11*f[1, 1, 2]*f[3, 1, 5])/2 - 2*f[1, 1, 3]*f[3, 1, 5] + 
   (5*f[1, 1, 4]*f[3, 1, 5])/2 + (7*f[1, 1, 5]*f[3, 1, 5])/2 + 
   2*f[1, 1, 1]*f[3, 2, 1] + f[1, 1, 2]*f[3, 2, 1] - f[1, 1, 4]*f[3, 2, 1] - 
   (7*f[1, 1, 2]*f[3, 2, 2])/2 + (3*f[1, 1, 4]*f[3, 2, 2])/2 + 
   (9*f[1, 1, 5]*f[3, 2, 2])/2 + 2*f[1, 1, 1]*f[3, 2, 3] - 
   f[1, 1, 3]*f[3, 2, 3] + f[1, 1, 5]*f[3, 2, 3] + f[1, 1, 1]*f[3, 2, 4] + 
   2*f[1, 1, 2]*f[3, 2, 4] + f[1, 1, 3]*f[3, 2, 4] - f[1, 1, 4]*f[3, 2, 4] + 
   f[1, 1, 1]*f[3, 2, 5] - (7*f[1, 1, 2]*f[3, 2, 5])/2 - 
   4*f[1, 1, 3]*f[3, 2, 5] + (f[1, 1, 4]*f[3, 2, 5])/2 + 
   (7*f[1, 1, 5]*f[3, 2, 5])/2 + f[1, 1, 1]*f[3, 3, 1] + 
   (f[1, 1, 2]*f[3, 3, 1])/2 + (f[1, 1, 3]*f[3, 3, 1])/2 - 
   f[1, 1, 4]*f[3, 3, 1] - (3*f[1, 1, 2]*f[3, 3, 2])/2 - 
   f[1, 1, 3]*f[3, 3, 2] + f[1, 1, 5]*f[3, 3, 2] + 
   (f[1, 1, 2]*f[3, 3, 3])/2 - 3*f[1, 1, 2]*f[3, 3, 4] - 
   (f[1, 1, 3]*f[3, 3, 4])/2 + (5*f[1, 1, 4]*f[3, 3, 4])/2 + 
   (5*f[1, 1, 5]*f[3, 3, 4])/2 + f[1, 1, 1]*f[3, 3, 5] + 
   (f[1, 1, 2]*f[3, 3, 5])/2 - f[1, 1, 3]*f[3, 3, 5] + 
   f[1, 1, 5]*f[3, 3, 5] + 4*f[4, 1, 2] - 4*f[4, 1, 5] - 4*f[4, 2, 2] + 
   4*f[4, 2, 5] - f[4, 3, 1]/4 - f[4, 3, 2]/2 - f[4, 3, 3]/4 - 
   (5*f[4, 3, 4])/4 + (3*f[4, 3, 5])/2 - f[4, 4, 1]/6 + f[4, 4, 2]/6 - 
   (5*f[4, 4, 4])/12 - f[4, 4, 5]/6 + f[4, 5, 4]/3 + f[4, 5, 5]/3 + 
   f[4, 6, 2]/3 - f[4, 6, 3]/3 + f[4, 6, 5]/3 - (2*f[4, 10, 1])/15 - 
   (2*f[4, 10, 2])/15 - (2*f[4, 10, 3])/15 + f[4, 10, 4]/5 + f[4, 10, 5]/5 - 
   f[4, 11, 4]/3 + f[1, 1, 1]*Zeta[3] - f[1, 1, 2]*Zeta[3] - 
   3*f[1, 1, 4]*Zeta[3] - f[1, 1, 5]*Zeta[3]) + 
 (r[0] - r[3])*(c4 + f[4, 12]/30 - (Pi^2*f[1, 1, 1]^2)/24 - 
   (7*f[1, 1, 1]^4)/24 + (Pi^2*f[1, 1, 1]*f[1, 1, 2])/6 + 
   (f[1, 1, 1]^3*f[1, 1, 2])/12 - (Pi^2*f[1, 1, 2]^2)/4 + 
   (5*f[1, 1, 1]*f[1, 1, 2]^3)/12 - (11*f[1, 1, 2]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 3])/4 + (5*f[1, 1, 1]^3*f[1, 1, 3])/8 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 3])/3 - f[1, 1, 2]^3*f[1, 1, 3] - 
   (Pi^2*f[1, 1, 3]^2)/12 - (f[1, 1, 1]^2*f[1, 1, 3]^2)/16 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]^2)/2 - (5*f[1, 1, 2]^2*f[1, 1, 3]^2)/4 - 
   (23*f[1, 1, 1]*f[1, 1, 3]^3)/24 + (f[1, 1, 2]*f[1, 1, 3]^3)/12 + 
   (43*f[1, 1, 3]^4)/96 + (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + 
   (19*f[1, 1, 1]^3*f[1, 1, 4])/24 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
   (3*f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 4])/4 + (23*f[1, 1, 2]^3*f[1, 1, 4])/
    24 + (Pi^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   (9*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 4])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/4 - 
   (f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 4])/2 + (f[1, 1, 3]^3*f[1, 1, 4])/12 + 
   (Pi^2*f[1, 1, 4]^2)/24 + (5*f[1, 1, 1]^2*f[1, 1, 4]^2)/16 + 
   (3*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - (19*f[1, 1, 2]^2*f[1, 1, 4]^2)/
    16 + (5*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 - 
   (5*f[1, 1, 3]^2*f[1, 1, 4]^2)/8 - (25*f[1, 1, 1]*f[1, 1, 4]^3)/24 + 
   (7*f[1, 1, 2]*f[1, 1, 4]^3)/24 + (5*f[1, 1, 4]^4)/24 + 
   (f[3, 4]*f[1, 1, 5])/2 + (f[1, 1, 1]^3*f[1, 1, 5])/12 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/12 - (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]^3*f[1, 1, 5])/12 + (Pi^2*f[1, 1, 3]*f[1, 1, 5])/12 - 
   f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5] - f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*
    f[1, 1, 5] + (9*f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/2 + 
   (13*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/4 + 
   (9*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 - (9*f[1, 1, 3]^3*f[1, 1, 5])/4 - 
   (Pi^2*f[1, 1, 4]*f[1, 1, 5])/4 + (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5] - 
   (5*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 4]^2*
    f[1, 1, 5] + 2*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5] - 
   (f[1, 1, 4]^3*f[1, 1, 5])/3 - (Pi^2*f[1, 1, 5]^2)/12 + 
   (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2)/4 - 
   (11*f[1, 1, 2]^2*f[1, 1, 5]^2)/8 - (11*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2)/
    4 - (23*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 + 
   (7*f[1, 1, 3]^2*f[1, 1, 5]^2)/4 + (f[1, 1, 1]*f[1, 1, 4]*f[1, 1, 5]^2)/2 + 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   (f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - (f[1, 1, 4]^2*f[1, 1, 5]^2)/2 + 
   (3*f[1, 1, 1]*f[1, 1, 5]^3)/4 + 2*f[1, 1, 2]*f[1, 1, 5]^3 + 
   (13*f[1, 1, 3]*f[1, 1, 5]^3)/12 - (f[1, 1, 4]*f[1, 1, 5]^3)/6 - 
   (13*f[1, 1, 5]^4)/24 + (f[1, 1, 1]^2*f[2, 1, 1])/4 - 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 + (f[1, 1, 3]^2*f[2, 1, 1])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1])/2 + 
   (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + (3*f[1, 1, 4]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 5]^2*f[2, 1, 1])/4 + 
   f[2, 1, 1]^2/2 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 2])/2 + 
   (f[1, 1, 2]^2*f[2, 1, 2])/2 + (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 2])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + (3*f[1, 1, 4]^2*f[2, 1, 2])/4 - 
   2*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2] + 2*f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2] + 
   (f[1, 1, 5]^2*f[2, 1, 2])/2 + f[2, 1, 2]^2/2 - 
   (f[1, 1, 1]^2*f[2, 1, 3])/2 - (f[1, 1, 2]^2*f[2, 1, 3])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/2 - (3*f[1, 1, 3]^2*f[2, 1, 3])/4 + 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 3])/2 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 3])/
    2 - (5*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3])/2 + 
   f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3] + (5*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/
    2 - (3*f[1, 1, 5]^2*f[2, 1, 3])/2 - f[2, 1, 3]^2/2 + 
   (f[1, 1, 1]^2*f[2, 1, 4])/4 - (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4])/2 - (f[1, 1, 3]^2*f[2, 1, 4])/2 + 
   (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/
    2 - (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - (5*f[1, 1, 4]^2*f[2, 1, 4])/
    4 + (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 4])/2 + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 4])/2 - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/
    2 - f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4] + (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/
    2 + (f[1, 1, 2]^2*f[2, 1, 5])/4 - f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5] + 
   (5*f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 + (5*f[1, 1, 3]^2*f[2, 1, 5])/4 - 
   (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 + (f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 5])/
    2 + (f[1, 1, 4]^2*f[2, 1, 5])/4 - (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 - 3*f[1, 1, 3]*f[1, 1, 5]*
    f[2, 1, 5] + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   f[1, 1, 5]^2*f[2, 1, 5] - f[2, 1, 5]^2/2 - 2*f[1, 1, 1]*f[3, 1, 1] + 
   2*f[1, 1, 3]*f[3, 1, 1] + f[1, 1, 4]*f[3, 1, 1] + f[1, 1, 1]*f[3, 1, 2] - 
   2*f[1, 1, 2]*f[3, 1, 2] + 2*f[1, 1, 4]*f[3, 1, 2] + 
   2*f[1, 1, 5]*f[3, 1, 2] - 2*f[1, 1, 1]*f[3, 1, 3] + 
   (5*f[1, 1, 2]*f[3, 1, 3])/2 + (7*f[1, 1, 3]*f[3, 1, 3])/2 - 
   f[1, 1, 4]*f[3, 1, 3] - (11*f[1, 1, 5]*f[3, 1, 3])/2 - 
   f[1, 1, 2]*f[3, 1, 4] + 2*f[1, 1, 4]*f[3, 1, 4] + f[1, 1, 5]*f[3, 1, 4] + 
   2*f[1, 1, 1]*f[3, 1, 5] + (3*f[1, 1, 2]*f[3, 1, 5])/2 + 
   (3*f[1, 1, 3]*f[3, 1, 5])/2 - 2*f[1, 1, 4]*f[3, 1, 5] - 
   (3*f[1, 1, 5]*f[3, 1, 5])/2 - f[1, 1, 1]*f[3, 2, 1] + 
   f[1, 1, 3]*f[3, 2, 1] + 2*f[1, 1, 4]*f[3, 2, 1] + f[1, 1, 1]*f[3, 2, 2] - 
   f[1, 1, 2]*f[3, 2, 2] + f[1, 1, 4]*f[3, 2, 2] + 2*f[1, 1, 5]*f[3, 2, 2] - 
   4*f[1, 1, 1]*f[3, 2, 3] + (f[1, 1, 2]*f[3, 2, 3])/2 + 
   (7*f[1, 1, 3]*f[3, 2, 3])/2 + f[1, 1, 4]*f[3, 2, 3] - 
   (7*f[1, 1, 5]*f[3, 2, 3])/2 - f[1, 1, 2]*f[3, 2, 4] + 
   2*f[1, 1, 4]*f[3, 2, 4] + f[1, 1, 5]*f[3, 2, 4] + 
   (3*f[1, 1, 2]*f[3, 2, 5])/2 + (9*f[1, 1, 3]*f[3, 2, 5])/2 - 
   (7*f[1, 1, 5]*f[3, 2, 5])/2 + (f[1, 1, 5]*f[3, 3, 1])/2 - 
   (f[1, 1, 1]*f[3, 3, 2])/2 + (5*f[1, 1, 2]*f[3, 3, 2])/2 + 
   (5*f[1, 1, 3]*f[3, 3, 2])/2 - 3*f[1, 1, 5]*f[3, 3, 2] - 
   f[1, 1, 1]*f[3, 3, 3] + f[1, 1, 3]*f[3, 3, 3] + f[1, 1, 4]*f[3, 3, 3] + 
   (f[1, 1, 5]*f[3, 3, 3])/2 + (f[1, 1, 1]*f[3, 3, 4])/2 - 
   f[1, 1, 2]*f[3, 3, 4] + f[1, 1, 4]*f[3, 3, 4] + 
   (f[1, 1, 5]*f[3, 3, 4])/2 - f[1, 1, 1]*f[3, 3, 5] + 
   f[1, 1, 3]*f[3, 3, 5] - (3*f[1, 1, 5]*f[3, 3, 5])/2 - 4*f[4, 1, 3] + 
   4*f[4, 1, 5] + 4*f[4, 2, 3] - 4*f[4, 2, 5] - f[4, 3, 1]/4 - 
   (5*f[4, 3, 2])/4 + (3*f[4, 3, 3])/2 - f[4, 3, 4]/4 - f[4, 3, 5]/2 - 
   (5*f[4, 4, 2])/12 - f[4, 4, 3]/6 - f[4, 4, 4]/6 + f[4, 4, 5]/6 + 
   f[4, 5, 2]/3 + f[4, 5, 3]/3 - f[4, 6, 1]/3 + f[4, 6, 3]/3 + f[4, 6, 5]/3 - 
   (2*f[4, 10, 1])/15 + f[4, 10, 2]/5 + f[4, 10, 3]/5 - (2*f[4, 10, 4])/15 - 
   (2*f[4, 10, 5])/15 - f[4, 11, 2]/3 - 3*f[1, 1, 2]*Zeta[3] - 
   f[1, 1, 3]*Zeta[3] + f[1, 1, 4]*Zeta[3] - f[1, 1, 5]*Zeta[3]) + 
 (r[0] - r[4])*(c4 + f[4, 12]/30 + (f[3, 4]*f[1, 1, 1])/2 - 
   (Pi^2*f[1, 1, 1]^2)/12 - (13*f[1, 1, 1]^4)/24 + 
   (3*f[1, 1, 1]^3*f[1, 1, 2])/4 - (Pi^2*f[1, 1, 2]^2)/24 + 
   (f[1, 1, 1]^2*f[1, 1, 2]^2)/2 + (f[1, 1, 1]*f[1, 1, 2]^3)/12 - 
   (7*f[1, 1, 2]^4)/24 + (Pi^2*f[1, 1, 1]*f[1, 1, 3])/12 + 
   2*f[1, 1, 1]^3*f[1, 1, 3] + (Pi^2*f[1, 1, 2]*f[1, 1, 3])/6 - 
   (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 3])/4 - 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 3])/4 + (f[1, 1, 2]^3*f[1, 1, 3])/12 - 
   (Pi^2*f[1, 1, 3]^2)/4 - (11*f[1, 1, 1]^2*f[1, 1, 3]^2)/8 + 
   (5*f[1, 1, 1]*f[1, 1, 3]^3)/12 + (5*f[1, 1, 2]*f[1, 1, 3]^3)/12 - 
   (11*f[1, 1, 3]^4)/96 + (Pi^2*f[1, 1, 1]*f[1, 1, 4])/12 + 
   (13*f[1, 1, 1]^3*f[1, 1, 4])/12 - (Pi^2*f[1, 1, 2]*f[1, 1, 4])/4 - 
   (11*f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 4])/4 - f[1, 1, 1]*f[1, 1, 2]^2*
    f[1, 1, 4] + (5*f[1, 1, 2]^3*f[1, 1, 4])/8 + (Pi^2*f[1, 1, 3]*f[1, 1, 4])/
    3 - (23*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 4])/4 - 
   f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4] + 
   (9*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 4])/2 - f[1, 1, 3]^3*f[1, 1, 4] - 
   (Pi^2*f[1, 1, 4]^2)/12 + (7*f[1, 1, 1]^2*f[1, 1, 4]^2)/4 + 
   (13*f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]^2)/4 - (f[1, 1, 2]^2*f[1, 1, 4]^2)/
    16 + (9*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]^2)/4 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 4]^2)/2 - (5*f[1, 1, 3]^2*f[1, 1, 4]^2)/4 - 
   (9*f[1, 1, 1]*f[1, 1, 4]^3)/4 - (23*f[1, 1, 2]*f[1, 1, 4]^3)/24 + 
   (f[1, 1, 3]*f[1, 1, 4]^3)/12 + (43*f[1, 1, 4]^4)/96 - 
   (Pi^2*f[1, 1, 1]*f[1, 1, 5])/4 - (f[1, 1, 1]^3*f[1, 1, 5])/6 + 
   (Pi^2*f[1, 1, 2]*f[1, 1, 5])/12 + (f[1, 1, 1]^2*f[1, 1, 2]*f[1, 1, 5])/2 + 
   (f[1, 1, 1]*f[1, 1, 2]^2*f[1, 1, 5])/4 + (19*f[1, 1, 2]^3*f[1, 1, 5])/24 - 
   (Pi^2*f[1, 1, 3]*f[1, 1, 5])/4 + (3*f[1, 1, 1]^2*f[1, 1, 3]*f[1, 1, 5])/
    4 + f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5] - 
   (f[1, 1, 2]^2*f[1, 1, 3]*f[1, 1, 5])/4 - 
   (5*f[1, 1, 1]*f[1, 1, 3]^2*f[1, 1, 5])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 3]^2*f[1, 1, 5])/4 + (23*f[1, 1, 3]^3*f[1, 1, 5])/
    24 + (Pi^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5])/2 - 
   (9*f[1, 1, 2]^2*f[1, 1, 4]*f[1, 1, 5])/4 + 
   (f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 4]*f[1, 1, 5])/2 + 
   (f[1, 1, 3]^2*f[1, 1, 4]*f[1, 1, 5])/4 - 
   (f[1, 1, 1]*f[1, 1, 4]^2*f[1, 1, 5])/4 + 
   (5*f[1, 1, 2]*f[1, 1, 4]^2*f[1, 1, 5])/4 - 
   (f[1, 1, 3]*f[1, 1, 4]^2*f[1, 1, 5])/2 + (f[1, 1, 4]^3*f[1, 1, 5])/12 + 
   (Pi^2*f[1, 1, 5]^2)/24 - (f[1, 1, 1]^2*f[1, 1, 5]^2)/2 - 
   f[1, 1, 1]*f[1, 1, 2]*f[1, 1, 5]^2 + (5*f[1, 1, 2]^2*f[1, 1, 5]^2)/16 + 
   2*f[1, 1, 1]*f[1, 1, 3]*f[1, 1, 5]^2 + 
   (3*f[1, 1, 2]*f[1, 1, 3]*f[1, 1, 5]^2)/4 - (19*f[1, 1, 3]^2*f[1, 1, 5]^2)/
    16 + (5*f[1, 1, 2]*f[1, 1, 4]*f[1, 1, 5]^2)/4 - 
   (5*f[1, 1, 4]^2*f[1, 1, 5]^2)/8 - (f[1, 1, 1]*f[1, 1, 5]^3)/3 - 
   (25*f[1, 1, 2]*f[1, 1, 5]^3)/24 + (7*f[1, 1, 3]*f[1, 1, 5]^3)/24 + 
   (5*f[1, 1, 5]^4)/24 + f[1, 1, 1]^2*f[2, 1, 1] - 
   (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 1])/2 - 
   (3*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 1])/2 + 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 1])/2 + (f[1, 1, 3]^2*f[2, 1, 1])/4 - 
   3*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 1] - f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 1] + 
   (5*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 1])/2 + (5*f[1, 1, 4]^2*f[2, 1, 1])/4 + 
   (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 1])/2 - (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 1])/
    2 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 1])/2 + (f[1, 1, 5]^2*f[2, 1, 1])/4 - 
   f[2, 1, 1]^2/2 - (f[1, 1, 1]^2*f[2, 1, 2])/4 + 
   (f[1, 1, 2]^2*f[2, 1, 2])/4 - (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 2])/2 + 
   (f[1, 1, 4]^2*f[2, 1, 2])/2 + (f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 2])/2 - 
   (3*f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 2])/2 + 
   (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 2])/2 + (3*f[1, 1, 5]^2*f[2, 1, 2])/4 + 
   f[2, 1, 2]^2/2 + (f[1, 1, 1]^2*f[2, 1, 3])/2 - 
   2*f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 3] - (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 3])/
    2 + (f[1, 1, 3]^2*f[2, 1, 3])/2 + 2*f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 3] + 
   (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 3])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 3])/2 + (3*f[1, 1, 5]^2*f[2, 1, 3])/4 + 
   f[2, 1, 3]^2/2 - (3*f[1, 1, 1]^2*f[2, 1, 4])/2 - 
   (5*f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 4])/2 - (f[1, 1, 2]^2*f[2, 1, 4])/2 + 
   f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 4] - (f[1, 1, 3]^2*f[2, 1, 4])/4 + 
   (5*f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 4])/2 + 
   (5*f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 4])/2 - 
   (3*f[1, 1, 3]*f[1, 1, 4]*f[2, 1, 4])/2 - (3*f[1, 1, 4]^2*f[2, 1, 4])/4 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 4])/2 + (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 4])/
    2 - f[2, 1, 4]^2/2 + (f[1, 1, 1]*f[1, 1, 2]*f[2, 1, 5])/2 + 
   (f[1, 1, 2]^2*f[2, 1, 5])/4 + (f[1, 1, 1]*f[1, 1, 3]*f[2, 1, 5])/2 - 
   (f[1, 1, 2]*f[1, 1, 3]*f[2, 1, 5])/2 - (f[1, 1, 1]*f[1, 1, 4]*f[2, 1, 5])/
    2 + (f[1, 1, 2]*f[1, 1, 4]*f[2, 1, 5])/2 - (f[1, 1, 4]^2*f[2, 1, 5])/2 - 
   f[1, 1, 1]*f[1, 1, 5]*f[2, 1, 5] + (f[1, 1, 2]*f[1, 1, 5]*f[2, 1, 5])/2 + 
   (f[1, 1, 3]*f[1, 1, 5]*f[2, 1, 5])/2 - (f[1, 1, 4]*f[1, 1, 5]*f[2, 1, 5])/
    2 - (5*f[1, 1, 5]^2*f[2, 1, 5])/4 - (3*f[1, 1, 1]*f[3, 1, 1])/2 + 
   2*f[1, 1, 2]*f[3, 1, 1] + (3*f[1, 1, 3]*f[3, 1, 1])/2 + 
   (3*f[1, 1, 4]*f[3, 1, 1])/2 - 2*f[1, 1, 5]*f[3, 1, 1] - 
   2*f[1, 1, 2]*f[3, 1, 2] + 2*f[1, 1, 4]*f[3, 1, 2] + 
   f[1, 1, 5]*f[3, 1, 2] + 2*f[1, 1, 1]*f[3, 1, 3] + f[1, 1, 2]*f[3, 1, 3] - 
   2*f[1, 1, 3]*f[3, 1, 3] + 2*f[1, 1, 5]*f[3, 1, 3] - 
   (11*f[1, 1, 1]*f[3, 1, 4])/2 - 2*f[1, 1, 2]*f[3, 1, 4] + 
   (5*f[1, 1, 3]*f[3, 1, 4])/2 + (7*f[1, 1, 4]*f[3, 1, 4])/2 - 
   f[1, 1, 5]*f[3, 1, 4] + f[1, 1, 1]*f[3, 1, 5] - f[1, 1, 3]*f[3, 1, 5] + 
   2*f[1, 1, 5]*f[3, 1, 5] - (7*f[1, 1, 1]*f[3, 2, 1])/2 + 
   (3*f[1, 1, 3]*f[3, 2, 1])/2 + (9*f[1, 1, 4]*f[3, 2, 1])/2 - 
   f[1, 1, 2]*f[3, 2, 2] + f[1, 1, 4]*f[3, 2, 2] + 2*f[1, 1, 5]*f[3, 2, 2] + 
   2*f[1, 1, 1]*f[3, 2, 3] + f[1, 1, 2]*f[3, 2, 3] - f[1, 1, 3]*f[3, 2, 3] + 
   f[1, 1, 5]*f[3, 2, 3] - (7*f[1, 1, 1]*f[3, 2, 4])/2 - 
   4*f[1, 1, 2]*f[3, 2, 4] + (f[1, 1, 3]*f[3, 2, 4])/2 + 
   (7*f[1, 1, 4]*f[3, 2, 4])/2 + f[1, 1, 5]*f[3, 2, 4] + 
   f[1, 1, 1]*f[3, 2, 5] - f[1, 1, 3]*f[3, 2, 5] + 2*f[1, 1, 5]*f[3, 2, 5] - 
   (3*f[1, 1, 1]*f[3, 3, 1])/2 - f[1, 1, 2]*f[3, 3, 1] + 
   f[1, 1, 4]*f[3, 3, 1] + (f[1, 1, 1]*f[3, 3, 2])/2 - 
   3*f[1, 1, 1]*f[3, 3, 3] - (f[1, 1, 2]*f[3, 3, 3])/2 + 
   (5*f[1, 1, 3]*f[3, 3, 3])/2 + (5*f[1, 1, 4]*f[3, 3, 3])/2 + 
   (f[1, 1, 1]*f[3, 3, 4])/2 - f[1, 1, 2]*f[3, 3, 4] + 
   f[1, 1, 4]*f[3, 3, 4] + f[1, 1, 5]*f[3, 3, 4] + 
   (f[1, 1, 1]*f[3, 3, 5])/2 + (f[1, 1, 2]*f[3, 3, 5])/2 - 
   f[1, 1, 3]*f[3, 3, 5] + f[1, 1, 5]*f[3, 3, 5] + 4*f[4, 1, 1] - 
   4*f[4, 1, 4] - 4*f[4, 2, 1] + 4*f[4, 2, 4] - f[4, 3, 1]/2 - f[4, 3, 2]/4 - 
   (5*f[4, 3, 3])/4 + (3*f[4, 3, 4])/2 - f[4, 3, 5]/4 + f[4, 4, 1]/6 - 
   (5*f[4, 4, 3])/12 - f[4, 4, 4]/6 - f[4, 4, 5]/6 + f[4, 5, 3]/3 + 
   f[4, 5, 4]/3 + f[4, 6, 1]/3 - f[4, 6, 2]/3 + f[4, 6, 4]/3 - 
   (2*f[4, 10, 1])/15 - (2*f[4, 10, 2])/15 + f[4, 10, 3]/5 + f[4, 10, 4]/5 - 
   (2*f[4, 10, 5])/15 - f[4, 11, 3]/3 - f[1, 1, 1]*Zeta[3] - 
   3*f[1, 1, 3]*Zeta[3] - f[1, 1, 4]*Zeta[3] + f[1, 1, 5]*Zeta[3])


==> anc/2loop_results/constant_definitions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{c4 -> -1/2*bvDP1[4, 2] - bvDP1[4, 3]/2 - (17*bvDP1[4, 7])/19 - 
   (51*bvDP1[4, 10])/76 + (46*bvDP1[4, 14])/19 + (56*bvDP1[4, 41])/57, 
 phi0 -> (1361*Pi^4)/576 - (5*bc4[56, 4])/2 + (10*Pi^2*Log[2]^2)/3 - 
   (10*Log[2]^4)/3 - 80*PolyLog[4, 1/2], 
 phi1 -> (-1679*Pi^4)/1920 + bc4[47, 4]/3 + (5*bc4[56, 4])/4 - 2*bc4[59, 4] - 
   (4*Pi^2*Log[2]^2)/3 + (4*Log[2]^4)/3 + 32*PolyLog[4, 1/2]}


==> anc/2loop_results/constant_values.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{c4 -> -17.381670140426337058052124724462352365652943366437254447077526137961\
733145199985208307803874471815`77.0773411358861, 
 phi0 -> 111.4224808076773457354969223027445420926683118263076416997269443626\
72518718735475882824679451538036617066105983783180406892942945435134056672927\
3694655842310894957071261864445570066901004196780291336814616393081329`200., 
 phi1 -> -21.7332606480389829228000423055165244161388836089088680257377327052\
06750566767717193578512415857612660684542105150485424140083102683641234448643\
5993201919557520083768567886420344333172303793242775013361769082037263`200., 
 d[37, 3] -> -6.0220119324922429496272994724125872220673582676047194071497973\
19019995497894571198225328812211714131673276636966561276091077045027492165852\
65836769242497373839710392669890269547302654349735124889052913990528068376`20\
0.}


==> anc/2loop_results/rCoefficients.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r[0] -> (-eps5 - s12*s15 - s12*s23 - s23*s34 - s15*s45 - s34*s45)/2, 
 r[1] -> -1/2*(s34*(eps5 + s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45))/
    (-s12 - s15 + s34), 
 r[2] -> -1/2*(s45*(eps5 - s12*s15 + s12*s23 - s23*s34 + s15*s45 + s34*s45))/
    (-s12 - s23 + s45), 
 r[3] -> -1/2*(s15*(eps5 + s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45))/
    (s15 - s23 - s34), 
 r[4] -> -1/2*(s12*(eps5 + s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45))/
    (s12 - s34 - s45), 
 r[5] -> -1/2*(s23*(eps5 - s12*s15 + s12*s23 + s23*s34 + s15*s45 - s34*s45))/
    (-s15 + s23 - s45), rbar[1] -> 
  (s12*s15*(eps5 + s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + 
     s34*s45))/(2*(s15 - s23 - s34)*(s12 - s34 - s45)), 
 rbar[2] -> (s12*s23*(eps5 - s12*s15 + s12*s23 + 2*s15*s34 - s23*s34 + 
     s15*s45 + s34*s45))/(2*(-s15 + s23 - s45)*(s12 - s34 - s45)), 
 rbar[3] -> (s23*s34*(eps5 + s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + 
     s15*s45 - s34*s45))/(2*(-s12 - s15 + s34)*(-s15 + s23 - s45)), 
 rbar[4] -> (s34*s45*(eps5 + s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - 
     s15*s45 + s34*s45))/(2*(s12 + s15 - s34)*(s12 + s23 - s45)), 
 rbar[5] -> (s15*s45*(-eps5 + s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - 
     s15*s45 + s34*s45))/(2*(s15 - s23 - s34)*(s12 + s23 - s45))}


==> anc/DE/Atilde_DP_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-2*Log[w[1]] - 2*Log[w[2]] - 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[15]] + 
   2*Log[w[26]], -Log[w[21]], -Log[w[1]] + Log[w[4]] - Log[w[5]] + 
   2*Log[w[15]] - Log[w[17]], -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 
   2*Log[w[17]], -2*Log[w[5]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[22]]/2 + Log[w[24]]/2, -1/2*Log[w[1]] + Log[w[3]]/2 + 
   Log[w[4]]/2 - Log[w[5]]/2 - Log[w[18]]/2 + Log[w[20]]/2, 
  Log[w[3]] - 2*Log[w[15]] + Log[w[17]] - Log[w[18]] + Log[w[20]], 
  Log[w[21]] - Log[w[22]], 0, -Log[w[21]] - Log[w[22]] + Log[w[24]], 
  -6*Log[w[1]] - 6*Log[w[3]] + 6*Log[w[4]] - 18*Log[w[5]] + 36*Log[w[15]] - 
   12*Log[w[17]] + 6*Log[w[18]] - 6*Log[w[20]], 
  -3*Log[w[21]] - 2*Log[w[22]] + 2*Log[w[24]], 0, Log[w[21]]/68, 0, 
  8*Log[w[1]] + 8*Log[w[3]] - 8*Log[w[4]] + 24*Log[w[5]] - 48*Log[w[15]] + 
   16*Log[w[17]] - 8*Log[w[18]] + 8*Log[w[20]], 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], 0, 0, 0, Log[w[21]]/2 - Log[w[24]], 
  0, Log[w[1]] + Log[w[3]] - 2*Log[w[15]] - Log[w[16]] + Log[w[17]], 
  12*Log[w[1]] + 6*Log[w[3]] - 12*Log[w[4]] + 12*Log[w[5]] - 36*Log[w[15]] + 
   18*Log[w[17]] - 6*Log[w[18]] + 6*Log[w[20]], 
  -2*Log[w[21]] + 2*Log[w[24]] - 2*Log[w[25]], Log[w[106]]/2, Log[w[21]]/34, 
  0, -16*Log[w[1]] - 8*Log[w[3]] + 16*Log[w[4]] - 16*Log[w[5]] + 
   48*Log[w[15]] - 24*Log[w[17]] + 8*Log[w[18]] - 8*Log[w[20]], 0, 0, 
  -1/2*Log[w[21]], 0, 0, Log[w[21]] + Log[w[25]], 
  Log[w[22]] - Log[w[24]] - Log[w[25]], 0, Log[w[21]] - Log[w[24]], 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], Log[w[21]] + Log[w[22]] - 
   Log[w[24]], 0, -Log[w[21]] - Log[w[25]], 0, 0, 0, Log[w[21]], 0, 0, 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], 4*Log[w[1]] - 4*Log[w[4]] + 
   4*Log[w[5]] - 4*Log[w[15]], Log[w[21]], -4*Log[w[15]] + 4*Log[w[17]], 0, 
  Log[w[21]], Log[w[21]] + Log[w[22]] - Log[w[24]], Log[w[22]], 
  -2*Log[w[1]] - 2*Log[w[3]] + 4*Log[w[15]] + 2*Log[w[16]] - 2*Log[w[17]], 
  Log[w[21]] + Log[w[25]], Log[w[25]], -Log[w[22]] + Log[w[24]] + Log[w[25]], 
  3*Log[w[1]] - 3*Log[w[4]] + 3*Log[w[5]] - 6*Log[w[15]] + 3*Log[w[17]], 
  -Log[w[21]], Log[w[21]] + Log[w[25]], 0, -4*Log[w[1]] + 4*Log[w[4]] - 
   8*Log[w[5]] + 12*Log[w[15]] - 4*Log[w[17]], 0, 3*Log[w[25]], 
  Log[w[21]] + Log[w[25]]/2, 0, -Log[w[21]] - Log[w[22]] + Log[w[24]], 
  Log[w[21]], Log[w[25]], 0, Log[w[21]] + Log[w[22]] - Log[w[24]], 0, 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], Log[w[21]] + Log[w[22]] - 
   Log[w[24]], 3*Log[w[21]] + 3*Log[w[22]] - 3*Log[w[24]], 0, 
  2*Log[w[1]] - 2*Log[w[4]] + 2*Log[w[5]] - 4*Log[w[15]] + 2*Log[w[17]], 
  Log[w[21]] + Log[w[23]]/2 - Log[w[24]]/2, -2*Log[w[5]] + 4*Log[w[15]] - 
   2*Log[w[17]] + 2*Log[w[19]] - 2*Log[w[20]], -8*Log[w[5]] + 8*Log[w[15]], 
  Log[w[21]] - Log[w[23]] - Log[w[24]], -1/2*Log[w[23]] - Log[w[24]]/2, 
  Log[w[21]] - Log[w[23]] - Log[w[24]], -1/2*Log[w[23]] - Log[w[24]]/2, 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[23]]/2 + Log[w[24]]/2, 0, 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], -Log[w[21]] + Log[w[23]]/2 + 
   Log[w[24]]/2, 0, 0, -2*Log[w[21]] + Log[w[23]] + Log[w[24]], 
  -Log[w[1]] + Log[w[4]] - Log[w[5]] + 2*Log[w[15]] - Log[w[17]], 
  2*Log[w[21]] - Log[w[23]] - Log[w[24]] + Log[w[25]], 0, 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[1]] - Log[w[3]] - Log[w[4]] - 
   Log[w[5]] + 2*Log[w[15]] + Log[w[18]] - Log[w[20]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], -Log[w[21]] + Log[w[23]] + 
   Log[w[24]], -Log[w[22]] - Log[w[23]] + Log[w[25]], 
  2*Log[w[3]] - 4*Log[w[15]] + 2*Log[w[17]] - 2*Log[w[18]] + 2*Log[w[20]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], -Log[w[21]], 
  6*Log[w[21]] - 3*Log[w[23]] - 3*Log[w[24]], 2*Log[w[21]] - Log[w[23]] - 
   Log[w[24]], -Log[w[21]] + Log[w[23]]/2 + Log[w[24]]/2 - Log[w[25]]/2, 0, 
  0, -6*Log[w[21]] - 3*Log[w[22]] + 3*Log[w[24]], 3*Log[w[21]], 
  Log[w[21]]/2 - Log[w[23]], 0, -2*Log[w[21]] - Log[w[25]], 
  Log[w[23]] - Log[w[24]] - Log[w[25]], Log[w[21]]/2, 0, 0, 
  Log[w[23]] + Log[w[25]], 3*Log[w[21]] - 3*Log[w[23]] - 3*Log[w[24]], 
  -Log[w[23]] - Log[w[24]], Log[w[21]], -Log[w[21]] + Log[w[22]] + 
   2*Log[w[23]] + Log[w[24]], 0, 0, -2*Log[w[21]] - 2*Log[w[22]] + 
   2*Log[w[24]], 0, 0, 0, 0, 0, 0, 0, (3*Log[w[21]])/4 - (3*Log[w[25]])/4, 
  (15*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[23]])/4 - (3*Log[w[24]])/2, 
  (-9*Log[w[21]])/4 + (3*Log[w[23]])/4 + (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  (-9*Log[w[21]])/4 + (3*Log[w[23]])/4 + (3*Log[w[24]])/4, 
  3*Log[w[21]] + (3*Log[w[22]])/2 - (3*Log[w[23]])/4 - (9*Log[w[24]])/4 + 
   (3*Log[w[25]])/4, Log[w[21]] - Log[w[24]]}, 
 {0, -Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 - Log[w[4]]/2 - (3*Log[w[5]])/2 + 
   Log[w[17]]/2 + Log[w[19]]/2 + Log[w[20]], Log[w[21]]/2 - Log[w[23]]/2, 
  Log[w[21]] - Log[w[23]] - Log[w[24]], -Log[w[24]] - Log[w[25]], 
  Log[w[2]] - 2*Log[w[12]] - Log[w[16]] + Log[w[17]] + Log[w[19]], 
  Log[w[1]] - Log[w[2]] - Log[w[3]] + Log[w[5]] + Log[w[17]] - Log[w[20]], 
  -Log[w[5]] + 2*Log[w[12]] - Log[w[17]] - Log[w[19]] + Log[w[20]], 
  Log[w[2]] - Log[w[5]] - Log[w[16]] + Log[w[20]], 
  -Log[w[5]] + 2*Log[w[12]] - Log[w[17]] - Log[w[19]] + Log[w[20]], 0, 0, 0, 
  Log[w[1]] - Log[w[3]] - Log[w[4]] + Log[w[5]] + Log[w[18]] - Log[w[20]], 
  -2*Log[w[22]] - 2*Log[w[23]], -Log[w[3]] + 2*Log[w[5]] - 2*Log[w[12]] + 
   Log[w[17]] + Log[w[18]] - Log[w[20]], 6*Log[w[21]] - 6*Log[w[24]], 
  Log[w[1]] - Log[w[2]] - 2*Log[w[3]] + 2*Log[w[5]] + Log[w[17]] + 
   Log[w[18]] - Log[w[19]] - Log[w[20]], 0, -1/68*Log[w[1]] - Log[w[2]]/68 + 
   Log[w[5]]/34 + Log[w[16]]/34 - Log[w[17]]/68 + Log[w[18]]/68 - 
   Log[w[19]]/68 - Log[w[20]]/68, 0, -8*Log[w[21]] + 8*Log[w[24]], 
  -2*Log[w[3]] + 2*Log[w[17]] + 2*Log[w[18]] - 2*Log[w[20]], 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[2]]/2 + Log[w[3]] - Log[w[5]] - Log[w[17]]/2 - 
   Log[w[18]]/2 + Log[w[19]]/2 + Log[w[20]]/2, 0, 0, -6*Log[w[21]], 
  Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[4]] + 2*Log[w[5]] + 
   Log[w[17]] + Log[w[18]] - Log[w[19]] - 2*Log[w[20]], 
  -1/2*Log[w[71]] - Log[w[76]]/2, Log[w[1]]/68 + Log[w[3]]/68 - 
   Log[w[4]]/68 - Log[w[17]]/68 + Log[w[18]]/68 + Log[w[19]]/68 - 
   Log[w[20]]/34, 0, 8*Log[w[21]], 0, 0, Log[w[2]]/2 - Log[w[3]]/2 - 
   Log[w[4]]/2 + Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]] - Log[w[5]] - Log[w[18]] + Log[w[19]], 
  Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + Log[w[19]] - Log[w[20]], 0, 0, 0, 
  0, -1/2*Log[w[1]] + Log[w[3]]/2 + Log[w[4]]/2 - Log[w[17]]/2 + 
   Log[w[18]]/2 - Log[w[19]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[23]], -Log[w[2]] - Log[w[3]] - Log[w[4]] + 
   2*Log[w[12]] + Log[w[20]], 0, Log[w[2]] + Log[w[16]] - Log[w[17]] - 
   Log[w[19]], 2*Log[w[21]] - 2*Log[w[23]] - 2*Log[w[24]], 0, 
  -3*Log[w[2]] - 3*Log[w[3]] - 3*Log[w[4]] + 6*Log[w[12]] + 3*Log[w[20]], 
  -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[3]]/2 + Log[w[19]]/2, 0, 0, 
  -Log[w[2]] + Log[w[3]] + Log[w[4]] - Log[w[20]], 
  -Log[w[2]] - Log[w[3]] - Log[w[4]] + Log[w[5]] + Log[w[17]] + Log[w[19]], 
  2*Log[w[2]] - 2*Log[w[12]], 2*Log[w[2]] + Log[w[3]] - 2*Log[w[5]] - 
   Log[w[17]] - Log[w[18]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[5]] + 2*Log[w[12]] - Log[w[17]] - Log[w[19]] + Log[w[20]], 
  -Log[w[1]] + Log[w[4]] - Log[w[19]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[2]] - 2*Log[w[12]] - Log[w[16]] + Log[w[17]] + Log[w[19]], 
  0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[12]], 
  3*Log[w[2]] + 3*Log[w[3]] + 3*Log[w[4]] - 3*Log[w[5]] - 3*Log[w[17]] - 
   3*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/2 + 
   Log[w[5]]/2 - Log[w[12]] + Log[w[18]]/2, 0, -Log[w[5]] + 2*Log[w[12]] - 
   Log[w[17]] - Log[w[19]] + Log[w[20]], Log[w[1]] + Log[w[2]] - 
   2*Log[w[4]] - Log[w[5]] - Log[w[18]] + 2*Log[w[19]], 0, 0, 0, 0, 
  2*Log[w[5]] - 4*Log[w[12]] + 2*Log[w[17]] + 2*Log[w[19]] - 2*Log[w[20]], 0, 
  0, 0, 0, -3*Log[w[5]] + 6*Log[w[12]] - 3*Log[w[17]] - 3*Log[w[19]] + 
   3*Log[w[20]], -2*Log[w[5]] + 4*Log[w[12]] - 2*Log[w[17]] - 2*Log[w[19]] + 
   2*Log[w[20]], 0, -Log[w[5]] + 2*Log[w[12]] - Log[w[17]] - Log[w[19]] + 
   Log[w[20]], Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + Log[w[19]] - 
   Log[w[20]], (3*Log[w[2]])/2 + (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 
   3*Log[w[5]] + 3*Log[w[12]] - 3*Log[w[17]] - 3*Log[w[19]] + 
   (3*Log[w[20]])/2, (3*Log[w[2]])/4 + (3*Log[w[3]])/4 + (3*Log[w[4]])/4 - 
   (3*Log[w[5]])/4 - (3*Log[w[17]])/4 - (3*Log[w[19]])/4, 
  (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, (-3*Log[w[2]])/4 - 
   (3*Log[w[3]])/4 - (3*Log[w[4]])/4 + (3*Log[w[12]])/2 + (3*Log[w[20]])/4, 
  0}, {0, Log[w[21]]/2 - Log[w[23]]/2 + Log[w[24]], 
  -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + Log[w[19]] - Log[w[20]], 
  -Log[w[2]] + Log[w[5]] + Log[w[16]] - Log[w[20]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], Log[w[21]] - Log[w[24]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[24]] + Log[w[25]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], 0, 0, 0, Log[w[22]] - Log[w[24]], 
  2*Log[w[3]] - 2*Log[w[5]] - 2*Log[w[18]] + 2*Log[w[19]], 
  Log[w[21]] + Log[w[22]] - Log[w[24]], 6*Log[w[1]] - 6*Log[w[2]] - 
   6*Log[w[3]] + 6*Log[w[5]] + 6*Log[w[17]] - 6*Log[w[20]], 
  Log[w[21]] + Log[w[22]] + Log[w[23]] - Log[w[24]], 0, 
  -1/68*Log[w[21]] + Log[w[22]]/68 + Log[w[23]]/68 - Log[w[24]]/68 - 
   Log[w[25]]/34, 0, -8*Log[w[1]] + 8*Log[w[2]] + 8*Log[w[3]] - 8*Log[w[5]] - 
   8*Log[w[17]] + 8*Log[w[20]], 2*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[24]], 
  0, 0, 0, -1/2*Log[w[21]] - Log[w[22]]/2 - Log[w[23]]/2 + Log[w[24]]/2, 0, 
  0, -6*Log[w[1]] + 12*Log[w[3]] + 6*Log[w[4]] - 6*Log[w[5]] - 6*Log[w[17]], 
  Log[w[21]] + Log[w[22]] + Log[w[23]] - 2*Log[w[24]], -1/2*Log[w[106]], 
  -1/68*Log[w[21]] + Log[w[22]]/68 - Log[w[23]]/68 - Log[w[24]]/34, 0, 
  8*Log[w[1]] - 16*Log[w[3]] - 8*Log[w[4]] + 8*Log[w[5]] + 8*Log[w[17]], 0, 
  0, Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, -Log[w[22]] - Log[w[23]], 
  Log[w[21]] - Log[w[23]] - Log[w[24]], 0, 0, 0, 0, 
  -1/2*Log[w[21]] + Log[w[22]]/2 + Log[w[23]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[w[2]] + Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[17]] - 
   Log[w[19]], Log[w[24]], 0, -Log[w[21]] + Log[w[23]] - Log[w[25]], 
  -4*Log[w[2]] + 2*Log[w[5]] + 2*Log[w[17]] + 2*Log[w[19]] - 2*Log[w[20]], 0, 
  3*Log[w[24]], -1/2*Log[w[23]], 0, 0, -Log[w[24]], Log[w[21]] - Log[w[23]], 
  0, -Log[w[21]] - Log[w[22]] + Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[23]] + Log[w[24]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[21]] - Log[w[23]] + Log[w[25]], 0, 0, 0, 0, 0, 
  0, 0, -3*Log[w[21]] + 3*Log[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/2, 0, -Log[w[21]] + Log[w[23]] + Log[w[24]], 
  -Log[w[22]] - 2*Log[w[23]], 0, 0, 0, 0, 2*Log[w[21]] - 2*Log[w[23]] - 
   2*Log[w[24]], 0, 0, 0, 0, -3*Log[w[21]] + 3*Log[w[23]] + 3*Log[w[24]], 
  -2*Log[w[21]] + 2*Log[w[23]] + 2*Log[w[24]], 0, 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[21]] - Log[w[23]] - 
   Log[w[24]], -3*Log[w[21]] + 3*Log[w[23]] + (3*Log[w[24]])/2, 
  (-3*Log[w[21]])/4 + (3*Log[w[23]])/4, (3*Log[w[21]])/2 - (3*Log[w[23]])/2, 
  0, (3*Log[w[24]])/4, 0}, {0, -1/2*Log[w[21]] + Log[w[23]]/2, 
  Log[w[2]]/2 + Log[w[3]]/2 + Log[w[4]]/2 - Log[w[5]]/2 - Log[w[17]]/2 - 
   Log[w[19]]/2, -Log[w[1]] - 3*Log[w[5]] - Log[w[17]] - Log[w[19]] + 
   2*Log[w[26]], Log[w[2]] - Log[w[5]], -Log[w[21]] + Log[w[23]] + 
   Log[w[24]], 0, -Log[w[23]], 0, Log[w[21]] - Log[w[23]] - Log[w[24]], 0, 0, 
  0, -1/2*Log[w[22]] - Log[w[23]]/2 + Log[w[85]]/2, 
  Log[w[3]] + Log[w[4]] + Log[w[5]] + Log[w[18]] - Log[w[19]] - Log[w[32]], 
  -Log[w[21]] - Log[w[22]]/2 - Log[w[23]]/2 + (3*Log[w[85]])/2, 
  12*Log[w[2]] + 6*Log[w[3]] + 6*Log[w[4]] - 12*Log[w[5]] - 6*Log[w[17]] - 
   6*Log[w[19]], -Log[w[21]] - (3*Log[w[22]])/2 - Log[w[23]]/2 + 
   (3*Log[w[85]])/2, 0, Log[w[21]]/68 - Log[w[22]]/136 - (3*Log[w[23]])/136 + 
   Log[w[85]]/136, Log[w[22]] + Log[w[23]] - Log[w[85]], 
  -12*Log[w[2]] - 6*Log[w[3]] - 6*Log[w[4]] + 14*Log[w[5]] + 8*Log[w[17]] + 
   2*Log[w[18]] + 6*Log[w[19]] - 2*Log[w[32]], -Log[w[21]] - Log[w[22]] + 
   Log[w[85]], Log[w[21]]/3 + Log[w[22]]/6 - Log[w[23]]/6 - Log[w[85]]/6, 0, 
  -1/3*Log[w[21]] + Log[w[22]]/3 + (2*Log[w[23]])/3 + (2*Log[w[85]])/3, 
  -1/6*Log[w[21]] + (5*Log[w[22]])/12 + (7*Log[w[23]])/12 - 
   (5*Log[w[85]])/12, (2*Log[w[21]])/3 + (4*Log[w[22]])/3 + 
   (2*Log[w[23]])/3 - 2*Log[w[24]] + (2*Log[w[85]])/3, 0, 
  -6*Log[w[2]] - 3*Log[w[3]] - 3*Log[w[4]] + 9*Log[w[5]] + 6*Log[w[17]] + 
   3*Log[w[18]] + 3*Log[w[19]] - 3*Log[w[32]], -Log[w[22]] - Log[w[23]] + 
   Log[w[85]], Log[w[106]]/2, Log[w[21]]/68 - Log[w[23]]/68, 
  -Log[w[21]] - Log[w[22]] - 2*Log[w[23]] - Log[w[85]], 
  10*Log[w[2]] + 8*Log[w[3]] + 8*Log[w[4]] - 12*Log[w[5]] - 10*Log[w[17]] - 
   2*Log[w[18]] - 8*Log[w[19]] + 2*Log[w[32]], Log[w[21]]/3 + Log[w[22]]/6 - 
   Log[w[23]]/6 - Log[w[85]]/6, Log[w[21]]/6 - Log[w[22]]/6 - Log[w[23]]/3 + 
   Log[w[85]]/6, -1/6*Log[w[21]] - Log[w[22]]/12 + Log[w[23]]/12 + 
   Log[w[85]]/12, 0, Log[w[21]] + Log[w[22]]/2 - Log[w[23]]/2 - Log[w[85]]/2, 
  0, 0, (4*Log[w[21]])/3 + (5*Log[w[22]])/3 + Log[w[23]]/3 - 2*Log[w[24]] + 
   Log[w[85]]/3, 0, 0, Log[w[22]]/2 + Log[w[23]]/2 - Log[w[85]]/2, 
  -Log[w[21]] + Log[w[85]], 0, (2*Log[w[22]])/3 + (2*Log[w[23]])/3 - 
   (2*Log[w[85]])/3, 0, -1/2*Log[w[21]] - Log[w[22]]/6 + Log[w[23]]/3 + 
   Log[w[85]]/6, Log[w[21]]/2 - Log[w[22]]/3 - (5*Log[w[23]])/6 + 
   Log[w[85]]/3, Log[w[21]]/2 + Log[w[22]]/2 - Log[w[85]]/2, 
  -1/3*Log[w[21]] - (4*Log[w[22]])/3 - Log[w[23]] + (4*Log[w[85]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2, 0, Log[w[21]] - Log[w[23]], 
  4*Log[w[2]] + 2*Log[w[3]] + 2*Log[w[4]] - 4*Log[w[5]] - 2*Log[w[17]] - 
   2*Log[w[19]], 0, (-9*Log[w[21]])/2 + (3*Log[w[23]])/2, 
  -1/8*Log[w[21]] - Log[w[22]]/8 + Log[w[85]]/8, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[85]])/4, 0, 
  Log[w[21]]/2 - Log[w[23]]/2, (-3*Log[w[21]])/2 + (3*Log[w[23]])/2, 
  Log[w[21]], Log[w[21]] + (3*Log[w[22]])/2 + Log[w[23]]/2 - 
   (3*Log[w[85]])/2, (-5*Log[w[21]])/4 - Log[w[22]]/4 + Log[w[23]] + 
   Log[w[85]]/4, (3*Log[w[21]])/4 - Log[w[22]]/4 - Log[w[23]] + Log[w[85]]/4, 
  0, 2*Log[w[21]] + Log[w[22]] - Log[w[23]] - Log[w[85]], 0, 0, 0, 0, 0, 0, 
  0, Log[w[21]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[21]], 0, 0, 0, 0, 
  0, 0, Log[w[23]], (9*Log[w[21]])/2 - (9*Log[w[23]])/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/8*Log[w[22]] - (5*Log[w[23]])/8 + Log[w[85]]/8, 
  (3*Log[w[22]])/4 + (3*Log[w[23]])/4 - (3*Log[w[85]])/4, -Log[w[23]], 
  Log[w[22]] + 2*Log[w[23]], 0, 0, 0, 0, 3*Log[w[21]] - Log[w[23]], 
  3*Log[w[21]] + Log[w[22]] - 2*Log[w[23]] - Log[w[85]], 0, 
  -2*Log[w[21]] - Log[w[22]] + Log[w[23]] + Log[w[85]], 
  2*Log[w[24]] - 2*Log[w[85]], 3*Log[w[21]] + Log[w[22]] + Log[w[23]] - 
   Log[w[85]], Log[w[21]] - Log[w[23]] - 2*Log[w[24]], 
  Log[w[21]] - Log[w[22]]/4 - (5*Log[w[23]])/4 + Log[w[85]]/4, 
  -2*Log[w[21]] - Log[w[22]]/4 + (3*Log[w[23]])/4 + Log[w[85]]/4, 
  Log[w[23]] + 2*Log[w[24]], (11*Log[w[21]])/4 + (7*Log[w[22]])/16 - 
   (13*Log[w[23]])/16 - (7*Log[w[85]])/16, (17*Log[w[21]])/16 - 
   Log[w[22]]/8 - (19*Log[w[23]])/16 + Log[w[85]]/8, 
  (-3*Log[w[21]])/4 + (3*Log[w[23]])/4, 0, (-3*Log[w[21]])/16 + 
   (7*Log[w[22]])/16 - Log[w[23]]/8 - (7*Log[w[85]])/16, 0}, 
 {0, 0, 0, 0, -Log[w[1]] - 2*Log[w[2]] - 2*Log[w[5]] - Log[w[16]] + 
   2*Log[w[26]], -Log[w[24]] - Log[w[25]], 0, 0, -Log[w[21]] - Log[w[25]], 0, 
  0, 0, 0, 0, 0, 0, 3*Log[w[1]] - 3*Log[w[2]] + 3*Log[w[3]] - 3*Log[w[19]], 
  Log[w[23]]/2, -1/4*Log[w[102]], -1/136*Log[w[23]] + Log[w[24]]/34 + 
   Log[w[25]]/34, Log[w[23]] + 2*Log[w[24]], -2*Log[w[1]] + 6*Log[w[2]] - 
   6*Log[w[3]] - 4*Log[w[4]] + 2*Log[w[19]] + 4*Log[w[20]], 0, 
  (2*Log[w[21]])/3 - Log[w[23]]/6 - Log[w[24]], 0, 
  (-2*Log[w[21]])/3 + (2*Log[w[23]])/3, -1/3*Log[w[21]] + Log[w[23]]/12, 
  (-2*Log[w[21]])/3 + (2*Log[w[23]])/3 + 2*Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 
  -1/6*Log[w[23]] + Log[w[24]]/3, (2*Log[w[23]])/3 + (2*Log[w[24]])/3, 
  Log[w[23]]/12 + Log[w[24]]/3, 0, Log[w[21]] - Log[w[23]]/2 - Log[w[24]], 0, 
  0, Log[w[23]]/3 + (4*Log[w[24]])/3, 0, 0, 0, -1/2*Log[w[23]] - Log[w[24]], 
  0, 0, 0, 0, 0, -Log[w[23]] - Log[w[24]], -1/3*Log[w[23]] - 
   (4*Log[w[24]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[24]])/2 + Log[w[25]], -Log[w[2]] + Log[w[3]] + Log[w[4]] - 
   Log[w[20]], 0, 0, 0, 0, 0, -1/2*Log[w[24]], 0, Log[w[24]]/2, Log[w[24]]/2, 
  Log[w[23]] + Log[w[24]], 0, 0, Log[w[21]] - Log[w[23]] - 3*Log[w[24]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[23]] - Log[w[25]], 0, 0, 0, 0, 0, 0, -1/2*Log[w[24]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/8*Log[w[23]] + Log[w[24]]/4, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/2, -Log[w[21]] + Log[w[23]], 0, 0, 0, 0, 
  0, 2*Log[w[21]] - 2*Log[w[23]] - 3*Log[w[24]], 0, 0, 
  -Log[w[21]] + Log[w[23]] + 3*Log[w[24]], 0, 0, 0, 
  (-5*Log[w[23]])/4 - Log[w[24]]/2, -2*Log[w[21]] + (11*Log[w[23]])/4 + 
   (3*Log[w[24]])/2, Log[w[21]] - Log[w[23]] - 2*Log[w[24]], 
  Log[w[21]]/4 - (13*Log[w[23]])/16 - (9*Log[w[24]])/8, 
  -1/16*Log[w[23]] - (5*Log[w[24]])/8, (3*Log[w[21]])/4 - (3*Log[w[23]])/4 - 
   (3*Log[w[24]])/2, 0, 0, 0}, {0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]] - 
   Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[13]] - 2*Log[w[20]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[13]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[17]], 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 
  -2*Log[w[5]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2*Log[w[3]] - 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[w[2]] - 6*Log[w[3]] + 6*Log[w[12]] + 6*Log[w[15]], 0, 0, 0, 0, 0, 
  2*Log[w[2]] - 2*Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 
  0, 0, 0, 0, 0, 4*Log[w[5]] - 4*Log[w[12]] - 4*Log[w[15]] + 4*Log[w[17]], 0, 
  0, 0, 0, 0, -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 
  2*Log[w[5]] - 2*Log[w[12]] - 2*Log[w[15]] + 2*Log[w[17]], 
  (3*Log[w[2]])/2 + (3*Log[w[3]])/2 - (3*Log[w[5]])/2 - (3*Log[w[17]])/2, 0, 
  (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[5]])/2 + (3*Log[w[17]])/2, 0, 
  (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[12]])/2 + (3*Log[w[15]])/2, 
  0}, {0, 0, 0, 0, 0, 0, -Log[w[2]] - Log[w[3]] + Log[w[5]] + Log[w[17]], 
  Log[w[2]] + Log[w[3]] - 3*Log[w[5]] - Log[w[17]], Log[w[2]] - Log[w[5]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]] + 2*Log[w[17]], 
  (4*Log[w[2]])/3 + (2*Log[w[3]])/3 - (4*Log[w[5]])/3 - (2*Log[w[17]])/3, 0, 
  (2*Log[w[2]])/3 - (2*Log[w[3]])/3 + (4*Log[w[5]])/3 - 2*Log[w[12]] + 
   (2*Log[w[17]])/3, (-2*Log[w[2]])/3 - Log[w[3]]/3 + (2*Log[w[5]])/3 + 
   Log[w[17]]/3, (-4*Log[w[2]])/3 - (8*Log[w[3]])/3 + (4*Log[w[5]])/3 + 
   2*Log[w[15]] + (2*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[2]] + Log[w[3]] - 2*Log[w[5]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[3]] + Log[w[15]], 0, 0, 0, 0, 
  2*Log[w[2]] + 4*Log[w[3]] - 2*Log[w[5]] - 3*Log[w[15]] - Log[w[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[2]] - Log[w[3]] + Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 2*Log[w[2]] + Log[w[3]] - 2*Log[w[12]] - Log[w[17]], 0, 0, 0, 
  0, 0, 2*Log[w[2]] + Log[w[3]] - 2*Log[w[12]] - 3*Log[w[15]] + 2*Log[w[17]], 
  2*Log[w[2]] + 2*Log[w[3]] - 2*Log[w[5]] - 2*Log[w[17]], 0, 
  -3*Log[w[2]] - 2*Log[w[3]] + 3*Log[w[5]] + 2*Log[w[17]], 
  Log[w[2]] + 3*Log[w[3]] - Log[w[5]] - 2*Log[w[15]] - Log[w[17]], 0, 
  -Log[w[2]] - Log[w[3]] - Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 
   Log[w[17]], 0, 2*Log[w[5]] - 2*Log[w[12]], 2*Log[w[2]] + Log[w[3]] - 
   2*Log[w[12]] - 2*Log[w[15]] + Log[w[17]], -1/4*Log[w[2]] - Log[w[3]]/2 - 
   (5*Log[w[5]])/4 + (3*Log[w[12]])/2 + (3*Log[w[15]])/2 - Log[w[17]], 0, 
  (3*Log[w[2]])/2 + (3*Log[w[3]])/4 - (3*Log[w[12]])/2 - (3*Log[w[15]])/2 + 
   (3*Log[w[17]])/4, 0, (3*Log[w[2]])/4 + (9*Log[w[3]])/4 - (3*Log[w[5]])/4 - 
   (3*Log[w[15]])/2 - (3*Log[w[17]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + Log[w[3]] - 2*Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*Log[w[3]])/3 + 2*Log[w[15]] - (2*Log[w[17]])/3, 0, 
  (-2*Log[w[3]])/3 + (2*Log[w[17]])/3, -1/3*Log[w[3]] + Log[w[17]]/3, 
  (4*Log[w[3]])/3 - 2*Log[w[15]] + (2*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[3]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]] - Log[w[15]], 0, 0, 0, 0, -2*Log[w[3]] + 3*Log[w[15]] - 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] + Log[w[17]], 0, 0, 0, 0, 0, -Log[w[3]] + 3*Log[w[15]] - 
   2*Log[w[17]], 0, 0, 2*Log[w[3]] - 3*Log[w[15]] + Log[w[17]], 0, 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[17]], -Log[w[3]] + 2*Log[w[15]] - Log[w[17]], 
  Log[w[3]]/4 - Log[w[17]]/4, 0, (-3*Log[w[3]])/4 + (3*Log[w[15]])/2 - 
   (3*Log[w[17]])/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - 2*Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[13]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 
  -2*Log[w[15]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] - Log[w[2]] - 
   (3*Log[w[3]])/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[17]] + Log[w[18]]/2 + 
   Log[w[20]]/2, -1/2*Log[w[22]] + Log[w[24]]/2, 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], Log[w[2]] + Log[w[3]] - Log[w[4]] - 
   Log[w[5]] - Log[w[17]] + Log[w[19]], -2*Log[w[22]] - 2*Log[w[23]], 
  2*Log[w[3]] - Log[w[5]] - 2*Log[w[13]] - Log[w[17]] + Log[w[19]] + 
   Log[w[20]], 6*Log[w[22]] + 6*Log[w[23]] - 6*Log[w[24]], 
  -Log[w[2]] + 2*Log[w[3]] + Log[w[4]] - 2*Log[w[5]] - 2*Log[w[13]] + 
   Log[w[17]] - Log[w[18]] + 2*Log[w[20]], -1/2*Log[w[67]] - Log[w[72]]/2, 
  Log[w[1]]/34 - Log[w[2]]/68 - Log[w[4]]/68 - Log[w[13]]/34 + 
   Log[w[17]]/68 + Log[w[18]]/68, 0, -8*Log[w[22]] - 8*Log[w[23]] + 
   8*Log[w[24]], Log[w[3]] - 2*Log[w[13]] - Log[w[17]] + Log[w[18]] + 
   Log[w[20]], 0, 0, 0, -1/2*Log[w[2]] - Log[w[3]] + Log[w[4]]/2 + 
   Log[w[5]] + Log[w[13]] + Log[w[17]]/2 - Log[w[18]]/2 - Log[w[20]], 0, 
  -Log[w[21]] - Log[w[25]], -6*Log[w[21]] - 6*Log[w[22]] - 6*Log[w[23]] + 
   6*Log[w[24]], Log[w[1]] + Log[w[2]] - Log[w[5]] - 2*Log[w[13]] - 
   2*Log[w[16]] + Log[w[18]] + 2*Log[w[20]], 0, 
  Log[w[1]]/68 - Log[w[2]]/68 + Log[w[5]]/68 - Log[w[13]]/34 + Log[w[18]]/68, 
  0, 8*Log[w[21]] + 8*Log[w[22]] + 8*Log[w[23]] - 8*Log[w[24]], 0, 0, 
  Log[w[1]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[17]]/2, 0, 0, 
  -Log[w[1]] + Log[w[3]] + Log[w[16]] - Log[w[17]], 
  Log[w[1]] - 2*Log[w[13]] - Log[w[16]] + Log[w[18]] + Log[w[20]], 0, 
  -Log[w[1]] + Log[w[2]] + Log[w[3]] - Log[w[5]] - Log[w[17]] + Log[w[20]], 
  -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - Log[w[18]] - Log[w[20]], 
  -2*Log[w[3]] - Log[w[5]] + 2*Log[w[13]] - Log[w[17]] + Log[w[19]] + 
   Log[w[20]], -Log[w[1]] + Log[w[2]] + Log[w[3]] - 2*Log[w[17]] + 
   Log[w[19]], Log[w[1]] - Log[w[3]] - Log[w[16]] + Log[w[17]], 0, 0, 0, 
  Log[w[1]]/2 - Log[w[2]]/2 + Log[w[5]]/2 - Log[w[13]] + Log[w[18]]/2, 0, 0, 
  -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - Log[w[18]] - Log[w[20]], 0, 0, 0, 
  0, 0, -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - Log[w[18]] - Log[w[20]], 
  -Log[w[2]] + Log[w[4]] + Log[w[17]] - Log[w[18]], 0, 0, 0, 
  Log[w[1]] - 2*Log[w[13]] - Log[w[16]] + Log[w[18]] + Log[w[20]], 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]]/2 - Log[w[2]]/2 + Log[w[3]]/2 - Log[w[13]] + 
   Log[w[19]]/2, 0, -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - Log[w[18]] - 
   Log[w[20]], 0, 0, 0, 2*Log[w[2]] - 2*Log[w[3]] - 2*Log[w[4]] + Log[w[5]] + 
   2*Log[w[13]] - Log[w[17]] + 2*Log[w[18]] - Log[w[19]] - Log[w[20]], 0, 
  -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - Log[w[18]] - Log[w[20]], 
  Log[w[3]] - 2*Log[w[13]] - Log[w[17]] + Log[w[18]] + Log[w[20]], 
  -3*Log[w[3]] + 6*Log[w[13]] + 3*Log[w[17]] - 3*Log[w[18]] - 3*Log[w[20]], 
  -2*Log[w[3]] + 4*Log[w[13]] + 2*Log[w[17]] - 2*Log[w[18]] - 2*Log[w[20]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]] - Log[w[24]], -Log[w[1]] - Log[w[4]] - Log[w[5]] + 
   2*Log[w[13]] + Log[w[17]], 0, Log[w[1]] + Log[w[16]] - Log[w[18]] - 
   Log[w[20]], -2*Log[w[21]] - 2*Log[w[22]] + 2*Log[w[24]], 0, 0, 0, 0, 0, 0, 
  0, -3*Log[w[1]] + 3*Log[w[3]] - 3*Log[w[4]] - 3*Log[w[5]] + 3*Log[w[18]] + 
   3*Log[w[20]], 0, 0, 0, -2*Log[w[1]] + 2*Log[w[13]], 0, 
  -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[5]]/2 + Log[w[18]]/2, 0, 0, 
  Log[w[1]] + Log[w[16]] - Log[w[18]] - Log[w[20]], 
  3*Log[w[1]] + 3*Log[w[4]] + 3*Log[w[5]] - 6*Log[w[13]] - 3*Log[w[17]], 
  2*Log[w[1]] - 2*Log[w[13]], -Log[w[1]] + Log[w[4]] + Log[w[5]] - 
   Log[w[17]], -Log[w[1]] + Log[w[3]] - Log[w[4]] - Log[w[5]] + Log[w[18]] + 
   Log[w[20]], 0, 0, -2*Log[w[3]] + 4*Log[w[13]] + 2*Log[w[17]] - 
   2*Log[w[18]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + (3*Log[w[13]])/2 + 
   (3*Log[w[17]])/4, (3*Log[w[1]])/4 - (3*Log[w[3]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[18]])/4 - (3*Log[w[20]])/4, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + 
   (3*Log[w[18]])/2 + (3*Log[w[20]])/2, (3*Log[w[1]])/2 - 3*Log[w[3]] + 
   (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 3*Log[w[13]] + (3*Log[w[17]])/2 - 
   3*Log[w[18]] - 3*Log[w[20]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[21]] - Log[w[22]]/2 + Log[w[24]]/2, (-3*Log[w[1]])/2 - Log[w[2]] - 
   (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + Log[w[18]]/2 + 
   Log[w[20]]/2 + 2*Log[w[26]], Log[w[3]] - 2*Log[w[13]] - Log[w[17]] + 
   Log[w[18]] + Log[w[20]], -Log[w[21]] + Log[w[23]], 
  -2*Log[w[3]] + 2*Log[w[5]] + 2*Log[w[18]] - 2*Log[w[19]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], -6*Log[w[2]] + 6*Log[w[4]] + 
   6*Log[w[5]] - 6*Log[w[18]] + 6*Log[w[19]] - 6*Log[w[20]], 
  Log[w[21]] + Log[w[22]] + 2*Log[w[24]], -1/2*Log[w[102]], 
  Log[w[21]]/68 - Log[w[22]]/68, 0, 8*Log[w[2]] - 8*Log[w[4]] - 8*Log[w[5]] + 
   8*Log[w[18]] - 8*Log[w[19]] + 8*Log[w[20]], -Log[w[21]] - Log[w[22]] + 
   Log[w[24]], 0, 0, 0, Log[w[21]]/2 + Log[w[22]]/2 - Log[w[24]], 0, 
  -Log[w[1]] + Log[w[3]] + Log[w[16]] - Log[w[17]], 
  -6*Log[w[1]] + 6*Log[w[2]] - 6*Log[w[17]] + 6*Log[w[18]] - 6*Log[w[19]] + 
   6*Log[w[20]], -Log[w[22]] + 2*Log[w[24]] + 2*Log[w[25]], 0, 
  -1/68*Log[w[22]], 0, 8*Log[w[1]] - 8*Log[w[2]] + 8*Log[w[17]] - 
   8*Log[w[18]] + 8*Log[w[19]] - 8*Log[w[20]], 0, 0, Log[w[21]]/2, 0, 0, 
  -Log[w[21]] - Log[w[25]], -Log[w[22]] + Log[w[24]] + Log[w[25]], 0, 
  -Log[w[21]] + Log[w[24]], Log[w[21]] + Log[w[22]] - Log[w[24]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], -2*Log[w[21]] + Log[w[23]], 
  Log[w[21]] + Log[w[25]], 0, 0, 0, -1/2*Log[w[22]], 0, 0, 
  Log[w[21]] + Log[w[22]] - Log[w[24]], 0, 0, 0, 0, 0, 
  Log[w[21]] + Log[w[22]] - Log[w[24]], Log[w[21]] + Log[w[22]], 0, 0, 0, 
  -Log[w[22]] + Log[w[24]] + Log[w[25]], 0, 0, 0, 0, 0, 0, 0, Log[w[23]]/2, 
  0, Log[w[21]] + Log[w[22]] - Log[w[24]], 0, 0, 0, 
  -Log[w[21]] - 2*Log[w[22]] - Log[w[23]] - Log[w[24]], 0, 
  Log[w[21]] + Log[w[22]] - Log[w[24]], -Log[w[21]] - Log[w[22]] + 
   Log[w[24]], 3*Log[w[21]] + 3*Log[w[22]] - 3*Log[w[24]], 
  2*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]] - Log[w[3]] + Log[w[4]] + 
   Log[w[5]] - Log[w[18]] - Log[w[20]], Log[w[21]], 0, 
  Log[w[22]] - Log[w[24]] - Log[w[25]], -4*Log[w[1]] + 2*Log[w[3]] - 
   2*Log[w[17]] + 2*Log[w[18]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[22]] + 3*Log[w[24]], 0, 0, 0, 0, 0, -1/2*Log[w[22]], 0, 0, 
  Log[w[22]] - Log[w[24]] - Log[w[25]], -3*Log[w[21]], 0, -Log[w[21]], 
  -Log[w[22]] + Log[w[24]], 0, 0, 2*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[24]], 
  0, 0, 0, 0, 0, 0, 0, (3*Log[w[21]])/4, (3*Log[w[22]])/4 - (3*Log[w[24]])/4, 
  0, (-3*Log[w[22]])/2 + (3*Log[w[24]])/2, (3*Log[w[21]])/2 + 3*Log[w[22]] - 
   3*Log[w[24]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/2 - Log[w[24]]/2, Log[w[1]]/2 - Log[w[3]]/2 + Log[w[4]]/2 + 
   Log[w[5]]/2 - Log[w[18]]/2 - Log[w[20]]/2, -Log[w[2]] - 3*Log[w[3]] - 
   Log[w[18]] - Log[w[20]] + 2*Log[w[26]], -1/2*Log[w[22]] - Log[w[23]]/2 + 
   Log[w[85]]/2, Log[w[3]] + Log[w[4]] + Log[w[5]] - Log[w[18]] + 
   Log[w[19]] - Log[w[32]], -1/2*Log[w[22]] - Log[w[23]]/2 - Log[w[24]] + 
   (3*Log[w[85]])/2, -6*Log[w[1]] + 6*Log[w[3]] - 6*Log[w[4]] - 6*Log[w[5]] + 
   6*Log[w[18]] + 6*Log[w[20]], Log[w[22]]/2 - Log[w[23]]/2 - 2*Log[w[24]] + 
   (3*Log[w[85]])/2, Log[w[102]]/2, Log[w[22]]/136 + Log[w[23]]/136 - 
   Log[w[24]]/68 + Log[w[85]]/136, -2*Log[w[22]] - Log[w[23]] - Log[w[24]] - 
   Log[w[85]], 10*Log[w[1]] - 8*Log[w[3]] + 12*Log[w[4]] + 12*Log[w[5]] - 
   12*Log[w[18]] + 2*Log[w[19]] - 10*Log[w[20]] - 2*Log[w[32]], 
  -Log[w[24]] + Log[w[85]], -1/3*Log[w[22]] + Log[w[23]]/6 + Log[w[24]]/2 - 
   Log[w[85]]/6, 0, (-2*Log[w[22]])/3 - (2*Log[w[23]])/3 + (2*Log[w[85]])/3, 
  (-7*Log[w[22]])/12 - Log[w[23]]/12 + Log[w[24]] - (5*Log[w[85]])/12, 
  -2*Log[w[21]] - (8*Log[w[22]])/3 - (2*Log[w[23]])/3 + (2*Log[w[85]])/3, 
  Log[w[1]] - Log[w[3]], 12*Log[w[1]] - 9*Log[w[3]] + 9*Log[w[4]] + 
   9*Log[w[5]] - 9*Log[w[18]] + 3*Log[w[19]] - 6*Log[w[20]] - 3*Log[w[32]], 
  Log[w[22]] - 2*Log[w[24]] + Log[w[85]], 0, Log[w[23]]/68, 
  Log[w[22]] + Log[w[23]] - Log[w[85]], -12*Log[w[1]] + 10*Log[w[3]] - 
   10*Log[w[4]] - 10*Log[w[5]] + 10*Log[w[18]] - 2*Log[w[19]] + 
   8*Log[w[20]] + 2*Log[w[32]], Log[w[22]]/3 + Log[w[23]]/6 - Log[w[24]]/6 - 
   Log[w[85]]/6, Log[w[22]]/6 - Log[w[23]]/6 - Log[w[24]]/3 + Log[w[85]]/6, 
  Log[w[22]]/12 - Log[w[23]]/12 - Log[w[24]]/6 + Log[w[85]]/12, 0, 
  Log[w[23]]/2 + Log[w[24]]/2 - Log[w[85]]/2, 0, 
  Log[w[21]] + Log[w[22]] - Log[w[24]], -2*Log[w[21]] - (8*Log[w[22]])/3 - 
   Log[w[23]]/3 + Log[w[24]]/3 + Log[w[85]]/3, 0, -Log[w[22]], 
  Log[w[22]]/2 - Log[w[23]]/2 - Log[w[85]]/2, Log[w[24]] + Log[w[85]], 0, 
  (-2*Log[w[22]])/3 - Log[w[23]]/3 + Log[w[24]]/3 - (2*Log[w[85]])/3, 0, 
  Log[w[22]]/6 - Log[w[23]]/6 - Log[w[24]]/3 + Log[w[85]]/6, 
  Log[w[22]]/3 + Log[w[23]]/6 - (2*Log[w[24]])/3 + Log[w[85]]/3, 
  -1/2*Log[w[22]] + Log[w[23]]/2 + Log[w[24]] - Log[w[85]]/2, 
  (7*Log[w[22]])/3 + (2*Log[w[23]])/3 + Log[w[24]]/3 + (4*Log[w[85]])/3, 
  -Log[w[21]] - Log[w[22]] + Log[w[24]], 0, 0, 0, 0, 0, Log[w[24]], 0, 0, 0, 
  0, -Log[w[24]], 0, 0, 0, 0, 0, 0, 0, (-5*Log[w[22]])/8 - Log[w[23]]/8 + 
   Log[w[85]]/8, (3*Log[w[22]])/4 + (3*Log[w[23]])/4 - (3*Log[w[85]])/4, 
  -Log[w[22]], 0, 0, 0, Log[w[22]]/2 + Log[w[23]]/2 + Log[w[24]] - 
   (3*Log[w[85]])/2, (-5*Log[w[22]])/4 - Log[w[23]]/4 + Log[w[24]] + 
   Log[w[85]]/4, (3*Log[w[22]])/4 - Log[w[23]]/4 - 2*Log[w[24]] + 
   Log[w[85]]/4, 2*Log[w[21]] + Log[w[22]], Log[w[22]] + Log[w[23]] + 
   3*Log[w[24]] - Log[w[85]], -2*Log[w[21]] - Log[w[22]] + Log[w[24]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + 
   (3*Log[w[18]])/2 + (3*Log[w[20]])/2, (3*Log[w[22]])/2 - (3*Log[w[24]])/2, 
  0, -Log[w[22]] + Log[w[24]], 4*Log[w[1]] - 4*Log[w[3]] + 2*Log[w[4]] + 
   2*Log[w[5]] - 2*Log[w[18]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  (9*Log[w[22]])/2 - (9*Log[w[24]])/2, 0, 0, 0, Log[w[22]], 0, 
  -1/8*Log[w[23]] - Log[w[24]]/8 + Log[w[85]]/8, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - (3*Log[w[85]])/4, 0, 
  -Log[w[22]] + Log[w[24]], (-3*Log[w[22]])/2 + (9*Log[w[24]])/2, Log[w[24]], 
  -1/2*Log[w[22]] + Log[w[24]]/2, (3*Log[w[22]])/2 - (3*Log[w[24]])/2, 0, 
  -Log[w[22]] + Log[w[23]] + 2*Log[w[24]] - Log[w[85]], 
  Log[w[22]] - 3*Log[w[24]], 2*Log[w[22]] - Log[w[23]] - 3*Log[w[24]] + 
   Log[w[85]], 2*Log[w[21]] - 2*Log[w[85]], -Log[w[22]] + Log[w[23]] + 
   2*Log[w[24]] - Log[w[85]], 0, Log[w[22]] - Log[w[23]]/4 - 
   (5*Log[w[24]])/4 + Log[w[85]]/4, -Log[w[22]] - Log[w[23]]/4 + 
   (3*Log[w[24]])/4 + Log[w[85]]/4, 0, -1/8*Log[w[22]] + (7*Log[w[23]])/16 - 
   (3*Log[w[24]])/16 - (7*Log[w[85]])/16, (-19*Log[w[22]])/16 - 
   Log[w[23]]/8 + (17*Log[w[24]])/16 + Log[w[85]]/8, 0, 
  (3*Log[w[22]])/4 - (3*Log[w[24]])/4, (-13*Log[w[22]])/16 + 
   (7*Log[w[23]])/16 + (11*Log[w[24]])/4 - (7*Log[w[85]])/16, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] - 2*Log[w[4]] - 
   Log[w[5]] + Log[w[18]] + Log[w[19]], -2*Log[w[22]] - 2*Log[w[23]], 
  Log[w[3]] + Log[w[5]] - 2*Log[w[12]] - 2*Log[w[13]] + Log[w[18]] + 
   Log[w[19]], 6*Log[w[23]], Log[w[1]] - Log[w[2]] + Log[w[5]] - 
   2*Log[w[13]] + Log[w[18]], -1/2*Log[w[67]] - Log[w[72]]/2, 
  Log[w[1]]/68 - Log[w[2]]/68 + Log[w[5]]/68 - Log[w[13]]/34 + Log[w[18]]/68, 
  0, -8*Log[w[23]], -2*Log[w[13]] + 2*Log[w[18]], 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[2]]/2 - Log[w[5]]/2 + Log[w[13]] - Log[w[18]]/2, 0, 
  0, -6*Log[w[23]], Log[w[1]] - Log[w[2]] + Log[w[5]] - 2*Log[w[13]] + 
   Log[w[18]], -1/2*Log[w[71]] - Log[w[76]]/2, Log[w[1]]/68 - Log[w[2]]/68 + 
   Log[w[5]]/68 - Log[w[13]]/34 + Log[w[18]]/68, 0, 8*Log[w[23]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[3]] - Log[w[5]] + 2*Log[w[13]] - Log[w[18]] + 
   Log[w[19]], -Log[w[1]] + Log[w[2]] + Log[w[3]] - 2*Log[w[12]] + 
   Log[w[19]], 0, 0, 0, 0, Log[w[1]]/2 - Log[w[2]]/2 + Log[w[5]]/2 - 
   Log[w[13]] + Log[w[18]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[3]]/2 + Log[w[19]]/2, 
  0, 0, 0, 0, 0, 2*Log[w[2]] - Log[w[3]] - Log[w[5]] + 2*Log[w[13]] - 
   Log[w[18]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[5]]/2 + Log[w[18]]/2, 0, 0, 
  Log[w[1]] + Log[w[2]] - Log[w[5]] - Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/4 + Log[w[23]]/4 - Log[w[85]]/4, 
  (-5*Log[w[3]])/2 - (3*Log[w[4]])/2 - (5*Log[w[5]])/2 - Log[w[18]]/2 - 
   Log[w[19]]/2 + 2*Log[w[26]] + Log[w[32]]/2, Log[w[22]]/4 + Log[w[23]]/4 - 
   (3*Log[w[85]])/4, -3*Log[w[1]] - 3*Log[w[2]] + 3*Log[w[3]] + 3*Log[w[19]], 
  Log[w[22]]/4 - Log[w[23]]/4 - (3*Log[w[85]])/4, 0, 
  Log[w[22]]/272 + Log[w[23]]/272 - Log[w[24]]/136 - Log[w[85]]/272, 
  -1/2*Log[w[23]] - Log[w[24]]/2 + Log[w[85]]/2, 
  3*Log[w[1]] + 2*Log[w[2]] - 4*Log[w[3]] - 3*Log[w[19]] - Log[w[20]] + 
   Log[w[32]], Log[w[21]]/2 + Log[w[22]]/2 - Log[w[85]]/2, 
  -1/3*Log[w[21]] + Log[w[23]]/12 + Log[w[24]]/4 + Log[w[85]]/12, 0, 
  Log[w[21]]/3 - Log[w[23]]/3 - Log[w[85]]/3, Log[w[21]]/6 - Log[w[22]]/8 - 
   Log[w[23]]/24 + (5*Log[w[85]])/24, Log[w[21]]/3 - Log[w[23]]/3 - 
   Log[w[85]]/3, 0, (3*Log[w[1]])/2 + (3*Log[w[2]])/2 - (9*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[19]])/2 + (3*Log[w[32]])/2, 
  Log[w[22]]/4 - Log[w[85]]/2, -1/8*Log[w[106]], 
  Log[w[22]]/272 + Log[w[23]]/136, Log[w[23]]/2 + Log[w[85]]/2, 
  -3*Log[w[1]] - 3*Log[w[2]] + 5*Log[w[3]] + Log[w[4]] + 3*Log[w[19]] - 
   Log[w[32]], Log[w[23]]/12 - Log[w[24]]/12 + Log[w[85]]/12, 
  -1/12*Log[w[23]] - Log[w[24]]/6 - Log[w[85]]/12, 
  -1/24*Log[w[23]] - Log[w[24]]/12 - Log[w[85]]/24, 0, 
  -1/2*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4 + Log[w[85]]/4, 0, 0, 
  -1/6*Log[w[23]] + Log[w[24]]/6 - Log[w[85]]/6, 0, 0, 
  -1/4*Log[w[22]] + Log[w[23]]/4 + Log[w[24]]/2 + Log[w[85]]/4, 
  Log[w[23]]/2 + Log[w[24]]/2 - Log[w[85]]/2, 0, 
  -1/6*Log[w[23]] - Log[w[24]]/6 + Log[w[85]]/3, 0, 
  -1/12*Log[w[23]] + Log[w[24]]/6 - Log[w[85]]/12, 
  Log[w[22]]/8 + Log[w[23]]/12 - Log[w[24]]/6 - Log[w[85]]/6, 
  Log[w[23]]/4 + Log[w[85]]/4, Log[w[23]]/3 + Log[w[24]]/2 - 
   (2*Log[w[85]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[23]])/16 - Log[w[85]]/16, (3*Log[w[23]])/8 + (3*Log[w[85]])/8, 0, 
  0, 0, 0, -1/4*Log[w[22]] - Log[w[23]]/4 + (3*Log[w[85]])/4, 
  -1/8*Log[w[23]] + Log[w[24]]/2 - Log[w[85]]/8, 
  -1/8*Log[w[23]] - Log[w[24]]/2 - Log[w[85]]/8, 0, 
  -1/2*Log[w[21]] + Log[w[23]]/2 + Log[w[85]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/2 - Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/8 + (5*Log[w[23]])/16 - Log[w[24]]/16 - Log[w[85]]/16, 
  (-3*Log[w[23]])/8 - (3*Log[w[24]])/8 + (3*Log[w[85]])/8, 0, 
  -1/4*Log[w[22]] - Log[w[23]]/2, 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[23]]/2 + Log[w[85]]/2, 0, 
  Log[w[21]] - Log[w[23]]/2 - Log[w[24]]/2 - Log[w[85]]/2, 
  -1/2*Log[w[21]] - Log[w[24]]/2 + Log[w[85]], -Log[w[23]] - Log[w[24]] + 
   Log[w[85]]/2, 0, (5*Log[w[23]])/8 + Log[w[24]]/8 - Log[w[85]]/8, 
  Log[w[21]]/2 - (7*Log[w[23]])/8 - (3*Log[w[24]])/8 - Log[w[85]]/8, 0, 
  -1/8*Log[w[21]] + Log[w[23]]/32 - (3*Log[w[24]])/32 + (7*Log[w[85]])/32, 
  -1/4*Log[w[23]] - (7*Log[w[24]])/32 - Log[w[85]]/16, 0, 0, 
  (-3*Log[w[21]])/8 + (7*Log[w[23]])/32 + Log[w[24]]/8 + (7*Log[w[85]])/32, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[3]] + Log[w[4]]/2 - 
   Log[w[5]]/2 - Log[w[18]]/2 - Log[w[19]]/2 + Log[w[32]]/2, 
  Log[w[22]] + Log[w[23]] - Log[w[85]], (-5*Log[w[3]])/2 - Log[w[4]]/2 - 
   (5*Log[w[5]])/2 - Log[w[18]]/2 - Log[w[19]]/2 + (3*Log[w[32]])/2, 0, 
  Log[w[2]] - (3*Log[w[3]])/2 + Log[w[4]]/2 - (5*Log[w[5]])/2 - 
   (3*Log[w[18]])/2 - Log[w[19]]/2 + (3*Log[w[32]])/2, 
  Log[w[67]]/2 + Log[w[77]]/2, Log[w[2]]/68 - Log[w[3]]/136 - Log[w[4]]/136 - 
   (3*Log[w[5]])/136 - Log[w[18]]/136 + Log[w[19]]/136 + Log[w[32]]/136, 
  2*Log[w[2]] + Log[w[3]] + Log[w[4]] - Log[w[5]] + Log[w[18]] - Log[w[19]] - 
   Log[w[32]], 2*Log[w[22]] + 2*Log[w[23]] - 2*Log[w[85]], 
  -Log[w[2]] - Log[w[17]] - Log[w[18]] + Log[w[32]], 
  -1/6*Log[w[3]] - Log[w[4]]/6 + Log[w[5]]/6 + Log[w[17]]/3 + Log[w[18]]/6 + 
   Log[w[19]]/6 - Log[w[32]]/6, 0, -Log[w[2]] - (4*Log[w[3]])/3 - 
   Log[w[4]]/3 - (2*Log[w[5]])/3 + 2*Log[w[12]] - Log[w[17]]/3 + 
   Log[w[18]]/3 - (2*Log[w[19]])/3 + (2*Log[w[32]])/3, 
  -1/2*Log[w[2]] + Log[w[3]]/12 + Log[w[4]]/12 + (11*Log[w[5]])/12 + 
   Log[w[17]]/3 + (5*Log[w[18]])/12 - Log[w[19]]/12 - (5*Log[w[32]])/12, 
  (2*Log[w[3]])/3 + (2*Log[w[4]])/3 - (2*Log[w[5]])/3 - 2*Log[w[13]] - 
   (4*Log[w[17]])/3 + (4*Log[w[18]])/3 - (2*Log[w[19]])/3 + (2*Log[w[32]])/3, 
  0, 3*Log[w[22]] + 3*Log[w[23]] - 3*Log[w[85]], 
  Log[w[2]] - 2*Log[w[5]] - Log[w[17]] - Log[w[18]] + Log[w[32]], 
  Log[w[71]]/2 + Log[w[76]]/2, 0, 2*Log[w[1]] + Log[w[2]] + Log[w[17]] - 
   Log[w[18]] - Log[w[32]], 2*Log[w[21]] - 2*Log[w[22]] - 4*Log[w[23]] + 
   2*Log[w[85]], Log[w[3]]/2 - Log[w[4]]/6 + Log[w[5]]/6 - Log[w[17]]/3 + 
   Log[w[18]]/6 + Log[w[19]]/6 - Log[w[32]]/6, 
  -1/2*Log[w[2]] + (2*Log[w[4]])/3 + Log[w[5]]/3 - Log[w[17]]/6 - 
   Log[w[18]]/6 - (2*Log[w[19]])/3 + Log[w[32]]/6, 
  -1/4*Log[w[3]] + Log[w[4]]/12 - Log[w[5]]/12 + Log[w[17]]/6 - 
   Log[w[18]]/12 - Log[w[19]]/12 + Log[w[32]]/12, 0, 
  Log[w[3]]/2 - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[18]]/2 + Log[w[19]]/2 - 
   Log[w[32]]/2, 0, 0, Log[w[3]] + Log[w[4]]/3 - Log[w[5]]/3 - 2*Log[w[13]] - 
   (4*Log[w[17]])/3 + (5*Log[w[18]])/3 - Log[w[19]]/3 + Log[w[32]]/3, 0, 0, 
  Log[w[3]]/2 + Log[w[4]]/2 + Log[w[5]]/2 + Log[w[18]]/2 - Log[w[19]]/2 - 
   Log[w[32]]/2, 2*Log[w[1]] - Log[w[2]] - 2*Log[w[3]] - Log[w[4]] + 
   Log[w[5]] - Log[w[13]] - Log[w[20]] + Log[w[32]], 0, 
  (2*Log[w[3]])/3 + (2*Log[w[5]])/3 + (2*Log[w[18]])/3 - (2*Log[w[32]])/3, 0, 
  -1/2*Log[w[2]] - (2*Log[w[3]])/3 + Log[w[5]]/3 + Log[w[17]]/2 - 
   Log[w[18]]/6 + Log[w[32]]/6, -1/3*Log[w[3]] - Log[w[5]]/3 - Log[w[18]]/3 + 
   Log[w[32]]/3, (-3*Log[w[2]])/2 + Log[w[3]] - Log[w[4]] + 2*Log[w[5]] + 
   3*Log[w[13]] - Log[w[17]]/2 + Log[w[18]]/2 + Log[w[19]] - 3*Log[w[20]] - 
   Log[w[32]]/2, -Log[w[2]] - (5*Log[w[3]])/3 - Log[w[4]]/3 - Log[w[5]]/3 + 
   Log[w[17]]/3 - (4*Log[w[18]])/3 + Log[w[19]]/3 + (4*Log[w[32]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/8 - Log[w[3]]/4 + Log[w[4]]/4 - Log[w[5]]/4 + Log[w[17]]/8 - 
   Log[w[18]]/8 - Log[w[19]]/4 + Log[w[32]]/8, 
  (3*Log[w[2]])/4 + (3*Log[w[17]])/4 + (3*Log[w[18]])/4 - (3*Log[w[32]])/4, 
  0, 0, 0, 0, -Log[w[2]] + (3*Log[w[3]])/2 - Log[w[4]]/2 + (5*Log[w[5]])/2 + 
   (3*Log[w[18]])/2 + Log[w[19]]/2 - (3*Log[w[32]])/2, 
  (3*Log[w[2]])/4 + Log[w[4]] - Log[w[5]] - Log[w[17]]/4 - Log[w[18]]/4 - 
   Log[w[19]] + Log[w[32]]/4, (3*Log[w[2]])/4 - Log[w[3]] - Log[w[5]] + 
   (3*Log[w[17]])/4 - Log[w[18]]/4 + Log[w[32]]/4, 0, 
  -Log[w[3]] - Log[w[4]] + Log[w[5]] + 2*Log[w[17]] + Log[w[18]] + 
   Log[w[19]] - Log[w[32]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] + Log[w[3]] - Log[w[5]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 
  -1/8*Log[w[3]] + Log[w[4]]/8 - Log[w[5]]/8 - Log[w[18]]/8 - Log[w[19]]/8 + 
   Log[w[32]]/8, (3*Log[w[3]])/4 - (3*Log[w[4]])/4 + (3*Log[w[5]])/4 + 
   (3*Log[w[18]])/4 + (3*Log[w[19]])/4 - (3*Log[w[32]])/4, 0, 
  -Log[w[1]] - Log[w[2]] + Log[w[5]] + Log[w[18]], 0, 0, 0, 0, 0, 
  Log[w[2]] + 2*Log[w[3]] - Log[w[17]] + Log[w[18]] - Log[w[32]], 0, 
  Log[w[2]] + 2*Log[w[3]] + Log[w[4]] - 2*Log[w[5]] - 3*Log[w[13]] - 
   3*Log[w[15]] - Log[w[18]] - Log[w[19]] + 3*Log[w[20]] + Log[w[32]], 
  Log[w[2]] + Log[w[3]] + Log[w[5]] + 2*Log[w[13]] + Log[w[17]] - 
   2*Log[w[32]], Log[w[3]] + Log[w[5]] + Log[w[18]] - Log[w[32]], 0, 
  (3*Log[w[3]])/4 + Log[w[4]]/4 - Log[w[5]]/4 - Log[w[17]] - Log[w[18]]/4 - 
   Log[w[19]]/4 + Log[w[32]]/4, (-5*Log[w[3]])/4 + Log[w[4]]/4 - 
   Log[w[5]]/4 + Log[w[17]] - Log[w[18]]/4 - Log[w[19]]/4 + Log[w[32]]/4, 0, 
  (-3*Log[w[2]])/4 - (13*Log[w[3]])/16 - (7*Log[w[4]])/16 + 
   (19*Log[w[5]])/16 + (3*Log[w[13]])/2 - Log[w[17]]/4 + (7*Log[w[18]])/16 + 
   (7*Log[w[19]])/16 - (7*Log[w[32]])/16, (-9*Log[w[2]])/16 - 
   (9*Log[w[3]])/16 - (7*Log[w[4]])/16 + (7*Log[w[5]])/16 + 
   (7*Log[w[17]])/16 - Log[w[18]]/8 + (7*Log[w[19]])/16 + Log[w[32]]/8, 0, 0, 
  (3*Log[w[2]])/16 + Log[w[3]]/4 + Log[w[5]]/4 + (3*Log[w[17]])/16 + 
   (7*Log[w[18]])/16 - (7*Log[w[32]])/16, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   3*Log[w[4]] - 3*Log[w[5]] - (3*Log[w[19]])/2 + 2*Log[w[26]] + 
   2*Log[w[40]], Log[w[22]]/2 + Log[w[23]]/4, -1/8*Log[w[102]], 
  -1/272*Log[w[23]] - Log[w[24]]/136, -1/2*Log[w[22]] - (3*Log[w[23]])/2 - 
   Log[w[24]]/2 + 2*Log[w[88]], -Log[w[2]] + Log[w[4]] + Log[w[5]] - 
   Log[w[18]] + Log[w[19]] - Log[w[20]], 0, -1/2*Log[w[21]] - Log[w[22]]/12 - 
   Log[w[23]]/12 + Log[w[24]]/4, Log[w[101]]/2, 
  -1/2*Log[w[21]] - Log[w[22]]/6 + Log[w[23]]/3, 
  -1/12*Log[w[22]] + Log[w[23]]/24, (-2*Log[w[22]])/3 - (2*Log[w[23]])/3 + 
   Log[w[88]], 0, 0, 0, 0, 0, 0, 0, Log[w[22]]/4 - Log[w[23]]/12 - 
   Log[w[24]]/12 - Log[w[25]]/2, Log[w[23]]/3 - Log[w[24]]/6 - Log[w[25]]/2, 
  Log[w[23]]/24 - Log[w[24]]/12, Log[w[95]]/2, Log[w[21]]/2 + Log[w[22]]/4 - 
   Log[w[23]]/4 + Log[w[24]]/4 + Log[w[25]]/2, 0, 0, 
  -1/2*Log[w[22]] - (5*Log[w[23]])/6 + Log[w[24]]/6 + Log[w[88]], 0, 0, 0, 
  (5*Log[w[23]])/12 + Log[w[24]]/6 - (2*Log[w[88]])/3, 0, 0, 0, 0, 0, 
  Log[w[23]]/2 - Log[w[25]]/2 - Log[w[88]], Log[w[22]]/2 + (5*Log[w[23]])/6 - 
   Log[w[24]]/6 - Log[w[88]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*Log[w[22]] - Log[w[23]]/3 + Log[w[88]]/3, 
  -1/2*Log[w[22]] - Log[w[23]]/2 + Log[w[24]]/2 + Log[w[25]] + Log[w[88]], 0, 
  0, -1/2*Log[w[21]] + Log[w[23]]/2 - Log[w[88]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/16*Log[w[22]] - Log[w[23]]/16 - Log[w[24]]/16, 
  (-3*Log[w[22]])/8 - (9*Log[w[23]])/8 - (3*Log[w[24]])/8 + Log[w[88]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[21]] + Log[w[22]]/2 - Log[w[23]]/2 - 
   Log[w[24]]/2 + Log[w[88]], 0, 0, 0, (-3*Log[w[22]])/8 + (3*Log[w[23]])/8 + 
   Log[w[24]]/8 - Log[w[25]], -Log[w[21]] + Log[w[22]]/8 + (3*Log[w[23]])/8 - 
   (3*Log[w[24]])/8, 0, (-7*Log[w[22]])/32 + (11*Log[w[23]])/32 + 
   (9*Log[w[24]])/32 - Log[w[88]]/2, (9*Log[w[22]])/32 + (11*Log[w[23]])/32 - 
   (7*Log[w[24]])/32 - Log[w[88]]/2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[23]])/2, 
  -1/4*Log[w[1]] - (3*Log[w[2]])/4 - (5*Log[w[3]])/4 - Log[w[4]] + 
   Log[w[18]] + Log[w[19]]/4, -1/8*Log[w[67]] + Log[w[72]]/8 - Log[w[77]]/4, 
  Log[w[1]]/272 - Log[w[2]]/272 + Log[w[3]]/272 - Log[w[19]]/272, 
  Log[w[1]]/2 - Log[w[2]]/2 - Log[w[3]]/2 + Log[w[5]] - Log[w[18]] + 
   Log[w[19]]/2, -2*Log[w[22]] + Log[w[23]], 0, 
  Log[w[1]]/4 - Log[w[2]]/4 + Log[w[3]]/12 + Log[w[5]]/6 - Log[w[18]]/6 - 
   Log[w[19]]/12, 0, (2*Log[w[3]])/3 + Log[w[5]]/3 - Log[w[12]] - 
   Log[w[18]]/3 + Log[w[19]]/3, Log[w[1]]/8 - Log[w[2]]/8 - Log[w[3]]/24 + 
   Log[w[5]]/6 - Log[w[18]]/6 + Log[w[19]]/24, -1/3*Log[w[3]] + Log[w[5]]/3 + 
   Log[w[13]] - (4*Log[w[18]])/3 + Log[w[19]]/3, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/4 + (5*Log[w[2]])/12 - Log[w[3]]/4 + Log[w[4]]/3 - Log[w[5]]/6 - 
   Log[w[11]] + Log[w[18]]/2 - Log[w[19]]/12, Log[w[2]]/3 - Log[w[4]]/3 - 
   Log[w[5]]/3 + Log[w[19]]/3, Log[w[1]]/8 + Log[w[2]]/24 + Log[w[3]]/8 - 
   Log[w[4]]/6 - Log[w[5]]/6 + Log[w[19]]/24, 0, 
  (-3*Log[w[1]])/4 + Log[w[2]]/4 - Log[w[3]]/4 + Log[w[4]]/2 + Log[w[18]]/2 - 
   Log[w[19]]/4, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/6 - Log[w[3]]/2 + 
   Log[w[4]]/3 + Log[w[5]]/3 + Log[w[13]] - Log[w[18]] + Log[w[19]]/6, 0, 0, 
  0, (-3*Log[w[1]])/4 + Log[w[2]]/4 + (3*Log[w[3]])/4 + Log[w[4]]/2 - 
   Log[w[5]] - Log[w[19]]/4 + Log[w[20]]/2, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 + Log[w[2]] + Log[w[4]]/2 - Log[w[5]] - Log[w[19]]/2 + 
   (3*Log[w[20]])/2, Log[w[1]]/2 - Log[w[2]]/6 + Log[w[3]]/2 - Log[w[4]]/3 - 
   Log[w[5]]/3 - Log[w[13]] + Log[w[18]] - Log[w[19]]/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/2 - Log[w[3]]/2 - Log[w[4]]/2 + Log[w[13]]/2, 
  (-3*Log[w[1]])/2 - Log[w[2]] - Log[w[4]]/2 + Log[w[5]] + 3*Log[w[11]] + 
   (3*Log[w[13]])/2 - 3*Log[w[18]] + Log[w[19]]/2, 0, 0, 
  Log[w[3]]/2 - Log[w[5]]/2 - (3*Log[w[13]])/2 + 2*Log[w[18]] - Log[w[19]]/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[1]])/16 + 
   (3*Log[w[2]])/16 + Log[w[3]]/16 - Log[w[4]]/8 - Log[w[5]]/4 - 
   Log[w[18]]/8 + Log[w[19]]/16, (3*Log[w[1]])/8 + (3*Log[w[2]])/8 - 
   (3*Log[w[3]])/8 + (3*Log[w[4]])/4 - (3*Log[w[18]])/4 - (3*Log[w[19]])/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]] + Log[w[5]]/2 + (3*Log[w[15]])/2 + 
   Log[w[18]] + Log[w[19]]/2 - (3*Log[w[20]])/2, 0, 0, 0, 
  (3*Log[w[1]])/8 + (7*Log[w[2]])/8 - (3*Log[w[3]])/8 + Log[w[4]]/4 - 
   Log[w[5]]/2 - (3*Log[w[18]])/4 + Log[w[19]]/8, 
  (3*Log[w[1]])/8 - (9*Log[w[2]])/8 + (5*Log[w[3]])/8 - (3*Log[w[4]])/4 + 
   Log[w[5]]/2 + Log[w[18]]/4 + Log[w[19]]/8, 0, 
  (-9*Log[w[1]])/32 + (15*Log[w[2]])/32 + (25*Log[w[3]])/32 + 
   (3*Log[w[4]])/16 - Log[w[5]]/2 - (7*Log[w[18]])/16 - (7*Log[w[19]])/32, 
  (15*Log[w[1]])/32 - Log[w[2]]/32 + (9*Log[w[3]])/32 - Log[w[4]]/16 - 
   Log[w[5]]/4 - (3*Log[w[13]])/4 + (9*Log[w[18]])/16 - (7*Log[w[19]])/32, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[w[102]], 
  -Log[w[67]] + Log[w[72]] - 2*Log[w[77]], -1/2*Log[w[1]] + Log[w[2]]/2 - 
   Log[w[3]]/2 + 2*Log[w[13]] + Log[w[19]]/2 - Log[w[42]], 
  Log[w[67]]/68 + (3*Log[w[72]])/68 - Log[w[77]]/34, 
  -2*Log[w[67]] + 2*Log[w[72]] + 4*Log[w[77]], -4*Log[w[102]], 0, 
  Log[w[67]]/3 + Log[w[72]] - (2*Log[w[77]])/3, 0, 
  (-4*Log[w[67]])/3 - (4*Log[w[77]])/3, -1/6*Log[w[67]] - Log[w[72]]/2 + 
   Log[w[77]]/3, (-4*Log[w[67]])/3 + (8*Log[w[77]])/3, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[67]]/3 - Log[w[72]]/3 + (2*Log[w[77]])/3, 
  (-4*Log[w[67]])/3 - (8*Log[w[72]])/3 + (4*Log[w[77]])/3, 
  -1/6*Log[w[67]] + Log[w[72]]/6 - Log[w[77]]/3, 0, Log[w[67]] + Log[w[72]], 
  0, 0, (-2*Log[w[67]])/3 + (2*Log[w[72]])/3 + (8*Log[w[77]])/3, 0, 0, 0, 
  Log[w[67]] - Log[w[72]], 0, 0, 0, 0, 0, 2*Log[w[67]] - 2*Log[w[72]] - 
   2*Log[w[77]], (2*Log[w[67]])/3 - (2*Log[w[72]])/3 - (8*Log[w[77]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[77]], -2*Log[w[67]] + 2*Log[w[72]] + 2*Log[w[77]], 0, 0, 
  2*Log[w[67]] - 4*Log[w[77]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[67]] - Log[w[72]]/4, (3*Log[w[67]])/2 + (3*Log[w[72]])/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[67]] + 4*Log[w[77]], 0, 0, 0, 
  -1/2*Log[w[67]] - (5*Log[w[72]])/2 + 2*Log[w[77]], 
  -1/2*Log[w[67]] + (3*Log[w[72]])/2 - 2*Log[w[77]], 0, 
  (7*Log[w[67]])/8 - (9*Log[w[72]])/8 - Log[w[77]], 
  (7*Log[w[67]])/8 - Log[w[72]]/8 - 2*Log[w[77]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102*Log[w[23]], 
  17*Log[w[1]] - 17*Log[w[2]] + 17*Log[w[3]] - 17*Log[w[19]], 
  (17*Log[w[67]])/2 + (51*Log[w[72]])/2 - 17*Log[w[77]], 
  (-5*Log[w[1]])/4 - (3*Log[w[2]])/4 - Log[w[3]]/4 - Log[w[5]] + 
   Log[w[19]]/4 + Log[w[20]], 34*Log[w[1]] + 34*Log[w[2]] - 34*Log[w[3]] - 
   68*Log[w[4]] - 34*Log[w[19]] + 68*Log[w[20]], 
  -68*Log[w[23]] + 136*Log[w[24]], 0, 17*Log[w[1]] - (85*Log[w[2]])/3 - 
   17*Log[w[3]] + (34*Log[w[4]])/3 - (68*Log[w[5]])/3 + 68*Log[w[15]] + 
   (17*Log[w[19]])/3 - 34*Log[w[20]], 0, (-68*Log[w[2]])/3 + 
   (68*Log[w[4]])/3 + (68*Log[w[5]])/3 - (68*Log[w[19]])/3, 
  (-17*Log[w[1]])/2 - (17*Log[w[2]])/6 - (17*Log[w[3]])/2 + 
   (34*Log[w[4]])/3 + (34*Log[w[5]])/3 - (17*Log[w[19]])/6, 
  (136*Log[w[2]])/3 - 68*Log[w[3]] - (136*Log[w[4]])/3 + (68*Log[w[5]])/3 + 
   68*Log[w[13]] - (68*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 
  (-17*Log[w[1]])/3 + 17*Log[w[2]] - 17*Log[w[3]] - (34*Log[w[4]])/3 + 
   (17*Log[w[19]])/3 + (34*Log[w[20]])/3, (-136*Log[w[1]])/3 - 
   (68*Log[w[4]])/3 + 68*Log[w[14]] - (68*Log[w[19]])/3 + (68*Log[w[20]])/3, 
  (17*Log[w[1]])/6 + (17*Log[w[2]])/2 - (17*Log[w[3]])/2 - (34*Log[w[4]])/3 - 
   (17*Log[w[19]])/6 + (34*Log[w[20]])/3, 0, 17*Log[w[1]] - 17*Log[w[2]] + 
   51*Log[w[3]] - 34*Log[w[5]] + 17*Log[w[19]] - 34*Log[w[20]], 0, 0, 
  (34*Log[w[1]])/3 + 34*Log[w[2]] - 34*Log[w[3]] - (136*Log[w[4]])/3 + 
   68*Log[w[13]] - (34*Log[w[19]])/3 - (68*Log[w[20]])/3, 0, 0, 0, 
  -17*Log[w[1]] - 17*Log[w[2]] + 17*Log[w[3]] + 34*Log[w[4]] + 
   17*Log[w[19]] - 34*Log[w[20]], 0, 0, 0, 0, 0, 
  -34*Log[w[1]] + 34*Log[w[4]] + 34*Log[w[19]] - 34*Log[w[20]], 
  (-34*Log[w[1]])/3 - 34*Log[w[2]] + 34*Log[w[3]] + (136*Log[w[4]])/3 - 
   68*Log[w[13]] + (34*Log[w[19]])/3 + (68*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  34*Log[w[2]] - 34*Log[w[3]] - 34*Log[w[4]] + 34*Log[w[13]], 
  34*Log[w[1]] - 34*Log[w[4]] + 102*Log[w[13]] - 34*Log[w[19]] - 
   68*Log[w[20]], 0, 0, -68*Log[w[2]] + 102*Log[w[3]] + 68*Log[w[4]] - 
   34*Log[w[5]] - 102*Log[w[13]] + 34*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-17*Log[w[1]])/4 - (51*Log[w[2]])/4 - (51*Log[w[3]])/4 + 
   17*Log[w[4]] + (17*Log[w[5]])/2 - (17*Log[w[19]])/4 + (17*Log[w[20]])/2, 
  (51*Log[w[1]])/2 - (51*Log[w[2]])/2 - (51*Log[w[3]])/2 - 51*Log[w[5]] + 
   (51*Log[w[19]])/2 + 51*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  68*Log[w[2]] - 68*Log[w[4]] + 34*Log[w[5]] - 102*Log[w[15]] - 
   34*Log[w[19]] + 102*Log[w[20]], 0, 0, 0, (-85*Log[w[1]])/2 + 
   (153*Log[w[2]])/2 - (51*Log[w[3]])/2 - 34*Log[w[4]] + 51*Log[w[5]] - 
   (17*Log[w[19]])/2 - 17*Log[w[20]], (51*Log[w[1]])/2 - (119*Log[w[2]])/2 - 
   (51*Log[w[3]])/2 + 34*Log[w[4]] - 17*Log[w[5]] - (17*Log[w[19]])/2 + 
   51*Log[w[20]], 0, (-153*Log[w[1]])/8 + (17*Log[w[2]])/8 + 
   (153*Log[w[3]])/8 + 17*Log[w[4]] + (17*Log[w[5]])/4 + (119*Log[w[19]])/8 - 
   (153*Log[w[20]])/4, (-17*Log[w[1]])/8 - (255*Log[w[2]])/8 + 
   (153*Log[w[3]])/8 + 34*Log[w[4]] - (51*Log[w[5]])/4 - 51*Log[w[13]] + 
   (119*Log[w[19]])/8 + (119*Log[w[20]])/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[23]])/2 + 3*Log[w[88]], -1/4*Log[w[1]] + Log[w[2]]/4 + 
   Log[w[3]]/4 - Log[w[5]]/2 + Log[w[18]]/2 - Log[w[19]]/4, 
  Log[w[67]]/8 - Log[w[72]]/8 - Log[w[77]]/4, 
  -1/272*Log[w[1]] - Log[w[2]]/272 + Log[w[3]]/272 + Log[w[4]]/136 + 
   Log[w[19]]/272 - Log[w[20]]/136, -Log[w[1]] - (5*Log[w[2]])/2 - 
   Log[w[3]] - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - 2*Log[w[13]] - 
   Log[w[18]]/2 - Log[w[19]]/2 - Log[w[20]]/2 + 3*Log[w[40]], 
  -Log[w[22]] - Log[w[23]] - Log[w[24]], 0, -1/2*Log[w[1]] - Log[w[2]]/12 + 
   Log[w[3]]/2 + Log[w[4]]/4 - (5*Log[w[5]])/12 - Log[w[18]]/12 + 
   Log[w[19]]/12 + Log[w[20]]/4, (-3*Log[w[66]])/4, 
  Log[w[2]]/3 + Log[w[4]]/2 - Log[w[5]]/3 - Log[w[18]]/6 - Log[w[19]]/3, 
  Log[w[1]]/8 + Log[w[2]]/24 - Log[w[3]]/8 + Log[w[5]]/12 - Log[w[18]]/12 - 
   Log[w[19]]/24, (-2*Log[w[2]])/3 - Log[w[3]]/2 - Log[w[4]] - Log[w[5]]/3 - 
   Log[w[13]] - (2*Log[w[18]])/3 - Log[w[19]]/3 + (3*Log[w[40]])/2, 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]]/2 - Log[w[2]]/12 - Log[w[3]]/2 - (5*Log[w[4]])/12 + 
   Log[w[5]]/4 + Log[w[18]]/4 + Log[w[19]]/12 - Log[w[20]]/12, 
  Log[w[2]]/3 - Log[w[4]]/3 + Log[w[5]]/2 - Log[w[19]]/3 - Log[w[20]]/6, 
  -1/8*Log[w[1]] + Log[w[2]]/24 + Log[w[3]]/8 + Log[w[4]]/12 - 
   Log[w[19]]/24 - Log[w[20]]/12, (-3*Log[w[60]])/4, 
  -1/4*Log[w[2]] - Log[w[4]]/4 - Log[w[5]]/4 + Log[w[18]]/4 + Log[w[19]]/4 + 
   Log[w[20]]/4, 0, 0, Log[w[1]]/2 - (5*Log[w[2]])/6 - Log[w[3]] - 
   (7*Log[w[4]])/6 - Log[w[5]]/2 - Log[w[13]] - Log[w[18]]/2 - Log[w[19]]/6 + 
   Log[w[20]]/6 + (3*Log[w[40]])/2, 0, 0, 0, 
  -1/4*Log[w[1]] + (3*Log[w[2]])/4 + Log[w[3]]/4 + Log[w[4]]/2 + Log[w[13]] + 
   Log[w[19]]/4 + Log[w[20]]/2 - Log[w[40]], 0, 0, 0, 0, 0, 
  Log[w[2]] + Log[w[4]]/2 + (3*Log[w[5]])/2 + Log[w[19]]/2 + Log[w[20]] - 
   (3*Log[w[40]])/2, -1/2*Log[w[1]] + (5*Log[w[2]])/6 + Log[w[3]] + 
   (7*Log[w[4]])/6 + Log[w[5]]/2 + Log[w[13]] + Log[w[18]]/2 + Log[w[19]]/6 - 
   Log[w[20]]/6 - (3*Log[w[40]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[2]] - Log[w[13]]/2 - 
   Log[w[18]]/2 + Log[w[40]]/2, -Log[w[2]] - Log[w[4]]/2 - (3*Log[w[5]])/2 - 
   (3*Log[w[13]])/2 - Log[w[19]]/2 + Log[w[20]]/2 + (3*Log[w[40]])/2, 0, 0, 
  Log[w[2]] + (3*Log[w[4]])/2 + Log[w[5]]/2 + (3*Log[w[13]])/2 - 
   Log[w[18]]/2 + Log[w[19]]/2 - (3*Log[w[40]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[w[2]]/16 + Log[w[4]]/16 + Log[w[5]]/16 - Log[w[18]]/16 - 
   Log[w[19]]/16 - Log[w[20]]/16, (-3*Log[w[1]])/4 - (3*Log[w[2]])/8 - 
   (3*Log[w[3]])/4 + (3*Log[w[4]])/8 + (3*Log[w[5]])/8 - 3*Log[w[7]] - 
   (3*Log[w[18]])/8 + (3*Log[w[19]])/8 - (3*Log[w[20]])/8 + (3*Log[w[40]])/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   Log[w[5]]/2 + (3*Log[w[15]])/2 + Log[w[18]]/2 - Log[w[19]]/2 - 
   (3*Log[w[20]])/2 + (3*Log[w[40]])/2, 0, 0, 0, 
  (3*Log[w[1]])/4 + Log[w[2]]/8 - (3*Log[w[3]])/4 - Log[w[4]]/8 + 
   (3*Log[w[5]])/8 - (3*Log[w[18]])/8 - Log[w[19]]/8 + Log[w[20]]/8, 
  (-3*Log[w[1]])/4 + Log[w[2]]/8 + (3*Log[w[3]])/4 + (3*Log[w[4]])/8 - 
   Log[w[5]]/8 + Log[w[18]]/8 - Log[w[19]]/8 - (3*Log[w[20]])/8, 0, 
  (9*Log[w[1]])/16 + (17*Log[w[2]])/32 + (3*Log[w[3]])/16 + 
   (15*Log[w[4]])/32 + (7*Log[w[5]])/32 - (7*Log[w[18]])/32 + 
   (7*Log[w[19]])/32 + (9*Log[w[20]])/32 - (3*Log[w[40]])/4, 
  (-9*Log[w[1]])/16 + (17*Log[w[2]])/32 + (9*Log[w[3]])/16 + 
   (7*Log[w[4]])/32 + (15*Log[w[5]])/32 + (3*Log[w[13]])/4 + 
   (9*Log[w[18]])/32 + (7*Log[w[19]])/32 - (7*Log[w[20]])/32 - 
   (3*Log[w[40]])/4, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-3*Log[w[4]])/2 - (3*Log[w[5]])/2 - (3*Log[w[19]])/2 + 
   (3*Log[w[40]])/2, Log[w[22]]/4 + Log[w[23]]/4, -1/8*Log[w[102]], 
  -1/272*Log[w[23]] - Log[w[24]]/272, -1/4*Log[w[22]] - Log[w[23]] - 
   Log[w[24]]/4 + (3*Log[w[88]])/2, (-3*Log[w[1]])/2 - 2*Log[w[2]] - 
   (3*Log[w[3]])/2 - Log[w[4]]/2 - Log[w[5]]/2 - Log[w[18]]/2 + Log[w[19]] - 
   Log[w[20]]/2 + 2*Log[w[26]], 0, -1/3*Log[w[21]] - Log[w[22]]/24 - 
   Log[w[23]]/12 + Log[w[24]]/8, (3*Log[w[101]])/8, 
  (-5*Log[w[21]])/12 - Log[w[22]]/12 + Log[w[23]]/3, 
  -1/12*Log[w[21]] - Log[w[22]]/24 + Log[w[23]]/24, 
  Log[w[21]]/12 - Log[w[22]]/3 - (5*Log[w[23]])/12 + (3*Log[w[88]])/4, 0, 0, 
  0, 0, 0, 0, 0, Log[w[22]]/8 - Log[w[23]]/12 - Log[w[24]]/24 - Log[w[25]]/3, 
  Log[w[23]]/3 - Log[w[24]]/12 - (5*Log[w[25]])/12, 
  Log[w[23]]/24 - Log[w[24]]/24 - Log[w[25]]/12, (3*Log[w[95]])/8, 
  Log[w[21]]/4 + Log[w[22]]/8 - Log[w[23]]/4 + Log[w[24]]/8 + Log[w[25]]/4, 
  0, 0, -1/4*Log[w[22]] - (7*Log[w[23]])/12 + Log[w[24]]/12 - Log[w[25]]/12 + 
   (3*Log[w[88]])/4, 0, 0, 0, Log[w[23]]/4 - Log[w[88]]/2, 0, 0, 0, 0, 0, 
  Log[w[23]]/4 - Log[w[24]]/4 - Log[w[25]]/2 - (3*Log[w[88]])/4, 
  Log[w[22]]/4 + (7*Log[w[23]])/12 - Log[w[24]]/12 + Log[w[25]]/12 - 
   (3*Log[w[88]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*Log[w[22]] - Log[w[23]]/4 + Log[w[88]]/4, 
  -1/4*Log[w[23]] + Log[w[24]]/4 + Log[w[25]]/2 + (3*Log[w[88]])/4, 0, 0, 
  -1/2*Log[w[21]] - Log[w[22]]/4 + Log[w[23]]/4 - (3*Log[w[88]])/4, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/32*Log[w[22]] - Log[w[23]]/8 - 
   Log[w[24]]/32, (-3*Log[w[22]])/16 - (3*Log[w[23]])/4 - (3*Log[w[24]])/16 + 
   (3*Log[w[88]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/2 + Log[w[22]]/4 - Log[w[23]]/4 + (3*Log[w[88]])/4, 0, 0, 0, 
  (-3*Log[w[22]])/16 + Log[w[23]]/2 + Log[w[24]]/16 - Log[w[25]], 
  -Log[w[21]] + Log[w[22]]/16 + Log[w[23]]/2 - (3*Log[w[24]])/16, 0, 
  Log[w[21]]/16 - (7*Log[w[22]])/64 + Log[w[23]]/4 + (9*Log[w[24]])/64 - 
   (3*Log[w[88]])/8, (9*Log[w[22]])/64 + Log[w[23]]/4 - (7*Log[w[24]])/64 + 
   Log[w[25]]/16 - (3*Log[w[88]])/8, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - 2*Log[w[3]] - 2*Log[w[5]] + Log[w[17]], 
  (2*Log[w[2]])/3 - (2*Log[w[17]])/3, 0, (4*Log[w[2]])/3 - 2*Log[w[12]] + 
   (2*Log[w[17]])/3, -1/3*Log[w[2]] + Log[w[17]]/3, 
  (4*Log[w[2]])/3 - 2*Log[w[12]] + (2*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[2]] + 3*Log[w[12]] - Log[w[17]], Log[w[2]] - Log[w[12]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]] - Log[w[17]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[2]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[2]] + 3*Log[w[12]] - 2*Log[w[17]], 0, 
  -2*Log[w[2]] + 2*Log[w[17]], -Log[w[2]] + 2*Log[w[12]] - Log[w[17]], 0, 0, 
  0, 2*Log[w[2]] - 3*Log[w[12]] + Log[w[17]], 0, Log[w[2]]/4 - Log[w[17]]/4, 
  0, 0, 0, (-3*Log[w[2]])/4 + (3*Log[w[12]])/2 - (3*Log[w[17]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[2]])/3 + (4*Log[w[3]])/3 - (4*Log[w[5]])/3 - 2*Log[w[15]] + 
   (4*Log[w[17]])/3, -3*Log[w[51]] + (3*Log[w[56]])/2, 
  (-5*Log[w[2]])/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 + (5*Log[w[17]])/3, 
  -1/3*Log[w[2]] - (2*Log[w[3]])/3 + (2*Log[w[5]])/3 + Log[w[17]]/3, 
  Log[w[2]]/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 - Log[w[17]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[2]] + 2*Log[w[3]] - 2*Log[w[5]] - Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[5]] - 2*Log[w[17]], 0, 0, 0, 0, 
  -4*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[5]] + 4*Log[w[17]], 0, 
  Log[w[2]]/4 + Log[w[3]]/2 - Log[w[5]]/2 - Log[w[17]]/4, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (10*Log[w[51]])/3 - 2*Log[w[56]], -5*Log[w[2]] - 5*Log[w[3]] - 
   2*Log[w[17]] + 5*Log[w[31]], (-4*Log[w[51]])/3 - 2*Log[w[56]], 
  (-2*Log[w[51]])/3, (-4*Log[w[51]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[56]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[51]] - 2*Log[w[56]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[w[51]] + 4*Log[w[56]], 0, 0, 0, 0, 
  -4*Log[w[56]], 0, -1/2*Log[w[51]], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[2]])/3 - (5*Log[w[3]])/3 + (4*Log[w[5]])/3 + (5*Log[w[17]])/3, 
  (3*Log[w[51]])/2 + (3*Log[w[56]])/2, (4*Log[w[2]])/3 - (4*Log[w[3]])/3 - 
   (4*Log[w[5]])/3 - 2*Log[w[12]] + (4*Log[w[17]])/3, 
  (2*Log[w[2]])/3 + Log[w[3]]/3 - (2*Log[w[5]])/3 - Log[w[17]]/3, 
  (4*Log[w[2]])/3 - Log[w[3]]/3 - (4*Log[w[5]])/3 + Log[w[17]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[3]] + 2*Log[w[5]] - 
   2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - Log[w[3]] + 2*Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[2]] + 4*Log[w[3]] - 2*Log[w[5]] - 4*Log[w[17]], 0, 0, 0, 0, 
  2*Log[w[2]] - 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[17]], 0, 
  -1/2*Log[w[2]] - Log[w[3]]/4 + Log[w[5]]/2 + Log[w[17]]/4, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[5]])/3 + 2*Log[w[15]] - (2*Log[w[17]])/3, 0, 
  (4*Log[w[5]])/3 - 2*Log[w[12]] + (2*Log[w[17]])/3, 
  -2*Log[w[2]] - 2*Log[w[3]] + (2*Log[w[5]])/3 + (4*Log[w[17]])/3, 
  (4*Log[w[5]])/3 - (4*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[5]] - 6*Log[w[15]] + 
   4*Log[w[17]], 0, 0, 0, 0, 2*Log[w[5]] - 6*Log[w[12]] + 4*Log[w[17]], 0, 
  Log[w[5]] - Log[w[17]], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - Log[w[3]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[1]] - Log[w[2]] - 2*Log[w[3]] - Log[w[16]] + 
   2*Log[w[26]], -3*Log[w[1]] + 3*Log[w[2]] + 3*Log[w[5]] - 3*Log[w[18]], 
  -2*Log[w[21]] + Log[w[22]]/2 - 2*Log[w[25]], -1/4*Log[w[106]], 
  -1/136*Log[w[22]], 2*Log[w[21]] + Log[w[22]], 
  6*Log[w[1]] - 2*Log[w[2]] - 4*Log[w[4]] - 6*Log[w[5]] + 4*Log[w[17]] + 
   2*Log[w[18]], (-2*Log[w[21]])/3 - (2*Log[w[22]])/3, 
  -1/3*Log[w[21]] + Log[w[22]]/6, Log[w[21]]/3 + Log[w[22]]/12, 0, 
  -Log[w[21]] - Log[w[22]], Log[w[21]] + Log[w[25]], 
  -Log[w[21]] - Log[w[25]], (-2*Log[w[21]])/3 - (2*Log[w[22]])/3, 0, 0, 0, 0, 
  -Log[w[24]] - Log[w[25]], (-2*Log[w[22]])/3 + (2*Log[w[24]])/3, 0, 
  Log[w[21]] + Log[w[22]]/6 - (2*Log[w[24]])/3, Log[w[22]]/12 - Log[w[24]]/3, 
  -Log[w[21]] - Log[w[22]]/2 + Log[w[24]], (2*Log[w[21]])/3 + Log[w[22]]/3 - 
   (2*Log[w[24]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 0, Log[w[21]]/4 - Log[w[22]]/8, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/4, Log[w[22]] - Log[w[24]], 0, 0, 0, 0, 
  -1/2*Log[w[21]] - (5*Log[w[22]])/4, (3*Log[w[21]])/2 + (11*Log[w[22]])/4 - 
   2*Log[w[24]], -2*Log[w[21]] - Log[w[22]] + Log[w[24]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[21]])/2 + Log[w[25]], -Log[w[1]] + Log[w[4]] + Log[w[5]] - 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[21]], 0, 0, 0, 0, 
  Log[w[21]]/2 - Log[w[22]]/2 + Log[w[25]], 0, Log[w[21]]/2, -1/2*Log[w[21]], 
  0, 0, -3*Log[w[21]] - Log[w[22]] + Log[w[24]], 
  3*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[24]], 0, 0, 
  -3*Log[w[21]] - Log[w[22]] + Log[w[24]], 0, Log[w[21]] + Log[w[22]], 0, 0, 
  0, (-5*Log[w[21]])/8 - Log[w[22]]/16, 0, (-3*Log[w[21]])/2 - 
   (3*Log[w[22]])/4 + (3*Log[w[24]])/4, (-9*Log[w[21]])/8 - 
   (13*Log[w[22]])/16 + Log[w[24]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - 3*Log[w[3]] - 3*Log[w[4]] - 
   (3*Log[w[5]])/2 - (3*Log[w[18]])/2 + 2*Log[w[26]] + 2*Log[w[39]], 
  Log[w[21]]/2 + Log[w[22]]/4, -1/8*Log[w[106]], 
  -1/272*Log[w[22]] - Log[w[23]]/136, -1/2*Log[w[21]] - (3*Log[w[22]])/2 - 
   Log[w[23]]/2 + 2*Log[w[87]], -Log[w[1]] + Log[w[3]] + Log[w[4]] - 
   Log[w[17]] + Log[w[18]] - Log[w[19]], Log[w[21]]/6 - Log[w[22]]/3 + 
   Log[w[25]]/2, Log[w[21]]/12 + Log[w[22]]/12 - Log[w[23]]/4 + Log[w[25]]/2, 
  -1/12*Log[w[21]] + Log[w[22]]/24, Log[w[100]]/2, 
  Log[w[22]]/2 - Log[w[25]]/2 - Log[w[87]], -1/3*Log[w[21]] - Log[w[22]]/3 + 
   Log[w[87]]/3, 0, (2*Log[w[21]])/3 + (2*Log[w[22]])/3 - Log[w[87]], 0, 0, 
  0, 0, 0, -1/3*Log[w[22]] + Log[w[23]]/6 + Log[w[24]]/2, Log[w[94]]/2, 
  -1/4*Log[w[21]] + Log[w[22]]/12 + Log[w[23]]/12 + Log[w[24]]/2, 
  Log[w[22]]/24 - Log[w[23]]/12, Log[w[21]]/4 - Log[w[22]]/4 + Log[w[23]]/4 + 
   Log[w[24]]/2 + Log[w[25]]/2, -1/6*Log[w[21]] + Log[w[22]]/6 - 
   Log[w[23]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16*Log[w[21]] - Log[w[22]]/16 - Log[w[23]]/16, 
  (-3*Log[w[21]])/8 - (9*Log[w[22]])/8 - (3*Log[w[23]])/8 + Log[w[87]], 0, 0, 
  0, 0, 0, Log[w[21]]/8 + (3*Log[w[22]])/8 - (3*Log[w[23]])/8 - Log[w[25]], 
  (-3*Log[w[21]])/8 + (3*Log[w[22]])/8 + Log[w[23]]/8 - Log[w[24]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*Log[w[22]])/12 + Log[w[23]]/6 - (2*Log[w[87]])/3, 0, 0, 0, 0, 0, 
  Log[w[21]]/2 + Log[w[22]]/2 - Log[w[23]]/2 - Log[w[24]] - Log[w[87]], 0, 0, 
  0, Log[w[22]]/2 - Log[w[24]]/2 - Log[w[87]], 0, 
  Log[w[21]]/2 - Log[w[22]]/2 - Log[w[23]]/2 + Log[w[25]] + Log[w[87]], 0, 0, 
  0, (-7*Log[w[21]])/32 + (11*Log[w[22]])/32 + (9*Log[w[23]])/32 - 
   Log[w[87]]/2, 0, 0, (9*Log[w[21]])/32 + (11*Log[w[22]])/32 - 
   (7*Log[w[23]])/32 - Log[w[87]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[22]])/2, 
  (-3*Log[w[1]])/4 - (5*Log[w[2]])/4 - Log[w[3]] - Log[w[5]]/4 + Log[w[17]] + 
   Log[w[18]]/4, -1/8*Log[w[71]] + Log[w[76]]/8 - Log[w[81]]/4, 
  -1/272*Log[w[1]] + Log[w[2]]/272 + Log[w[5]]/272 - Log[w[18]]/272, 
  -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[4]] + Log[w[5]]/2 - Log[w[17]] + 
   Log[w[18]]/2, -2*Log[w[21]] + Log[w[22]], (-2*Log[w[2]])/3 - Log[w[4]]/3 + 
   Log[w[11]] + Log[w[17]]/3 - Log[w[18]]/3, Log[w[1]]/4 - Log[w[2]]/12 - 
   Log[w[4]]/6 - Log[w[5]]/4 + Log[w[17]]/6 + Log[w[18]]/12, 
  -1/8*Log[w[1]] - Log[w[2]]/24 + Log[w[4]]/6 + Log[w[5]]/8 - Log[w[17]]/6 + 
   Log[w[18]]/24, 0, Log[w[2]]/2 - Log[w[4]]/2 - (3*Log[w[12]])/2 + 
   2*Log[w[17]] - Log[w[18]]/2, Log[w[1]]/2 - Log[w[2]]/2 - Log[w[3]]/2 + 
   Log[w[12]]/2, 0, Log[w[2]]/3 - Log[w[4]]/3 - Log[w[12]] + 
   (4*Log[w[17]])/3 - Log[w[18]]/3, 0, 0, 0, 0, 0, 
  -1/3*Log[w[1]] + Log[w[3]]/3 + Log[w[4]]/3 - Log[w[18]]/3, 0, 
  (-5*Log[w[1]])/12 + Log[w[2]]/4 - Log[w[3]]/3 + Log[w[4]]/6 - Log[w[5]]/4 + 
   Log[w[15]] - Log[w[17]]/2 + Log[w[18]]/12, Log[w[1]]/24 + Log[w[2]]/8 - 
   Log[w[3]]/6 - Log[w[4]]/6 + Log[w[5]]/8 + Log[w[18]]/24, 
  Log[w[1]]/4 - Log[w[2]]/4 + Log[w[3]]/2 - (3*Log[w[5]])/4 + Log[w[17]]/2 - 
   Log[w[18]]/4, -1/6*Log[w[1]] + Log[w[2]]/6 - Log[w[3]]/3 + Log[w[5]]/2 - 
   Log[w[17]]/3 + Log[w[18]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[1]])/16 + Log[w[2]]/16 - Log[w[3]]/8 - Log[w[4]]/4 + 
   (3*Log[w[5]])/16 - Log[w[17]]/8 + Log[w[18]]/16, 
  (3*Log[w[1]])/8 - (3*Log[w[2]])/8 + (3*Log[w[3]])/4 + (3*Log[w[5]])/8 - 
   (3*Log[w[17]])/4 - (3*Log[w[18]])/8, 0, 0, 0, 0, 0, 
  (-9*Log[w[1]])/8 + (5*Log[w[2]])/8 - (3*Log[w[3]])/4 + Log[w[4]]/2 + 
   (3*Log[w[5]])/8 + Log[w[17]]/4 + Log[w[18]]/8, 
  (7*Log[w[1]])/8 - (3*Log[w[2]])/8 + Log[w[3]]/4 - Log[w[4]]/2 + 
   (3*Log[w[5]])/8 - (3*Log[w[17]])/4 + Log[w[18]]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/4 + (3*Log[w[2]])/4 + 
   Log[w[3]]/2 - Log[w[4]] - (3*Log[w[5]])/4 - Log[w[18]]/4 + Log[w[19]]/2, 
  0, 0, 0, 0, 0, Log[w[1]] + Log[w[3]]/2 - Log[w[4]] + (3*Log[w[5]])/2 - 
   (3*Log[w[12]])/2 - 3*Log[w[15]] + 3*Log[w[17]] - Log[w[18]]/2, 0, 0, 0, 
  Log[w[1]] + Log[w[3]]/2 - Log[w[4]] - (3*Log[w[5]])/2 - Log[w[18]]/2 + 
   (3*Log[w[19]])/2, 0, -2*Log[w[2]] + Log[w[4]]/2 + (3*Log[w[14]])/2 + 
   Log[w[17]] + Log[w[18]]/2 - (3*Log[w[19]])/2, 0, 0, 0, 
  (15*Log[w[1]])/32 + (25*Log[w[2]])/32 + (3*Log[w[3]])/16 - Log[w[4]]/2 - 
   (9*Log[w[5]])/32 - (7*Log[w[17]])/16 - (7*Log[w[18]])/32, 0, 0, 
  -1/32*Log[w[1]] + (9*Log[w[2]])/32 - Log[w[3]]/16 - Log[w[4]]/4 + 
   (15*Log[w[5]])/32 - (3*Log[w[12]])/4 + (9*Log[w[17]])/16 - 
   (7*Log[w[18]])/32, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[w[106]], 
  -Log[w[71]] + Log[w[76]] - 2*Log[w[81]], Log[w[1]]/2 - Log[w[2]]/2 - 
   Log[w[5]]/2 + 2*Log[w[12]] + Log[w[18]]/2 - Log[w[46]], 
  Log[w[71]]/68 + (3*Log[w[76]])/68 - Log[w[81]]/34, 
  -2*Log[w[71]] + 2*Log[w[76]] + 4*Log[w[81]], -4*Log[w[106]], 
  (4*Log[w[71]])/3 + (4*Log[w[81]])/3, -1/3*Log[w[71]] - Log[w[76]] + 
   (2*Log[w[81]])/3, -1/6*Log[w[71]] - Log[w[76]]/2 + Log[w[81]]/3, 0, 
  2*Log[w[71]] - 4*Log[w[81]], 2*Log[w[81]], 0, 
  (4*Log[w[71]])/3 - (8*Log[w[81]])/3, 0, 0, 0, 0, 0, 
  (4*Log[w[71]])/3 + (8*Log[w[76]])/3 - (4*Log[w[81]])/3, 0, 
  -1/3*Log[w[71]] + Log[w[76]]/3 - (2*Log[w[81]])/3, 
  -1/6*Log[w[71]] + Log[w[76]]/6 - Log[w[81]]/3, Log[w[71]] + Log[w[76]], 
  (-2*Log[w[71]])/3 - (2*Log[w[76]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*Log[w[71]] - Log[w[76]]/4, 
  (3*Log[w[71]])/2 + (3*Log[w[76]])/2, 0, 0, 0, 0, 0, 
  -1/2*Log[w[71]] + (3*Log[w[76]])/2 - 2*Log[w[81]], 
  -1/2*Log[w[71]] - (5*Log[w[76]])/2 + 2*Log[w[81]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[71]] - Log[w[76]], 0, 0, 0, 0, 0, 
  2*Log[w[71]] - 2*Log[w[76]] - 2*Log[w[81]], 0, 0, 0, 
  2*Log[w[71]] - 2*Log[w[76]] - 2*Log[w[81]], 0, 
  -2*Log[w[71]] + 4*Log[w[81]], 0, 0, 0, (7*Log[w[71]])/8 - 
   (9*Log[w[76]])/8 - Log[w[81]], 0, 0, (7*Log[w[71]])/8 - Log[w[76]]/8 - 
   2*Log[w[81]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102*Log[w[22]], 
  -17*Log[w[1]] + 17*Log[w[2]] + 17*Log[w[5]] - 17*Log[w[18]], 
  (17*Log[w[71]])/2 + (51*Log[w[76]])/2 - 17*Log[w[81]], 
  (-3*Log[w[1]])/4 - Log[w[2]]/4 - Log[w[4]] - (5*Log[w[5]])/4 + 
   Log[w[18]]/4 + Log[w[19]], 34*Log[w[1]] - 34*Log[w[2]] - 68*Log[w[3]] + 
   34*Log[w[5]] - 34*Log[w[18]] + 68*Log[w[19]], 
  -68*Log[w[22]] + 136*Log[w[23]], (68*Log[w[1]])/3 - (68*Log[w[3]])/3 - 
   (68*Log[w[4]])/3 + (68*Log[w[18]])/3, (85*Log[w[1]])/3 + 17*Log[w[2]] - 
   (34*Log[w[3]])/3 + (68*Log[w[4]])/3 - 17*Log[w[5]] - 68*Log[w[14]] - 
   (17*Log[w[18]])/3 + 34*Log[w[19]], (-17*Log[w[1]])/6 - (17*Log[w[2]])/2 + 
   (34*Log[w[3]])/3 + (34*Log[w[4]])/3 - (17*Log[w[5]])/2 - 
   (17*Log[w[18]])/6, 0, -68*Log[w[1]] + 102*Log[w[2]] + 68*Log[w[3]] - 
   34*Log[w[4]] - 102*Log[w[12]] + 34*Log[w[18]], 
  34*Log[w[1]] - 34*Log[w[2]] - 34*Log[w[3]] + 34*Log[w[12]], 0, 
  (-136*Log[w[1]])/3 + 68*Log[w[2]] + (136*Log[w[3]])/3 - (68*Log[w[4]])/3 - 
   68*Log[w[12]] + (68*Log[w[18]])/3, 0, 0, 0, 0, 0, 
  (68*Log[w[3]])/3 + (136*Log[w[5]])/3 - 68*Log[w[13]] + (68*Log[w[18]])/3 - 
   (68*Log[w[19]])/3, 0, -17*Log[w[1]] + 17*Log[w[2]] + (34*Log[w[3]])/3 + 
   (17*Log[w[5]])/3 - (17*Log[w[18]])/3 - (34*Log[w[19]])/3, 
  (17*Log[w[1]])/2 - (17*Log[w[2]])/2 - (34*Log[w[3]])/3 + (17*Log[w[5]])/6 - 
   (17*Log[w[18]])/6 + (34*Log[w[19]])/3, -17*Log[w[1]] + 51*Log[w[2]] - 
   34*Log[w[4]] + 17*Log[w[5]] + 17*Log[w[18]] - 34*Log[w[19]], 
  (34*Log[w[1]])/3 - 34*Log[w[2]] + (68*Log[w[4]])/3 - (34*Log[w[5]])/3 - 
   (34*Log[w[18]])/3 + (68*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-51*Log[w[1]])/4 - (51*Log[w[2]])/4 + 17*Log[w[3]] + 
   (17*Log[w[4]])/2 - (17*Log[w[5]])/4 - (17*Log[w[18]])/4 + 
   (17*Log[w[19]])/2, (-51*Log[w[1]])/2 - (51*Log[w[2]])/2 - 51*Log[w[4]] + 
   (51*Log[w[5]])/2 + (51*Log[w[18]])/2 + 51*Log[w[19]], 0, 0, 0, 0, 0, 
  (-119*Log[w[1]])/2 - (51*Log[w[2]])/2 + 34*Log[w[3]] - 17*Log[w[4]] + 
   (51*Log[w[5]])/2 - (17*Log[w[18]])/2 + 51*Log[w[19]], 
  (153*Log[w[1]])/2 - (51*Log[w[2]])/2 - 34*Log[w[3]] + 51*Log[w[4]] - 
   (85*Log[w[5]])/2 - (17*Log[w[18]])/2 - 17*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -17*Log[w[1]] + 17*Log[w[2]] + 
   34*Log[w[3]] - 17*Log[w[5]] + 17*Log[w[18]] - 34*Log[w[19]], 0, 0, 0, 0, 
  0, 34*Log[w[3]] - 34*Log[w[5]] - 102*Log[w[12]] + 34*Log[w[18]] + 
   68*Log[w[19]], 0, 0, 0, 34*Log[w[3]] - 34*Log[w[5]] + 34*Log[w[18]] - 
   34*Log[w[19]], 0, 68*Log[w[1]] - 68*Log[w[3]] + 34*Log[w[4]] - 
   102*Log[w[14]] - 34*Log[w[18]] + 102*Log[w[19]], 0, 0, 0, 
  (17*Log[w[1]])/8 + (153*Log[w[2]])/8 + 17*Log[w[3]] + (17*Log[w[4]])/4 - 
   (153*Log[w[5]])/8 + (119*Log[w[18]])/8 - (153*Log[w[19]])/4, 0, 0, 
  (-255*Log[w[1]])/8 + (153*Log[w[2]])/8 + 34*Log[w[3]] - (51*Log[w[4]])/4 - 
   (17*Log[w[5]])/8 - 51*Log[w[12]] + (119*Log[w[18]])/8 + 
   (119*Log[w[19]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[22]])/2 + 3*Log[w[87]], 
  Log[w[1]]/4 + Log[w[2]]/4 - Log[w[4]]/2 - Log[w[5]]/4 + Log[w[17]]/2 - 
   Log[w[18]]/4, Log[w[71]]/8 - Log[w[76]]/8 - Log[w[81]]/4, 
  -1/272*Log[w[1]] + Log[w[2]]/272 + Log[w[3]]/136 - Log[w[5]]/272 + 
   Log[w[18]]/272 - Log[w[19]]/136, (-5*Log[w[1]])/2 - Log[w[2]] - 
   (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - Log[w[5]] - 2*Log[w[12]] - 
   Log[w[17]]/2 - Log[w[18]]/2 - Log[w[19]]/2 + 3*Log[w[39]], 
  -Log[w[21]] - Log[w[22]] - Log[w[23]], -1/3*Log[w[1]] - Log[w[3]]/2 + 
   Log[w[4]]/3 + Log[w[17]]/6 + Log[w[18]]/3, Log[w[1]]/12 - Log[w[2]]/2 - 
   Log[w[3]]/4 + (5*Log[w[4]])/12 + Log[w[5]]/2 + Log[w[17]]/12 - 
   Log[w[18]]/12 - Log[w[19]]/4, Log[w[1]]/24 - Log[w[2]]/8 + Log[w[4]]/12 + 
   Log[w[5]]/8 - Log[w[17]]/12 - Log[w[18]]/24, (-3*Log[w[65]])/4, 
  Log[w[1]] + (3*Log[w[3]])/2 + Log[w[4]]/2 + (3*Log[w[12]])/2 - 
   Log[w[17]]/2 + Log[w[18]]/2 - (3*Log[w[39]])/2, 
  -1/2*Log[w[1]] - Log[w[12]]/2 - Log[w[17]]/2 + Log[w[39]]/2, 0, 
  (2*Log[w[1]])/3 + Log[w[2]]/2 + Log[w[3]] + Log[w[4]]/3 + Log[w[12]] + 
   (2*Log[w[17]])/3 + Log[w[18]]/3 - (3*Log[w[39]])/2, 0, 0, 0, 0, 0, 
  -1/3*Log[w[1]] + Log[w[3]]/3 - Log[w[4]]/2 + Log[w[18]]/3 + Log[w[19]]/6, 
  (-3*Log[w[59]])/4, Log[w[1]]/12 + Log[w[2]]/2 + (5*Log[w[3]])/12 - 
   Log[w[4]]/4 - Log[w[5]]/2 - Log[w[17]]/4 - Log[w[18]]/12 + Log[w[19]]/12, 
  Log[w[1]]/24 + Log[w[2]]/8 + Log[w[3]]/12 - Log[w[5]]/8 - Log[w[18]]/24 - 
   Log[w[19]]/12, -1/4*Log[w[1]] - Log[w[3]]/4 - Log[w[4]]/4 + Log[w[17]]/4 + 
   Log[w[18]]/4 + Log[w[19]]/4, Log[w[1]]/6 + Log[w[2]]/2 + Log[w[3]]/6 + 
   Log[w[4]]/6 - Log[w[5]]/2 - Log[w[17]]/6 - Log[w[18]]/6 - Log[w[19]]/6, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/16 + Log[w[3]]/16 + Log[w[4]]/16 - Log[w[17]]/16 - 
   Log[w[18]]/16 - Log[w[19]]/16, (-3*Log[w[1]])/8 - (3*Log[w[2]])/4 + 
   (3*Log[w[3]])/8 + (3*Log[w[4]])/8 - (3*Log[w[5]])/4 - 3*Log[w[6]] - 
   (3*Log[w[17]])/8 + (3*Log[w[18]])/8 - (3*Log[w[19]])/8 + (3*Log[w[39]])/2, 
  0, 0, 0, 0, 0, Log[w[1]]/8 + (3*Log[w[2]])/4 + (3*Log[w[3]])/8 - 
   Log[w[4]]/8 - (3*Log[w[5]])/4 + Log[w[17]]/8 - Log[w[18]]/8 - 
   (3*Log[w[19]])/8, Log[w[1]]/8 - (3*Log[w[2]])/4 - Log[w[3]]/8 + 
   (3*Log[w[4]])/8 + (3*Log[w[5]])/4 - (3*Log[w[17]])/8 - Log[w[18]]/8 + 
   Log[w[19]]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/4 + Log[w[2]]/4 + Log[w[3]]/2 - Log[w[5]]/4 + Log[w[12]] + 
   Log[w[18]]/4 + Log[w[19]]/2 - Log[w[39]], 0, 0, 0, 0, 0, 
  Log[w[1]] + Log[w[3]]/2 + (3*Log[w[4]])/2 + (3*Log[w[12]])/2 + 
   Log[w[18]]/2 - Log[w[19]]/2 - (3*Log[w[39]])/2, 0, 0, 0, 
  Log[w[1]] + Log[w[3]]/2 + (3*Log[w[4]])/2 + Log[w[18]]/2 + Log[w[19]] - 
   (3*Log[w[39]])/2, 0, -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   Log[w[4]]/2 + (3*Log[w[14]])/2 + Log[w[17]]/2 - Log[w[18]]/2 - 
   (3*Log[w[19]])/2 + (3*Log[w[39]])/2, 0, 0, 0, 
  (17*Log[w[1]])/32 + (3*Log[w[2]])/16 + (15*Log[w[3]])/32 + 
   (7*Log[w[4]])/32 + (9*Log[w[5]])/16 - (7*Log[w[17]])/32 + 
   (7*Log[w[18]])/32 + (9*Log[w[19]])/32 - (3*Log[w[39]])/4, 0, 0, 
  (17*Log[w[1]])/32 + (9*Log[w[2]])/16 + (7*Log[w[3]])/32 + 
   (15*Log[w[4]])/32 - (9*Log[w[5]])/16 + (3*Log[w[12]])/4 + 
   (9*Log[w[17]])/32 + (7*Log[w[18]])/32 - (7*Log[w[19]])/32 - 
   (3*Log[w[39]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[18]])/2 + (3*Log[w[39]])/2, Log[w[21]]/4 + Log[w[22]]/4, 
  -1/8*Log[w[106]], -1/272*Log[w[22]] - Log[w[23]]/272, 
  -1/4*Log[w[21]] - Log[w[22]] - Log[w[23]]/4 + (3*Log[w[87]])/2, 
  -2*Log[w[1]] - (3*Log[w[2]])/2 - Log[w[3]]/2 - Log[w[4]]/2 - 
   (3*Log[w[5]])/2 - Log[w[17]]/2 + Log[w[18]] - Log[w[19]]/2 + 2*Log[w[26]], 
  Log[w[21]]/12 - Log[w[22]]/3 + (5*Log[w[25]])/12, 
  Log[w[21]]/24 + Log[w[22]]/12 - Log[w[23]]/8 + Log[w[25]]/3, 
  -1/24*Log[w[21]] + Log[w[22]]/24 - Log[w[25]]/12, (3*Log[w[100]])/8, 
  -1/4*Log[w[21]] + Log[w[22]]/4 - Log[w[25]]/2 - (3*Log[w[87]])/4, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[87]]/4, 0, 
  Log[w[21]]/3 + (5*Log[w[22]])/12 - Log[w[25]]/12 - (3*Log[w[87]])/4, 0, 0, 
  0, 0, 0, -1/3*Log[w[22]] + Log[w[23]]/12 + (5*Log[w[24]])/12, 
  (3*Log[w[94]])/8, -1/8*Log[w[21]] + Log[w[22]]/12 + Log[w[23]]/24 + 
   Log[w[24]]/3, Log[w[22]]/24 - Log[w[23]]/24 - Log[w[24]]/12, 
  Log[w[21]]/8 - Log[w[22]]/4 + Log[w[23]]/8 + Log[w[24]]/4 + Log[w[25]]/4, 
  -1/12*Log[w[21]] + Log[w[22]]/6 - Log[w[23]]/12 + Log[w[24]]/12 + 
   Log[w[25]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/32*Log[w[21]] - Log[w[22]]/8 - Log[w[23]]/32, 
  (-3*Log[w[21]])/16 - (3*Log[w[22]])/4 - (3*Log[w[23]])/16 + 
   (3*Log[w[87]])/4, 0, 0, 0, 0, 0, Log[w[21]]/16 + Log[w[22]]/2 - 
   (3*Log[w[23]])/16 - Log[w[25]], (-3*Log[w[21]])/16 + Log[w[22]]/2 + 
   Log[w[23]]/16 - Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[w[22]]/4 - Log[w[87]]/2, 0, 0, 0, 0, 0, 
  Log[w[22]]/4 - Log[w[23]]/4 - Log[w[24]]/2 - (3*Log[w[87]])/4, 0, 0, 0, 
  Log[w[22]]/4 - Log[w[23]]/4 - Log[w[24]]/2 - (3*Log[w[87]])/4, 0, 
  Log[w[21]]/4 - Log[w[22]]/4 + Log[w[25]]/2 + (3*Log[w[87]])/4, 0, 0, 0, 
  (-7*Log[w[21]])/64 + Log[w[22]]/4 + (9*Log[w[23]])/64 + Log[w[25]]/16 - 
   (3*Log[w[87]])/8, 0, 0, (9*Log[w[21]])/64 + Log[w[22]]/4 - 
   (7*Log[w[23]])/64 + Log[w[24]]/16 - (3*Log[w[87]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Log[w[1]])/3 - (4*Log[w[2]])/3 - 
   (4*Log[w[4]])/3 - 2*Log[w[11]] + (4*Log[w[16]])/3, 
  (-4*Log[w[1]])/3 - (5*Log[w[2]])/3 + (4*Log[w[4]])/3 + (5*Log[w[16]])/3, 
  (-2*Log[w[1]])/3 - Log[w[2]]/3 + (2*Log[w[4]])/3 + Log[w[16]]/3, 
  (-3*Log[w[50]])/2 - (3*Log[w[55]])/2, 2*Log[w[1]] + Log[w[2]] - 
   2*Log[w[4]] - Log[w[16]], 0, 0, (4*Log[w[1]])/3 - Log[w[2]]/3 - 
   (4*Log[w[4]])/3 + Log[w[16]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[16]], 
  (-4*Log[w[1]])/3 + Log[w[2]]/3 + (4*Log[w[4]])/3 - Log[w[16]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[2]] + 2*Log[w[4]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[1]] - 4*Log[w[2]] + 2*Log[w[4]] + 4*Log[w[16]], 0, 0, 0, 
  Log[w[1]]/2 + Log[w[2]]/4 - Log[w[4]]/2 - Log[w[16]]/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*Log[w[1]])/3 - (4*Log[w[2]])/3 + 
   (4*Log[w[4]])/3 + (5*Log[w[16]])/3, (-4*Log[w[1]])/3 + (4*Log[w[2]])/3 - 
   (4*Log[w[4]])/3 - 2*Log[w[14]] + (4*Log[w[16]])/3, 
  Log[w[1]]/3 + (2*Log[w[2]])/3 - (2*Log[w[4]])/3 - Log[w[16]]/3, 
  3*Log[w[50]] - (3*Log[w[55]])/2, 2*Log[w[1]] - 2*Log[w[2]] + 2*Log[w[4]] - 
   2*Log[w[16]], 0, 0, Log[w[1]]/3 - (4*Log[w[2]])/3 + (4*Log[w[4]])/3 - 
   Log[w[16]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - 2*Log[w[2]] + 
   2*Log[w[4]] + Log[w[16]], -1/3*Log[w[1]] + (4*Log[w[2]])/3 - 
   (4*Log[w[4]])/3 + Log[w[16]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[w[1]] + 2*Log[w[2]] - 
   2*Log[w[4]] - 4*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[16]], 0, 0, 0, 
  -1/4*Log[w[1]] - Log[w[2]]/2 + Log[w[4]]/2 + Log[w[16]]/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Log[w[4]])/3 + 2*Log[w[11]] - 
   (2*Log[w[16]])/3, (4*Log[w[4]])/3 - 2*Log[w[14]] + (2*Log[w[16]])/3, 
  -2*Log[w[1]] - 2*Log[w[2]] + (2*Log[w[4]])/3 + (4*Log[w[16]])/3, 0, 
  -2*Log[w[4]] + 2*Log[w[16]], 0, 0, (-4*Log[w[4]])/3 + (4*Log[w[16]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] + 2*Log[w[16]], 
  (4*Log[w[4]])/3 - (4*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[4]] - 6*Log[w[11]] + 
   4*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[4]] - 6*Log[w[14]] + 
   4*Log[w[16]], 0, 0, 0, Log[w[4]] - Log[w[16]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Log[w[50]])/3 + 2*Log[w[55]], 
  (-10*Log[w[50]])/3 + 2*Log[w[55]], (-2*Log[w[50]])/3, 
  -5*Log[w[1]] - 5*Log[w[2]] - 2*Log[w[16]] + 5*Log[w[30]], 
  2*Log[w[50]] - 2*Log[w[55]], 0, 0, (4*Log[w[50]])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2*Log[w[55]], (-4*Log[w[50]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[w[55]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -4*Log[w[50]] + 4*Log[w[55]], 0, 0, 0, -1/2*Log[w[50]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[12]] + 3*Log[w[17]], -2*Log[w[2]] - 2*Log[w[3]] + Log[w[12]] + 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[5]] - 3*Log[w[12]] - 3*Log[w[15]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*Log[w[5]])/2 - (3*Log[w[12]])/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[2]] - Log[w[3]] + Log[w[17]], 
  2*Log[w[12]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[5]] + 2*Log[w[20]], -2*Log[w[3]] + 2*Log[w[13]] + 
   2*Log[w[15]] - 2*Log[w[20]], -2*Log[w[15]] + 2*Log[w[20]], 
  2*Log[w[5]] - 2*Log[w[15]], -2*Log[w[3]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 
  2*Log[w[3]] - 2*Log[w[13]] - 2*Log[w[15]] + 2*Log[w[20]], 0, 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[w[1]] + 6*Log[w[5]] - 
   6*Log[w[13]] - 6*Log[w[15]], 2*Log[w[1]] - 2*Log[w[13]], 0, 0, 0, 0, 
  -4*Log[w[3]] + 4*Log[w[13]] + 4*Log[w[15]] - 4*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, (-3*Log[w[1]])/2 - (3*Log[w[5]])/2 + (3*Log[w[13]])/2 + 
   (3*Log[w[15]])/2, 0, 0, (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 - 
   (3*Log[w[5]])/2 + (3*Log[w[20]])/2, (3*Log[w[1]])/2 - (3*Log[w[3]])/2 + 
   (3*Log[w[5]])/2 - (3*Log[w[20]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[3]] - Log[w[5]] + Log[w[20]], 
  Log[w[1]] - 3*Log[w[3]] + Log[w[5]] - Log[w[20]], 
  -2*Log[w[5]] + 2*Log[w[20]], 0, Log[w[1]] - Log[w[3]], 
  (-2*Log[w[1]])/3 - (4*Log[w[3]])/3 + (2*Log[w[5]])/3 + 2*Log[w[13]] - 
   (2*Log[w[20]])/3, 0, (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 - 
   (2*Log[w[5]])/3 + (2*Log[w[20]])/3, (-2*Log[w[1]])/3 + (2*Log[w[3]])/3 - 
   Log[w[5]]/3 + Log[w[20]]/3, 2*Log[w[1]] - 2*Log[w[3]] + Log[w[5]] - 
   Log[w[20]], (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 - (8*Log[w[5]])/3 + 
   2*Log[w[15]] + (2*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*Log[w[1]] + Log[w[5]] - 2*Log[w[13]] - Log[w[20]], 
  0, 0, 0, 0, 0, 2*Log[w[3]] - 2*Log[w[13]], 2*Log[w[1]] + Log[w[5]] - 
   2*Log[w[13]] - 2*Log[w[15]] + Log[w[20]], 0, 
  -Log[w[1]] - Log[w[3]] - Log[w[5]] + 2*Log[w[13]] + 2*Log[w[15]] - 
   Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]] - Log[w[3]] + Log[w[5]] - 
   Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[5]] + Log[w[15]], 0, 
  0, 0, 3*Log[w[1]] - 3*Log[w[3]] + 2*Log[w[5]] - 2*Log[w[20]], 
  -2*Log[w[1]] - Log[w[5]] + 2*Log[w[13]] + 3*Log[w[15]] - 2*Log[w[20]], 
  -2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[20]], 
  Log[w[1]] - Log[w[3]] + 3*Log[w[5]] - 2*Log[w[15]] - Log[w[20]], 
  2*Log[w[1]] - 2*Log[w[3]] + 4*Log[w[5]] - 3*Log[w[15]] - Log[w[20]], 0, 0, 
  0, 0, (3*Log[w[1]])/4 - (3*Log[w[3]])/4 + (9*Log[w[5]])/4 - 
   (3*Log[w[15]])/2 - (3*Log[w[20]])/4, 0, 0, 
  (3*Log[w[1]])/2 + (3*Log[w[5]])/4 - (3*Log[w[13]])/2 - (3*Log[w[15]])/2 + 
   (3*Log[w[20]])/4, -1/4*Log[w[1]] - (5*Log[w[3]])/4 - Log[w[5]]/2 + 
   (3*Log[w[13]])/2 + (3*Log[w[15]])/2 - Log[w[20]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - 2*Log[w[3]] - 2*Log[w[5]] + Log[w[20]], Log[w[1]] - Log[w[13]], 
  0, (-4*Log[w[1]])/3 + 2*Log[w[13]] - (2*Log[w[20]])/3, 0, 
  (-2*Log[w[1]])/3 + (2*Log[w[20]])/3, -1/3*Log[w[1]] + Log[w[20]]/3, 
  -2*Log[w[1]] + 3*Log[w[13]] - Log[w[20]], (4*Log[w[1]])/3 - 2*Log[w[13]] + 
   (2*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[1]] - 3*Log[w[13]] + Log[w[20]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[1]] - Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2*Log[w[1]] - 2*Log[w[20]], 0, Log[w[1]] - 3*Log[w[13]] + 
   2*Log[w[20]], -Log[w[1]] + 2*Log[w[13]] - Log[w[20]], 
  Log[w[1]] - Log[w[20]], 0, 0, 0, 0, (-3*Log[w[1]])/4 + (3*Log[w[13]])/2 - 
   (3*Log[w[20]])/4, 0, 0, 0, Log[w[1]]/4 - Log[w[20]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[5]] + Log[w[13]] + Log[w[20]], 0, 0, 0, 0, 0, 
  -3*Log[w[13]] + 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[3]] + 3*Log[w[13]] + 3*Log[w[15]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 
  0, (3*Log[w[3]])/2 - (3*Log[w[13]])/2, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[3]] + Log[w[5]] + Log[w[20]], 
  (2*Log[w[5]])/3 - (2*Log[w[20]])/3, 0, (4*Log[w[5]])/3 - 2*Log[w[15]] + 
   (2*Log[w[20]])/3, -1/3*Log[w[5]] + Log[w[20]]/3, Log[w[5]] - Log[w[20]], 
  (4*Log[w[5]])/3 - 2*Log[w[15]] + (2*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 
  0, -2*Log[w[5]] + 2*Log[w[20]], -Log[w[5]] + 2*Log[w[15]] - Log[w[20]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[5]] - Log[w[15]], 0, 0, 0, -2*Log[w[5]] + 3*Log[w[15]] - Log[w[20]], 
  Log[w[5]] - 3*Log[w[15]] + 2*Log[w[20]], 0, 0, 
  -2*Log[w[5]] + 3*Log[w[15]] - Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[5]])/4 + (3*Log[w[15]])/2 - (3*Log[w[20]])/4, 
  Log[w[5]]/4 - Log[w[20]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Log[w[1]])/3 - (4*Log[w[3]])/3 - 
   (4*Log[w[5]])/3 - 2*Log[w[13]] + (4*Log[w[20]])/3, 
  (-3*Log[w[49]])/2 + (3*(-Log[w[49]] + Log[w[54]]))/2, 
  (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 - (5*Log[w[5]])/3 + (5*Log[w[20]])/3, 
  (-2*Log[w[1]])/3 + (2*Log[w[3]])/3 - Log[w[5]]/3 + Log[w[20]]/3, 
  2*Log[w[1]] - 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[20]], 
  (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 + Log[w[5]]/3 - Log[w[20]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[3]] + 2*Log[w[5]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[3]] + 4*Log[w[5]] - 4*Log[w[20]], 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[3]] + Log[w[5]] - Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[3]]/2 + Log[w[5]]/4 - Log[w[20]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[49]])/3 - 2*(-Log[w[49]] + Log[w[54]]), 
  -5*Log[w[1]] - 5*Log[w[5]] - 2*Log[w[20]] + 5*Log[w[29]], 
  (-10*Log[w[49]])/3 - 2*(-Log[w[49]] + Log[w[54]]), (-2*Log[w[49]])/3, 
  -2*(-Log[w[49]] + Log[w[54]]), (-4*Log[w[49]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*(-Log[w[49]] + Log[w[54]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[w[49]] + 4*(-Log[w[49]] + Log[w[54]]), 
  0, 0, 0, 2*Log[w[49]] + 2*(-Log[w[49]] + Log[w[54]]), 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*Log[w[49]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-5*Log[w[1]])/3 + (4*Log[w[3]])/3 - (4*Log[w[5]])/3 + 
   (5*Log[w[20]])/3, 3*Log[w[49]] + (3*(-Log[w[49]] + Log[w[54]]))/2, 
  (-4*Log[w[1]])/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 - 2*Log[w[15]] + 
   (4*Log[w[20]])/3, Log[w[1]]/3 - (2*Log[w[3]])/3 + (2*Log[w[5]])/3 - 
   Log[w[20]]/3, -Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] + Log[w[20]], 
  -1/3*Log[w[1]] - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 + Log[w[20]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[w[1]] - 2*Log[w[3]] + 2*Log[w[5]] - 4*Log[w[20]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] - 2*Log[w[20]], 0, 0, 0, 
  2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*Log[w[1]] + Log[w[3]]/2 - Log[w[5]]/2 + Log[w[20]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[3]])/3 + 2*Log[w[13]] - (2*Log[w[20]])/3, 0, 
  (4*Log[w[3]])/3 - 2*Log[w[15]] + (2*Log[w[20]])/3, 
  -2*Log[w[1]] + (2*Log[w[3]])/3 - 2*Log[w[5]] + (4*Log[w[20]])/3, 
  -2*Log[w[3]] + 2*Log[w[20]], (4*Log[w[3]])/3 - (4*Log[w[20]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[3]] - 6*Log[w[13]] + 4*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]] + 6*Log[w[15]] - 
   4*Log[w[20]], 0, 0, 0, -2*Log[w[3]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  0, Log[w[3]] - Log[w[20]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[5]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[12]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - 2*Log[w[3]] + 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - (3*Log[w[2]])/2 - 
   (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - Log[w[5]] + Log[w[20]]/2 + 
   2*Log[w[26]], Log[w[21]]/8 + Log[w[22]]/8 + Log[w[24]]/4, 
  -1/2*Log[w[3]] + Log[w[17]]/2 + Log[w[18]]/2 - Log[w[20]]/2, 
  Log[w[21]]/4 + Log[w[22]]/4 - Log[w[24]]/4, 
  (3*Log[w[21]])/8 + Log[w[22]]/8, Log[w[21]]/4 + Log[w[22]]/4 - 
   Log[w[24]]/4, Log[w[21]]/8 + (3*Log[w[22]])/8, 
  -1/2*Log[w[1]] + Log[w[3]]/2 + Log[w[16]]/2 - Log[w[17]]/2, 
  -1/4*Log[w[22]] + Log[w[24]]/4 + Log[w[25]]/4, 
  -1/8*Log[w[21]] - Log[w[22]]/8 + Log[w[25]]/4, 
  -1/2*Log[w[22]] + Log[w[24]]/2 + Log[w[25]]/2, 
  Log[w[1]]/4 + Log[w[2]]/4 - Log[w[3]]/4 - Log[w[19]]/4, 
  (3*Log[w[21]])/4 + Log[w[22]]/4 - (3*Log[w[23]])/4, 
  Log[w[21]]/4 + Log[w[25]]/4, -1/4*Log[w[21]] - Log[w[22]]/4 - 
   (3*Log[w[24]])/4, -1/2*Log[w[2]] + Log[w[3]]/2 - Log[w[4]]/2 + 
   Log[w[20]]/2, Log[w[21]]/4 + Log[w[22]]/4 - Log[w[24]]/4, 
  3*Log[w[21]] + (3*Log[w[22]])/4 - (3*Log[w[23]])/4 + (3*Log[w[25]])/4, 
  Log[w[21]]/8 + Log[w[22]]/4 + Log[w[24]]/4 + Log[w[25]]/8, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 - (3*Log[w[23]])/4, 0, 
  Log[w[23]]/4 + Log[w[24]]/4, Log[w[21]]/2 + Log[w[22]]/4 - Log[w[23]]/4 + 
   Log[w[24]]/2 + Log[w[25]]/4, (-3*Log[w[21]])/4 - Log[w[22]]/4 - 
   Log[w[24]]/4, -1/4*Log[w[21]] - (3*Log[w[22]])/4 - Log[w[24]]/4, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[23]])/4 - (3*Log[w[24]])/2, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 + (3*Log[w[23]])/4 + (3*Log[w[24]])/2, 
  0, 0, Log[w[21]]/2 + Log[w[22]]/2 - Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[3]]/2 - Log[w[5]]/2 - Log[w[18]]/2 + Log[w[19]]/2, 
  -1/4*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4, 
  -1/8*Log[w[21]] - Log[w[22]]/8 + Log[w[23]]/4, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[24]]/4, 
  Log[w[4]]/4 - Log[w[16]]/4 - Log[w[18]]/4 + Log[w[19]]/4, 
  -1/4*Log[w[21]] - (3*Log[w[22]])/4 + (3*Log[w[25]])/4, 
  -1/4*Log[w[1]] + Log[w[3]]/4 + Log[w[16]]/4 - Log[w[17]]/4, 
  Log[w[21]]/4 - Log[w[22]]/4 - Log[w[23]] + Log[w[25]], 
  Log[w[21]]/4 - Log[w[23]]/4 - Log[w[24]]/4, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[24]]/4 + Log[w[25]]/4, (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 + 
   (3*Log[w[25]])/4, Log[w[21]]/2 + Log[w[22]]/2 + Log[w[24]]/4 - 
   Log[w[25]]/4, -1/4*Log[w[21]] - Log[w[22]]/8 - Log[w[24]]/4 - 
   Log[w[25]]/8, (3*Log[w[23]])/4 + (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 0, 
  (-3*Log[w[21]])/4 - 3*Log[w[22]] - (3*Log[w[23]])/4 + (3*Log[w[25]])/4, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[23]])/4, 
  (3*Log[w[21]])/8 + Log[w[22]]/8 + Log[w[24]]/8, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 - (3*Log[w[25]])/4, 
  -1/4*Log[w[21]] - Log[w[22]]/4 - Log[w[24]]/2 - Log[w[25]]/2, 
  -1/2*Log[w[21]] - Log[w[22]]/4 - Log[w[23]]/4 - Log[w[24]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 + (3*Log[w[24]])/2 + 
   (3*Log[w[25]])/4, (3*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[24]])/2 - 
   (3*Log[w[25]])/4, (-3*Log[w[22]])/2 - (3*Log[w[23]])/4 + 
   (3*Log[w[24]])/4 + (3*Log[w[25]])/4, (-3*Log[w[21]])/2 + 
   (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[21]])/16 - (3*Log[w[22]])/8 - (3*Log[w[23]])/8 - 
   (9*Log[w[24]])/16 + (3*Log[w[25]])/16, (9*Log[w[22]])/16 + 
   (9*Log[w[23]])/16 + (3*Log[w[24]])/4, (9*Log[w[21]])/16 + 
   (3*Log[w[24]])/4 + (9*Log[w[25]])/16, (-3*Log[w[21]])/8 - 
   (3*Log[w[22]])/16 + (3*Log[w[23]])/16 - (9*Log[w[24]])/16 - 
   (3*Log[w[25]])/8, (21*Log[w[21]])/16 + (21*Log[w[22]])/16 - 
   (3*Log[w[23]])/16 - (3*Log[w[24]])/4 - (3*Log[w[25]])/16, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[w[24]], -Log[w[1]] - Log[w[2]]/2 - Log[w[3]] - 
   Log[w[4]]/2 - Log[w[5]] + Log[w[17]]/2 + Log[w[18]]/2 + Log[w[20]], 
  2*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[24]], -Log[w[3]] + 2*Log[w[15]] - 
   Log[w[17]] + Log[w[18]] - Log[w[20]], Log[w[2]]/2 - Log[w[4]]/2 - 
   Log[w[17]]/2 + Log[w[18]]/2, -Log[w[3]] + 2*Log[w[13]] + Log[w[17]] - 
   Log[w[18]] - Log[w[20]], -1/2*Log[w[2]] + Log[w[4]]/2 + Log[w[17]]/2 - 
   Log[w[18]]/2, 0, -Log[w[3]] + Log[w[17]] - Log[w[18]] + Log[w[20]], 
  -1/2*Log[w[2]] + Log[w[4]]/2 + Log[w[17]]/2 - Log[w[18]]/2, 
  -2*Log[w[13]] + 2*Log[w[20]], 0, -Log[w[2]] - Log[w[4]] + 2*Log[w[12]] - 
   Log[w[17]] + Log[w[18]], -2*Log[w[3]] + 2*Log[w[15]], 
  Log[w[2]] + Log[w[4]] - Log[w[17]] - Log[w[18]], 0, 
  -Log[w[3]] + Log[w[17]] + Log[w[18]] - Log[w[20]], 
  3*Log[w[2]] - 3*Log[w[4]] - 3*Log[w[17]] + 3*Log[w[18]], 
  -1/2*Log[w[2]] + Log[w[4]]/2 - Log[w[13]] + Log[w[17]]/2 - Log[w[18]]/2 + 
   Log[w[20]], 0, 0, 0, -Log[w[2]] - 2*Log[w[3]] - Log[w[4]] + 2*Log[w[5]] + 
   Log[w[17]] + Log[w[18]], -Log[w[2]] + Log[w[4]] + Log[w[17]] - Log[w[18]], 
  Log[w[2]] - Log[w[4]] - Log[w[17]] + Log[w[18]], 0, 0, 0, 
  -6*Log[w[3]] + 6*Log[w[13]] + 6*Log[w[15]] - 6*Log[w[20]], 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[3]] - Log[w[17]] + Log[w[18]] + Log[w[20]], 
  Log[w[2]]/2 - Log[w[4]]/2 - Log[w[17]]/2 + Log[w[18]]/2, 
  Log[w[3]] - 2*Log[w[13]] - Log[w[17]] + Log[w[18]] + Log[w[20]], 0, 
  Log[w[2]] + Log[w[4]] - 2*Log[w[11]] - Log[w[17]] + Log[w[18]], 0, 
  -Log[w[2]] + Log[w[4]] + Log[w[17]] - Log[w[18]], 
  -Log[w[3]] + 2*Log[w[15]] - Log[w[17]] + Log[w[18]] - Log[w[20]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Log[w[1]] - Log[w[2]] - Log[w[3]] - Log[w[4]] + 
   2*Log[w[17]] - Log[w[20]], -Log[w[1]] + Log[w[2]]/2 + (3*Log[w[3]])/2 + 
   Log[w[4]]/2 - Log[w[5]] - Log[w[17]] + Log[w[20]]/2, 0, 0, 
  3*Log[w[2]] - 3*Log[w[4]] - 3*Log[w[17]] + 3*Log[w[18]], 0, 
  Log[w[2]]/2 + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[15]] + Log[w[20]]/2, 0, 
  Log[w[2]] - Log[w[4]] + 2*Log[w[13]] - Log[w[17]] + Log[w[18]] - 
   2*Log[w[20]], -Log[w[2]] - Log[w[3]] + Log[w[4]] + 2*Log[w[15]] - 
   Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/4 + (3*Log[w[4]])/4 + (3*Log[w[17]])/4 - (3*Log[w[18]])/4, 
  (-3*Log[w[2]])/4 + (3*Log[w[4]])/4 + (3*Log[w[17]])/4 - (3*Log[w[18]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[4]])/4 - (3*Log[w[17]])/4 + (3*Log[w[18]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[4]])/4 - (3*Log[w[17]])/4 + (3*Log[w[18]])/4, 
  -3*Log[w[3]] + 3*Log[w[13]] + 3*Log[w[15]] - 3*Log[w[20]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*Log[w[2]] + Log[w[3]]/2 - Log[w[4]]/2 + Log[w[20]]/2, 
  -1/8*Log[w[21]] - Log[w[22]]/8 + Log[w[24]]/4, 
  -Log[w[1]] - (5*Log[w[3]])/2 - Log[w[5]] - Log[w[17]]/2 - Log[w[18]]/2 - 
   Log[w[20]]/2 + 2*Log[w[26]], Log[w[21]]/4 - Log[w[22]]/4 - Log[w[24]]/4, 
  Log[w[21]]/8 - Log[w[22]]/8, -1/4*Log[w[21]] + Log[w[22]]/4 - Log[w[24]]/4, 
  -1/8*Log[w[21]] + Log[w[22]]/8, -1/2*Log[w[1]] - Log[w[2]]/2 + 
   Log[w[3]]/2 + Log[w[19]]/2, -1/4*Log[w[21]] + Log[w[22]]/4 + 
   (3*Log[w[23]])/4 + Log[w[24]]/4, -1/8*Log[w[21]] + Log[w[22]]/8 + 
   Log[w[23]]/4, Log[w[23]]/2 + Log[w[24]]/2, Log[w[1]]/4 + Log[w[2]]/4 - 
   Log[w[3]]/4 - Log[w[19]]/4, Log[w[21]]/4 - Log[w[22]]/4 - 
   (3*Log[w[23]])/4, Log[w[23]]/4, Log[w[21]]/4 + Log[w[22]]/4 - 
   (3*Log[w[24]])/4, -1/2*Log[w[2]] + Log[w[3]]/2 - Log[w[4]]/2 + 
   Log[w[20]]/2, -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[24]]/4, 
  (3*Log[w[21]])/4 - (3*Log[w[22]])/4, -1/8*Log[w[21]] + Log[w[22]]/8 + 
   Log[w[23]]/4 + Log[w[24]]/4, 0, 0, Log[w[23]]/4 + Log[w[24]]/4, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[24]]/2, 
  -1/4*Log[w[21]] + Log[w[22]]/4 - Log[w[24]]/4, 
  Log[w[21]]/4 - Log[w[22]]/4 - Log[w[24]]/4, 
  (-3*Log[w[23]])/2 - (3*Log[w[24]])/2, (3*Log[w[23]])/2 + (3*Log[w[24]])/2, 
  -Log[w[23]] - Log[w[24]], 0, Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[16]]/2, 
  Log[w[21]]/4 - Log[w[22]]/4 + Log[w[24]]/4 + (3*Log[w[25]])/4, 
  Log[w[21]]/8 - Log[w[22]]/8 + Log[w[25]]/4, Log[w[21]]/4 - Log[w[22]]/4 + 
   Log[w[24]]/4 + Log[w[25]]/2, 0, Log[w[21]]/4 - Log[w[22]]/4 + 
   (3*Log[w[25]])/4, -1/4*Log[w[1]] - Log[w[2]]/4 + Log[w[3]]/4 + 
   Log[w[19]]/4, -1/4*Log[w[21]] + Log[w[22]]/4, 
  Log[w[21]]/4 - Log[w[22]]/4 - Log[w[24]]/4 + Log[w[25]]/4, 0, 0, 0, 0, 0, 
  0, 0, Log[w[24]]/4 + Log[w[25]]/4, (3*Log[w[25]])/4, 
  -1/2*Log[w[21]] + Log[w[24]]/4 - (3*Log[w[25]])/4, 
  Log[w[21]]/4 - Log[w[23]]/8 - Log[w[24]]/4 + Log[w[25]]/4, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 0, 
  (3*Log[w[21]])/4 - (3*Log[w[22]])/4, (-3*Log[w[23]])/4, 
  Log[w[24]]/8 - Log[w[25]]/8, 0, Log[w[21]]/4 - Log[w[22]]/4 - 
   Log[w[23]]/2 - Log[w[24]]/2, -1/4*Log[w[24]] + Log[w[25]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[24]])/2 + (3*Log[w[25]])/2, 
  (-3*Log[w[24]])/2 - (3*Log[w[25]])/2, (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - 
   (3*Log[w[25]])/4, (-3*Log[w[23]])/4 + (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  -Log[w[24]] - Log[w[25]], 0, 0, 0, 0, 0, (-3*Log[w[21]])/16 + 
   (3*Log[w[22]])/16 + (3*Log[w[23]])/16 - (9*Log[w[24]])/16 - 
   (3*Log[w[25]])/8, (-3*Log[w[21]])/16 + (3*Log[w[22]])/16 + 
   (9*Log[w[23]])/16 + (3*Log[w[24]])/4 + (3*Log[w[25]])/16, 
  (3*Log[w[21]])/16 - (3*Log[w[22]])/16 + (3*Log[w[23]])/16 + 
   (3*Log[w[24]])/4 + (9*Log[w[25]])/16, (3*Log[w[21]])/16 - 
   (3*Log[w[22]])/16 - (3*Log[w[23]])/8 - (9*Log[w[24]])/16 + 
   (3*Log[w[25]])/16, (-3*Log[w[23]])/4 - (3*Log[w[24]])/4 - 
   (3*Log[w[25]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - 2*Log[w[3]] - Log[w[17]], Log[w[2]] - Log[w[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 9*Log[w[2]] - 9*Log[w[17]], 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[17]], 0, 0, 0, 0, 0, -Log[w[2]] + 2*Log[w[15]] - 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[12]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - Log[w[17]], 0, 0, Log[w[2]]/2 - Log[w[5]]/4 - Log[w[17]]/4, 
  (-3*Log[w[5]])/2 + (3*Log[w[17]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[5]])/2 - 3*Log[w[12]] + (9*Log[w[17]])/2, 
  Log[w[2]] + (3*Log[w[5]])/2 - (5*Log[w[17]])/2, 0, 
  -2*Log[w[2]] + 2*Log[w[17]], Log[w[2]] + 2*Log[w[5]] - 2*Log[w[15]] - 
   Log[w[17]], 0, 0, 0, 0, 0, (-3*Log[w[2]])/2 + (3*Log[w[12]])/2, 0, 
  (9*Log[w[2]])/4 - (3*Log[w[5]])/8 - (3*Log[w[12]])/2 - (3*Log[w[17]])/8, 0, 
  (3*Log[w[2]])/2 + (9*Log[w[5]])/8 - (21*Log[w[17]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 
  -2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -6*Log[w[2]] + 6*Log[w[17]], 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[17]], 
  0, 0, 0, 0, -6*Log[w[15]] + 6*Log[w[17]], -2*Log[w[15]] + 2*Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[5]] - 2*Log[w[12]] - 2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[5]] + Log[w[15]], 0, 0, 
  2*Log[w[5]] - 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (3*Log[w[2]])/2 - (3*Log[w[17]])/2, 0, 
  (-3*Log[w[2]])/2 + (3*Log[w[17]])/2, 0, (-3*Log[w[2]])/2 - 3*Log[w[15]] + 
   (9*Log[w[17]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + Log[w[4]] - Log[w[18]], Log[w[4]] - Log[w[18]], 0, 0, 0, 
  -2*Log[w[11]] + 2*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[1]] + Log[w[4]]/2 - Log[w[18]]/4, 
  (-3*Log[w[1]])/2 + (3*Log[w[18]])/2, -Log[w[4]] + Log[w[18]], 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[18]], (3*Log[w[1]])/2 + 3*Log[w[11]] - 
   (9*Log[w[18]])/2, (-3*Log[w[1]])/2 - Log[w[4]] + (5*Log[w[18]])/2, 
  2*Log[w[1]] + Log[w[4]] - 2*Log[w[13]] - Log[w[18]], 0, 
  -Log[w[4]] + 2*Log[w[13]] - Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -9*Log[w[4]] + 9*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/8 + (9*Log[w[4]])/4 - (3*Log[w[11]])/2 - (3*Log[w[18]])/8, 
  0, (-3*Log[w[4]])/2 + (3*Log[w[11]])/2, (9*Log[w[1]])/8 + (3*Log[w[4]])/2 - 
   (21*Log[w[18]])/8, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[13]] + 2*Log[w[18]], -2*Log[w[3]] - 2*Log[w[4]] + 2*Log[w[18]], 0, 
  0, 0, -2*Log[w[1]] + 2*Log[w[11]] + 2*Log[w[13]] - 2*Log[w[18]], 0, 0, 0, 
  0, 0, 0, 0, -Log[w[1]] + Log[w[13]], 0, 0, 0, 0, 0, 
  2*Log[w[4]] - 2*Log[w[18]], 0, 0, 0, -6*Log[w[13]] + 6*Log[w[18]], 
  -2*Log[w[13]] + 2*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[w[4]] - 6*Log[w[18]], 0, 0, 0, 2*Log[w[1]] - 2*Log[w[13]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[4]])/2 + (3*Log[w[18]])/2, 0, (3*Log[w[4]])/2 - (3*Log[w[18]])/2, 
  (-3*Log[w[4]])/2 - 3*Log[w[13]] + (9*Log[w[18]])/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - (3*Log[w[2]])/2 - 
   2*Log[w[3]] - Log[w[16]]/2 - Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  -1/4*Log[w[21]] + (3*Log[w[23]])/4 - Log[w[25]]/4, 
  -1/4*Log[w[21]] + Log[w[23]]/4 - Log[w[25]]/4, 
  Log[w[22]]/2 + Log[w[23]]/2 - Log[w[25]]/2, Log[w[1]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + Log[w[17]]/2, -1/2*Log[w[21]], 
  Log[w[21]]/4 + Log[w[23]]/4 - Log[w[24]]/2 - Log[w[25]]/4, 0, 0, 0, 
  (-9*Log[w[21]])/4 + (3*Log[w[23]])/4 - (3*Log[w[25]])/4, 
  -1/8*Log[w[22]] + Log[w[23]]/4 - Log[w[25]]/8, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 + (3*Log[w[23]])/4, 
  Log[w[22]]/2 - Log[w[24]]/2, Log[w[21]]/2, -1/4*Log[w[21]] + Log[w[23]]/4 - 
   Log[w[24]]/2 - Log[w[25]]/4, 0, 0, (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 - 
   (3*Log[w[23]])/4, (3*Log[w[21]])/4 + (5*Log[w[22]])/4 + (3*Log[w[23]])/4 - 
   Log[w[24]]/2, -1/2*Log[w[22]] - Log[w[23]] - Log[w[24]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*Log[w[1]] + Log[w[4]]/4 + 
   Log[w[5]]/4 - Log[w[17]]/4, (3*Log[w[23]])/4 - Log[w[25]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*Log[w[21]])/4, 0, -1/8*Log[w[23]] + Log[w[24]]/4 + 
   Log[w[25]]/8, 0, 0, 0, (3*Log[w[21]])/4, 0, 0, 
  (-3*Log[w[23]])/4 + Log[w[25]]/4, Log[w[21]]/2 + Log[w[23]]/4 + 
   Log[w[25]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]] + (3*Log[w[23]])/2 + Log[w[24]]/2, 
  (3*Log[w[21]])/2 - (3*Log[w[23]])/2 - (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 0, 
  (9*Log[w[23]])/16 + (3*Log[w[24]])/4 + (3*Log[w[25]])/16, 
  (9*Log[w[21]])/16 + (3*Log[w[22]])/16 + (3*Log[w[23]])/16, 
  (-15*Log[w[21]])/16 + (3*Log[w[23]])/16 - (3*Log[w[25]])/16, 
  (-3*Log[w[21]])/16 - (3*Log[w[22]])/8 - (3*Log[w[23]])/4 - 
   (3*Log[w[24]])/8, (-3*Log[w[21]])/8 - (3*Log[w[22]])/16 - 
   (3*Log[w[23]])/8 - (3*Log[w[24]])/8 - (3*Log[w[25]])/16, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[21]] + Log[w[23]] - Log[w[25]], 
  -Log[w[1]] - Log[w[2]]/2 - Log[w[3]] - Log[w[16]]/2 - Log[w[17]]/2 + 
   (3*Log[w[19]])/2, Log[w[2]]/2 - Log[w[16]]/2 - Log[w[17]]/2 + 
   Log[w[19]]/2, -Log[w[4]] + 2*Log[w[11]] - Log[w[16]] - Log[w[18]] + 
   Log[w[19]], 0, -2*Log[w[12]] + 2*Log[w[17]], 
  -1/2*Log[w[2]] - Log[w[16]]/2 + Log[w[17]]/2 + Log[w[19]]/2, 0, 0, 0, 
  (3*Log[w[2]])/2 - (3*Log[w[16]])/2 - (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  -1/4*Log[w[2]] + Log[w[3]]/4 + Log[w[4]]/4 - Log[w[16]]/4 - Log[w[18]]/2 + 
   Log[w[19]]/2, (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[17]])/2 + 
   (3*Log[w[19]])/2, Log[w[4]] - Log[w[18]], 0, 
  -1/2*Log[w[2]] - Log[w[16]]/2 + Log[w[17]]/2 + Log[w[19]]/2, 0, 0, 
  (-3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 3*Log[w[11]] + (3*Log[w[17]])/2 + 
   3*Log[w[18]] - (3*Log[w[19]])/2, (3*Log[w[3]])/2 - Log[w[4]]/2 - 
   (3*Log[w[17]])/2 - Log[w[18]] + (3*Log[w[19]])/2, 
  Log[w[4]] + Log[w[18]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*Log[w[21]] + Log[w[23]]/2 - Log[w[25]]/2, 
  2*Log[w[14]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[2]])/2 - (3*Log[w[16]])/2 - (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  0, Log[w[16]]/4 - Log[w[19]]/4, (-3*Log[w[16]])/2 + (3*Log[w[19]])/2, 0, 0, 
  (-3*Log[w[2]])/2 + (3*Log[w[16]])/2 + (3*Log[w[17]])/2 - (3*Log[w[19]])/2, 
  0, 0, -Log[w[4]] + Log[w[16]] + Log[w[18]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[4]] - (3*Log[w[16]])/2 + Log[w[18]] + 
   (3*Log[w[19]])/2, (3*Log[w[16]])/2 - (3*Log[w[19]])/2, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[16]])/8 + (3*Log[w[19]])/8, (3*Log[w[3]])/8 - (3*Log[w[4]])/8 + 
   (3*Log[w[11]])/2 - (3*Log[w[17]])/8 - (3*Log[w[18]])/2 + (3*Log[w[19]])/8, 
  (3*Log[w[2]])/8 - (3*Log[w[16]])/8 - (3*Log[w[17]])/8 + (3*Log[w[19]])/8, 
  (3*Log[w[2]])/8 + (3*Log[w[4]])/4 - (3*Log[w[11]])/2 + (3*Log[w[16]])/4 - 
   (3*Log[w[17]])/8 + (3*Log[w[18]])/4 - (3*Log[w[19]])/4, 
  (3*Log[w[2]])/8 - (9*Log[w[3]])/8 + (3*Log[w[4]])/8 - (3*Log[w[16]])/8 + 
   (3*Log[w[17]])/4 + (3*Log[w[18]])/4 - (3*Log[w[19]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[21]] + 2*Log[w[25]], 
  -Log[w[1]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 
  -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 
  -2*Log[w[11]] + 2*Log[w[16]], -Log[w[21]], Log[w[1]] - Log[w[4]] - 
   Log[w[5]] + 2*Log[w[12]] - Log[w[17]], -Log[w[1]] - Log[w[3]] + 
   2*Log[w[15]] + Log[w[16]] - Log[w[17]], 0, 0, 0, 
  3*Log[w[3]] - 3*Log[w[4]] - 3*Log[w[5]] + 3*Log[w[16]], 
  -1/2*Log[w[3]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[16]]/2, 0, 0, 
  -Log[w[1]] + Log[w[4]] + Log[w[5]] - Log[w[17]], 
  -Log[w[3]] - Log[w[4]] + Log[w[5]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[21]], 
  -Log[w[3]] + Log[w[4]] + Log[w[5]] - 2*Log[w[14]] + Log[w[16]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[3]]/2 + Log[w[4]]/2 - Log[w[5]]/2 - 
   Log[w[16]]/2, 0, 0, 0, -3*Log[w[1]] + 3*Log[w[4]] + 3*Log[w[5]] - 
   3*Log[w[17]], 0, 0, Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[16]], 
  -Log[w[3]] + Log[w[4]] + Log[w[5]] - Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[3]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[16]])/4, (-3*Log[w[1]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[17]])/4, (3*Log[w[1]])/4 + (3*Log[w[3]])/4 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[16]])/4 + (3*Log[w[17]])/4, 
  (3*Log[w[1]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + (3*Log[w[17]])/4, 
  (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + (3*Log[w[16]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[3]] + 
   Log[w[4]] - 2*Log[w[11]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/4 + Log[w[3]]/4 + (3*Log[w[4]])/4 - Log[w[18]]/4, 
  (-3*Log[w[1]])/2 - (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + (3*Log[w[18]])/2, 
  Log[w[1]] - Log[w[3]] - Log[w[4]] + Log[w[18]], 0, 0, 0, 0, 
  (3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[18]])/2, 
  -1/2*Log[w[1]] - (5*Log[w[3]])/2 + Log[w[4]]/2 + (5*Log[w[18]])/2, 
  Log[w[1]] + Log[w[3]] - Log[w[4]] - Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - 2*Log[w[3]] + Log[w[4]] + 2*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*Log[w[1]])/8 - (3*Log[w[3]])/8 + (3*Log[w[4]])/8 + (3*Log[w[18]])/8, 
  0, (3*Log[w[1]])/4 + (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[18]])/4, 
  (3*Log[w[1]])/8 + (3*Log[w[3]])/8 - (3*Log[w[4]])/8 - (3*Log[w[18]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2, 0, 0, 0, 0, 
  (-9*Log[w[21]])/2 + (3*Log[w[23]])/2, (-3*Log[w[22]])/4, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/2 + (3*Log[w[23]])/2, 0, 
  Log[w[21]]/2 - Log[w[23]]/2 - Log[w[25]], -1/2*Log[w[21]] + Log[w[23]]/2 - 
   Log[w[24]], 0, 0, (-3*Log[w[21]])/2 + (3*Log[w[22]])/2 + 
   (3*Log[w[23]])/2 - 3*Log[w[25]], (3*Log[w[21]])/2 + (3*Log[w[22]])/2 - 
   (3*Log[w[23]])/2 - 3*Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[21]])/2 - (9*Log[w[23]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[24]])/2, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/8 - (3*Log[w[23]])/4, (3*Log[w[25]])/2, 
  0, (-3*Log[w[21]])/4 + (3*Log[w[22]])/8 + (3*Log[w[23]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[21]] + Log[w[23]]/2, -Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 - 
   Log[w[4]]/2 - Log[w[5]]/2 - 2*Log[w[12]] + (3*Log[w[17]])/2 + 
   (3*Log[w[19]])/2, 0, 0, 0, 0, (3*Log[w[2]])/2 + (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  -1/4*Log[w[2]] + Log[w[5]]/4, (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, -1/2*Log[w[2]] + Log[w[3]]/2 + 
   Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2 - Log[w[19]]/2, 
  -1/2*Log[w[2]] - Log[w[3]]/2 - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[17]]/2 + 
   Log[w[19]]/2, 0, 0, (-3*Log[w[3]])/2 - (3*Log[w[4]])/2 + 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 
   (3*Log[w[17]])/2 - (3*Log[w[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[2]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[2]])/8 + (3*Log[w[3]])/4 + (3*Log[w[4]])/4 - (3*Log[w[5]])/8 - 
   (3*Log[w[17]])/4 - (3*Log[w[19]])/4, 0, 0, 
  (3*Log[w[2]])/8 - (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/8 + 
   (3*Log[w[17]])/4 + (3*Log[w[19]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[3]] + Log[w[5]] - 2*Log[w[15]] + 
   Log[w[20]], 0, 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[3]] - Log[w[5]] + 
   Log[w[20]], 0, -Log[w[3]] + Log[w[5]], 0, 0, 0, 
  2*Log[w[1]] + Log[w[3]] - Log[w[5]] - 2*Log[w[20]], 
  -Log[w[1]] - Log[w[3]] + Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[1]] + (3*Log[w[3]])/4 - (3*Log[w[5]])/4 + Log[w[20]]/4, 
  (3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[5]])/2 - (3*Log[w[20]])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*Log[w[1]])/2 + Log[w[3]]/2 - Log[w[5]]/2 - (5*Log[w[20]])/2, 
  (-3*Log[w[1]])/2 - (3*Log[w[3]])/2 + (3*Log[w[5]])/2 + (3*Log[w[20]])/2, 0, 
  0, 0, 0, 0, 0, (3*Log[w[1]])/8 + (3*Log[w[3]])/8 - (3*Log[w[5]])/8 - 
   (3*Log[w[20]])/8, 0, 0, (-3*Log[w[1]])/8 - (3*Log[w[3]])/8 + 
   (3*Log[w[5]])/8 + (3*Log[w[20]])/8, (-3*Log[w[1]])/4 - (3*Log[w[3]])/4 + 
   (3*Log[w[5]])/4 + (3*Log[w[20]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 - 
   Log[w[4]]/2 - Log[w[5]] + (3*Log[w[20]])/2, -Log[w[24]], 0, 0, 0, 0, 0, 
  -1/2*Log[w[2]] + Log[w[3]]/2 + Log[w[4]]/2 - Log[w[20]]/2, 0, 
  Log[w[2]]/2 + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[15]] + Log[w[20]]/2, 
  -1/2*Log[w[2]] + Log[w[3]]/2 + Log[w[4]]/2 - Log[w[13]] + Log[w[20]]/2, 
  -3*Log[w[13]] + 3*Log[w[20]], 0, 0, -3*Log[w[3]] + 3*Log[w[13]] + 
   3*Log[w[15]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 + Log[w[3]]/2 - 
   Log[w[4]]/2 - Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3*Log[w[15]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[13]])/2 - (3*Log[w[20]])/2, (3*Log[w[15]])/2 - (3*Log[w[20]])/2, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[24]])/4, -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - Log[w[5]] + Log[w[20]]/2 + 2*Log[w[26]], 0, 0, 0, 0, 0, 
  Log[w[24]]/4 - Log[w[25]]/2, 0, -1/2*Log[w[21]] - Log[w[24]]/4, 
  -1/2*Log[w[22]] - Log[w[24]]/4, (3*Log[w[22]])/2 - (3*Log[w[24]])/2 - 
   (3*Log[w[25]])/2, 0, 0, (-3*Log[w[21]])/2 - (3*Log[w[22]])/2 + 
   (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[23]] + Log[w[24]]/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[21]])/2 + 
   (3*Log[w[23]])/2 + (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/4, (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[3]] - Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[13]] - 2*Log[w[20]], 0, 2*Log[w[3]] - 2*Log[w[13]] - 
   2*Log[w[15]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 + Log[w[3]]/2 - Log[w[12]]/2 - 
   Log[w[15]]/2, 0, -1/2*Log[w[3]] + Log[w[12]]/2, 0, 
  -1/2*Log[w[2]] + Log[w[15]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - 2*Log[w[3]] - 2*Log[w[4]] + 
   (3*Log[w[18]])/2, 3*Log[w[1]] - 3*Log[w[18]], 0, 0, 0, 0, 0, 
  -3*Log[w[1]] + 6*Log[w[11]] - 3*Log[w[18]], -3*Log[w[1]] + 6*Log[w[13]] - 
   3*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/4 - (3*Log[w[18]])/4, 0, 0, 
  (3*Log[w[1]])/4 - (3*Log[w[18]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*Log[w[1]] + Log[w[18]]/4, 
  (-3*Log[w[1]])/2 - 2*Log[w[3]] - 2*Log[w[4]] + 4*Log[w[6]] - Log[w[18]]/2, 
  0, 0, 0, 0, 0, Log[w[1]]/2 + 2*Log[w[3]] - 2*Log[w[4]] - Log[w[18]]/2, 
  Log[w[1]]/2 - 2*Log[w[3]] + 2*Log[w[4]] - Log[w[18]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]]/8 - Log[w[3]]/2 + Log[w[4]]/2 - Log[w[18]]/8, 0, 0, 
  Log[w[1]]/8 + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[18]]/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[3]] + 2*Log[w[13]], 0, 0, 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[3]], -Log[w[1]] + Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[3]]/2, -1/2*Log[w[1]] + Log[w[3]]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[w[1]] - 2*Log[w[2]] + Log[w[16]], 0, 0, 0, 
  -3*Log[w[11]] + 3*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[4]])/2 - (3*Log[w[14]])/2, (3*Log[w[14]])/2 - (3*Log[w[16]])/2, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[1]] - 2*Log[w[5]] + Log[w[20]], 0, 0, 0, 
  -3*Log[w[13]] + 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[15]])/2 - (3*Log[w[20]])/2, 0, 0, 0, 
  (3*Log[w[3]])/2 - (3*Log[w[15]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[3]] + Log[w[15]] + Log[w[17]], 0, 0, 0, 0, 
  -3*Log[w[15]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[w[5]] - 3*Log[w[12]] - 3*Log[w[15]] + 
   3*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[5]])/2 - (3*Log[w[15]])/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[3]] - 2*Log[w[4]] + Log[w[13]] + Log[w[18]], 
  -3*Log[w[1]] + 3*Log[w[11]] + 3*Log[w[13]] - 3*Log[w[18]], 0, 0, 
  -3*Log[w[13]] + 3*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/2 - (3*Log[w[13]])/2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[1]] - Log[w[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[4]]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[3]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - Log[w[2]] - 
   Log[w[3]] - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + Log[w[17]]/2 + 
   2*Log[w[26]], Log[w[21]]/4 + Log[w[23]]/8 + Log[w[24]]/8, 
  -1/2*Log[w[5]] - Log[w[17]]/2 + Log[w[19]]/2 + Log[w[20]]/2, 
  Log[w[2]] - Log[w[5]] - Log[w[16]] + Log[w[20]], 
  Log[w[21]]/4 - Log[w[23]]/4 + Log[w[25]]/4, 
  -1/8*Log[w[23]] - Log[w[24]]/8 + Log[w[25]]/4, 
  -1/4*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4, 
  (3*Log[w[23]])/8 + Log[w[24]]/8, -1/4*Log[w[21]] + Log[w[23]]/4 + 
   Log[w[24]]/4, Log[w[23]]/8 + (3*Log[w[24]])/8, 
  -1/2*Log[w[3]] + Log[w[5]]/2 + Log[w[18]]/2 - Log[w[19]]/2, 
  Log[w[21]]/4 + Log[w[22]]/4 - Log[w[24]]/4, Log[w[22]]/4 - Log[w[23]]/8 - 
   Log[w[24]]/8, Log[w[21]]/2 + Log[w[22]]/2 - Log[w[24]]/2, 
  -1/4*Log[w[3]] + Log[w[5]]/4 + Log[w[18]]/4 - Log[w[19]]/4, 
  Log[w[22]] + Log[w[23]]/4 - Log[w[24]]/4 - Log[w[25]], 
  Log[w[3]]/4 + Log[w[4]]/4 - Log[w[5]]/4 - Log[w[16]]/4, 
  (3*Log[w[23]])/4 + Log[w[24]]/4 - (3*Log[w[25]])/4, 
  Log[w[22]]/4 + Log[w[23]]/4, Log[w[21]]/4 - Log[w[23]]/4 + Log[w[25]]/4, 
  Log[w[1]]/4 + Log[w[2]]/4 - Log[w[5]]/4 - Log[w[18]]/4, 
  (-3*Log[w[22]])/4 + Log[w[23]]/4 + (3*Log[w[24]])/4, 
  -1/4*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4, 
  (-3*Log[w[21]])/4 - Log[w[23]]/4 - Log[w[24]]/4, 
  -1/2*Log[w[1]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[17]]/2, 
  -1/4*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4, 
  -1/4*Log[w[21]] - Log[w[23]]/2 - Log[w[24]]/4 - Log[w[25]]/4, 
  (3*Log[w[22]])/4 + 3*Log[w[23]] + (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 
  -1/2*Log[w[21]] - Log[w[22]]/2 - Log[w[23]]/4 - Log[w[24]]/4, 
  Log[w[21]]/4 + Log[w[22]]/8 + Log[w[23]]/8 + Log[w[24]]/4, 
  (-3*Log[w[23]])/4 - (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 0, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 
  (-3*Log[w[22]])/4 + (3*Log[w[23]])/4 + (3*Log[w[24]])/4, 
  -1/4*Log[w[21]] - Log[w[22]]/8 - Log[w[23]]/4 - Log[w[24]]/8, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 + (3*Log[w[25]])/4, 
  Log[w[21]]/4 + Log[w[25]]/4, Log[w[21]]/2 + Log[w[22]]/4 + Log[w[23]]/2 + 
   Log[w[24]]/4 - Log[w[25]]/4, Log[w[21]]/8 + (3*Log[w[23]])/8 + 
   Log[w[24]]/8, (-3*Log[w[22]])/4 - (3*Log[w[23]])/4 - (3*Log[w[24]])/4, 0, 
  -1/4*Log[w[21]] - (3*Log[w[23]])/4 - Log[w[24]]/4, 
  (3*Log[w[22]])/4 - (3*Log[w[23]])/4 - 3*Log[w[24]] - (3*Log[w[25]])/4, 
  -1/4*Log[w[21]] - Log[w[23]]/4 - (3*Log[w[24]])/4, 
  Log[w[21]]/4 + Log[w[22]]/4, Log[w[21]]/4 - Log[w[22]]/4 + Log[w[23]]/2 + 
   Log[w[24]]/2, (-3*Log[w[21]])/4 + (3*Log[w[22]])/4 + (3*Log[w[23]])/2 - 
   (3*Log[w[25]])/4, (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 + 
   (3*Log[w[24]])/2 + (3*Log[w[25]])/4, (-3*Log[w[21]])/2 + 
   (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 
  (3*Log[w[21]])/2 - (3*Log[w[23]])/4 - (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  0, 0, -1/2*Log[w[21]] + Log[w[23]]/2 + Log[w[24]]/2, 
  (-3*Log[w[21]])/2 - (3*Log[w[22]])/4 + (3*Log[w[23]])/4 + (3*Log[w[24]])/4, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/4 - (3*Log[w[23]])/4 - (3*Log[w[24]])/4, 
  0, (-3*Log[w[21]])/4 - (3*Log[w[22]])/16 + (21*Log[w[23]])/16 + 
   (21*Log[w[24]])/16 - (3*Log[w[25]])/16, (3*Log[w[21]])/4 + 
   (9*Log[w[22]])/16 + (9*Log[w[23]])/16, (-9*Log[w[21]])/16 + 
   (3*Log[w[22]])/16 - (3*Log[w[23]])/16 - (3*Log[w[24]])/8 - 
   (3*Log[w[25]])/8, (3*Log[w[21]])/4 + (9*Log[w[24]])/16 + 
   (9*Log[w[25]])/16, (-9*Log[w[21]])/16 - (3*Log[w[22]])/8 - 
   (3*Log[w[23]])/8 - (3*Log[w[24]])/16 + (3*Log[w[25]])/16, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[21]], -1/2*Log[w[1]] - Log[w[2]] - 
   Log[w[3]] - Log[w[4]]/2 - Log[w[5]] + Log[w[17]] + Log[w[19]]/2 + 
   Log[w[20]]/2, -2*Log[w[21]] + 2*Log[w[23]] + 2*Log[w[24]], 0, 
  -Log[w[5]] + Log[w[17]] - Log[w[19]] + Log[w[20]], 
  -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[19]]/2 + Log[w[20]]/2, 
  -Log[w[5]] + 2*Log[w[12]] - Log[w[17]] - Log[w[19]] + Log[w[20]], 
  -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[19]]/2 + Log[w[20]]/2, 
  -Log[w[5]] + 2*Log[w[15]] - Log[w[17]] + Log[w[19]] - Log[w[20]], 
  Log[w[1]]/2 - Log[w[4]]/2 + Log[w[19]]/2 - Log[w[20]]/2, 0, 
  -Log[w[5]] + Log[w[17]] + Log[w[19]] - Log[w[20]], 
  Log[w[1]]/2 - Log[w[4]]/2 + Log[w[19]]/2 - Log[w[20]]/2, 
  -2*Log[w[15]] + 2*Log[w[17]], 0, Log[w[1]] - Log[w[4]] + Log[w[19]] - 
   Log[w[20]], 0, -Log[w[1]] - Log[w[4]] + 2*Log[w[14]] - Log[w[19]] + 
   Log[w[20]], -2*Log[w[5]] + 2*Log[w[12]], Log[w[5]] - 2*Log[w[12]] + 
   Log[w[17]] + Log[w[19]] - Log[w[20]], 0, -Log[w[1]] - Log[w[4]] + 
   2*Log[w[13]] + Log[w[19]] - Log[w[20]], -Log[w[5]] + 2*Log[w[15]] - 
   Log[w[17]] + Log[w[19]] - Log[w[20]], Log[w[1]] + Log[w[4]] - Log[w[19]] - 
   Log[w[20]], 0, -Log[w[5]] - Log[w[17]] + Log[w[19]] + Log[w[20]], 
  Log[w[1]] - Log[w[4]] - Log[w[5]] + 2*Log[w[12]] - Log[w[17]], 
  -3*Log[w[1]] + 3*Log[w[4]] - 3*Log[w[19]] + 3*Log[w[20]], 
  -Log[w[1]] + Log[w[4]] + 2*Log[w[15]] - 2*Log[w[17]] - Log[w[19]] + 
   Log[w[20]], Log[w[1]]/2 - Log[w[4]]/2 - Log[w[15]] + Log[w[17]] + 
   Log[w[19]]/2 - Log[w[20]]/2, 0, 0, 0, 0, Log[w[1]]/2 - Log[w[2]] - 
   Log[w[3]] + Log[w[4]]/2 + (3*Log[w[5]])/2 + Log[w[17]]/2 - Log[w[19]], 0, 
  0, -Log[w[1]] + 2*Log[w[2]] - Log[w[4]] - 2*Log[w[5]] + Log[w[19]] + 
   Log[w[20]], -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[12]] + 
   Log[w[17]]/2, 0, 0, Log[w[1]] - Log[w[4]] + Log[w[19]] - Log[w[20]], 
  -3*Log[w[1]] + 3*Log[w[4]] - 3*Log[w[19]] + 3*Log[w[20]], 
  -Log[w[1]] + Log[w[4]] - Log[w[19]] + Log[w[20]], 0, 
  -Log[w[1]] + 2*Log[w[3]] - Log[w[4]] - Log[w[5]] - Log[w[17]] + 
   2*Log[w[19]], 0, 0, 0, 0, 0, -6*Log[w[5]] + 6*Log[w[12]] + 6*Log[w[15]] - 
   6*Log[w[17]], -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 
  0, 0, 0, -3*Log[w[5]] + 3*Log[w[12]] + 3*Log[w[15]] - 3*Log[w[17]], 
  (-3*Log[w[1]])/4 + (3*Log[w[4]])/4 - (3*Log[w[19]])/4 + (3*Log[w[20]])/4, 
  (3*Log[w[1]])/4 - (3*Log[w[4]])/4 + (3*Log[w[19]])/4 - (3*Log[w[20]])/4, 
  (3*Log[w[1]])/4 - (3*Log[w[4]])/4 + (3*Log[w[19]])/4 - (3*Log[w[20]])/4, 
  (-3*Log[w[1]])/4 + (3*Log[w[4]])/4 - (3*Log[w[19]])/4 + (3*Log[w[20]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] - Log[w[4]]/2 + 
   Log[w[5]]/2 + Log[w[17]]/2, Log[w[21]]/4 - Log[w[23]]/8 - Log[w[24]]/8, 
  -Log[w[2]] - Log[w[3]] - (5*Log[w[5]])/2 - Log[w[17]]/2 - Log[w[19]]/2 - 
   Log[w[20]]/2 + 2*Log[w[26]], Log[w[1]] + Log[w[2]] - Log[w[5]] - 
   Log[w[18]], Log[w[21]]/4 + (3*Log[w[22]])/4 + Log[w[23]]/4 - Log[w[24]]/4, 
  Log[w[22]]/4 + Log[w[23]]/8 - Log[w[24]]/8, 
  -1/4*Log[w[21]] + Log[w[23]]/4 - Log[w[24]]/4, Log[w[23]]/8 - Log[w[24]]/8, 
  -1/4*Log[w[21]] - Log[w[23]]/4 + Log[w[24]]/4, 
  -1/8*Log[w[23]] + Log[w[24]]/8, -1/2*Log[w[3]] - Log[w[4]]/2 + 
   Log[w[5]]/2 + Log[w[16]]/2, Log[w[21]]/4 - Log[w[23]]/4 + Log[w[24]]/4 + 
   (3*Log[w[25]])/4, -1/8*Log[w[23]] + Log[w[24]]/8 + Log[w[25]]/4, 
  Log[w[21]]/2 + Log[w[25]]/2, -1/4*Log[w[3]] - Log[w[4]]/4 + Log[w[5]]/4 + 
   Log[w[16]]/4, -1/4*Log[w[23]] + Log[w[24]]/4, 
  Log[w[3]]/4 + Log[w[4]]/4 - Log[w[5]]/4 - Log[w[16]]/4, 
  Log[w[23]]/4 - Log[w[24]]/4 - (3*Log[w[25]])/4, Log[w[25]]/4, 
  Log[w[21]]/4 - Log[w[22]]/4 - Log[w[23]]/4 + Log[w[24]]/4, 
  Log[w[1]]/4 + Log[w[2]]/4 - Log[w[5]]/4 - Log[w[18]]/4, 
  (-3*Log[w[22]])/4 - Log[w[23]]/4 + Log[w[24]]/4, 
  -1/4*Log[w[21]] - Log[w[22]]/2 - Log[w[23]]/4 + Log[w[24]]/4, 
  (-3*Log[w[21]])/4 + Log[w[23]]/4 + Log[w[24]]/4, 
  -1/2*Log[w[1]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[17]]/2, 
  Log[w[21]]/4 - Log[w[23]]/4 - Log[w[24]]/4, -1/4*Log[w[21]] + Log[w[22]]/4, 
  (3*Log[w[23]])/4 - (3*Log[w[24]])/4, -1/2*Log[w[21]] + Log[w[23]]/4 - 
   Log[w[24]]/4 - Log[w[25]]/2, Log[w[21]]/4 - Log[w[23]]/8 + Log[w[24]]/8 + 
   Log[w[25]]/4, 0, 0, (-3*Log[w[25]])/4, (-3*Log[w[22]])/4, 
  -1/4*Log[w[21]] + Log[w[22]]/4 + Log[w[23]]/4 - Log[w[25]]/8, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4 + (3*Log[w[25]])/4, 
  Log[w[21]]/4 + Log[w[25]]/4, Log[w[21]]/2 - Log[w[23]]/4 - Log[w[24]]/4, 
  Log[w[21]]/8 - Log[w[22]]/8, 0, 0, -1/4*Log[w[21]] - Log[w[23]]/4 + 
   Log[w[24]]/4, (3*Log[w[23]])/4 - (3*Log[w[24]])/4, 
  -1/4*Log[w[21]] + Log[w[23]]/4 - Log[w[24]]/4, Log[w[21]]/4 + Log[w[22]]/4, 
  Log[w[21]]/4 - (3*Log[w[22]])/4 - Log[w[23]]/2, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 + (3*Log[w[25]])/4, 
  (-3*Log[w[21]])/4 + (3*Log[w[22]])/4 - (3*Log[w[25]])/4, 
  (-3*Log[w[21]])/2 - (3*Log[w[25]])/2, (3*Log[w[21]])/2 + (3*Log[w[25]])/2, 
  -Log[w[21]] - Log[w[25]], 0, Log[w[21]]/2, (-3*Log[w[21]])/2 - 
   (3*Log[w[22]])/2, (3*Log[w[21]])/2 + (3*Log[w[22]])/2, 
  -Log[w[21]] - Log[w[22]], (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 - 
   (3*Log[w[25]])/4, (3*Log[w[21]])/4 + (9*Log[w[22]])/16 + 
   (3*Log[w[23]])/16 - (3*Log[w[24]])/16 + (3*Log[w[25]])/16, 
  (-9*Log[w[21]])/16 - (3*Log[w[22]])/8 - (3*Log[w[23]])/16 + 
   (3*Log[w[24]])/16 + (3*Log[w[25]])/16, (3*Log[w[21]])/4 + 
   (3*Log[w[22]])/16 - (3*Log[w[23]])/16 + (3*Log[w[24]])/16 + 
   (9*Log[w[25]])/16, (-9*Log[w[21]])/16 + (3*Log[w[22]])/16 + 
   (3*Log[w[23]])/16 - (3*Log[w[24]])/16 - (3*Log[w[25]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - 2*Log[w[2]] - 
   2*Log[w[5]] - Log[w[16]]/2 + Log[w[18]]/2 - Log[w[20]]/2 + 2*Log[w[26]], 
  (-3*Log[w[22]])/8 + Log[w[24]]/8 + Log[w[25]]/8, 
  -1/8*Log[w[22]] + Log[w[24]]/8 + Log[w[25]]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]]/4 + Log[w[4]]/4 - Log[w[5]]/4 - Log[w[16]]/4, Log[w[25]]/4, 0, 0, 
  0, Log[w[22]]/8 - Log[w[23]]/4 - Log[w[24]]/8 + Log[w[25]]/8, 
  -1/4*Log[w[2]] + Log[w[3]]/4 + Log[w[4]]/4 - Log[w[20]]/4, Log[w[24]]/4, 
  Log[w[21]]/4 + Log[w[22]]/4 - Log[w[24]]/4, 0, 0, 0, 
  -1/8*Log[w[22]] + Log[w[23]]/4 + Log[w[24]]/8 + Log[w[25]]/8, 0, 
  -1/4*Log[w[25]], 0, 0, 0, (-9*Log[w[22]])/8 + (3*Log[w[24]])/8 + 
   (3*Log[w[25]])/8, (3*Log[w[22]])/8 - (3*Log[w[24]])/8 - (9*Log[w[25]])/8, 
  Log[w[21]]/16 - Log[w[22]]/8 + Log[w[24]]/16, 
  (-3*Log[w[21]])/8 - (3*Log[w[22]])/8 - (3*Log[w[25]])/8, 0, 0, 
  Log[w[22]]/16 + Log[w[23]]/16 - Log[w[24]]/16, 
  (-3*Log[w[22]])/8 - (3*Log[w[23]])/8 - (3*Log[w[24]])/8, 
  Log[w[21]]/4 - Log[w[23]]/4, 0, (3*Log[w[22]])/8 - (9*Log[w[24]])/8 - 
   (3*Log[w[25]])/8, 0, -1/4*Log[w[24]], Log[w[21]]/4 + Log[w[22]]/4, 
  (5*Log[w[21]])/8 + (3*Log[w[22]])/8 - Log[w[23]]/4 + (3*Log[w[25]])/8, 
  (-3*Log[w[21]])/8 - (3*Log[w[22]])/8 - (3*Log[w[25]])/8, 0, 0, 0, 0, 0, 
  (3*Log[w[22]])/8 + (3*Log[w[23]])/8 + (3*Log[w[24]])/8, 
  Log[w[21]]/4 - (3*Log[w[22]])/8 - (5*Log[w[23]])/8 - (3*Log[w[24]])/8, 
  Log[w[21]]/4 + Log[w[22]]/2 + Log[w[23]]/4, 
  (3*Log[w[21]])/16 + (3*Log[w[22]])/16 + (3*Log[w[23]])/32 + 
   (3*Log[w[24]])/16 + (3*Log[w[25]])/32, (-3*Log[w[22]])/32 - 
   (15*Log[w[23]])/32 - (9*Log[w[24]])/32, (3*Log[w[21]])/32 + 
   (3*Log[w[22]])/16 + (3*Log[w[23]])/16 + (3*Log[w[24]])/32 + 
   (3*Log[w[25]])/16, (-3*Log[w[22]])/32 + (3*Log[w[24]])/32 + 
   (3*Log[w[25]])/32, (-15*Log[w[21]])/32 - (3*Log[w[22]])/32 - 
   (9*Log[w[25]])/32, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[22]] + 2*Log[w[24]] + 2*Log[w[25]], -1/2*Log[w[1]] - Log[w[2]] - 
   Log[w[5]] - Log[w[16]]/2 + (3*Log[w[18]])/2 - Log[w[20]]/2, 
  Log[w[1]]/2 - Log[w[16]]/2 + Log[w[18]]/2 - Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[11]] + 2*Log[w[16]], 0, 0, 0, 
  Log[w[1]]/2 - Log[w[16]]/2 - Log[w[18]]/2 + Log[w[20]]/2, 0, 
  -2*Log[w[13]] + 2*Log[w[20]], Log[w[3]] - 2*Log[w[15]] + Log[w[17]] - 
   Log[w[18]] + Log[w[20]], 0, 0, 0, -1/2*Log[w[1]] + Log[w[16]]/2 + 
   Log[w[18]]/2 - Log[w[20]]/2, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[16]])/2 - (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 
  (-3*Log[w[1]])/2 + (3*Log[w[16]])/2 - (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 
  -1/4*Log[w[1]] + Log[w[2]]/4 + Log[w[3]]/4 - Log[w[17]]/2 + Log[w[18]]/2 - 
   Log[w[20]]/4, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[16]])/2 + 
   (3*Log[w[18]])/2, 0, 0, -1/4*Log[w[18]] + Log[w[20]]/4, 
  (3*Log[w[18]])/2 - (3*Log[w[20]])/2, -Log[w[3]] + Log[w[17]], 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[16]])/2 - (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 
  0, 0, -Log[w[3]] + Log[w[17]] - Log[w[18]] + Log[w[20]], 
  (-3*Log[w[2]])/2 + Log[w[3]]/2 + (3*Log[w[16]])/2 + Log[w[17]] - 
   (3*Log[w[18]])/2, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 + 3*Log[w[15]] - 
   (3*Log[w[16]])/2 - 3*Log[w[17]] + (3*Log[w[18]])/2, 0, 0, 0, 0, 0, 
  (-3*Log[w[18]])/2 + (3*Log[w[20]])/2, -Log[w[3]] + Log[w[17]] + 
   (3*Log[w[18]])/2 - (3*Log[w[20]])/2, Log[w[3]] + Log[w[17]] - 
   2*Log[w[18]], (3*Log[w[1]])/8 + (3*Log[w[3]])/4 - (3*Log[w[15]])/2 - 
   (3*Log[w[16]])/8 + (3*Log[w[17]])/4 - (3*Log[w[18]])/4 + (3*Log[w[20]])/4, 
  (3*Log[w[18]])/8 - (3*Log[w[20]])/8, (3*Log[w[1]])/8 - (9*Log[w[2]])/8 + 
   (3*Log[w[3]])/8 + (3*Log[w[16]])/4 + (3*Log[w[17]])/4 - (3*Log[w[18]])/4 - 
   (3*Log[w[20]])/8, (3*Log[w[1]])/8 - (3*Log[w[16]])/8 + (3*Log[w[18]])/8 - 
   (3*Log[w[20]])/8, (3*Log[w[2]])/8 - (3*Log[w[3]])/8 + (3*Log[w[15]])/2 - 
   (3*Log[w[16]])/8 - (3*Log[w[17]])/2 + (3*Log[w[18]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[w[24]] - 4*Log[w[25]], 
  -Log[w[2]] - Log[w[5]] + Log[w[16]] + Log[w[20]], 
  -2*Log[w[1]] - Log[w[2]] - Log[w[5]] + Log[w[16]] + Log[w[20]], 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[w[25]], -Log[w[3]] - Log[w[4]] + Log[w[5]] + 
   2*Log[w[11]] - Log[w[16]], 0, 0, 0, Log[w[2]] + Log[w[5]] - 2*Log[w[14]] + 
   Log[w[16]] - Log[w[20]], -Log[w[24]], Log[w[2]] - Log[w[3]] - Log[w[4]] + 
   2*Log[w[13]] - Log[w[20]], 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 
  -Log[w[2]] - Log[w[3]] + Log[w[4]] + Log[w[20]], 0, 
  Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[16]], 0, 0, 0, 0, 
  -3*Log[w[2]] + 3*Log[w[3]] + 3*Log[w[4]] - 3*Log[w[20]], 
  -1/2*Log[w[2]] - Log[w[3]]/2 + Log[w[4]]/2 + Log[w[20]]/2, 0, 0, 0, 
  Log[w[2]]/2 + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[20]]/2, 0, 0, 0, 
  3*Log[w[3]] + 3*Log[w[4]] - 3*Log[w[5]] - 3*Log[w[16]], 0, 
  -Log[w[2]] + Log[w[3]] + Log[w[4]] - Log[w[20]], 
  Log[w[2]] + Log[w[3]] - Log[w[4]] - Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*Log[w[3]])/4 - (3*Log[w[4]])/4 + (3*Log[w[5]])/4 + (3*Log[w[16]])/4, 
  (-3*Log[w[2]])/4 + (3*Log[w[3]])/4 + (3*Log[w[4]])/4 - (3*Log[w[20]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/4 - (3*Log[w[4]])/4 + (3*Log[w[20]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 + (3*Log[w[5]])/4 + 
   (3*Log[w[16]])/4 + (3*Log[w[20]])/4, (3*Log[w[3]])/4 + (3*Log[w[4]])/4 - 
   (3*Log[w[5]])/4 - (3*Log[w[16]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[w[4]] - 2*Log[w[5]] - Log[w[19]], 
  Log[w[4]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[14]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 
  9*Log[w[4]] - 9*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[2]] + Log[w[4]]/2 - Log[w[19]]/4, 
  (-3*Log[w[2]])/2 + (3*Log[w[19]])/2, -Log[w[4]] + Log[w[19]], 
  -2*Log[w[4]] + 2*Log[w[19]], 0, 0, 0, 0, 2*Log[w[4]] - 2*Log[w[19]], 0, 0, 
  0, 0, 0, -Log[w[4]] + 2*Log[w[12]] - Log[w[19]], 
  (3*Log[w[2]])/2 + 3*Log[w[14]] - (9*Log[w[19]])/2, 
  (-3*Log[w[2]])/2 - Log[w[4]] + (5*Log[w[19]])/2, 
  2*Log[w[2]] + Log[w[4]] - 2*Log[w[12]] - Log[w[19]], 
  (9*Log[w[2]])/8 + (3*Log[w[4]])/2 - (21*Log[w[19]])/8, 
  (-3*Log[w[2]])/8 + (9*Log[w[4]])/4 - (3*Log[w[14]])/2 - (3*Log[w[19]])/8, 
  (-3*Log[w[4]])/2 + (3*Log[w[14]])/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[12]] + 2*Log[w[19]], -2*Log[w[4]] - 2*Log[w[5]] + 2*Log[w[19]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[12]] + 2*Log[w[14]] - 
   2*Log[w[19]], 0, 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[12]], 
  -6*Log[w[4]] + 6*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] + Log[w[12]], 0, 0, 2*Log[w[4]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -6*Log[w[12]] + 6*Log[w[19]], -2*Log[w[12]] + 2*Log[w[19]], 0, 
  0, 0, (-3*Log[w[4]])/2 - 3*Log[w[12]] + (9*Log[w[19]])/2, 
  (-3*Log[w[4]])/2 + (3*Log[w[19]])/2, (3*Log[w[4]])/2 - (3*Log[w[19]])/2, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - 2*Log[w[5]] - Log[w[20]], Log[w[1]] - Log[w[20]], 0, 0, 0, 
  -2*Log[w[13]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[3]]/4 - Log[w[20]]/4, (-3*Log[w[3]])/2 + 
   (3*Log[w[20]])/2, -Log[w[1]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -9*Log[w[1]] + 9*Log[w[20]], -2*Log[w[1]] + 2*Log[w[20]], 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[20]], (3*Log[w[3]])/2 + 3*Log[w[13]] - 
   (9*Log[w[20]])/2, -Log[w[1]] - (3*Log[w[3]])/2 + (5*Log[w[20]])/2, 
  Log[w[1]] + 2*Log[w[3]] - 2*Log[w[15]] - Log[w[20]], 0, 
  -Log[w[1]] + 2*Log[w[15]] - Log[w[20]], 0, 0, 0, 
  (3*Log[w[1]])/2 + (9*Log[w[3]])/8 - (21*Log[w[20]])/8, 0, 0, 
  (9*Log[w[1]])/4 - (3*Log[w[3]])/8 - (3*Log[w[13]])/2 - (3*Log[w[20]])/8, 
  (-3*Log[w[1]])/2 + (3*Log[w[13]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[20]], 
  -2*Log[w[1]] - 2*Log[w[5]] + 2*Log[w[20]], 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[3]] - 2*Log[w[15]], 
  -Log[w[3]] + Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[w[1]] - 6*Log[w[20]], 2*Log[w[1]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 
  0, -6*Log[w[15]] + 6*Log[w[20]], -2*Log[w[15]] + 2*Log[w[20]], 0, 0, 0, 
  (-3*Log[w[1]])/2 - 3*Log[w[15]] + (9*Log[w[20]])/2, 0, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[20]])/2, (3*Log[w[1]])/2 - (3*Log[w[20]])/2, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] - (3*Log[w[4]])/2 - 2*Log[w[5]] + Log[w[16]]/2 - 
   Log[w[18]]/2 - Log[w[19]]/2 + 2*Log[w[26]], 
  -1/4*Log[w[22]] - Log[w[23]]/4 + (3*Log[w[25]])/4, 
  -1/4*Log[w[22]] - Log[w[23]]/4 + Log[w[25]]/4, 
  -1/2*Log[w[22]] + Log[w[24]]/2 + Log[w[25]]/2, 
  Log[w[1]]/4 + Log[w[2]]/4 - Log[w[3]]/4 - Log[w[19]]/4, 
  -1/4*Log[w[22]] + (3*Log[w[25]])/4, -1/2*Log[w[1]] - Log[w[2]]/2 + 
   Log[w[3]]/2 + Log[w[19]]/2, -1/2*Log[w[23]], 
  -1/2*Log[w[21]] - Log[w[22]]/4 + Log[w[23]]/4 + Log[w[25]]/4, 0, 0, 0, 0, 
  0, 0, 0, Log[w[22]]/4 + Log[w[23]]/2 + Log[w[25]]/4, 
  (-3*Log[w[22]])/4 - (9*Log[w[23]])/4 + (3*Log[w[25]])/4, 
  Log[w[22]]/4 - (3*Log[w[25]])/4, -1/8*Log[w[22]] - Log[w[24]]/8 + 
   Log[w[25]]/4, (3*Log[w[23]])/4 + (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  -1/2*Log[w[21]] + Log[w[24]]/2, (3*Log[w[23]])/4, (-3*Log[w[23]])/4, 
  Log[w[21]]/4 + Log[w[22]]/8 - Log[w[25]]/8, 0, Log[w[23]]/2, 
  -1/2*Log[w[21]] - Log[w[22]]/4 - Log[w[23]]/4 + Log[w[25]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[21]])/2 - (3*Log[w[23]])/2 + (3*Log[w[25]])/2, 
  -1/2*Log[w[21]] - Log[w[24]] - (3*Log[w[25]])/2, 
  (-3*Log[w[23]])/4 - (3*Log[w[24]])/4 - (3*Log[w[25]])/4, 
  -1/2*Log[w[21]] + (3*Log[w[23]])/4 + (5*Log[w[24]])/4 + (3*Log[w[25]])/4, 
  -1/2*Log[w[21]] - Log[w[24]]/2 - Log[w[25]], 0, 0, 0, 0, 0, 
  (-3*Log[w[21]])/8 - (3*Log[w[22]])/16 - (3*Log[w[23]])/8 - 
   (3*Log[w[24]])/16 - (3*Log[w[25]])/8, (-3*Log[w[22]])/16 - 
   (15*Log[w[23]])/16 + (3*Log[w[25]])/16, (3*Log[w[21]])/4 + 
   (3*Log[w[22]])/16 + (9*Log[w[25]])/16, (9*Log[w[23]])/16 + 
   (3*Log[w[24]])/16 + (3*Log[w[25]])/16, (-3*Log[w[21]])/8 - 
   (3*Log[w[23]])/16 - (3*Log[w[24]])/8 - (3*Log[w[25]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[22]] - Log[w[23]] + Log[w[25]], -Log[w[3]] - Log[w[4]]/2 - 
   Log[w[5]] + (3*Log[w[16]])/2 - Log[w[18]]/2 - Log[w[19]]/2, 
  Log[w[4]]/2 + Log[w[16]]/2 - Log[w[18]]/2 - Log[w[19]]/2, 
  -Log[w[1]] + 2*Log[w[13]] + Log[w[16]] - Log[w[18]] - Log[w[20]], 
  -1/2*Log[w[22]] - Log[w[23]]/2 + Log[w[25]]/2, 2*Log[w[11]] - 2*Log[w[18]], 
  0, -2*Log[w[14]] + 2*Log[w[19]], -1/2*Log[w[4]] + Log[w[16]]/2 - 
   Log[w[18]]/2 + Log[w[19]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[4]])/2 + (3*Log[w[16]])/2 - (3*Log[w[18]])/2 - (3*Log[w[19]])/2, 
  -Log[w[1]] - Log[w[16]] + Log[w[18]] + Log[w[20]], 
  Log[w[1]]/4 - Log[w[4]]/4 + Log[w[5]]/4 + Log[w[16]]/2 - Log[w[18]]/4 - 
   Log[w[20]]/2, (-3*Log[w[1]])/2 + (3*Log[w[5]])/2 + (3*Log[w[16]])/2 - 
   (3*Log[w[19]])/2, Log[w[1]] - Log[w[20]], 
  (-3*Log[w[4]])/2 - (3*Log[w[16]])/2 + (3*Log[w[18]])/2 + (3*Log[w[19]])/2, 
  (-3*Log[w[4]])/2 - (3*Log[w[16]])/2 + (3*Log[w[18]])/2 + (3*Log[w[19]])/2, 
  -1/4*Log[w[16]] + Log[w[18]]/4, (3*Log[w[16]])/2 - (3*Log[w[18]])/2, 0, 
  -1/2*Log[w[4]] + Log[w[16]]/2 - Log[w[18]]/2 + Log[w[19]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*Log[w[16]])/2 - (3*Log[w[18]])/2, 
  Log[w[1]] - (3*Log[w[16]])/2 + (3*Log[w[18]])/2 - Log[w[20]], 
  (3*Log[w[1]])/2 - (3*Log[w[5]])/2 - 3*Log[w[13]] - (3*Log[w[16]])/2 + 
   (3*Log[w[19]])/2 + 3*Log[w[20]], -1/2*Log[w[1]] + (3*Log[w[5]])/2 + 
   (3*Log[w[16]])/2 - (3*Log[w[19]])/2 - Log[w[20]], 
  Log[w[1]] - 2*Log[w[16]] + Log[w[20]], 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/8 + (3*Log[w[4]])/8 - (9*Log[w[5]])/8 - (3*Log[w[16]])/4 - 
   (3*Log[w[18]])/8 + (3*Log[w[19]])/4 + (3*Log[w[20]])/4, 
  (3*Log[w[4]])/8 + (3*Log[w[16]])/8 - (3*Log[w[18]])/8 - (3*Log[w[19]])/8, 
  (3*Log[w[16]])/8 - (3*Log[w[18]])/8, (-3*Log[w[1]])/8 + (3*Log[w[5]])/8 + 
   (3*Log[w[13]])/2 + (3*Log[w[16]])/8 - (3*Log[w[19]])/8 - (3*Log[w[20]])/2, 
  (3*Log[w[1]])/4 + (3*Log[w[4]])/8 - (3*Log[w[13]])/2 - (3*Log[w[16]])/4 + 
   (3*Log[w[18]])/4 - (3*Log[w[19]])/8 + (3*Log[w[20]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[22]] + 2*Log[w[23]], -Log[w[3]] - Log[w[5]] + Log[w[18]] + 
   Log[w[19]], -Log[w[3]] - 2*Log[w[4]] - Log[w[5]] + Log[w[18]] + 
   Log[w[19]], -2*Log[w[13]] + 2*Log[w[18]], Log[w[23]], 
  Log[w[1]] + Log[w[2]] - Log[w[5]] - 2*Log[w[11]] + Log[w[18]], -Log[w[23]], 
  -Log[w[1]] - Log[w[2]] + Log[w[3]] + 2*Log[w[14]] - Log[w[19]], 
  -Log[w[3]] - Log[w[5]] + 2*Log[w[12]] + Log[w[18]] - Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]] + Log[w[2]] - Log[w[5]] - Log[w[18]], 
  -3*Log[w[1]] - 3*Log[w[2]] + 3*Log[w[5]] + 3*Log[w[18]], 
  Log[w[1]] - Log[w[2]] + Log[w[5]] - Log[w[18]], 
  -1/2*Log[w[1]] + Log[w[2]]/2 - Log[w[5]]/2 + Log[w[18]]/2, 0, 0, 
  3*Log[w[1]] + 3*Log[w[2]] - 3*Log[w[3]] - 3*Log[w[19]], 0, 
  Log[w[1]]/2 - Log[w[2]]/2 + Log[w[5]]/2 - Log[w[18]]/2, 0, 
  Log[w[1]] + Log[w[2]] - Log[w[3]] - Log[w[19]], 
  -Log[w[1]] + Log[w[2]] - Log[w[5]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/4 - (3*Log[w[2]])/4 + 
   (3*Log[w[5]])/4 + (3*Log[w[18]])/4, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 + 
   (3*Log[w[3]])/4 + (3*Log[w[5]])/4 + (3*Log[w[18]])/4 + (3*Log[w[19]])/4, 
  (3*Log[w[1]])/4 + (3*Log[w[2]])/4 - (3*Log[w[5]])/4 - (3*Log[w[18]])/4, 
  (3*Log[w[1]])/4 + (3*Log[w[2]])/4 - (3*Log[w[3]])/4 - (3*Log[w[19]])/4, 
  (-3*Log[w[1]])/4 - (3*Log[w[2]])/4 + (3*Log[w[3]])/4 + (3*Log[w[19]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - Log[w[3]] - Log[w[5]] - 2*Log[w[13]] + Log[w[20]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[3]], 
  (3*Log[w[1]])/4 - (3*Log[w[3]])/4 + Log[w[5]]/4 - Log[w[20]]/4, 
  (3*Log[w[1]])/2 - (3*Log[w[3]])/2 - (3*Log[w[5]])/2 + (3*Log[w[20]])/2, 
  -Log[w[1]] + Log[w[3]] - Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[3]] + 2*Log[w[5]] - 2*Log[w[20]], 
  (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - (3*Log[w[20]])/2, 
  Log[w[1]]/2 - Log[w[3]]/2 - (5*Log[w[5]])/2 + (5*Log[w[20]])/2, 
  -Log[w[1]] + Log[w[3]] + Log[w[5]] - Log[w[20]], 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/8 + (3*Log[w[3]])/8 + (3*Log[w[5]])/8 - (3*Log[w[20]])/8, 0, 
  0, (3*Log[w[1]])/8 - (3*Log[w[3]])/8 - (3*Log[w[5]])/8 + (3*Log[w[20]])/8, 
  (-3*Log[w[1]])/4 + (3*Log[w[3]])/4 + (3*Log[w[5]])/4 - (3*Log[w[20]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   Log[w[5]] + Log[w[16]]/2 + Log[w[18]]/2 + 2*Log[w[26]], 
  (3*Log[w[22]])/2 - (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/2 - Log[w[23]] - Log[w[25]]/2, 0, -1/2*Log[w[22]] - Log[w[24]] + 
   Log[w[25]]/2, 0, 0, 0, (9*Log[w[22]])/2 - (3*Log[w[25]])/2, 
  (-3*Log[w[22]])/2 + (9*Log[w[25]])/2, (-3*Log[w[21]])/4, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/2 + (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*Log[w[21]])/2 + (3*Log[w[22]])/2 + 3*Log[w[23]] - 
   (3*Log[w[25]])/2, (-3*Log[w[21]])/2 - (3*Log[w[22]])/2 + 3*Log[w[24]] + 
   (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[23]])/2, 
  (3*Log[w[21]])/8 + (3*Log[w[22]])/4 - (3*Log[w[25]])/4, (3*Log[w[24]])/2, 
  (3*Log[w[21]])/8 - (3*Log[w[22]])/4 + (3*Log[w[25]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/2 - Log[w[25]]/2, -1/2*Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 - 
   Log[w[4]]/2 - Log[w[5]] - 2*Log[w[11]] + (3*Log[w[16]])/2 + 
   (3*Log[w[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 + Log[w[4]]/2 + Log[w[16]]/2 + 
   Log[w[18]]/2, 0, -1/2*Log[w[1]] + Log[w[2]]/2 + Log[w[3]]/2 + 
   Log[w[4]]/2 - Log[w[16]]/2 - Log[w[18]]/2, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 + (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + 
   (3*Log[w[16]])/2 - (3*Log[w[18]])/2, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 + 
   (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + (3*Log[w[16]])/2 - (3*Log[w[18]])/2, 
  -1/4*Log[w[1]] + Log[w[4]]/4, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   (3*Log[w[16]])/2 + (3*Log[w[18]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[16]])/2 + (3*Log[w[18]])/2, 
  (3*Log[w[2]])/2 + (3*Log[w[3]])/2 - (3*Log[w[16]])/2 - (3*Log[w[18]])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[1]])/8 - (3*Log[w[2]])/4 - 
   (3*Log[w[3]])/4 - (3*Log[w[4]])/8 + (3*Log[w[16]])/4 + (3*Log[w[18]])/4, 
  0, (3*Log[w[1]])/8 + (3*Log[w[2]])/4 + (3*Log[w[3]])/4 - (3*Log[w[4]])/8 - 
   (3*Log[w[16]])/4 - (3*Log[w[18]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - Log[w[3]] - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[16]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  (-3*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, (-3*Log[w[24]])/4, 
  (3*Log[w[23]])/2 + (3*Log[w[24]])/2 + (3*Log[w[25]])/2, 0, 0, 
  (-3*Log[w[23]])/2 + (9*Log[w[25]])/2, 0, 0, -Log[w[22]] + Log[w[23]]/2 - 
   Log[w[25]]/2, -Log[w[21]] - Log[w[23]]/2 + Log[w[25]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3*Log[w[22]] - (3*Log[w[23]])/2 + (3*Log[w[24]])/2 + 
   (3*Log[w[25]])/2, -3*Log[w[21]] + (3*Log[w[23]])/2 + (3*Log[w[24]])/2 - 
   (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, (-3*Log[w[23]])/4 + (3*Log[w[24]])/8 + 
   (3*Log[w[25]])/4, (3*Log[w[22]])/2, (3*Log[w[21]])/2, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/8 - (3*Log[w[25]])/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*Log[w[23]] + Log[w[25]]/2, -1/2*Log[w[1]] - Log[w[2]]/2 - 
   Log[w[3]] - Log[w[4]]/2 - Log[w[5]]/2 - 2*Log[w[14]] + (3*Log[w[16]])/2 + 
   (3*Log[w[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 + (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 
   (3*Log[w[16]])/2 - (3*Log[w[19]])/2, 0, Log[w[2]]/4 - Log[w[4]]/4, 
  (-3*Log[w[1]])/2 + (3*Log[w[5]])/2 + (3*Log[w[16]])/2 - (3*Log[w[19]])/2, 
  0, 0, (3*Log[w[1]])/2 + (3*Log[w[2]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 - (3*Log[w[16]])/2 + (3*Log[w[19]])/2, 0, 0, 
  Log[w[1]]/2 + Log[w[2]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[16]]/2 - 
   Log[w[19]]/2, -1/2*Log[w[1]] + Log[w[2]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[16]]/2 + Log[w[19]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[5]])/2 + (3*Log[w[16]])/2 + (3*Log[w[19]])/2, 
  (3*Log[w[1]])/2 + (3*Log[w[5]])/2 - (3*Log[w[16]])/2 - (3*Log[w[19]])/2, 0, 
  0, 0, 0, 0, 0, (-3*Log[w[1]])/4 - (3*Log[w[2]])/8 + (3*Log[w[4]])/8 - 
   (3*Log[w[5]])/4 + (3*Log[w[16]])/4 + (3*Log[w[19]])/4, 0, 0, 
  (3*Log[w[1]])/4 - (3*Log[w[2]])/8 + (3*Log[w[4]])/8 + (3*Log[w[5]])/4 - 
   (3*Log[w[16]])/4 - (3*Log[w[19]])/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[2]] - Log[w[3]] - Log[w[5]] - 2*Log[w[12]] + Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - Log[w[3]] + Log[w[5]] + 
   Log[w[17]], 0, 0, (-3*Log[w[2]])/4 - Log[w[3]]/4 + (3*Log[w[5]])/4 + 
   Log[w[17]]/4, (-3*Log[w[2]])/2 + (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - 
   (3*Log[w[17]])/2, 0, Log[w[2]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/2 + (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - (3*Log[w[17]])/2, 
  Log[w[2]]/2 - (5*Log[w[3]])/2 - Log[w[5]]/2 + (5*Log[w[17]])/2, 0, 
  -Log[w[2]] + 2*Log[w[3]] + Log[w[5]] - 2*Log[w[17]], 
  Log[w[2]] - Log[w[3]] - Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 0, 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/4 - (3*Log[w[5]])/4 + (3*Log[w[17]])/4, 0, 
  (-3*Log[w[2]])/8 + (3*Log[w[3]])/8 + (3*Log[w[5]])/8 - (3*Log[w[17]])/8, 0, 
  (3*Log[w[2]])/8 - (3*Log[w[3]])/8 - (3*Log[w[5]])/8 + (3*Log[w[17]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[w[2]] + Log[w[4]] - Log[w[5]] - 2*Log[w[14]] + Log[w[19]], 
  0, 0, 0, 0, 0, 0, Log[w[2]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/4 + (3*Log[w[4]])/4 + Log[w[5]]/4 - Log[w[19]]/4, 
  (-3*Log[w[2]])/2 + (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[19]])/2, 
  Log[w[2]] - Log[w[4]] - Log[w[5]] + Log[w[19]], 0, 0, 0, 0, 0, 
  Log[w[2]] - Log[w[4]] + 2*Log[w[5]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 
  (3*Log[w[2]])/2 - (3*Log[w[4]])/2 + (3*Log[w[5]])/2 - (3*Log[w[19]])/2, 
  -1/2*Log[w[2]] + Log[w[4]]/2 - (5*Log[w[5]])/2 + (5*Log[w[19]])/2, 
  Log[w[2]] - Log[w[4]] + Log[w[5]] - Log[w[19]], 
  (3*Log[w[2]])/8 - (3*Log[w[4]])/8 + (3*Log[w[5]])/8 - (3*Log[w[19]])/8, 
  (-3*Log[w[2]])/8 + (3*Log[w[4]])/8 - (3*Log[w[5]])/8 + (3*Log[w[19]])/8, 
  (3*Log[w[2]])/4 - (3*Log[w[4]])/4 + (3*Log[w[5]])/4 - (3*Log[w[19]])/4, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - Log[w[2]] - (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + Log[w[18]]/2 + Log[w[20]]/2 + 
   2*Log[w[26]], (3*Log[w[22]])/2 - (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (9*Log[w[22]])/2 - (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 
  (-3*Log[w[23]])/4, (3*Log[w[22]])/2 + (3*Log[w[23]])/2 + (3*Log[w[24]])/2, 
  0, 0, (-3*Log[w[22]])/2 + (9*Log[w[24]])/2, 0, 
  -1/2*Log[w[22]] + Log[w[24]]/2 - Log[w[25]], -Log[w[21]] + Log[w[22]]/2 - 
   Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[22]])/2 + (3*Log[w[23]])/2 - 
   (3*Log[w[24]])/2 - 3*Log[w[25]], -3*Log[w[21]] - (3*Log[w[22]])/2 + 
   (3*Log[w[23]])/2 + (3*Log[w[24]])/2, 0, (3*Log[w[22]])/4 + 
   (3*Log[w[23]])/8 - (3*Log[w[24]])/4, (-3*Log[w[22]])/4 + 
   (3*Log[w[23]])/8 + (3*Log[w[24]])/4, 0, (3*Log[w[25]])/2, 
  (3*Log[w[21]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[22]]/2 - Log[w[24]]/2, 
  -1/2*Log[w[1]] - Log[w[2]] - Log[w[3]]/2 - Log[w[4]]/2 - Log[w[5]]/2 - 
   2*Log[w[13]] + (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 - (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 0, 0, 0, 0, 0, 
  -1/4*Log[w[1]] + Log[w[3]]/4, (-3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 
   (3*Log[w[18]])/2 - (3*Log[w[20]])/2, 0, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - 
   (3*Log[w[18]])/2 + (3*Log[w[20]])/2, 0, -1/2*Log[w[1]] + Log[w[3]]/2 + 
   Log[w[4]]/2 + Log[w[5]]/2 - Log[w[18]]/2 - Log[w[20]]/2, 
  -1/2*Log[w[1]] + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[18]]/2 + 
   Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[4]])/2 - (3*Log[w[5]])/2 + 
   (3*Log[w[18]])/2 + (3*Log[w[20]])/2, (3*Log[w[4]])/2 + (3*Log[w[5]])/2 - 
   (3*Log[w[18]])/2 - (3*Log[w[20]])/2, 0, (3*Log[w[1]])/8 - 
   (3*Log[w[3]])/8 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + (3*Log[w[18]])/4 + 
   (3*Log[w[20]])/4, (3*Log[w[1]])/8 - (3*Log[w[3]])/8 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[18]])/4 - (3*Log[w[20]])/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[2]] + Log[w[3]] - Log[w[5]] - 2*Log[w[15]] + 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[2]] - (3*Log[w[3]])/4 + (3*Log[w[5]])/4 + Log[w[17]]/4, 
  (3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - (3*Log[w[17]])/2, 0, 
  0, 0, 0, -Log[w[2]] - Log[w[3]] + Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 
  Log[w[3]] - Log[w[5]], (-5*Log[w[2]])/2 + Log[w[3]]/2 - Log[w[5]]/2 + 
   (5*Log[w[17]])/2, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - 
   (3*Log[w[17]])/2, 0, 0, 0, 0, 0, 0, 2*Log[w[2]] - Log[w[3]] + Log[w[5]] - 
   2*Log[w[17]], -Log[w[2]] + Log[w[3]] - Log[w[5]] + Log[w[17]], 
  (-3*Log[w[2]])/4 + (3*Log[w[3]])/4 - (3*Log[w[5]])/4 + (3*Log[w[17]])/4, 0, 
  (-3*Log[w[2]])/8 + (3*Log[w[3]])/8 - (3*Log[w[5]])/8 + (3*Log[w[17]])/8, 0, 
  (3*Log[w[2]])/8 - (3*Log[w[3]])/8 + (3*Log[w[5]])/8 - (3*Log[w[17]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] - Log[w[2]] - Log[w[3]] - 
   Log[w[4]]/2 - Log[w[5]]/2 + (3*Log[w[17]])/2, -Log[w[21]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[1]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2, 
  0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[12]] + 
   Log[w[17]]/2, 0, Log[w[1]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[15]] + 
   Log[w[17]]/2, -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2, 
  0, 0, 0, -3*Log[w[15]] + 3*Log[w[17]], 0, 0, -3*Log[w[5]] + 3*Log[w[12]] + 
   3*Log[w[15]] - 3*Log[w[17]], 0, -3*Log[w[12]] + 3*Log[w[17]], 0, 0, 0, 
  (3*Log[w[12]])/2 - (3*Log[w[17]])/2, 0, (3*Log[w[15]])/2 - 
   (3*Log[w[17]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[21]])/4, 
  (-3*Log[w[1]])/2 - Log[w[2]] - Log[w[3]] - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[17]]/2 + 2*Log[w[26]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[21]]/4 - Log[w[22]]/2, 0, 0, 0, 0, 
  -1/4*Log[w[21]] - Log[w[23]]/2, 0, -1/4*Log[w[21]] - Log[w[24]]/2, 
  Log[w[21]]/4 - Log[w[25]]/2, 0, 0, 0, (-3*Log[w[21]])/2 - 
   (3*Log[w[22]])/2 + (3*Log[w[24]])/2, 0, 0, 
  (3*Log[w[21]])/2 - (3*Log[w[23]])/2 - (3*Log[w[24]])/2, 0, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2 - (3*Log[w[25]])/2, 0, 0, 0, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4, 0, (3*Log[w[21]])/4 + 
   (3*Log[w[25]])/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[3]] - Log[w[5]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[15]] - 2*Log[w[17]], 
  0, 2*Log[w[5]] - 2*Log[w[12]] - 2*Log[w[15]] + 2*Log[w[17]], 0, 0, 
  2*Log[w[12]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] - Log[w[5]] + Log[w[19]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[12]] - 3*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[14]])/2 - (3*Log[w[19]])/2, (3*Log[w[2]])/2 - (3*Log[w[14]])/2, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] - 2*Log[w[5]] + 
   2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[4]] + Log[w[12]]/2, 
  -1/2*Log[w[5]] + Log[w[14]]/2, Log[w[4]]/2 + Log[w[5]]/2 - Log[w[12]]/2 - 
   Log[w[14]]/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - Log[w[5]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3*Log[w[15]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (3*Log[w[13]])/2 - (3*Log[w[20]])/2, 
  (3*Log[w[3]])/2 - (3*Log[w[13]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[1]] + Log[w[3]]/2 - 2*Log[w[5]] + (3*Log[w[20]])/2, 
  3*Log[w[3]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -3*Log[w[3]] + 6*Log[w[13]] - 3*Log[w[20]], 
  -3*Log[w[3]] + 6*Log[w[15]] - 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 
  (3*Log[w[3]])/4 - (3*Log[w[20]])/4, 0, 0, 
  (3*Log[w[3]])/4 - (3*Log[w[20]])/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*Log[w[3]] + Log[w[20]]/4, -2*Log[w[1]] - (3*Log[w[3]])/2 - 
   2*Log[w[5]] + 4*Log[w[8]] - Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[1]] + Log[w[3]]/2 + 2*Log[w[5]] - Log[w[20]]/2, 
  2*Log[w[1]] + Log[w[3]]/2 - 2*Log[w[5]] - Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[3]]/8 + Log[w[5]]/2 - Log[w[20]]/8, 0, 0, 
  Log[w[1]]/2 + Log[w[3]]/8 - Log[w[5]]/2 - Log[w[20]]/8, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[3]] + 2*Log[w[5]], 0, 2*Log[w[3]] - 2*Log[w[5]], 
  -Log[w[3]] + Log[w[5]], 0, 0, 0, 0, 0, -1/2*Log[w[3]] + Log[w[5]]/2, 0, 0, 
  0, -1/2*Log[w[3]] + Log[w[5]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[w[3]] - 2*Log[w[4]] + 2*Log[w[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]]/2 - Log[w[11]]/2, 0, -1/2*Log[w[3]] - Log[w[4]]/2 + 
   Log[w[11]]/2 + Log[w[13]]/2, Log[w[4]]/2 - Log[w[13]]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[2]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] - Log[w[2]]/2 + 
   Log[w[11]]/2 + Log[w[14]]/2, Log[w[1]]/2 - Log[w[14]]/2, 
  Log[w[2]]/2 - Log[w[11]]/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[2]] - 2*Log[w[3]] + Log[w[5]]/2 + 
   (3*Log[w[17]])/2, 3*Log[w[5]] - 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3*Log[w[5]] - 6*Log[w[12]] + 3*Log[w[17]], 
  3*Log[w[5]] - 6*Log[w[15]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[5]])/4 - (3*Log[w[17]])/4, 0, (3*Log[w[5]])/4 - (3*Log[w[17]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[5]] + Log[w[17]]/4, -2*Log[w[2]] - 2*Log[w[3]] - 
   (3*Log[w[5]])/2 + 4*Log[w[10]] - Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[2]] - 2*Log[w[3]] - Log[w[5]]/2 + Log[w[17]]/2, 
  -2*Log[w[2]] + 2*Log[w[3]] - Log[w[5]]/2 + Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[w[2]]/2 - Log[w[3]]/2 + Log[w[5]]/8 - Log[w[17]]/8, 0, 
  -1/2*Log[w[2]] + Log[w[3]]/2 + Log[w[5]]/8 - Log[w[17]]/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] - 2*Log[w[4]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[13]] + 3*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[11]])/2 - (3*Log[w[18]])/2, 0, (3*Log[w[1]])/2 - (3*Log[w[11]])/2, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - Log[w[3]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[15]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  (3*Log[w[5]])/2 - (3*Log[w[12]])/2, 0, (3*Log[w[12]])/2 - (3*Log[w[17]])/2, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[2]]/2 - 2*Log[w[4]] - 2*Log[w[5]] + (3*Log[w[19]])/2, 
  3*Log[w[2]] - 3*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[2]] + 6*Log[w[14]] - 3*Log[w[19]], -3*Log[w[2]] + 6*Log[w[12]] - 
   3*Log[w[19]], 0, (3*Log[w[2]])/4 - (3*Log[w[19]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[19]])/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[2]] + Log[w[19]]/4, (-3*Log[w[2]])/2 - 2*Log[w[4]] - 
   2*Log[w[5]] + 4*Log[w[7]] - Log[w[19]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[2]]/2 - 2*Log[w[4]] + 2*Log[w[5]] - Log[w[19]]/2, 
  Log[w[2]]/2 + 2*Log[w[4]] - 2*Log[w[5]] - Log[w[19]]/2, 0, 
  Log[w[2]]/8 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[19]]/8, 
  Log[w[2]]/8 + Log[w[4]]/2 - Log[w[5]]/2 - Log[w[19]]/8, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[5]] + 2*Log[w[12]], 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[5]], 
  -Log[w[2]] + Log[w[5]], -1/2*Log[w[2]] + Log[w[5]]/2, 0, 
  -1/2*Log[w[2]] + Log[w[5]]/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] - 2*Log[w[5]] + 
   Log[w[12]] + Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[12]] + 3*Log[w[19]], 0, -3*Log[w[2]] + 3*Log[w[12]] + 
   3*Log[w[14]] - 3*Log[w[19]], 0, 0, 0, (3*Log[w[2]])/2 - (3*Log[w[12]])/2, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[5]] + 2*Log[w[20]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - Log[w[15]]/2, 0, 0, 
  Log[w[5]]/2 - Log[w[13]]/2, -1/2*Log[w[1]] - Log[w[5]]/2 + Log[w[13]]/2 + 
   Log[w[15]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[5]] + Log[w[15]] + 
   Log[w[20]], 0, 0, 0, 0, -3*Log[w[3]] + 3*Log[w[13]] + 3*Log[w[15]] - 
   3*Log[w[20]], 0, 0, -3*Log[w[15]] + 3*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[3]])/2 - (3*Log[w[15]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - Log[w[2]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[14]] + 3*Log[w[16]], 0, 0, 0, (3*Log[w[4]])/2 - (3*Log[w[11]])/2, 
  0, (3*Log[w[11]])/2 - (3*Log[w[16]])/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[2]] - 2*Log[w[3]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, -3*Log[w[12]] + 3*Log[w[17]], 0, (3*Log[w[5]])/2 - (3*Log[w[15]])/2, 0, 
  0, 0, (3*Log[w[15]])/2 - (3*Log[w[17]])/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[5]] - Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/2 - Log[w[5]]/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[5]] - Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]]/2 - Log[w[5]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] - Log[w[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[3]]/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] - Log[w[15]], 0, 0, 0, 0, 0, 0, Log[w[3]]/2 - Log[w[5]]/2, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] - Log[w[5]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[5]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[w[2]] - Log[w[14]], 0, 0, 0, Log[w[2]]/2 - Log[w[4]]/2, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - Log[w[12]], 0, 
  Log[w[2]]/2 - Log[w[5]]/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[2]] - Log[w[5]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[5]], 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]], 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[1]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[3]], 0}, {0, 0, 0, 0, 0, -2*Log[w[12]] + 2*Log[w[17]], 
  0, 0, 0, -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[13]] + 2*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[3]] + 2*Log[w[13]] + 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[15]] - 2*Log[w[20]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]] - Log[w[3]] - Log[w[5]] + 
   Log[w[17]] + Log[w[20]]}}


==> anc/DE/Atilde_DP_2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-2*Log[w[1]] - 2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[26]], 
  -1/2*Log[w[21]] - Log[w[23]]/2 - Log[w[25]], -1/2*Log[w[2]] - Log[w[3]]/2 + 
   Log[w[4]]/2 + Log[w[5]]/2 + Log[w[17]]/2 - Log[w[19]]/2, 
  -Log[w[2]] + Log[w[16]] + Log[w[17]] - Log[w[19]], Log[w[21]] + Log[w[25]], 
  -4*Log[w[4]] + 4*Log[w[11]], Log[w[21]] - Log[w[23]] + Log[w[25]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], -Log[w[2]] - Log[w[5]] + 
   2*Log[w[15]] + Log[w[16]] - Log[w[20]], Log[w[21]] - Log[w[23]] - 
   Log[w[24]], -Log[w[21]] + Log[w[23]] - Log[w[25]], 
  -Log[w[21]] - Log[w[25]], Log[w[21]] - Log[w[23]] - Log[w[24]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], -Log[w[25]], 
  Log[w[3]] - Log[w[4]] - Log[w[5]] + Log[w[16]], 
  -2*Log[w[14]] + 2*Log[w[16]], Log[w[24]] + Log[w[25]], 
  -2*Log[w[2]] - 2*Log[w[5]] + 4*Log[w[15]] + 2*Log[w[16]] - 2*Log[w[20]], 
  Log[w[24]] + Log[w[25]], 0, -2*Log[w[4]] + 2*Log[w[11]], 0, 
  Log[w[23]] + Log[w[25]], Log[w[21]] - Log[w[23]] + Log[w[25]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 
  Log[w[21]] - Log[w[23]] + Log[w[25]], -Log[w[21]] + Log[w[23]] - 
   Log[w[25]], 0, 0, -Log[w[21]] - Log[w[25]], -2*Log[w[11]] + 2*Log[w[16]], 
  6*Log[w[2]] - 6*Log[w[3]] + 6*Log[w[4]] + 6*Log[w[5]] - 12*Log[w[11]] - 
   6*Log[w[17]] + 6*Log[w[19]], 2*Log[w[21]] - 2*Log[w[23]] + 3*Log[w[25]], 
  0, -1/68*Log[w[25]], 0, -8*Log[w[2]] + 8*Log[w[3]] - 8*Log[w[4]] - 
   8*Log[w[5]] + 16*Log[w[11]] + 8*Log[w[17]] - 8*Log[w[19]], 0, 0, 
  Log[w[23]] - Log[w[25]]/2, 0, -Log[w[21]] + Log[w[23]] - Log[w[25]], 0, 
  -4*Log[w[4]] + 4*Log[w[16]], 0, 0, 2*Log[w[21]] - 2*Log[w[23]] + 
   2*Log[w[25]], 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 
  6*Log[w[2]] - 6*Log[w[3]] + 6*Log[w[4]] + 12*Log[w[5]] - 12*Log[w[15]] - 
   12*Log[w[16]] + 6*Log[w[20]], 4*Log[w[21]] + 3*Log[w[25]], 
  -1/2*Log[w[103]], -1/68*Log[w[25]], 0, -8*Log[w[2]] + 8*Log[w[3]] - 
   8*Log[w[4]] - 16*Log[w[5]] + 16*Log[w[15]] + 16*Log[w[16]] - 8*Log[w[20]], 
  0, 0, Log[w[25]]/2, 0, -3*Log[w[21]] + 3*Log[w[23]] - 3*Log[w[25]], 
  -2*Log[w[21]] - Log[w[24]] - 3*Log[w[25]], -Log[w[21]] + Log[w[23]] + 
   Log[w[24]], -2*Log[w[2]] + 2*Log[w[16]] + 2*Log[w[17]] - 2*Log[w[19]], 0, 
  -2*Log[w[21]] + Log[w[24]], 0, 0, 0, -Log[w[21]] - Log[w[25]], 
  2*Log[w[1]] + 2*Log[w[3]] - 4*Log[w[11]] - 4*Log[w[15]] + 2*Log[w[16]] + 
   2*Log[w[17]], -Log[w[21]] - Log[w[25]], -6*Log[w[2]] - 12*Log[w[4]] - 
   6*Log[w[5]] + 12*Log[w[11]] + 12*Log[w[15]] + 6*Log[w[16]] - 6*Log[w[20]], 
  -Log[w[21]] - Log[w[25]], 0, -1/68*Log[w[21]] - Log[w[25]]/68, 0, 
  8*Log[w[2]] + 16*Log[w[4]] + 8*Log[w[5]] - 16*Log[w[11]] - 16*Log[w[15]] - 
   8*Log[w[16]] + 8*Log[w[20]], 0, -1/2*Log[w[21]] + Log[w[24]]/2, 
  Log[w[21]] + Log[w[25]], -6*Log[w[2]] + 6*Log[w[3]] - 6*Log[w[4]] - 
   6*Log[w[5]] + 12*Log[w[16]] + 6*Log[w[17]] - 6*Log[w[19]], -Log[w[21]], 0, 
  -1/68*Log[w[21]] + Log[w[23]]/34 + Log[w[24]]/34, 0, 
  8*Log[w[2]] - 8*Log[w[3]] + 8*Log[w[4]] + 8*Log[w[5]] - 16*Log[w[16]] - 
   8*Log[w[17]] + 8*Log[w[19]], 0, 0, -1/2*Log[w[25]], 0, 
  Log[w[21]] - Log[w[23]] + Log[w[25]], 0, 0, 0, -1/2*Log[w[25]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], 0, 0, 0, 0, Log[w[21]]/2, 0, 0, 0, 0, 
  0, Log[w[21]] + Log[w[25]], 0, 0, 0, -1/2*Log[w[21]] - Log[w[25]]/2, 0, 0, 
  0, 0, 0, 2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[16]] - 2*Log[w[17]], 
  -Log[w[21]] - Log[w[25]], -Log[w[21]] - Log[w[25]], 0, 
  Log[w[1]] + Log[w[4]] + Log[w[5]] - 2*Log[w[16]] - Log[w[17]], -Log[w[25]], 
  -Log[w[1]] + Log[w[2]] - Log[w[3]] + Log[w[19]], Log[w[21]] + Log[w[25]], 
  -Log[w[21]] - Log[w[25]], -Log[w[25]], -3*Log[w[21]] + 3*Log[w[23]] - 
   3*Log[w[25]], Log[w[25]], -1/2*Log[w[25]], 0, 0, 3*Log[w[21]], 
  3*Log[w[25]], 0, 0, -Log[w[23]], 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[21]])/4 + (3*Log[w[23]])/4 - (3*Log[w[25]])/4, 
  (-9*Log[w[21]])/4 + (3*Log[w[23]])/2 - (3*Log[w[25]])/4, 
  (3*Log[w[21]])/4 - (3*Log[w[23]])/4, (3*Log[w[23]])/4 - (3*Log[w[25]])/2, 
  (-3*Log[w[21]])/4}, {0, -Log[w[1]] - (3*Log[w[2]])/2 - Log[w[3]]/2 - 
   Log[w[4]]/2 - Log[w[5]]/2 + Log[w[16]] + Log[w[17]]/2 + Log[w[19]]/2, 
  -1/2*Log[w[21]] + Log[w[23]]/2, -Log[w[21]] + Log[w[23]] - Log[w[25]], 
  Log[w[1]] + Log[w[2]] - Log[w[3]] - Log[w[4]] - Log[w[16]] + Log[w[18]], 
  -2*Log[w[21]] - 2*Log[w[22]], 2*Log[w[2]] - Log[w[4]] - 2*Log[w[12]] - 
   Log[w[16]] + Log[w[18]] + Log[w[19]], Log[w[2]] - 2*Log[w[12]] - 
   Log[w[16]] + Log[w[17]] + Log[w[19]], -Log[w[24]] - Log[w[25]], 
  Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + Log[w[19]] - Log[w[20]], 
  -Log[w[2]] + 2*Log[w[12]] + Log[w[16]] - Log[w[17]] - Log[w[19]], 
  -Log[w[1]] + Log[w[3]] + Log[w[16]] - Log[w[17]], 
  Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + Log[w[19]] - Log[w[20]], 
  -Log[w[2]] + 2*Log[w[12]] + Log[w[16]] - Log[w[17]] - Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[1]] + Log[w[2]] - Log[w[4]] - Log[w[5]] - 
   Log[w[16]] + Log[w[19]], -Log[w[2]] + 2*Log[w[12]] + Log[w[16]] - 
   Log[w[17]] - Log[w[19]], Log[w[5]] - 2*Log[w[12]] + Log[w[17]] + 
   Log[w[19]] - Log[w[20]], 0, 0, -3*Log[w[2]] - Log[w[4]] + 4*Log[w[12]] - 
   Log[w[17]] + Log[w[18]], 0, 0, 0, -Log[w[2]] + 2*Log[w[12]] + Log[w[16]] - 
   Log[w[17]] - Log[w[19]], Log[w[2]] - 2*Log[w[12]] - Log[w[16]] + 
   Log[w[17]] + Log[w[19]], -2*Log[w[2]] + 4*Log[w[12]] + 2*Log[w[16]] - 
   2*Log[w[17]] - 2*Log[w[19]], 0, 0, 0, 6*Log[w[21]] + 6*Log[w[22]] - 
   6*Log[w[23]], -Log[w[1]] + 2*Log[w[2]] + Log[w[3]] - 2*Log[w[4]] - 
   2*Log[w[12]] + Log[w[16]] - Log[w[17]] + 2*Log[w[19]], 
  -1/2*Log[w[71]] - Log[w[76]]/2, -1/68*Log[w[1]] - Log[w[3]]/68 + 
   Log[w[5]]/34 - Log[w[12]]/34 + Log[w[16]]/68 + Log[w[17]]/68, 0, 
  -8*Log[w[21]] - 8*Log[w[22]] + 8*Log[w[23]], 0, 0, 
  -1/2*Log[w[1]] - Log[w[2]] + Log[w[3]]/2 + Log[w[4]] + Log[w[12]] + 
   Log[w[16]]/2 - Log[w[17]]/2 - Log[w[19]], 0, 
  2*Log[w[1]] - 2*Log[w[2]] - 2*Log[w[3]] + Log[w[4]] + 2*Log[w[12]] - 
   Log[w[16]] + 2*Log[w[17]] - Log[w[18]] - Log[w[19]], 0, 0, 0, 
  Log[w[1]] + Log[w[2]] - Log[w[5]] - 2*Log[w[16]] + Log[w[18]], 
  -2*Log[w[2]] + 4*Log[w[12]] + 2*Log[w[16]] - 2*Log[w[17]] - 2*Log[w[19]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[2]] + 6*Log[w[12]] + 
   3*Log[w[16]] - 3*Log[w[17]] - 3*Log[w[19]], 0, 
  Log[w[5]] - Log[w[17]] - Log[w[19]] + Log[w[20]], 
  -2*Log[w[21]] + 2*Log[w[23]] - 2*Log[w[25]], -2*Log[w[5]] + 2*Log[w[12]], 
  2*Log[w[5]] - 2*Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[w[21]] - 6*Log[w[22]] + 6*Log[w[23]] - 6*Log[w[25]], 
  Log[w[1]] - Log[w[4]] - Log[w[5]] + 2*Log[w[12]] - Log[w[17]], 0, 
  -1/68*Log[w[1]] + Log[w[4]]/68 - Log[w[5]]/68 + Log[w[12]]/34 - 
   Log[w[17]]/68 - Log[w[19]]/34 + Log[w[20]]/34, 0, 
  8*Log[w[21]] + 8*Log[w[22]] - 8*Log[w[23]] + 8*Log[w[25]], 0, 0, 
  -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[12]] + Log[w[17]]/2, 0, 
  -Log[w[2]] + 2*Log[w[12]] + Log[w[16]] - Log[w[17]] - Log[w[19]], 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[2]]/2 + Log[w[5]]/2 - Log[w[12]] + Log[w[18]]/2, 
  Log[w[2]] - 2*Log[w[12]] - Log[w[16]] + Log[w[17]] + Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Log[w[5]] - 2*Log[w[12]], 0, 0, 0, 0, 
  -1/2*Log[w[3]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[16]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[21]] - Log[w[23]], Log[w[3]] + Log[w[4]] + 
   Log[w[5]] - 2*Log[w[12]] - Log[w[16]], 0, 0, 
  -3*Log[w[2]] + 3*Log[w[3]] + 3*Log[w[4]] + 3*Log[w[5]] - 3*Log[w[17]] - 
   3*Log[w[19]], 0, -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[17]]/2, 0, 0, 0, 3*Log[w[3]] + 3*Log[w[4]] + 3*Log[w[5]] - 
   6*Log[w[12]] - 3*Log[w[16]], 0, 0, Log[w[2]] - Log[w[3]] - Log[w[4]] - 
   Log[w[5]] + Log[w[17]] + Log[w[19]], Log[w[3]] + Log[w[4]] - Log[w[5]] - 
   Log[w[16]], 0, 0, 0, 0, 0, (-3*Log[w[2]])/4 + (3*Log[w[3]])/4 + 
   (3*Log[w[4]])/4 + (3*Log[w[5]])/4 - (3*Log[w[17]])/4 - (3*Log[w[19]])/4, 
  -3*Log[w[2]] + (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 
   3*Log[w[12]] + (3*Log[w[16]])/2 - 3*Log[w[17]] - 3*Log[w[19]], 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + 
   (3*Log[w[12]])/2 + (3*Log[w[16]])/4 + (3*Log[w[17]])/4 + (3*Log[w[19]])/4, 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + 
   (3*Log[w[17]])/4 + (3*Log[w[19]])/4, 0}, 
 {0, -1/2*Log[w[21]] + Log[w[23]]/2 + Log[w[25]], 
  -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  Log[w[2]] - 2*Log[w[12]] - Log[w[16]] + Log[w[17]] + Log[w[19]], 
  Log[w[22]] - Log[w[25]], -2*Log[w[2]] + 2*Log[w[4]] + 2*Log[w[17]] - 
   2*Log[w[18]], Log[w[22]] + Log[w[23]] - Log[w[25]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], Log[w[2]] - Log[w[5]] - Log[w[16]] + 
   Log[w[20]], -Log[w[21]] + Log[w[23]] + Log[w[24]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], Log[w[21]] + Log[w[25]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], Log[w[21]] - Log[w[23]] + 
   Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[23]] - Log[w[25]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], -Log[w[21]] + Log[w[23]] + 
   Log[w[24]], 0, 0, Log[w[21]] + Log[w[22]], 0, 0, 0, 
  Log[w[21]] - Log[w[23]] + Log[w[25]], -Log[w[21]] + Log[w[23]] - 
   Log[w[25]], 2*Log[w[21]] - 2*Log[w[23]] + 2*Log[w[25]], 0, 0, 0, 
  -6*Log[w[1]] + 6*Log[w[3]] + 6*Log[w[4]] - 6*Log[w[17]] + 6*Log[w[18]] - 
   6*Log[w[19]], Log[w[21]] + 2*Log[w[23]] + Log[w[25]], -1/2*Log[w[106]], 
  -1/68*Log[w[21]] + Log[w[25]]/68, 0, 8*Log[w[1]] - 8*Log[w[3]] - 
   8*Log[w[4]] + 8*Log[w[17]] - 8*Log[w[18]] + 8*Log[w[19]], 0, 0, 
  Log[w[21]]/2 - Log[w[23]] + Log[w[25]]/2, 0, -2*Log[w[21]] - Log[w[22]] - 
   Log[w[23]] - Log[w[25]], 0, 0, 0, Log[w[22]] - 2*Log[w[25]], 
  2*Log[w[21]] - 2*Log[w[23]] + 2*Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3*Log[w[21]] - 3*Log[w[23]] + 3*Log[w[25]], 0, 
  Log[w[21]] - Log[w[23]] - Log[w[24]], 2*Log[w[2]] - 4*Log[w[5]] - 
   2*Log[w[16]] + 2*Log[w[17]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 6*Log[w[1]] - 6*Log[w[5]] - 6*Log[w[16]] + 
   6*Log[w[17]] - 6*Log[w[18]] + 6*Log[w[19]], Log[w[21]], 0, 
  Log[w[21]]/68 - Log[w[23]]/34 - Log[w[24]]/34, 0, 
  -8*Log[w[1]] + 8*Log[w[5]] + 8*Log[w[16]] - 8*Log[w[17]] + 8*Log[w[18]] - 
   8*Log[w[19]], 0, 0, -1/2*Log[w[21]], 0, Log[w[21]] - Log[w[23]] + 
   Log[w[25]], 0, 0, 0, Log[w[22]]/2, -Log[w[21]] + Log[w[23]] - Log[w[25]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[25]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -Log[w[2]] + Log[w[3]] + Log[w[4]] + Log[w[5]] - 
   Log[w[17]] - Log[w[19]], -Log[w[25]], 0, 0, 3*Log[w[21]] - 3*Log[w[23]], 
  0, -1/2*Log[w[21]], 0, 0, 0, -3*Log[w[25]], 0, 0, -Log[w[21]] + Log[w[23]], 
  -Log[w[25]], 0, 0, 0, 0, 0, (3*Log[w[21]])/4 - (3*Log[w[23]])/4, 
  3*Log[w[21]] - 3*Log[w[23]] + (3*Log[w[25]])/2, 
  (-3*Log[w[21]])/4 + (3*Log[w[23]])/4 + (3*Log[w[25]])/4, 
  (-3*Log[w[21]])/4 + (3*Log[w[23]])/4, 0}, {0, Log[w[21]]/2 - Log[w[23]]/2, 
  -1/2*Log[w[2]] + Log[w[3]]/2 + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2 - 
   Log[w[19]]/2, -Log[w[1]] - 3*Log[w[2]] - Log[w[17]] - Log[w[19]] + 
   2*Log[w[26]], -1/2*Log[w[21]] - Log[w[22]]/2 + Log[w[84]]/2, 
  Log[w[2]] + Log[w[3]] + Log[w[4]] - Log[w[17]] + Log[w[18]] - Log[w[36]], 
  -1/2*Log[w[21]] - Log[w[22]]/2 - Log[w[23]] + (3*Log[w[84]])/2, 
  -Log[w[23]] + Log[w[84]], -Log[w[2]] + Log[w[5]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], Log[w[23]], 0, -Log[w[23]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[21]], Log[w[21]], 0, 2*Log[w[25]], -1/2*Log[w[21]] - Log[w[22]]/2 - 
   Log[w[84]]/2, 0, 0, 0, -Log[w[21]], Log[w[21]] + 2*Log[w[25]] - 
   2*Log[w[84]], -Log[w[21]] + Log[w[23]] - 2*Log[w[25]], 0, 0, 0, 
  6*Log[w[2]] - 6*Log[w[3]] - 6*Log[w[4]] - 6*Log[w[5]] + 6*Log[w[17]] + 
   6*Log[w[19]], Log[w[21]]/2 - Log[w[22]]/2 - 2*Log[w[23]] + 
   (3*Log[w[84]])/2, Log[w[106]]/2, Log[w[21]]/136 + Log[w[22]]/136 - 
   Log[w[23]]/68 + Log[w[84]]/136, -2*Log[w[21]] - Log[w[22]] - Log[w[23]] - 
   Log[w[84]], -8*Log[w[2]] + 12*Log[w[3]] + 12*Log[w[4]] + 10*Log[w[5]] - 
   12*Log[w[17]] + 2*Log[w[18]] - 10*Log[w[19]] - 2*Log[w[36]], 
  (2*Log[w[21]])/3 + (2*Log[w[22]])/3 - (2*Log[w[84]])/3, 
  Log[w[21]]/3 - Log[w[22]]/6 - Log[w[23]]/2 + Log[w[84]]/6, 
  (-7*Log[w[21]])/12 - Log[w[22]]/12 + Log[w[23]] - (5*Log[w[84]])/12, 0, 
  Log[w[21]]/2 + Log[w[22]]/2 + Log[w[23]] - (3*Log[w[84]])/2, 0, 0, 0, 
  Log[w[23]] + Log[w[84]], -Log[w[22]] - 3*Log[w[23]] + Log[w[84]], 0, 
  (8*Log[w[21]])/3 + (2*Log[w[22]])/3 + 2*Log[w[25]] - (2*Log[w[84]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[21]] + Log[w[22]] + 3*Log[w[23]] - 
   Log[w[84]], 0, -Log[w[21]] + Log[w[23]], -4*Log[w[2]] + 2*Log[w[3]] + 
   2*Log[w[4]] + 4*Log[w[5]] - 2*Log[w[17]] - 2*Log[w[19]], Log[w[21]], 
  Log[w[23]], 3*Log[w[21]] - 3*Log[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -9*Log[w[2]] + 9*Log[w[3]] + 9*Log[w[4]] + 12*Log[w[5]] - 
   9*Log[w[17]] + 3*Log[w[18]] - 6*Log[w[19]] - 3*Log[w[36]], -Log[w[22]], 0, 
  -1/68*Log[w[21]] + Log[w[23]]/34 - Log[w[84]]/68, 
  Log[w[21]] + Log[w[22]] - Log[w[84]], 10*Log[w[2]] - 10*Log[w[3]] - 
   10*Log[w[4]] - 12*Log[w[5]] + 10*Log[w[17]] - 2*Log[w[18]] + 
   8*Log[w[19]] + 2*Log[w[36]], (-2*Log[w[21]])/3 - Log[w[22]]/3 + 
   Log[w[23]]/3 - (2*Log[w[84]])/3, Log[w[21]]/6 - Log[w[22]]/6 - 
   Log[w[23]]/3 + Log[w[84]]/6, Log[w[21]]/3 + Log[w[22]]/6 - 
   (2*Log[w[23]])/3 + Log[w[84]]/3, 0, -Log[w[22]] - 2*Log[w[23]] + 
   Log[w[84]], (-7*Log[w[21]])/4 + Log[w[22]]/4 + 2*Log[w[23]] - 
   Log[w[84]]/4, (2*Log[w[21]])/3 + (4*Log[w[22]])/3 + (2*Log[w[23]])/3 - 
   2*Log[w[25]] + (2*Log[w[84]])/3, (3*Log[w[21]])/4 + (3*Log[w[22]])/4 - 
   (3*Log[w[84]])/4, (-5*Log[w[21]])/8 - Log[w[22]]/8 + Log[w[84]]/8, 
  -Log[w[23]] + Log[w[84]], 0, 0, 0, 0, 0, 0, -Log[w[21]] + Log[w[22]] + 
   2*Log[w[23]] - Log[w[84]], 0, 0, Log[w[22]], 0, 
  -1/6*Log[w[21]] + Log[w[22]]/6 + Log[w[23]]/3 - Log[w[84]]/6, 0, 
  -1/3*Log[w[21]] - Log[w[22]]/6 + Log[w[23]]/6 + Log[w[84]]/6, 
  Log[w[21]]/12 - Log[w[22]]/12 - Log[w[23]]/6 + Log[w[84]]/12, 
  (-5*Log[w[21]])/4 - Log[w[22]]/4 + Log[w[23]] + Log[w[84]]/4, 
  -1/2*Log[w[21]] + Log[w[22]]/2 + Log[w[23]] - Log[w[84]]/2, 
  Log[w[22]]/2 + Log[w[23]]/2 - Log[w[84]]/2, 
  -Log[w[21]] - (4*Log[w[22]])/3 - Log[w[23]]/3 + (4*Log[w[84]])/3, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2, 0, 0, 
  (-9*Log[w[21]])/2 + (9*Log[w[23]])/2, 0, -1/8*Log[w[22]] - Log[w[23]]/8 + 
   Log[w[84]]/8, (3*Log[w[22]])/4 + (3*Log[w[23]])/4 - (3*Log[w[84]])/4, 0, 
  0, (-3*Log[w[21]])/2 + (9*Log[w[23]])/2, 0, 0, 
  (3*Log[w[21]])/2 - (3*Log[w[23]])/2, -1/2*Log[w[21]] + Log[w[23]]/2, 0, 0, 
  -Log[w[21]] - Log[w[22]]/4 + (3*Log[w[23]])/4 + Log[w[84]]/4, 
  Log[w[21]] - Log[w[22]]/4 - (5*Log[w[23]])/4 + Log[w[84]]/4, 0, 
  (-19*Log[w[21]])/16 - Log[w[22]]/8 + (17*Log[w[23]])/16 + Log[w[84]]/8, 
  (-13*Log[w[21]])/16 + (7*Log[w[22]])/16 + (11*Log[w[23]])/4 - 
   (7*Log[w[84]])/16, (-3*Log[w[23]])/4, (5*Log[w[21]])/8 + 
   (7*Log[w[22]])/16 - (3*Log[w[23]])/16 - (7*Log[w[84]])/16, 0}, 
 {0, 0, 0, 0, -Log[w[2]] - 2*Log[w[3]] - Log[w[4]] + Log[w[17]] + Log[w[18]], 
  -2*Log[w[21]] - 2*Log[w[22]], Log[w[2]] + Log[w[4]] - 2*Log[w[11]] - 
   2*Log[w[12]] + Log[w[17]] + Log[w[18]], -2*Log[w[12]] + 2*Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[4]] + 2*Log[w[12]] - Log[w[17]] + Log[w[18]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 6*Log[w[22]], -Log[w[1]] + Log[w[4]] + Log[w[5]] - 
   2*Log[w[12]] + Log[w[17]], -1/2*Log[w[71]] - Log[w[76]]/2, 
  -1/68*Log[w[1]] + Log[w[4]]/68 + Log[w[5]]/68 - Log[w[12]]/34 + 
   Log[w[17]]/68, 0, -8*Log[w[22]], 0, 0, Log[w[1]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + Log[w[12]] - Log[w[17]]/2, 0, 2*Log[w[1]] - Log[w[2]] - 
   Log[w[4]] + 2*Log[w[12]] - Log[w[17]] - Log[w[18]], 0, 0, 0, 
  Log[w[1]] + Log[w[2]] - Log[w[5]] - 2*Log[w[11]] + Log[w[18]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -6*Log[w[22]], Log[w[1]] - Log[w[4]] - Log[w[5]] + 
   2*Log[w[12]] - Log[w[17]], -1/2*Log[w[70]] - Log[w[75]]/2, 
  Log[w[1]]/68 - Log[w[4]]/68 - Log[w[5]]/68 + Log[w[12]]/34 - Log[w[17]]/68, 
  0, 8*Log[w[22]], 0, 0, -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - 
   Log[w[12]] + Log[w[17]]/2, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/2 - 
   Log[w[5]]/2 + Log[w[18]]/2, -Log[w[1]] + Log[w[4]] + Log[w[5]] - 
   2*Log[w[12]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[5]] - 2*Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, Log[w[21]]/4 + Log[w[22]]/4 - Log[w[84]]/4, 
  (-5*Log[w[2]])/2 - (3*Log[w[3]])/2 - (5*Log[w[4]])/2 - Log[w[17]]/2 - 
   Log[w[18]]/2 + 2*Log[w[26]] + Log[w[36]]/2, Log[w[21]]/4 + Log[w[22]]/4 - 
   (3*Log[w[84]])/4, Log[w[21]]/2 + Log[w[25]]/2 - Log[w[84]]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[21]] + Log[w[22]]/4 + Log[w[23]]/2 + Log[w[84]]/4, 0, 0, 0, 
  Log[w[23]]/2 - Log[w[25]]/2, -1/2*Log[w[23]] - Log[w[25]]/2 + Log[w[84]], 
  0, 0, 0, 0, -3*Log[w[1]] + 3*Log[w[2]] - 3*Log[w[5]] + 3*Log[w[18]], 
  Log[w[21]]/4 - Log[w[22]]/4 - (3*Log[w[84]])/4, 0, 
  Log[w[21]]/272 + Log[w[22]]/272 - Log[w[23]]/136 - Log[w[84]]/272, 
  -1/2*Log[w[22]] - Log[w[23]]/2 + Log[w[84]]/2, 
  2*Log[w[1]] - 4*Log[w[2]] + 3*Log[w[5]] - 3*Log[w[18]] - Log[w[19]] + 
   Log[w[36]], Log[w[22]]/3 - Log[w[25]]/3 + Log[w[84]]/3, 
  -1/12*Log[w[22]] - Log[w[23]]/4 + Log[w[25]]/3 - Log[w[84]]/12, 
  -1/8*Log[w[21]] - Log[w[22]]/24 + Log[w[25]]/6 + (5*Log[w[84]])/24, 0, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + (3*Log[w[84]])/4, 0, 0, 0, 
  Log[w[22]]/2 + Log[w[23]]/2 - Log[w[84]]/2, 
  -1/2*Log[w[22]] - Log[w[23]]/2 + Log[w[25]] - Log[w[84]]/2, 0, 
  Log[w[22]]/3 - Log[w[25]]/3 + Log[w[84]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[w[22]]/2 - Log[w[25]]/2 + Log[w[84]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[1]])/2 - (9*Log[w[2]])/2 - 
   (3*Log[w[3]])/2 + (3*Log[w[5]])/2 - (3*Log[w[18]])/2 + (3*Log[w[36]])/2, 
  -1/4*Log[w[21]] - Log[w[22]]/2, -1/8*Log[w[105]], 
  -1/272*Log[w[21]] + Log[w[84]]/136, Log[w[22]]/2 + Log[w[84]]/2, 
  -3*Log[w[1]] + 5*Log[w[2]] + Log[w[3]] - 3*Log[w[5]] + 3*Log[w[18]] - 
   Log[w[36]], -1/6*Log[w[22]] - Log[w[23]]/6 + Log[w[84]]/3, 
  -1/12*Log[w[22]] + Log[w[23]]/6 - Log[w[84]]/12, 
  Log[w[21]]/8 + Log[w[22]]/12 - Log[w[23]]/6 - Log[w[84]]/6, 0, 
  -1/2*Log[w[22]] + Log[w[25]] - Log[w[84]]/2, Log[w[22]]/8 + Log[w[23]]/2 + 
   Log[w[84]]/8, (2*Log[w[22]])/3 + (2*Log[w[23]])/3 - Log[w[84]]/3, 
  (3*Log[w[22]])/8 + (3*Log[w[84]])/8, (3*Log[w[22]])/16 - Log[w[84]]/16, 
  Log[w[21]]/4 - Log[w[84]]/2, 0, 0, 0, 0, 0, 0, 
  -Log[w[22]] - Log[w[23]] + Log[w[84]]/2, 0, 0, 0, 0, 
  Log[w[22]]/12 + Log[w[23]]/6 + Log[w[84]]/12, 0, 
  -1/12*Log[w[22]] + Log[w[23]]/12 - Log[w[84]]/12, 
  -1/24*Log[w[22]] - Log[w[23]]/12 - Log[w[84]]/24, 
  -1/8*Log[w[22]] + Log[w[23]]/2 - Log[w[84]]/8, Log[w[22]]/4 + Log[w[84]]/4, 
  Log[w[22]]/4 + Log[w[23]]/4 - Log[w[25]]/2 + Log[w[84]]/4, 
  (-2*Log[w[22]])/3 - Log[w[23]]/6 + Log[w[25]]/3 - (2*Log[w[84]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[21]]/8 + (5*Log[w[22]])/16 - 
   Log[w[23]]/16 - Log[w[84]]/16, (-3*Log[w[22]])/8 - (3*Log[w[23]])/8 + 
   (3*Log[w[84]])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-7*Log[w[22]])/8 - (3*Log[w[23]])/8 + Log[w[25]]/2 - Log[w[84]]/8, 
  (5*Log[w[22]])/8 + Log[w[23]]/8 - Log[w[84]]/8, 0, 
  -1/4*Log[w[22]] - (7*Log[w[23]])/32 - Log[w[84]]/16, 
  (7*Log[w[22]])/32 + Log[w[23]]/8 - (3*Log[w[25]])/8 + (7*Log[w[84]])/32, 0, 
  Log[w[22]]/32 - (3*Log[w[23]])/32 - Log[w[25]]/8 + (7*Log[w[84]])/32, 0}, 
 {0, 0, 0, 0, -1/2*Log[w[2]] + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[17]]/2 - 
   Log[w[18]]/2 + Log[w[36]]/2, Log[w[21]] + Log[w[22]] - Log[w[84]], 
  (-5*Log[w[2]])/2 - Log[w[3]]/2 - (5*Log[w[4]])/2 - Log[w[17]]/2 - 
   Log[w[18]]/2 + (3*Log[w[36]])/2, -Log[w[1]] - Log[w[16]] - Log[w[17]] + 
   Log[w[36]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/2 + Log[w[3]]/2 + Log[w[4]]/2 + Log[w[17]]/2 - Log[w[18]]/2 - 
   Log[w[36]]/2, 0, 0, 0, -Log[w[1]] - Log[w[2]] + Log[w[4]] + Log[w[16]], 
  Log[w[1]] + Log[w[2]] + Log[w[4]] + 2*Log[w[12]] + Log[w[16]] - 
   2*Log[w[36]], 0, 0, 0, 0, 0, Log[w[1]] - (3*Log[w[2]])/2 + Log[w[3]]/2 - 
   (5*Log[w[4]])/2 - (3*Log[w[17]])/2 - Log[w[18]]/2 + (3*Log[w[36]])/2, 
  Log[w[71]]/2 + Log[w[81]]/2, Log[w[1]]/68 - Log[w[2]]/136 - Log[w[3]]/136 - 
   (3*Log[w[4]])/136 - Log[w[17]]/136 + Log[w[18]]/136 + Log[w[36]]/136, 
  2*Log[w[1]] + Log[w[2]] + Log[w[3]] - Log[w[4]] + Log[w[17]] - Log[w[18]] - 
   Log[w[36]], 2*Log[w[21]] + 2*Log[w[22]] - 2*Log[w[84]], 
  Log[w[1]] + (4*Log[w[2]])/3 + Log[w[3]]/3 + (2*Log[w[4]])/3 - 
   2*Log[w[11]] + Log[w[16]]/3 - Log[w[17]]/3 + (2*Log[w[18]])/3 - 
   (2*Log[w[36]])/3, Log[w[2]]/6 + Log[w[3]]/6 - Log[w[4]]/6 - Log[w[16]]/3 - 
   Log[w[17]]/6 - Log[w[18]]/6 + Log[w[36]]/6, 
  -1/2*Log[w[1]] + Log[w[2]]/12 + Log[w[3]]/12 + (11*Log[w[4]])/12 + 
   Log[w[16]]/3 + (5*Log[w[17]])/12 - Log[w[18]]/12 - (5*Log[w[36]])/12, 0, 
  -Log[w[1]] + (3*Log[w[2]])/2 - Log[w[3]]/2 + (5*Log[w[4]])/2 + 
   (3*Log[w[17]])/2 + Log[w[18]]/2 - (3*Log[w[36]])/2, 0, 0, 0, 
  -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[4]] + 2*Log[w[5]] - 
   Log[w[12]] - Log[w[19]] + Log[w[36]], Log[w[1]] + 2*Log[w[2]] + 
   Log[w[3]] - 2*Log[w[4]] - 3*Log[w[12]] - 3*Log[w[14]] - Log[w[17]] - 
   Log[w[18]] + 3*Log[w[19]] + Log[w[36]], 0, 
  (-2*Log[w[2]])/3 - (2*Log[w[3]])/3 + (2*Log[w[4]])/3 + 2*Log[w[12]] + 
   (4*Log[w[16]])/3 - (4*Log[w[17]])/3 + (2*Log[w[18]])/3 - (2*Log[w[36]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] - Log[w[3]] + Log[w[4]] + 
   2*Log[w[16]] + Log[w[17]] + Log[w[18]] - Log[w[36]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[w[21]] + 3*Log[w[22]] - 
   3*Log[w[84]], 0, Log[w[70]]/2 + Log[w[75]]/2, 
  -1/68*Log[w[1]] + Log[w[4]]/34 + Log[w[16]]/68 + Log[w[17]]/68 - 
   Log[w[36]]/68, Log[w[1]] + 2*Log[w[5]] + Log[w[16]] - Log[w[17]] - 
   Log[w[36]], -2*Log[w[21]] - 4*Log[w[22]] + 2*Log[w[25]] + 2*Log[w[84]], 
  (2*Log[w[2]])/3 + (2*Log[w[4]])/3 + (2*Log[w[17]])/3 - (2*Log[w[36]])/3, 
  -1/2*Log[w[1]] - (2*Log[w[2]])/3 + Log[w[4]]/3 + Log[w[16]]/2 - 
   Log[w[17]]/6 + Log[w[36]]/6, -1/3*Log[w[2]] - Log[w[4]]/3 - Log[w[17]]/3 + 
   Log[w[36]]/3, 0, -Log[w[1]] - 2*Log[w[2]] + Log[w[16]] - Log[w[17]] + 
   Log[w[36]], (-3*Log[w[1]])/4 + Log[w[2]] + Log[w[4]] - (3*Log[w[16]])/4 + 
   Log[w[17]]/4 - Log[w[36]]/4, (-2*Log[w[2]])/3 - (2*Log[w[4]])/3 + 
   2*Log[w[5]] - 2*Log[w[12]] - (2*Log[w[17]])/3 + (2*Log[w[36]])/3, 
  (3*Log[w[1]])/4 + (3*Log[w[16]])/4 + (3*Log[w[17]])/4 - (3*Log[w[36]])/4, 
  Log[w[1]]/8 - Log[w[2]]/4 + Log[w[3]]/4 - Log[w[4]]/4 + Log[w[16]]/8 - 
   Log[w[17]]/8 - Log[w[18]]/4 + Log[w[36]]/8, -Log[w[4]] - Log[w[5]] - 
   Log[w[16]] + Log[w[36]], 0, 0, 0, 0, 0, 0, Log[w[2]] + Log[w[4]] + 
   Log[w[17]] - Log[w[36]], 0, 0, 0, 0, Log[w[1]]/2 - (2*Log[w[3]])/3 - 
   Log[w[4]]/3 + Log[w[16]]/6 + Log[w[17]]/6 + (2*Log[w[18]])/3 - 
   Log[w[36]]/6, 0, -1/2*Log[w[2]] + Log[w[3]]/6 - Log[w[4]]/6 + 
   Log[w[16]]/3 - Log[w[17]]/6 - Log[w[18]]/6 + Log[w[36]]/6, 
  -1/4*Log[w[2]] + Log[w[3]]/12 - Log[w[4]]/12 + Log[w[16]]/6 - 
   Log[w[17]]/12 - Log[w[18]]/12 + Log[w[36]]/12, 
  (3*Log[w[1]])/4 + Log[w[3]] - Log[w[4]] - Log[w[16]]/4 - Log[w[17]]/4 - 
   Log[w[18]] + Log[w[36]]/4, (-3*Log[w[1]])/2 + Log[w[2]] - Log[w[3]] + 
   2*Log[w[4]] + 3*Log[w[12]] - Log[w[16]]/2 + Log[w[17]]/2 + Log[w[18]] - 
   3*Log[w[19]] - Log[w[36]]/2, Log[w[2]]/2 - Log[w[3]]/2 + Log[w[4]]/2 + 
   Log[w[17]]/2 + Log[w[18]]/2 - Log[w[36]]/2, -Log[w[1]] - Log[w[2]]/3 + 
   Log[w[3]]/3 - Log[w[4]]/3 - 2*Log[w[5]] - Log[w[16]] + (2*Log[w[17]])/3 - 
   Log[w[18]]/3 + (4*Log[w[36]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*Log[w[2]] + Log[w[3]]/8 - Log[w[4]]/8 - Log[w[17]]/8 - Log[w[18]]/8 + 
   Log[w[36]]/8, (3*Log[w[2]])/4 - (3*Log[w[3]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[17]])/4 + (3*Log[w[18]])/4 - (3*Log[w[36]])/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-5*Log[w[2]])/4 + Log[w[3]]/4 - Log[w[4]]/4 + Log[w[16]] - 
   Log[w[17]]/4 - Log[w[18]]/4 + Log[w[36]]/4, 
  (3*Log[w[2]])/4 + Log[w[3]]/4 - Log[w[4]]/4 - Log[w[16]] - Log[w[17]]/4 - 
   Log[w[18]]/4 + Log[w[36]]/4, 0, (-9*Log[w[1]])/16 - (9*Log[w[2]])/16 - 
   (7*Log[w[3]])/16 + (7*Log[w[4]])/16 + (7*Log[w[16]])/16 - Log[w[17]]/8 + 
   (7*Log[w[18]])/16 + Log[w[36]]/8, (3*Log[w[1]])/16 + Log[w[2]]/4 + 
   Log[w[4]]/4 + (3*Log[w[16]])/16 + (7*Log[w[17]])/16 - (7*Log[w[36]])/16, 
  0, (-3*Log[w[1]])/4 - (13*Log[w[2]])/16 - (7*Log[w[3]])/16 + 
   (19*Log[w[4]])/16 + (3*Log[w[12]])/2 - Log[w[16]]/4 + (7*Log[w[17]])/16 + 
   (7*Log[w[18]])/16 - (7*Log[w[36]])/16, 0}, 
 {0, 0, 0, 0, 0, 0, 0, Log[w[1]] - 2*Log[w[2]] - 2*Log[w[4]] + Log[w[16]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - Log[w[16]], -Log[w[1]] + 2*Log[w[11]] - Log[w[16]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-4*Log[w[1]])/3 + 2*Log[w[11]] - (2*Log[w[16]])/3, 
  (-2*Log[w[1]])/3 + (2*Log[w[16]])/3, -1/3*Log[w[1]] + Log[w[16]]/3, 0, 0, 
  0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[16]], 0, 
  (-4*Log[w[1]])/3 + 2*Log[w[11]] - (2*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[1]] - Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - 3*Log[w[11]] + 2*Log[w[16]], 0, 0, 0, 0, 
  Log[w[1]] - Log[w[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 3*Log[w[11]] - Log[w[16]], (4*Log[w[1]])/3 - 2*Log[w[11]] + 
   (2*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[w[1]] - 3*Log[w[11]] + Log[w[16]], 0, 0, 0, 
  (-3*Log[w[1]])/4 + (3*Log[w[11]])/2 - (3*Log[w[16]])/4, 0, 
  Log[w[1]]/4 - Log[w[16]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - 2*Log[w[2]] - 2*Log[w[5]] - Log[w[20]] + 2*Log[w[26]], 
  -Log[w[24]] - Log[w[25]], 0, 0, Log[w[21]] - Log[w[24]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[23]] - Log[w[24]], -Log[w[21]] + Log[w[23]], 
  -Log[w[21]] + Log[w[23]] - 2*Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[w[24]] + (3*Log[w[25]])/2, 
  Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[16]], -1/2*Log[w[25]], 
  Log[w[25]]/2, 2*Log[w[21]] - 2*Log[w[23]] + 3*Log[w[25]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3*Log[w[1]] + 3*Log[w[4]] - 3*Log[w[5]] - 
   3*Log[w[17]], Log[w[21]]/2, -1/4*Log[w[105]], 
  -1/136*Log[w[21]] + Log[w[24]]/34 + Log[w[25]]/34, 
  Log[w[21]] + 2*Log[w[25]], -2*Log[w[1]] - 4*Log[w[3]] - 6*Log[w[4]] + 
   6*Log[w[5]] + 4*Log[w[16]] + 2*Log[w[17]], 
  (-2*Log[w[21]])/3 + (2*Log[w[23]])/3, Log[w[21]]/6 - (2*Log[w[23]])/3 + 
   Log[w[25]], Log[w[21]]/12 - Log[w[23]]/3, 0, 
  Log[w[21]] - Log[w[23]] + 3*Log[w[25]], (-11*Log[w[21]])/4 + 2*Log[w[23]] - 
   (3*Log[w[25]])/2, (2*Log[w[21]])/3 - (2*Log[w[23]])/3 + 2*Log[w[25]], 
  (3*Log[w[21]])/4 + (3*Log[w[25]])/2, -1/8*Log[w[21]] + Log[w[25]]/4, 
  -1/2*Log[w[21]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[23]] - 3*Log[w[25]], 0, 0, Log[w[25]]/2, 0, 
  -1/6*Log[w[21]] + Log[w[25]]/3, 0, (2*Log[w[21]])/3 + (2*Log[w[25]])/3, 
  Log[w[21]]/12 + Log[w[25]]/3, (-5*Log[w[21]])/4 - Log[w[25]]/2, 
  -1/2*Log[w[21]] + Log[w[23]] - Log[w[25]], -Log[w[21]] - Log[w[25]], 
  -1/3*Log[w[21]] - (4*Log[w[25]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[25]], 0, 0, 0, Log[w[21]] + Log[w[25]], 
  0, -1/16*Log[w[21]] - (5*Log[w[25]])/8, (-13*Log[w[21]])/16 + 
   Log[w[23]]/4 - (9*Log[w[25]])/8, (-3*Log[w[21]])/4 + (3*Log[w[23]])/4 - 
   (3*Log[w[25]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[2]] - Log[w[5]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[14]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] + 2*Log[w[11]] + 
   2*Log[w[14]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[11]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + Log[w[3]] - Log[w[17]], 
  Log[w[3]] - Log[w[17]], -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[3]] - Log[w[17]], Log[w[3]] + 2*Log[w[5]] - 
   2*Log[w[12]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] + 2*Log[w[12]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[3]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[3]] + (3*Log[w[5]])/2 - (5*Log[w[17]])/2, 0, 
  (-3*Log[w[5]])/2 + (3*Log[w[17]])/2, Log[w[3]]/2 - Log[w[5]]/4 - 
   Log[w[17]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[5]])/2 + 3*Log[w[15]] - (9*Log[w[17]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 9*Log[w[3]] - 9*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (9*Log[w[3]])/4 - (3*Log[w[5]])/8 - (3*Log[w[15]])/2 - 
   (3*Log[w[17]])/8, (3*Log[w[3]])/2 + (9*Log[w[5]])/8 - (21*Log[w[17]])/8, 
  (-3*Log[w[3]])/2 + (3*Log[w[15]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[12]] + 2*Log[w[17]], -2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[17]], 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[12]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[3]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -6*Log[w[12]] + 6*Log[w[17]], 0, 0, 0, 2*Log[w[5]] - 2*Log[w[12]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[w[5]] + Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[w[3]] + 6*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[3]])/2 + (3*Log[w[17]])/2, (-3*Log[w[3]])/2 - 3*Log[w[12]] + 
   (9*Log[w[17]])/2, (3*Log[w[3]])/2 - (3*Log[w[17]])/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[2]] + Log[w[3]] - Log[w[5]] - 
   2*Log[w[15]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] + Log[w[3]] - Log[w[5]] - Log[w[17]], 
  Log[w[2]] - Log[w[3]] + Log[w[5]] - Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] + Log[w[5]], 0, 
  -2*Log[w[2]] + Log[w[3]] - Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*Log[w[2]])/2 - Log[w[3]]/2 + Log[w[5]]/2 - (5*Log[w[17]])/2, 0, 
  (-3*Log[w[2]])/2 + (3*Log[w[3]])/2 - (3*Log[w[5]])/2 + (3*Log[w[17]])/2, 
  Log[w[2]]/4 + (3*Log[w[3]])/4 - (3*Log[w[5]])/4 - Log[w[17]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[2]])/2 - (3*Log[w[3]])/2 + 
   (3*Log[w[5]])/2 - (3*Log[w[17]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/8 + (3*Log[w[3]])/8 - (3*Log[w[5]])/8 + (3*Log[w[17]])/8, 
  (3*Log[w[2]])/8 - (3*Log[w[3]])/8 + (3*Log[w[5]])/8 - (3*Log[w[17]])/8, 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/4 + (3*Log[w[5]])/4 - (3*Log[w[17]])/4, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - 2*Log[w[2]] + 
   Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[11]] + 2*Log[w[14]] - 2*Log[w[16]], 
  -2*Log[w[14]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[w[11]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[11]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] - (3*Log[w[2]])/2 - Log[w[3]] - Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[16]]/2 + Log[w[17]] + Log[w[19]]/2, Log[w[23]]/2 - Log[w[25]]/2, 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], -Log[w[1]] + Log[w[2]] + Log[w[3]] - 
   Log[w[5]] - Log[w[17]] + Log[w[20]], -2*Log[w[24]] - 2*Log[w[25]], 
  2*Log[w[2]] - Log[w[5]] - 2*Log[w[14]] - Log[w[17]] + Log[w[19]] + 
   Log[w[20]], Log[w[2]] - 2*Log[w[14]] + Log[w[16]] - Log[w[17]] + 
   Log[w[19]], -Log[w[21]] - Log[w[22]], Log[w[4]] - 2*Log[w[14]] + 
   Log[w[16]] - Log[w[18]] + Log[w[19]], Log[w[2]] + Log[w[3]] - Log[w[4]] - 
   Log[w[5]] - Log[w[17]] + Log[w[19]], -Log[w[2]] + 2*Log[w[14]] - 
   Log[w[16]] + Log[w[17]] - Log[w[19]], -2*Log[w[2]] - Log[w[5]] + 
   2*Log[w[14]] - Log[w[17]] + Log[w[19]] + Log[w[20]], 0, 0, 
  -Log[w[2]] + Log[w[4]] + Log[w[17]] - Log[w[18]], 
  -Log[w[2]] + 2*Log[w[14]] - Log[w[16]] + Log[w[17]] - Log[w[19]], 
  Log[w[1]] - Log[w[3]] - Log[w[16]] + Log[w[17]], 
  Log[w[4]] - 2*Log[w[14]] + Log[w[16]] - Log[w[18]] + Log[w[19]], 
  -Log[w[2]] + 2*Log[w[14]] - Log[w[16]] + Log[w[17]] - Log[w[19]], 
  Log[w[2]] - 2*Log[w[14]] + Log[w[16]] - Log[w[17]] + Log[w[19]], 
  -2*Log[w[2]] + 4*Log[w[14]] - 2*Log[w[16]] + 2*Log[w[17]] - 2*Log[w[19]], 
  -Log[w[2]] + 2*Log[w[14]] - Log[w[16]] + Log[w[17]] - Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[4]] - Log[w[16]] + Log[w[18]] - 
   Log[w[19]], -2*Log[w[21]] + 2*Log[w[23]] - 2*Log[w[25]], 
  -2*Log[w[4]] + 2*Log[w[14]], 2*Log[w[4]] - 2*Log[w[14]], 
  -2*Log[w[2]] + 4*Log[w[14]] - 2*Log[w[16]] + 2*Log[w[17]] - 2*Log[w[19]], 
  0, 0, 0, -6*Log[w[23]] + 6*Log[w[24]] + 6*Log[w[25]], 
  Log[w[1]] + 2*Log[w[2]] - Log[w[3]] - 2*Log[w[5]] - 2*Log[w[14]] - 
   Log[w[16]] + Log[w[17]] + 2*Log[w[19]], -1/2*Log[w[68]] - Log[w[73]]/2, 
  -1/68*Log[w[1]] - Log[w[3]]/68 + Log[w[4]]/34 - Log[w[14]]/34 + 
   Log[w[16]]/68 + Log[w[17]]/68, 0, 8*Log[w[23]] - 8*Log[w[24]] - 
   8*Log[w[25]], 0, 0, Log[w[1]]/2 - Log[w[2]] - Log[w[3]]/2 + Log[w[5]] + 
   Log[w[14]] - Log[w[16]]/2 + Log[w[17]]/2 - Log[w[19]], 0, 
  -3*Log[w[2]] + 6*Log[w[14]] - 3*Log[w[16]] + 3*Log[w[17]] - 3*Log[w[19]], 
  -2*Log[w[1]] - 2*Log[w[2]] + 2*Log[w[3]] + Log[w[5]] + 2*Log[w[14]] + 
   2*Log[w[16]] - Log[w[17]] - Log[w[19]] - Log[w[20]], 0, 0, 0, 
  Log[w[2]] + Log[w[3]] - Log[w[4]] - 2*Log[w[17]] + Log[w[20]], 0, 0, 0, 0, 
  0, 0, -6*Log[w[21]] + 6*Log[w[23]] - 6*Log[w[24]] - 6*Log[w[25]], 
  Log[w[3]] + Log[w[4]] - Log[w[5]] - 2*Log[w[14]] + Log[w[16]] - 
   2*Log[w[18]] + 2*Log[w[19]], 0, -1/68*Log[w[3]] + Log[w[4]]/68 + 
   Log[w[5]]/68 - Log[w[14]]/34 + Log[w[16]]/68, 0, 
  8*Log[w[21]] - 8*Log[w[23]] + 8*Log[w[24]] + 8*Log[w[25]], 0, 
  Log[w[2]]/2 - Log[w[3]]/2 + Log[w[4]]/2 - Log[w[14]] + Log[w[20]]/2, 
  Log[w[2]] - Log[w[4]] - Log[w[17]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[3]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[14]] + Log[w[16]]/2, 0, 
  -Log[w[2]] + 2*Log[w[14]] - Log[w[16]] + Log[w[17]] - Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[4]] - Log[w[16]] + Log[w[18]] - Log[w[19]], 0, 0, 0, 0, 
  -Log[w[23]] + Log[w[25]], -Log[w[1]] - Log[w[4]] - Log[w[5]] + 
   2*Log[w[14]] + Log[w[17]], 0, 0, 0, -Log[w[1]] + Log[w[2]] - Log[w[4]] - 
   Log[w[5]] + Log[w[16]] + Log[w[19]], 0, Log[w[1]] - Log[w[4]] + 
   Log[w[5]] - Log[w[17]], 0, 0, 0, -3*Log[w[1]] + 3*Log[w[2]] - 
   3*Log[w[4]] - 3*Log[w[5]] + 3*Log[w[16]] + 3*Log[w[19]], 
  3*Log[w[1]] + 3*Log[w[4]] + 3*Log[w[5]] - 6*Log[w[14]] - 3*Log[w[17]], 
  -1/2*Log[w[3]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[16]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[1]])/2 - 3*Log[w[2]] + (3*Log[w[4]])/2 + 
   (3*Log[w[5]])/2 + 3*Log[w[14]] - 3*Log[w[16]] + (3*Log[w[17]])/2 - 
   3*Log[w[19]], (-3*Log[w[1]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + 
   (3*Log[w[14]])/2 + (3*Log[w[17]])/4, (-3*Log[w[1]])/2 + (3*Log[w[2]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[16]])/2 + (3*Log[w[19]])/2, 
  (3*Log[w[1]])/4 - (3*Log[w[2]])/4 + (3*Log[w[4]])/4 + (3*Log[w[5]])/4 - 
   (3*Log[w[16]])/4 - (3*Log[w[19]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[21]] + Log[w[23]]/2 - Log[w[25]]/2, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - Log[w[3]] - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[16]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  Log[w[2]] - 2*Log[w[14]] + Log[w[16]] - Log[w[17]] + Log[w[19]], 
  -Log[w[21]] + Log[w[24]], -2*Log[w[2]] + 2*Log[w[5]] + 2*Log[w[16]] - 
   2*Log[w[20]], -Log[w[21]] + Log[w[23]] + Log[w[24]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], Log[w[2]] - Log[w[4]] - Log[w[17]] + 
   Log[w[18]], Log[w[22]] + Log[w[23]] - Log[w[25]], 
  -Log[w[21]] + Log[w[23]], Log[w[21]] - Log[w[23]] + Log[w[25]], 
  -Log[w[21]] + Log[w[23]] + Log[w[24]], 0, 0, Log[w[21]] + Log[w[22]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], Log[w[21]] + Log[w[25]], 
  Log[w[22]] + Log[w[23]] - Log[w[25]], Log[w[21]] - Log[w[23]] + Log[w[25]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], 2*Log[w[21]] - 2*Log[w[23]] + 
   2*Log[w[25]], Log[w[21]] - Log[w[23]] + Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[w[22]] - Log[w[23]] + Log[w[25]], 
  2*Log[w[2]] - 4*Log[w[4]] + 2*Log[w[16]] - 2*Log[w[17]] + 2*Log[w[19]], 0, 
  0, 2*Log[w[21]] - 2*Log[w[23]] + 2*Log[w[25]], 0, 0, 0, 
  6*Log[w[1]] - 6*Log[w[3]] + 6*Log[w[5]] - 6*Log[w[16]] - 6*Log[w[19]] + 
   6*Log[w[20]], Log[w[21]] + 2*Log[w[23]] + Log[w[25]], -1/2*Log[w[103]], 
  Log[w[21]]/68 - Log[w[25]]/68, 0, -8*Log[w[1]] + 8*Log[w[3]] - 
   8*Log[w[5]] + 8*Log[w[16]] + 8*Log[w[19]] - 8*Log[w[20]], 0, 0, 
  Log[w[21]]/2 - Log[w[23]] + Log[w[25]]/2, 0, 3*Log[w[21]] - 3*Log[w[23]] + 
   3*Log[w[25]], -Log[w[21]] - Log[w[23]] - Log[w[24]] - 2*Log[w[25]], 0, 0, 
  0, -2*Log[w[21]] + Log[w[24]], 0, 0, 0, 0, 0, 0, 
  6*Log[w[3]] - 6*Log[w[4]] + 6*Log[w[16]] - 6*Log[w[17]] + 6*Log[w[19]] - 
   6*Log[w[20]], 2*Log[w[22]] + 2*Log[w[23]] - Log[w[25]], 0, 
  -1/68*Log[w[25]], 0, -8*Log[w[3]] + 8*Log[w[4]] - 8*Log[w[16]] + 
   8*Log[w[17]] - 8*Log[w[19]] + 8*Log[w[20]], 0, Log[w[24]]/2, 
  -Log[w[21]] - Log[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[25]], 0, 
  Log[w[21]] - Log[w[23]] + Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[22]] - Log[w[23]] + Log[w[25]], 0, 0, 0, 0, 
  Log[w[1]] - Log[w[2]] + Log[w[4]] + Log[w[5]] - Log[w[16]] - Log[w[19]], 
  Log[w[21]], 0, 0, 0, Log[w[23]] - Log[w[25]], 0, -Log[w[21]], 0, 0, 0, 
  3*Log[w[23]] - 3*Log[w[25]], -3*Log[w[21]], -1/2*Log[w[25]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[w[21]])/2 - 3*Log[w[23]] + 3*Log[w[25]], 
  (3*Log[w[21]])/4, (3*Log[w[23]])/2 - (3*Log[w[25]])/2, 
  (-3*Log[w[23]])/4 + (3*Log[w[25]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*Log[w[23]] + Log[w[25]]/2, Log[w[1]]/2 - Log[w[2]]/2 + 
   Log[w[4]]/2 + Log[w[5]]/2 - Log[w[16]]/2 - Log[w[19]]/2, 
  -3*Log[w[2]] - Log[w[3]] - Log[w[16]] - Log[w[19]] + 2*Log[w[26]], 
  -1/2*Log[w[24]] - Log[w[25]]/2 + Log[w[82]]/2, 
  Log[w[1]] + Log[w[2]] + Log[w[5]] - Log[w[16]] + Log[w[20]] - Log[w[34]], 
  -Log[w[23]] - Log[w[24]]/2 - Log[w[25]]/2 + (3*Log[w[82]])/2, 
  -Log[w[23]] + Log[w[82]], -Log[w[2]] + Log[w[4]], 
  Log[w[21]] - Log[w[23]] + Log[w[25]], 0, -Log[w[25]], 
  -1/2*Log[w[24]] + Log[w[25]]/2 - Log[w[82]]/2, 0, 
  2*Log[w[21]] - 2*Log[w[82]], 0, Log[w[23]], 0, -Log[w[23]], -Log[w[25]], 
  2*Log[w[21]] + Log[w[25]], -2*Log[w[21]] + Log[w[23]] - Log[w[25]], 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[w[23]] - Log[w[25]], 2*Log[w[1]] - 4*Log[w[2]] + 4*Log[w[4]] + 
   2*Log[w[5]] - 2*Log[w[16]] - 2*Log[w[19]], Log[w[25]], Log[w[23]], 
  -3*Log[w[23]] + Log[w[25]], 0, 0, 0, -6*Log[w[1]] + 6*Log[w[2]] - 
   6*Log[w[4]] - 6*Log[w[5]] + 6*Log[w[16]] + 6*Log[w[19]], 
  -2*Log[w[23]] - Log[w[24]]/2 + Log[w[25]]/2 + (3*Log[w[82]])/2, 
  Log[w[103]]/2, -1/68*Log[w[23]] + Log[w[24]]/136 + Log[w[25]]/136 + 
   Log[w[82]]/136, -Log[w[23]] - Log[w[24]] - 2*Log[w[25]] - Log[w[82]], 
  12*Log[w[1]] - 8*Log[w[2]] + 10*Log[w[4]] + 12*Log[w[5]] - 12*Log[w[16]] - 
   10*Log[w[19]] + 2*Log[w[20]] - 2*Log[w[34]], 
  (2*Log[w[24]])/3 + (2*Log[w[25]])/3 - (2*Log[w[82]])/3, 
  -1/2*Log[w[23]] - Log[w[24]]/6 + Log[w[25]]/3 + Log[w[82]]/6, 
  Log[w[23]] - Log[w[24]]/12 - (7*Log[w[25]])/12 - (5*Log[w[82]])/12, 0, 
  3*Log[w[23]] + Log[w[24]] + Log[w[25]] - Log[w[82]], 
  Log[w[23]] + Log[w[24]]/2 + Log[w[25]]/2 - (3*Log[w[82]])/2, 0, 0, 0, 
  Log[w[23]] + Log[w[82]], -3*Log[w[23]] - Log[w[24]] + 2*Log[w[25]] + 
   Log[w[82]], 0, 2*Log[w[21]] + (2*Log[w[24]])/3 + (8*Log[w[25]])/3 - 
   (2*Log[w[82]])/3, 0, 0, 0, 9*Log[w[1]] - 9*Log[w[2]] + 12*Log[w[4]] + 
   9*Log[w[5]] - 9*Log[w[16]] - 6*Log[w[19]] + 3*Log[w[20]] - 3*Log[w[34]], 
  -2*Log[w[23]] + Log[w[25]] + Log[w[82]], 0, Log[w[24]]/68, 
  Log[w[24]] + Log[w[25]] - Log[w[82]], -10*Log[w[1]] + 10*Log[w[2]] - 
   12*Log[w[4]] - 10*Log[w[5]] + 10*Log[w[16]] + 8*Log[w[19]] - 
   2*Log[w[20]] + 2*Log[w[34]], (3*Log[w[24]])/4 + (3*Log[w[25]])/4 - 
   (3*Log[w[82]])/4, -1/8*Log[w[24]] - (5*Log[w[25]])/8 + Log[w[82]]/8, 0, 0, 
  0, 0, 0, 0, 0, Log[w[23]]/3 + Log[w[24]]/6 - Log[w[25]]/6 - Log[w[82]]/6, 
  -1/3*Log[w[23]] + Log[w[24]]/3 + (2*Log[w[25]])/3 + (2*Log[w[82]])/3, 
  (-2*Log[w[23]])/3 + Log[w[24]]/6 + Log[w[25]]/3 + Log[w[82]]/3, 0, 
  -2*Log[w[23]] - Log[w[24]]/4 + (3*Log[w[25]])/4 + Log[w[82]]/4, 
  2*Log[w[23]] + Log[w[24]] - Log[w[25]] - Log[w[82]], 
  -2*Log[w[21]] + (2*Log[w[23]])/3 + Log[w[24]]/3 - Log[w[25]]/3 + 
   (5*Log[w[82]])/3, 0, 0, 0, 0, Log[w[23]]/3 + Log[w[24]]/6 - Log[w[25]]/6 - 
   Log[w[82]]/6, 0, Log[w[23]]/6 - Log[w[24]]/6 - Log[w[25]]/3 + 
   Log[w[82]]/6, -1/6*Log[w[23]] - Log[w[24]]/12 + Log[w[25]]/12 + 
   Log[w[82]]/12, Log[w[23]] - Log[w[24]]/4 - (5*Log[w[25]])/4 + 
   Log[w[82]]/4, Log[w[23]] + Log[w[24]]/2 - Log[w[25]]/2 - Log[w[82]]/2, 
  Log[w[23]]/2 + Log[w[24]]/2 - Log[w[82]]/2, 
  -1/3*Log[w[23]] - Log[w[24]]/3 + Log[w[82]]/3, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[23]] + Log[w[24]] - Log[w[25]] - Log[w[82]], 0, 0, 
  Log[w[23]] - Log[w[25]], 0, 0, 0, 0, (-3*Log[w[1]])/2 + (3*Log[w[2]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[16]])/2 + (3*Log[w[19]])/2, 
  (-3*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, 0, 0, 
  (-3*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, Log[w[23]]/2 - Log[w[25]]/2, 0, 0, 
  0, (-9*Log[w[23]])/2 + (9*Log[w[25]])/2, (9*Log[w[23]])/2 - 
   (3*Log[w[25]])/2, -1/8*Log[w[23]] - Log[w[24]]/8 + Log[w[82]]/8, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/4 - (3*Log[w[82]])/4, 0, 0, 
  (-3*Log[w[23]])/4 + Log[w[24]]/4 + Log[w[25]] - Log[w[82]]/4, 
  (5*Log[w[23]])/4 + Log[w[24]]/4 - Log[w[25]] - Log[w[82]]/4, 0, 0, 0, 0, 
  (11*Log[w[23]])/4 + (7*Log[w[24]])/16 - (13*Log[w[25]])/16 - 
   (7*Log[w[82]])/16, (-3*Log[w[23]])/16 + (7*Log[w[24]])/16 - Log[w[25]]/8 - 
   (7*Log[w[82]])/16, (-3*Log[w[23]])/4 + (3*Log[w[25]])/4, 
  (17*Log[w[23]])/16 - Log[w[24]]/8 - (19*Log[w[25]])/16 + Log[w[82]]/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - Log[w[2]] - Log[w[5]] + Log[w[16]] + Log[w[20]], 
  -2*Log[w[24]] - 2*Log[w[25]], Log[w[2]] + Log[w[5]] - 2*Log[w[14]] - 
   2*Log[w[15]] + Log[w[16]] + Log[w[20]], -2*Log[w[14]] + 2*Log[w[16]], 0, 
  0, 0, 0, -Log[w[2]] - Log[w[5]] + 2*Log[w[14]] - Log[w[16]] + Log[w[20]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 6*Log[w[24]], -Log[w[3]] + Log[w[4]] + Log[w[5]] - 
   2*Log[w[14]] + Log[w[16]], -1/2*Log[w[68]] - Log[w[73]]/2, 
  -1/68*Log[w[3]] + Log[w[4]]/68 + Log[w[5]]/68 - Log[w[14]]/34 + 
   Log[w[16]]/68, 0, -8*Log[w[24]], 0, 0, Log[w[3]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + Log[w[14]] - Log[w[16]]/2, 0, 0, 
  -Log[w[2]] + 2*Log[w[3]] - Log[w[5]] + 2*Log[w[14]] - Log[w[16]] - 
   Log[w[20]], 0, 0, 0, Log[w[2]] + Log[w[3]] - Log[w[4]] - 2*Log[w[15]] + 
   Log[w[20]], 0, 0, 0, 0, 0, 0, -6*Log[w[24]], 
  -Log[w[3]] + Log[w[4]] + Log[w[5]] - 2*Log[w[14]] + Log[w[16]], 
  -1/2*Log[w[69]] - Log[w[74]]/2, -1/68*Log[w[3]] + Log[w[4]]/68 + 
   Log[w[5]]/68 - Log[w[14]]/34 + Log[w[16]]/68, 0, 8*Log[w[24]], 0, 
  Log[w[2]]/2 - Log[w[3]]/2 - Log[w[4]]/2 + Log[w[20]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*Log[w[3]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[14]] + 
   Log[w[16]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[16]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[3]] - Log[w[4]]/2 + 
   Log[w[5]]/2 + Log[w[16]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[24]]/4 + Log[w[25]]/4 - Log[w[82]]/4, 
  (-3*Log[w[1]])/2 - (5*Log[w[2]])/2 - (5*Log[w[5]])/2 - Log[w[16]]/2 - 
   Log[w[20]]/2 + 2*Log[w[26]] + Log[w[34]]/2, Log[w[24]]/4 + Log[w[25]]/4 - 
   (3*Log[w[82]])/4, Log[w[21]]/2 + Log[w[25]]/2 - Log[w[82]]/2, 0, 0, 0, 0, 
  Log[w[23]]/2 + Log[w[24]]/4 - Log[w[25]]/4 + Log[w[82]]/4, 
  Log[w[21]]/2 - Log[w[23]]/2, -1/2*Log[w[21]] - Log[w[23]]/2 + Log[w[82]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3*Log[w[2]] - 3*Log[w[3]] - 3*Log[w[4]] + 3*Log[w[20]], 
  -1/4*Log[w[24]] + Log[w[25]]/4 - (3*Log[w[82]])/4, 0, 
  -1/136*Log[w[23]] + Log[w[24]]/272 + Log[w[25]]/272 - Log[w[82]]/272, 
  -1/2*Log[w[23]] - Log[w[24]]/2 + Log[w[82]]/2, 
  -4*Log[w[2]] + 2*Log[w[3]] + 3*Log[w[4]] - Log[w[19]] - 3*Log[w[20]] + 
   Log[w[34]], -1/3*Log[w[21]] + Log[w[24]]/3 + Log[w[82]]/3, 
  Log[w[21]]/3 - Log[w[23]]/4 - Log[w[24]]/12 - Log[w[82]]/12, 
  Log[w[21]]/6 - Log[w[24]]/24 - Log[w[25]]/8 + (5*Log[w[82]])/24, 0, 
  -1/2*Log[w[21]] + Log[w[24]]/2 + Log[w[82]]/2, 
  -1/4*Log[w[24]] - Log[w[25]]/4 + (3*Log[w[82]])/4, 0, 0, 0, 
  Log[w[23]]/2 + Log[w[24]]/2 - Log[w[82]]/2, Log[w[21]] - Log[w[23]]/2 - 
   Log[w[24]]/2 - Log[w[82]]/2, 0, -1/3*Log[w[21]] + Log[w[24]]/3 + 
   Log[w[82]]/3, 0, 0, 0, (-3*Log[w[1]])/2 - (9*Log[w[2]])/2 + 
   (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - (3*Log[w[20]])/2 + (3*Log[w[34]])/2, 
  Log[w[25]]/4 - Log[w[82]]/2, -1/8*Log[w[104]], 
  Log[w[24]]/136 + Log[w[25]]/272, Log[w[24]]/2 + Log[w[82]]/2, 
  Log[w[1]] + 5*Log[w[2]] - 3*Log[w[3]] - 3*Log[w[4]] + 3*Log[w[20]] - 
   Log[w[34]], (3*Log[w[24]])/8 + (3*Log[w[82]])/8, 
  (3*Log[w[24]])/16 - Log[w[82]]/16, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*Log[w[23]] + Log[w[24]]/12 + Log[w[82]]/12, 
  Log[w[23]]/6 + Log[w[24]]/6 - Log[w[82]]/3, 
  -1/6*Log[w[23]] + Log[w[24]]/12 + Log[w[25]]/8 - Log[w[82]]/6, 0, 
  -1/2*Log[w[23]] - Log[w[24]]/8 - Log[w[82]]/8, 
  -Log[w[21]] + Log[w[24]]/2 + Log[w[82]]/2, 
  (2*Log[w[23]])/3 + Log[w[24]]/6 - (5*Log[w[82]])/6, 0, 0, 0, 0, 
  Log[w[23]]/6 + Log[w[24]]/12 + Log[w[82]]/12, 0, 
  Log[w[23]]/12 - Log[w[24]]/12 - Log[w[82]]/12, 
  -1/12*Log[w[23]] - Log[w[24]]/24 - Log[w[82]]/24, 
  Log[w[23]]/2 - Log[w[24]]/8 - Log[w[82]]/8, Log[w[24]]/4 + Log[w[82]]/4, 
  -1/2*Log[w[21]] + Log[w[23]]/4 + Log[w[24]]/4 + Log[w[82]]/4, 
  Log[w[21]]/3 - Log[w[23]]/6 - Log[w[24]]/6 - Log[w[82]]/6, 0, 0, 0, 0, 0, 
  0, 0, -Log[w[23]] - Log[w[24]] + Log[w[82]]/2, 0, 0, 
  -1/2*Log[w[24]] - Log[w[25]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/16*Log[w[23]] + (5*Log[w[24]])/16 + Log[w[25]]/8 - 
   Log[w[82]]/16, (-3*Log[w[23]])/8 - (3*Log[w[24]])/8 + (3*Log[w[82]])/8, 0, 
  0, -1/2*Log[w[21]] + (3*Log[w[23]])/8 + (7*Log[w[24]])/8 + Log[w[82]]/8, 
  -1/8*Log[w[23]] - (5*Log[w[24]])/8 + Log[w[82]]/8, 0, 0, 0, 0, 
  (-3*Log[w[21]])/8 + Log[w[23]]/8 + (7*Log[w[24]])/32 + (7*Log[w[82]])/32, 
  -1/8*Log[w[21]] - (3*Log[w[23]])/32 + Log[w[24]]/32 + (7*Log[w[82]])/32, 0, 
  (-7*Log[w[23]])/32 - Log[w[24]]/4 - Log[w[82]]/16}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[2]]/2 - Log[w[5]]/2 - Log[w[16]]/2 - Log[w[20]]/2 + 
   Log[w[34]]/2, Log[w[24]] + Log[w[25]] - Log[w[82]], 
  -1/2*Log[w[1]] - (5*Log[w[2]])/2 - (5*Log[w[5]])/2 - Log[w[16]]/2 - 
   Log[w[20]]/2 + (3*Log[w[34]])/2, -Log[w[3]] - Log[w[16]] - Log[w[17]] + 
   Log[w[34]], 0, 0, 0, 0, Log[w[1]]/2 + Log[w[2]]/2 + Log[w[5]]/2 + 
   Log[w[16]]/2 - Log[w[20]]/2 - Log[w[34]]/2, 
  Log[w[2]] + Log[w[3]] - Log[w[5]] - Log[w[17]], 
  Log[w[2]] + Log[w[3]] + Log[w[5]] + 2*Log[w[14]] + Log[w[17]] - 
   2*Log[w[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - (3*Log[w[2]])/2 + Log[w[3]] - 
   (5*Log[w[5]])/2 - (3*Log[w[16]])/2 - Log[w[20]]/2 + (3*Log[w[34]])/2, 
  Log[w[68]]/2 + Log[w[73]] - Log[w[78]]/2, -1/136*Log[w[1]] - 
   Log[w[2]]/136 + Log[w[3]]/68 - (3*Log[w[5]])/136 - Log[w[16]]/136 + 
   Log[w[20]]/136 + Log[w[34]]/136, Log[w[1]] + Log[w[2]] + 2*Log[w[3]] - 
   Log[w[5]] + Log[w[16]] - Log[w[20]] - Log[w[34]], 
  2*Log[w[24]] + 2*Log[w[25]] - 2*Log[w[82]], Log[w[1]]/3 + (4*Log[w[2]])/3 + 
   Log[w[3]] + (2*Log[w[5]])/3 - 2*Log[w[15]] - Log[w[16]]/3 + Log[w[17]]/3 + 
   (2*Log[w[20]])/3 - (2*Log[w[34]])/3, Log[w[1]]/6 + Log[w[2]]/6 - 
   Log[w[5]]/6 - Log[w[16]]/6 - Log[w[17]]/3 - Log[w[20]]/6 + Log[w[34]]/6, 
  Log[w[1]]/12 + Log[w[2]]/12 - Log[w[3]]/2 + (11*Log[w[5]])/12 + 
   (5*Log[w[16]])/12 + Log[w[17]]/3 - Log[w[20]]/12 - (5*Log[w[34]])/12, 0, 
  -Log[w[1]] - Log[w[2]] + Log[w[5]] + Log[w[16]] + 2*Log[w[17]] + 
   Log[w[20]] - Log[w[34]], -1/2*Log[w[1]] + (3*Log[w[2]])/2 - Log[w[3]] + 
   (5*Log[w[5]])/2 + (3*Log[w[16]])/2 + Log[w[20]]/2 - (3*Log[w[34]])/2, 0, 
  0, 0, -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + 2*Log[w[4]] + Log[w[5]] - 
   Log[w[14]] - Log[w[19]] + Log[w[34]], Log[w[1]] + 2*Log[w[2]] + 
   Log[w[3]] - 2*Log[w[5]] - 3*Log[w[12]] - 3*Log[w[14]] - Log[w[16]] + 
   3*Log[w[19]] - Log[w[20]] + Log[w[34]], 0, 
  (-2*Log[w[1]])/3 - (2*Log[w[2]])/3 + (2*Log[w[5]])/3 + 2*Log[w[14]] - 
   (4*Log[w[16]])/3 + (4*Log[w[17]])/3 + (2*Log[w[20]])/3 - (2*Log[w[34]])/3, 
  0, 0, 0, 3*Log[w[24]] + 3*Log[w[25]] - 3*Log[w[82]], 
  Log[w[3]] - 2*Log[w[5]] - Log[w[16]] - Log[w[17]] + Log[w[34]], 
  Log[w[69]]/2 + Log[w[74]]/2, 0, Log[w[3]] + 2*Log[w[4]] - Log[w[16]] + 
   Log[w[17]] - Log[w[34]], 2*Log[w[21]] - 4*Log[w[24]] - 2*Log[w[25]] + 
   2*Log[w[82]], (3*Log[w[3]])/4 + (3*Log[w[16]])/4 + (3*Log[w[17]])/4 - 
   (3*Log[w[34]])/4, Log[w[1]]/4 - Log[w[2]]/4 + Log[w[3]]/8 - Log[w[5]]/4 - 
   Log[w[16]]/8 + Log[w[17]]/8 - Log[w[20]]/4 + Log[w[34]]/8, 0, 0, 0, 0, 0, 
  0, 0, (2*Log[w[2]])/3 + Log[w[3]]/2 - Log[w[5]]/3 + Log[w[16]]/6 - 
   Log[w[17]]/2 - Log[w[34]]/6, (-2*Log[w[2]])/3 - (2*Log[w[5]])/3 - 
   (2*Log[w[16]])/3 + (2*Log[w[34]])/3, -1/3*Log[w[2]] - Log[w[5]]/3 - 
   Log[w[16]]/3 + Log[w[34]]/3, 0, -Log[w[2]] + (3*Log[w[3]])/4 - Log[w[5]] - 
   Log[w[16]]/4 + (3*Log[w[17]])/4 + Log[w[34]]/4, 
  2*Log[w[2]] + Log[w[3]] + Log[w[16]] - Log[w[17]] - Log[w[34]], 
  (-2*Log[w[2]])/3 - Log[w[3]] - (2*Log[w[5]])/3 - 2*Log[w[14]] + 
   Log[w[16]]/3 - Log[w[17]] + (5*Log[w[34]])/3, 0, 0, 0, 0, 
  (-2*Log[w[1]])/3 + Log[w[3]]/2 - Log[w[5]]/3 + Log[w[16]]/6 + 
   Log[w[17]]/6 + (2*Log[w[20]])/3 - Log[w[34]]/6, 0, 
  Log[w[1]]/6 - Log[w[2]]/2 - Log[w[5]]/6 - Log[w[16]]/6 + Log[w[17]]/3 - 
   Log[w[20]]/6 + Log[w[34]]/6, Log[w[1]]/12 - Log[w[2]]/4 - Log[w[5]]/12 - 
   Log[w[16]]/12 + Log[w[17]]/6 - Log[w[20]]/12 + Log[w[34]]/12, 
  Log[w[1]] + (3*Log[w[3]])/4 - Log[w[5]] - Log[w[16]]/4 - Log[w[17]]/4 - 
   Log[w[20]] + Log[w[34]]/4, -Log[w[1]] + Log[w[2]] - (3*Log[w[3]])/2 + 
   2*Log[w[5]] + 3*Log[w[14]] + Log[w[16]]/2 - Log[w[17]]/2 - 3*Log[w[19]] + 
   Log[w[20]] - Log[w[34]]/2, -1/2*Log[w[1]] + Log[w[2]]/2 + Log[w[5]]/2 + 
   Log[w[16]]/2 + Log[w[20]]/2 - Log[w[34]]/2, Log[w[1]]/3 - Log[w[2]]/3 - 
   Log[w[5]]/3 - Log[w[16]]/3 - Log[w[20]]/3 + Log[w[34]]/3, 0, 0, 0, 0, 0, 
  0, 0, Log[w[2]] + Log[w[5]] + Log[w[16]] - Log[w[34]], 0, 0, 
  -Log[w[3]] - Log[w[4]] + Log[w[5]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/8 - Log[w[2]]/8 - Log[w[5]]/8 - 
   Log[w[16]]/8 - Log[w[20]]/8 + Log[w[34]]/8, 
  (-3*Log[w[1]])/4 + (3*Log[w[2]])/4 + (3*Log[w[5]])/4 + (3*Log[w[16]])/4 + 
   (3*Log[w[20]])/4 - (3*Log[w[34]])/4, 0, 0, 
  -1/4*Log[w[1]] + (5*Log[w[2]])/4 + Log[w[5]]/4 + Log[w[16]]/4 - 
   Log[w[17]] + Log[w[20]]/4 - Log[w[34]]/4, 
  -1/4*Log[w[1]] - (3*Log[w[2]])/4 + Log[w[5]]/4 + Log[w[16]]/4 + 
   Log[w[17]] + Log[w[20]]/4 - Log[w[34]]/4, 0, 0, 0, 0, 
  Log[w[2]]/4 + (3*Log[w[3]])/16 + Log[w[5]]/4 + (7*Log[w[16]])/16 + 
   (3*Log[w[17]])/16 - (7*Log[w[34]])/16, (-7*Log[w[1]])/16 - 
   (13*Log[w[2]])/16 - (3*Log[w[3]])/4 + (19*Log[w[5]])/16 + 
   (3*Log[w[14]])/2 + (7*Log[w[16]])/16 - Log[w[17]]/4 + (7*Log[w[20]])/16 - 
   (7*Log[w[34]])/16, 0, (-7*Log[w[1]])/16 - (9*Log[w[2]])/16 - 
   (9*Log[w[3]])/16 + (7*Log[w[5]])/16 - Log[w[16]]/8 + (7*Log[w[17]])/16 + 
   (7*Log[w[20]])/16 + Log[w[34]]/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + Log[w[3]] - 2*Log[w[5]] + Log[w[17]], 
  0, 0, 0, 0, 0, -Log[w[3]] + Log[w[17]], -Log[w[3]] + 2*Log[w[15]] - 
   Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Log[w[3]])/3 + 2*Log[w[15]] - 
   (2*Log[w[17]])/3, (-2*Log[w[3]])/3 + (2*Log[w[17]])/3, 
  -1/3*Log[w[3]] + Log[w[17]]/3, 0, Log[w[3]] - Log[w[17]], 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + 2*Log[w[17]], 0, (-4*Log[w[3]])/3 + 2*Log[w[15]] - 
   (2*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[3]] - Log[w[15]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] + 3*Log[w[15]] - 2*Log[w[17]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]] + 3*Log[w[15]] - Log[w[17]], 
  (4*Log[w[3]])/3 - 2*Log[w[15]] + (2*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[3]] + 3*Log[w[15]] - Log[w[17]], 0, 0, 0, 0, 0, 
  (-3*Log[w[3]])/4 + (3*Log[w[15]])/2 - (3*Log[w[17]])/4, 
  Log[w[3]]/4 - Log[w[17]]/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] - Log[w[3]] - 2*Log[w[4]] - 
   Log[w[18]] + 2*Log[w[26]], -Log[w[21]] - Log[w[22]], 0, 0, 0, 0, 0, 
  -Log[w[22]] - Log[w[23]], 0, 0, -Log[w[22]] + Log[w[25]], 
  -Log[w[23]] + Log[w[25]], -2*Log[w[21]] + Log[w[23]] - Log[w[25]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[21]])/2 + Log[w[22]], 
  Log[w[1]] - Log[w[4]] + Log[w[5]] - Log[w[17]], -1/2*Log[w[21]], 
  Log[w[21]]/2, 3*Log[w[21]] - 2*Log[w[23]] + 2*Log[w[25]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[3]] - 3*Log[w[4]] + 3*Log[w[5]] - 3*Log[w[16]], 
  -2*Log[w[21]] - 2*Log[w[22]] + Log[w[25]]/2, -1/4*Log[w[104]], 
  -1/136*Log[w[25]], 2*Log[w[21]] + Log[w[25]], 
  -4*Log[w[1]] - 2*Log[w[3]] + 6*Log[w[4]] - 6*Log[w[5]] + 2*Log[w[16]] + 
   4*Log[w[17]], (3*Log[w[21]])/2 + (3*Log[w[25]])/4, 
  Log[w[21]]/4 - Log[w[25]]/8, Log[w[21]] + Log[w[22]], 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] + (2*Log[w[23]])/3 - Log[w[25]]/6, 
  (-2*Log[w[23]])/3 + (2*Log[w[25]])/3, -1/3*Log[w[23]] + Log[w[25]]/12, 0, 
  (3*Log[w[21]])/2 - 2*Log[w[23]] + (11*Log[w[25]])/4, 
  -3*Log[w[21]] + Log[w[23]] - Log[w[25]], (-2*Log[w[23]])/3 - Log[w[25]]/3, 
  0, 0, 0, 0, Log[w[21]]/3 - Log[w[25]]/6, 0, 
  (2*Log[w[21]])/3 + (2*Log[w[25]])/3, Log[w[21]]/3 + Log[w[25]]/12, 
  -1/2*Log[w[21]] - (5*Log[w[25]])/4, -Log[w[21]] + Log[w[23]] - 
   Log[w[25]]/2, -Log[w[21]] - Log[w[25]], (2*Log[w[21]])/3 + 
   (2*Log[w[25]])/3, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[21]] + Log[w[23]] - 
   Log[w[25]], 0, 0, Log[w[21]]/2 + Log[w[22]] - Log[w[25]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*Log[w[21]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] - Log[w[25]], 0, 0, 0, 0, (-9*Log[w[21]])/8 + Log[w[23]]/4 - 
   (13*Log[w[25]])/16, 0, (-3*Log[w[21]])/2 + (3*Log[w[23]])/4 - 
   (3*Log[w[25]])/4, (-5*Log[w[21]])/8 - Log[w[25]]/16}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[3]] - Log[w[4]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[12]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] - 2*Log[w[5]] + 2*Log[w[19]], 
  -2*Log[w[2]] + 2*Log[w[12]] + 2*Log[w[14]] - 2*Log[w[19]], 
  -2*Log[w[12]] + 2*Log[w[19]], 0, 0, -2*Log[w[2]] + 2*Log[w[12]], 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[12]] + 2*Log[w[14]] - 2*Log[w[19]], 
  2*Log[w[2]] - 2*Log[w[12]] - 2*Log[w[14]] + 2*Log[w[19]], 
  -2*Log[w[2]] + 2*Log[w[12]] + 2*Log[w[14]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[4]] - 2*Log[w[14]], 
  -4*Log[w[2]] + 4*Log[w[12]] + 4*Log[w[14]] - 4*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[5]] - 2*Log[w[12]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[12]] + 2*Log[w[14]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[w[4]] + 6*Log[w[5]] - 6*Log[w[12]] - 
   6*Log[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[2]])/2 + (3*Log[w[4]])/2 + (3*Log[w[5]])/2 - (3*Log[w[19]])/2, 
  (-3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[12]])/2 + (3*Log[w[14]])/2, 
  (3*Log[w[2]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + (3*Log[w[19]])/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - Log[w[4]] - Log[w[5]] + Log[w[19]], 
  -3*Log[w[2]] + Log[w[4]] + Log[w[5]] - Log[w[19]], 
  -2*Log[w[5]] + 2*Log[w[19]], -Log[w[2]] + Log[w[4]] + Log[w[5]] - 
   Log[w[19]], -Log[w[2]] + Log[w[4]] + 3*Log[w[5]] - 2*Log[w[12]] - 
   Log[w[19]], -Log[w[2]] + Log[w[4]], 0, 0, 0, 
  2*Log[w[4]] + Log[w[5]] - 2*Log[w[14]] - Log[w[19]], 
  2*Log[w[4]] + Log[w[5]] - 2*Log[w[12]] - 2*Log[w[14]] + Log[w[19]], 
  -Log[w[2]] - Log[w[4]] - Log[w[5]] + 2*Log[w[12]] + 2*Log[w[14]] - 
   Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[5]] + Log[w[12]], -2*Log[w[4]] - Log[w[5]] + 3*Log[w[12]] + 
   2*Log[w[14]] - 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[4]] - 2*Log[w[5]] + 2*Log[w[19]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[2]])/3 + (4*Log[w[4]])/3 + (2*Log[w[5]])/3 - (2*Log[w[19]])/3, 
  (4*Log[w[2]])/3 + (2*Log[w[4]])/3 - (2*Log[w[5]])/3 - 2*Log[w[14]] + 
   (2*Log[w[19]])/3, (2*Log[w[2]])/3 - (2*Log[w[4]])/3 - Log[w[5]]/3 + 
   Log[w[19]]/3, 0, 2*Log[w[2]] - 2*Log[w[14]], 
  -3*Log[w[2]] + 3*Log[w[4]] + 2*Log[w[5]] - 2*Log[w[19]], 
  (4*Log[w[2]])/3 - (4*Log[w[4]])/3 - (8*Log[w[5]])/3 + 2*Log[w[12]] + 
   (2*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[4]] + Log[w[5]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[2]] + 2*Log[w[4]] + 4*Log[w[5]] - 3*Log[w[12]] - Log[w[19]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5*Log[w[2]])/4 - Log[w[4]]/4 - Log[w[5]]/2 + 
   (3*Log[w[12]])/2 + (3*Log[w[14]])/2 - Log[w[19]], 
  (-3*Log[w[2]])/4 + (3*Log[w[4]])/4 + (9*Log[w[5]])/4 - (3*Log[w[12]])/2 - 
   (3*Log[w[19]])/4, (3*Log[w[4]])/2 + (3*Log[w[5]])/4 - (3*Log[w[12]])/2 - 
   (3*Log[w[14]])/2 + (3*Log[w[19]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + Log[w[4]] - 
   2*Log[w[5]] + Log[w[19]], Log[w[4]] - Log[w[19]], 
  -Log[w[4]] + 2*Log[w[14]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[4]] - Log[w[14]], Log[w[4]] - 3*Log[w[14]] + 
   2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*Log[w[4]])/3 - (2*Log[w[19]])/3, (4*Log[w[4]])/3 - 2*Log[w[14]] + 
   (2*Log[w[19]])/3, -1/3*Log[w[4]] + Log[w[19]]/3, 0, 
  2*Log[w[4]] - 3*Log[w[14]] + Log[w[19]], 2*Log[w[4]] - 2*Log[w[19]], 
  (4*Log[w[4]])/3 - 2*Log[w[14]] + (2*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[4]] + 3*Log[w[14]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[4]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[4]]/4 - Log[w[19]]/4, 
  (-3*Log[w[4]])/4 + (3*Log[w[14]])/2 - (3*Log[w[19]])/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[2]] - 2*Log[w[5]] + 2*Log[w[12]], -Log[w[2]] + Log[w[5]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[2]] - 2*Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[2]] + Log[w[5]]/2, -1/2*Log[w[2]] + Log[w[5]]/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[w[2]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[4]] + Log[w[5]] + Log[w[19]], 0, 0, 0, 
  -Log[w[5]] + Log[w[19]], -Log[w[5]] + 2*Log[w[12]] - Log[w[19]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[5]] - Log[w[12]], 
  Log[w[5]] - 3*Log[w[12]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-4*Log[w[5]])/3 + 2*Log[w[12]] - (2*Log[w[19]])/3, 
  (-2*Log[w[5]])/3 + (2*Log[w[19]])/3, -1/3*Log[w[5]] + Log[w[19]]/3, 0, 
  -2*Log[w[5]] + 2*Log[w[19]], -2*Log[w[5]] + 3*Log[w[12]] - Log[w[19]], 
  (4*Log[w[5]])/3 - 2*Log[w[12]] + (2*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[w[5]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 3*Log[w[12]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[5]]/4 - Log[w[19]]/4, 0, (-3*Log[w[5]])/4 + (3*Log[w[12]])/2 - 
   (3*Log[w[19]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]] - 2*Log[w[2]] - Log[w[16]], 
  Log[w[1]] - Log[w[16]], -2*Log[w[11]] + 2*Log[w[16]], 
  -Log[w[1]] + Log[w[16]], Log[w[1]] + 2*Log[w[4]] - 2*Log[w[14]] - 
   Log[w[16]], -Log[w[1]] + 2*Log[w[14]] - Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[16]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[4]])/2 + (3*Log[w[16]])/2, 
  Log[w[1]]/2 - Log[w[4]]/4 - Log[w[16]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - (3*Log[w[4]])/2 + (5*Log[w[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*Log[w[4]])/2 + 3*Log[w[11]] - (9*Log[w[16]])/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -9*Log[w[1]] + 9*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/2 + (9*Log[w[4]])/8 - (21*Log[w[16]])/8, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[11]])/2, (9*Log[w[1]])/4 - (3*Log[w[4]])/8 - 
   (3*Log[w[11]])/2 - (3*Log[w[16]])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[14]] + 2*Log[w[16]], -2*Log[w[1]] - 2*Log[w[2]] + 2*Log[w[16]], 
  -2*Log[w[4]] + 2*Log[w[11]] + 2*Log[w[14]] - 2*Log[w[16]], 0, 0, 
  -2*Log[w[14]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[4]] - 2*Log[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[w[14]] + 6*Log[w[16]], 2*Log[w[1]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[4]] + Log[w[14]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[w[1]] - 6*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - 3*Log[w[14]] + (9*Log[w[16]])/2, 0, 
  (3*Log[w[1]])/2 - (3*Log[w[16]])/2, (-3*Log[w[1]])/2 + (3*Log[w[16]])/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[w[1]] - Log[w[2]] - Log[w[4]] - 2*Log[w[11]] + 
   Log[w[16]], -Log[w[1]] - Log[w[2]] + Log[w[4]] + Log[w[16]], 
  -Log[w[1]] + Log[w[2]] + Log[w[4]] - Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[4]], 0, 
  Log[w[1]] - 2*Log[w[2]] - Log[w[4]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/2 - (3*Log[w[2]])/2 - (3*Log[w[4]])/2 + (3*Log[w[16]])/2, 
  (3*Log[w[1]])/4 + Log[w[2]]/4 - (3*Log[w[4]])/4 - Log[w[16]]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - (5*Log[w[2]])/2 - Log[w[4]]/2 + 
   (5*Log[w[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 + (3*Log[w[2]])/2 + (3*Log[w[4]])/2 - (3*Log[w[16]])/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/8 + (3*Log[w[2]])/8 + (3*Log[w[4]])/8 - (3*Log[w[16]])/8, 0, 
  (-3*Log[w[1]])/4 + (3*Log[w[2]])/4 + (3*Log[w[4]])/4 - (3*Log[w[16]])/4, 
  (3*Log[w[1]])/8 - (3*Log[w[2]])/8 - (3*Log[w[4]])/8 + (3*Log[w[16]])/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[14]], 
  Log[w[2]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[2]] + 2*Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 - Log[w[4]]/2, 
  0, Log[w[2]]/2 - Log[w[4]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 
  0, -2*Log[w[12]] + 2*Log[w[17]], -2*Log[w[2]] - Log[w[3]] + Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]] + 2*Log[w[12]] + 2*Log[w[15]] - 2*Log[w[17]], 0, 0, 0, 
  -2*Log[w[12]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[11]] + 2*Log[w[14]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[14]] + 2*Log[w[16]], 
  -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[11]] + 2*Log[w[16]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - Log[w[2]] - 
   2*Log[w[3]] - Log[w[16]] + 2*Log[w[26]], -3*Log[w[1]] + 3*Log[w[2]] + 
   3*Log[w[5]] - 3*Log[w[18]], -2*Log[w[21]] + Log[w[22]]/2 - 2*Log[w[25]], 
  -1/4*Log[w[106]], -1/136*Log[w[22]], 2*Log[w[21]] + Log[w[22]], 
  6*Log[w[1]] - 2*Log[w[2]] - 4*Log[w[4]] - 6*Log[w[5]] + 4*Log[w[17]] + 
   2*Log[w[18]], (-2*Log[w[21]])/3 - (2*Log[w[22]])/3, 
  -1/3*Log[w[21]] + Log[w[22]]/6, Log[w[21]]/3 + Log[w[22]]/12, 0, 
  Log[w[21]] + Log[w[25]], (3*Log[w[21]])/2 + Log[w[25]], 
  -Log[w[1]] + Log[w[4]] + Log[w[5]] - Log[w[17]], -1/2*Log[w[21]], 
  Log[w[21]]/2 - Log[w[22]]/2 + Log[w[25]], Log[w[21]] + Log[w[22]], 
  -Log[w[21]] - Log[w[25]], (-2*Log[w[21]])/3 - (2*Log[w[22]])/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[21]] - Log[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[24]] - Log[w[25]], 
  (-2*Log[w[22]])/3 + (2*Log[w[24]])/3, 0, Log[w[21]] + Log[w[22]]/6 - 
   (2*Log[w[24]])/3, Log[w[22]]/12 - Log[w[24]]/3, 
  3*Log[w[21]] + Log[w[22]] - Log[w[24]], -3*Log[w[21]] - Log[w[22]] + 
   Log[w[24]], -Log[w[21]] - Log[w[22]]/2 + Log[w[24]], 
  (2*Log[w[21]])/3 + Log[w[22]]/3 - (2*Log[w[24]])/3, Log[w[21]]/2, 0, 0, 0, 
  Log[w[22]] - Log[w[25]], 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[21]], 
  Log[w[21]]/4 - Log[w[22]]/8, (3*Log[w[21]])/2 + (3*Log[w[22]])/4, 
  Log[w[22]] - Log[w[24]], 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[21]] - 2*Log[w[22]] + 2*Log[w[24]], 
  -1/2*Log[w[21]] - (5*Log[w[22]])/4, (3*Log[w[21]])/2 + (11*Log[w[22]])/4 - 
   2*Log[w[24]], -2*Log[w[21]] - Log[w[22]] + Log[w[24]], 
  (-9*Log[w[21]])/8 - (13*Log[w[22]])/16 + Log[w[24]]/4, 0, 0, 
  (-5*Log[w[21]])/8 - Log[w[22]]/16, (-3*Log[w[21]])/2 - (3*Log[w[22]])/4 + 
   (3*Log[w[24]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - 3*Log[w[3]] - 3*Log[w[4]] - 
   (3*Log[w[5]])/2 - (3*Log[w[18]])/2 + 2*Log[w[26]] + 2*Log[w[39]], 
  Log[w[21]]/2 + Log[w[22]]/4, -1/8*Log[w[106]], 
  -1/272*Log[w[22]] - Log[w[23]]/136, -1/2*Log[w[21]] - (3*Log[w[22]])/2 - 
   Log[w[23]]/2 + 2*Log[w[87]], -Log[w[1]] + Log[w[3]] + Log[w[4]] - 
   Log[w[17]] + Log[w[18]] - Log[w[19]], Log[w[21]]/6 - Log[w[22]]/3 + 
   Log[w[25]]/2, Log[w[21]]/12 + Log[w[22]]/12 - Log[w[23]]/4 + Log[w[25]]/2, 
  -1/12*Log[w[21]] + Log[w[22]]/24, Log[w[100]]/2, 
  -1/3*Log[w[21]] - Log[w[22]]/3 + Log[w[87]]/3, 0, 0, 0, 
  (5*Log[w[22]])/12 + Log[w[23]]/6 - (2*Log[w[87]])/3, 
  Log[w[21]]/2 - Log[w[22]]/2 - Log[w[23]]/2 + Log[w[25]] + Log[w[87]], 0, 
  (2*Log[w[21]])/3 + (2*Log[w[22]])/3 - Log[w[87]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[22]]/2 - Log[w[25]]/2 - Log[w[87]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*Log[w[22]] + Log[w[23]]/6 + 
   Log[w[24]]/2, Log[w[94]]/2, -1/4*Log[w[21]] + Log[w[22]]/12 + 
   Log[w[23]]/12 + Log[w[24]]/2, Log[w[22]]/24 - Log[w[23]]/12, 
  -1/2*Log[w[21]] - Log[w[22]]/2 + Log[w[23]]/2 + Log[w[24]] + Log[w[87]], 
  Log[w[22]]/2 - Log[w[24]]/2 - Log[w[87]], Log[w[21]]/4 - Log[w[22]]/4 + 
   Log[w[23]]/4 + Log[w[24]]/2 + Log[w[25]]/2, 
  -1/6*Log[w[21]] + Log[w[22]]/6 - Log[w[23]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/16*Log[w[21]] - Log[w[22]]/16 - Log[w[23]]/16, 
  (-3*Log[w[21]])/8 - (9*Log[w[22]])/8 - (3*Log[w[23]])/8 + Log[w[87]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[21]]/8 + (3*Log[w[22]])/8 - (3*Log[w[23]])/8 - 
   Log[w[25]], (-3*Log[w[21]])/8 + (3*Log[w[22]])/8 + Log[w[23]]/8 - 
   Log[w[24]], 0, (9*Log[w[21]])/32 + (11*Log[w[22]])/32 - 
   (7*Log[w[23]])/32 - Log[w[87]]/2, 0, 0, (-7*Log[w[21]])/32 + 
   (11*Log[w[22]])/32 + (9*Log[w[23]])/32 - Log[w[87]]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[22]])/2, 
  (-3*Log[w[1]])/4 - (5*Log[w[2]])/4 - Log[w[3]] - Log[w[5]]/4 + Log[w[17]] + 
   Log[w[18]]/4, -1/8*Log[w[71]] + Log[w[76]]/8 - Log[w[81]]/4, 
  -1/272*Log[w[1]] + Log[w[2]]/272 + Log[w[5]]/272 - Log[w[18]]/272, 
  -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[4]] + Log[w[5]]/2 - Log[w[17]] + 
   Log[w[18]]/2, -2*Log[w[21]] + Log[w[22]], (-2*Log[w[2]])/3 - Log[w[4]]/3 + 
   Log[w[11]] + Log[w[17]]/3 - Log[w[18]]/3, Log[w[1]]/4 - Log[w[2]]/12 - 
   Log[w[4]]/6 - Log[w[5]]/4 + Log[w[17]]/6 + Log[w[18]]/12, 
  -1/8*Log[w[1]] - Log[w[2]]/24 + Log[w[4]]/6 + Log[w[5]]/8 - Log[w[17]]/6 + 
   Log[w[18]]/24, 0, Log[w[1]]/2 - Log[w[2]]/2 - Log[w[3]]/2 + Log[w[12]]/2, 
  0, 0, 0, Log[w[1]]/4 + (3*Log[w[2]])/4 + Log[w[3]]/2 - Log[w[4]] - 
   (3*Log[w[5]])/4 - Log[w[18]]/4 + Log[w[19]]/2, 
  -2*Log[w[2]] + Log[w[4]]/2 + (3*Log[w[14]])/2 + Log[w[17]] + Log[w[18]]/2 - 
   (3*Log[w[19]])/2, 0, Log[w[2]]/3 - Log[w[4]]/3 - Log[w[12]] + 
   (4*Log[w[17]])/3 - Log[w[18]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/2 - Log[w[4]]/2 - (3*Log[w[12]])/2 + 2*Log[w[17]] - Log[w[18]]/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*Log[w[1]] + Log[w[3]]/3 + Log[w[4]]/3 - Log[w[18]]/3, 0, 
  (-5*Log[w[1]])/12 + Log[w[2]]/4 - Log[w[3]]/3 + Log[w[4]]/6 - Log[w[5]]/4 + 
   Log[w[15]] - Log[w[17]]/2 + Log[w[18]]/12, Log[w[1]]/24 + Log[w[2]]/8 - 
   Log[w[3]]/6 - Log[w[4]]/6 + Log[w[5]]/8 + Log[w[18]]/24, 
  -Log[w[1]] - Log[w[3]]/2 + Log[w[4]] - (3*Log[w[5]])/2 + (3*Log[w[12]])/2 + 
   3*Log[w[15]] - 3*Log[w[17]] + Log[w[18]]/2, Log[w[1]] + Log[w[3]]/2 - 
   Log[w[4]] - (3*Log[w[5]])/2 - Log[w[18]]/2 + (3*Log[w[19]])/2, 
  Log[w[1]]/4 - Log[w[2]]/4 + Log[w[3]]/2 - (3*Log[w[5]])/4 + Log[w[17]]/2 - 
   Log[w[18]]/4, -1/6*Log[w[1]] + Log[w[2]]/6 - Log[w[3]]/3 + Log[w[5]]/2 - 
   Log[w[17]]/3 + Log[w[18]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/16 + Log[w[2]]/16 - Log[w[3]]/8 - Log[w[4]]/4 + 
   (3*Log[w[5]])/16 - Log[w[17]]/8 + Log[w[18]]/16, 
  (3*Log[w[1]])/8 - (3*Log[w[2]])/8 + (3*Log[w[3]])/4 + (3*Log[w[5]])/8 - 
   (3*Log[w[17]])/4 - (3*Log[w[18]])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*Log[w[1]])/8 + (5*Log[w[2]])/8 - (3*Log[w[3]])/4 + Log[w[4]]/2 + 
   (3*Log[w[5]])/8 + Log[w[17]]/4 + Log[w[18]]/8, 
  (7*Log[w[1]])/8 - (3*Log[w[2]])/8 + Log[w[3]]/4 - Log[w[4]]/2 + 
   (3*Log[w[5]])/8 - (3*Log[w[17]])/4 + Log[w[18]]/8, 0, 
  -1/32*Log[w[1]] + (9*Log[w[2]])/32 - Log[w[3]]/16 - Log[w[4]]/4 + 
   (15*Log[w[5]])/32 - (3*Log[w[12]])/4 + (9*Log[w[17]])/16 - 
   (7*Log[w[18]])/32, 0, 0, (15*Log[w[1]])/32 + (25*Log[w[2]])/32 + 
   (3*Log[w[3]])/16 - Log[w[4]]/2 - (9*Log[w[5]])/32 - (7*Log[w[17]])/16 - 
   (7*Log[w[18]])/32, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[w[106]], -Log[w[71]] + Log[w[76]] - 2*Log[w[81]], 
  Log[w[1]]/2 - Log[w[2]]/2 - Log[w[5]]/2 + 2*Log[w[12]] + Log[w[18]]/2 - 
   Log[w[46]], Log[w[71]]/68 + (3*Log[w[76]])/68 - Log[w[81]]/34, 
  -2*Log[w[71]] + 2*Log[w[76]] + 4*Log[w[81]], -4*Log[w[106]], 
  (4*Log[w[71]])/3 + (4*Log[w[81]])/3, -1/3*Log[w[71]] - Log[w[76]] + 
   (2*Log[w[81]])/3, -1/6*Log[w[71]] - Log[w[76]]/2 + Log[w[81]]/3, 0, 
  2*Log[w[81]], 0, 0, 0, Log[w[71]] - Log[w[76]], 
  -2*Log[w[71]] + 4*Log[w[81]], 0, (4*Log[w[71]])/3 - (8*Log[w[81]])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[71]] - 4*Log[w[81]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[71]])/3 + (8*Log[w[76]])/3 - (4*Log[w[81]])/3, 0, 
  -1/3*Log[w[71]] + Log[w[76]]/3 - (2*Log[w[81]])/3, 
  -1/6*Log[w[71]] + Log[w[76]]/6 - Log[w[81]]/3, 
  -2*Log[w[71]] + 2*Log[w[76]] + 2*Log[w[81]], 2*Log[w[71]] - 2*Log[w[76]] - 
   2*Log[w[81]], Log[w[71]] + Log[w[76]], (-2*Log[w[71]])/3 - 
   (2*Log[w[76]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[71]] - Log[w[76]]/4, (3*Log[w[71]])/2 + (3*Log[w[76]])/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[71]] + (3*Log[w[76]])/2 - 2*Log[w[81]], 
  -1/2*Log[w[71]] - (5*Log[w[76]])/2 + 2*Log[w[81]], 0, 
  (7*Log[w[71]])/8 - Log[w[76]]/8 - 2*Log[w[81]], 0, 0, 
  (7*Log[w[71]])/8 - (9*Log[w[76]])/8 - Log[w[81]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102*Log[w[22]], 
  -17*Log[w[1]] + 17*Log[w[2]] + 17*Log[w[5]] - 17*Log[w[18]], 
  (17*Log[w[71]])/2 + (51*Log[w[76]])/2 - 17*Log[w[81]], 
  (-3*Log[w[1]])/4 - Log[w[2]]/4 - Log[w[4]] - (5*Log[w[5]])/4 + 
   Log[w[18]]/4 + Log[w[19]], 34*Log[w[1]] - 34*Log[w[2]] - 68*Log[w[3]] + 
   34*Log[w[5]] - 34*Log[w[18]] + 68*Log[w[19]], 
  -68*Log[w[22]] + 136*Log[w[23]], (68*Log[w[1]])/3 - (68*Log[w[3]])/3 - 
   (68*Log[w[4]])/3 + (68*Log[w[18]])/3, (85*Log[w[1]])/3 + 17*Log[w[2]] - 
   (34*Log[w[3]])/3 + (68*Log[w[4]])/3 - 17*Log[w[5]] - 68*Log[w[14]] - 
   (17*Log[w[18]])/3 + 34*Log[w[19]], (-17*Log[w[1]])/6 - (17*Log[w[2]])/2 + 
   (34*Log[w[3]])/3 + (34*Log[w[4]])/3 - (17*Log[w[5]])/2 - 
   (17*Log[w[18]])/6, 0, 34*Log[w[1]] - 34*Log[w[2]] - 34*Log[w[3]] + 
   34*Log[w[12]], 0, 0, 0, -17*Log[w[1]] + 17*Log[w[2]] + 34*Log[w[3]] - 
   17*Log[w[5]] + 17*Log[w[18]] - 34*Log[w[19]], 
  68*Log[w[1]] - 68*Log[w[3]] + 34*Log[w[4]] - 102*Log[w[14]] - 
   34*Log[w[18]] + 102*Log[w[19]], 0, (-136*Log[w[1]])/3 + 68*Log[w[2]] + 
   (136*Log[w[3]])/3 - (68*Log[w[4]])/3 - 68*Log[w[12]] + (68*Log[w[18]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -68*Log[w[1]] + 102*Log[w[2]] + 
   68*Log[w[3]] - 34*Log[w[4]] - 102*Log[w[12]] + 34*Log[w[18]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (68*Log[w[3]])/3 + (136*Log[w[5]])/3 - 68*Log[w[13]] + (68*Log[w[18]])/3 - 
   (68*Log[w[19]])/3, 0, -17*Log[w[1]] + 17*Log[w[2]] + (34*Log[w[3]])/3 + 
   (17*Log[w[5]])/3 - (17*Log[w[18]])/3 - (34*Log[w[19]])/3, 
  (17*Log[w[1]])/2 - (17*Log[w[2]])/2 - (34*Log[w[3]])/3 + (17*Log[w[5]])/6 - 
   (17*Log[w[18]])/6 + (34*Log[w[19]])/3, -34*Log[w[3]] + 34*Log[w[5]] + 
   102*Log[w[12]] - 34*Log[w[18]] - 68*Log[w[19]], 
  34*Log[w[3]] - 34*Log[w[5]] + 34*Log[w[18]] - 34*Log[w[19]], 
  -17*Log[w[1]] + 51*Log[w[2]] - 34*Log[w[4]] + 17*Log[w[5]] + 
   17*Log[w[18]] - 34*Log[w[19]], (34*Log[w[1]])/3 - 34*Log[w[2]] + 
   (68*Log[w[4]])/3 - (34*Log[w[5]])/3 - (34*Log[w[18]])/3 + 
   (68*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-51*Log[w[1]])/4 - (51*Log[w[2]])/4 + 17*Log[w[3]] + (17*Log[w[4]])/2 - 
   (17*Log[w[5]])/4 - (17*Log[w[18]])/4 + (17*Log[w[19]])/2, 
  (-51*Log[w[1]])/2 - (51*Log[w[2]])/2 - 51*Log[w[4]] + (51*Log[w[5]])/2 + 
   (51*Log[w[18]])/2 + 51*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-119*Log[w[1]])/2 - (51*Log[w[2]])/2 + 34*Log[w[3]] - 17*Log[w[4]] + 
   (51*Log[w[5]])/2 - (17*Log[w[18]])/2 + 51*Log[w[19]], 
  (153*Log[w[1]])/2 - (51*Log[w[2]])/2 - 34*Log[w[3]] + 51*Log[w[4]] - 
   (85*Log[w[5]])/2 - (17*Log[w[18]])/2 - 17*Log[w[19]], 0, 
  (-255*Log[w[1]])/8 + (153*Log[w[2]])/8 + 34*Log[w[3]] - (51*Log[w[4]])/4 - 
   (17*Log[w[5]])/8 - 51*Log[w[12]] + (119*Log[w[18]])/8 + 
   (119*Log[w[19]])/4, 0, 0, (17*Log[w[1]])/8 + (153*Log[w[2]])/8 + 
   17*Log[w[3]] + (17*Log[w[4]])/4 - (153*Log[w[5]])/8 + (119*Log[w[18]])/8 - 
   (153*Log[w[19]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[22]])/2 + 3*Log[w[87]], Log[w[1]]/4 + Log[w[2]]/4 - Log[w[4]]/2 - 
   Log[w[5]]/4 + Log[w[17]]/2 - Log[w[18]]/4, Log[w[71]]/8 - Log[w[76]]/8 - 
   Log[w[81]]/4, -1/272*Log[w[1]] + Log[w[2]]/272 + Log[w[3]]/136 - 
   Log[w[5]]/272 + Log[w[18]]/272 - Log[w[19]]/136, 
  (-5*Log[w[1]])/2 - Log[w[2]] - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   Log[w[5]] - 2*Log[w[12]] - Log[w[17]]/2 - Log[w[18]]/2 - Log[w[19]]/2 + 
   3*Log[w[39]], -Log[w[21]] - Log[w[22]] - Log[w[23]], 
  -1/3*Log[w[1]] - Log[w[3]]/2 + Log[w[4]]/3 + Log[w[17]]/6 + Log[w[18]]/3, 
  Log[w[1]]/12 - Log[w[2]]/2 - Log[w[3]]/4 + (5*Log[w[4]])/12 + Log[w[5]]/2 + 
   Log[w[17]]/12 - Log[w[18]]/12 - Log[w[19]]/4, 
  Log[w[1]]/24 - Log[w[2]]/8 + Log[w[4]]/12 + Log[w[5]]/8 - Log[w[17]]/12 - 
   Log[w[18]]/24, (-3*Log[w[65]])/4, -1/2*Log[w[1]] - Log[w[12]]/2 - 
   Log[w[17]]/2 + Log[w[39]]/2, 0, 0, 0, (3*Log[w[1]])/4 + Log[w[2]]/4 + 
   Log[w[3]]/2 - Log[w[5]]/4 + Log[w[12]] + Log[w[18]]/4 + Log[w[19]]/2 - 
   Log[w[39]], -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - Log[w[4]]/2 + 
   (3*Log[w[14]])/2 + Log[w[17]]/2 - Log[w[18]]/2 - (3*Log[w[19]])/2 + 
   (3*Log[w[39]])/2, 0, (2*Log[w[1]])/3 + Log[w[2]]/2 + Log[w[3]] + 
   Log[w[4]]/3 + Log[w[12]] + (2*Log[w[17]])/3 + Log[w[18]]/3 - 
   (3*Log[w[39]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] + (3*Log[w[3]])/2 + Log[w[4]]/2 + (3*Log[w[12]])/2 - 
   Log[w[17]]/2 + Log[w[18]]/2 - (3*Log[w[39]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*Log[w[1]] + Log[w[3]]/3 - 
   Log[w[4]]/2 + Log[w[18]]/3 + Log[w[19]]/6, (-3*Log[w[59]])/4, 
  Log[w[1]]/12 + Log[w[2]]/2 + (5*Log[w[3]])/12 - Log[w[4]]/4 - Log[w[5]]/2 - 
   Log[w[17]]/4 - Log[w[18]]/12 + Log[w[19]]/12, 
  Log[w[1]]/24 + Log[w[2]]/8 + Log[w[3]]/12 - Log[w[5]]/8 - Log[w[18]]/24 - 
   Log[w[19]]/12, -Log[w[1]] - Log[w[3]]/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[12]])/2 - Log[w[18]]/2 + Log[w[19]]/2 + (3*Log[w[39]])/2, 
  Log[w[1]] + Log[w[3]]/2 + (3*Log[w[4]])/2 + Log[w[18]]/2 + Log[w[19]] - 
   (3*Log[w[39]])/2, -1/4*Log[w[1]] - Log[w[3]]/4 - Log[w[4]]/4 + 
   Log[w[17]]/4 + Log[w[18]]/4 + Log[w[19]]/4, Log[w[1]]/6 + Log[w[2]]/2 + 
   Log[w[3]]/6 + Log[w[4]]/6 - Log[w[5]]/2 - Log[w[17]]/6 - Log[w[18]]/6 - 
   Log[w[19]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/16 + Log[w[3]]/16 + Log[w[4]]/16 - Log[w[17]]/16 - 
   Log[w[18]]/16 - Log[w[19]]/16, (-3*Log[w[1]])/8 - (3*Log[w[2]])/4 + 
   (3*Log[w[3]])/8 + (3*Log[w[4]])/8 - (3*Log[w[5]])/4 - 3*Log[w[6]] - 
   (3*Log[w[17]])/8 + (3*Log[w[18]])/8 - (3*Log[w[19]])/8 + (3*Log[w[39]])/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/8 + (3*Log[w[2]])/4 + 
   (3*Log[w[3]])/8 - Log[w[4]]/8 - (3*Log[w[5]])/4 + Log[w[17]]/8 - 
   Log[w[18]]/8 - (3*Log[w[19]])/8, Log[w[1]]/8 - (3*Log[w[2]])/4 - 
   Log[w[3]]/8 + (3*Log[w[4]])/8 + (3*Log[w[5]])/4 - (3*Log[w[17]])/8 - 
   Log[w[18]]/8 + Log[w[19]]/8, 0, (17*Log[w[1]])/32 + (9*Log[w[2]])/16 + 
   (7*Log[w[3]])/32 + (15*Log[w[4]])/32 - (9*Log[w[5]])/16 + 
   (3*Log[w[12]])/4 + (9*Log[w[17]])/32 + (7*Log[w[18]])/32 - 
   (7*Log[w[19]])/32 - (3*Log[w[39]])/4, 0, 0, 
  (17*Log[w[1]])/32 + (3*Log[w[2]])/16 + (15*Log[w[3]])/32 + 
   (7*Log[w[4]])/32 + (9*Log[w[5]])/16 - (7*Log[w[17]])/32 + 
   (7*Log[w[18]])/32 + (9*Log[w[19]])/32 - (3*Log[w[39]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[18]])/2 + (3*Log[w[39]])/2, Log[w[21]]/4 + Log[w[22]]/4, 
  -1/8*Log[w[106]], -1/272*Log[w[22]] - Log[w[23]]/272, 
  -1/4*Log[w[21]] - Log[w[22]] - Log[w[23]]/4 + (3*Log[w[87]])/2, 
  -2*Log[w[1]] - (3*Log[w[2]])/2 - Log[w[3]]/2 - Log[w[4]]/2 - 
   (3*Log[w[5]])/2 - Log[w[17]]/2 + Log[w[18]] - Log[w[19]]/2 + 2*Log[w[26]], 
  Log[w[21]]/12 - Log[w[22]]/3 + (5*Log[w[25]])/12, 
  Log[w[21]]/24 + Log[w[22]]/12 - Log[w[23]]/8 + Log[w[25]]/3, 
  -1/24*Log[w[21]] + Log[w[22]]/24 - Log[w[25]]/12, (3*Log[w[100]])/8, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[87]]/4, 0, 0, 0, 
  Log[w[22]]/4 - Log[w[87]]/2, Log[w[21]]/4 - Log[w[22]]/4 + Log[w[25]]/2 + 
   (3*Log[w[87]])/4, 0, Log[w[21]]/3 + (5*Log[w[22]])/12 - Log[w[25]]/12 - 
   (3*Log[w[87]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[21]] + Log[w[22]]/4 - Log[w[25]]/2 - (3*Log[w[87]])/4, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*Log[w[22]] + Log[w[23]]/12 + (5*Log[w[24]])/12, (3*Log[w[94]])/8, 
  -1/8*Log[w[21]] + Log[w[22]]/12 + Log[w[23]]/24 + Log[w[24]]/3, 
  Log[w[22]]/24 - Log[w[23]]/24 - Log[w[24]]/12, 
  -1/4*Log[w[22]] + Log[w[23]]/4 + Log[w[24]]/2 + (3*Log[w[87]])/4, 
  Log[w[22]]/4 - Log[w[23]]/4 - Log[w[24]]/2 - (3*Log[w[87]])/4, 
  Log[w[21]]/8 - Log[w[22]]/4 + Log[w[23]]/8 + Log[w[24]]/4 + Log[w[25]]/4, 
  -1/12*Log[w[21]] + Log[w[22]]/6 - Log[w[23]]/12 + Log[w[24]]/12 + 
   Log[w[25]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/32*Log[w[21]] - Log[w[22]]/8 - Log[w[23]]/32, 
  (-3*Log[w[21]])/16 - (3*Log[w[22]])/4 - (3*Log[w[23]])/16 + 
   (3*Log[w[87]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/16 + Log[w[22]]/2 - (3*Log[w[23]])/16 - Log[w[25]], 
  (-3*Log[w[21]])/16 + Log[w[22]]/2 + Log[w[23]]/16 - Log[w[24]], 0, 
  (9*Log[w[21]])/64 + Log[w[22]]/4 - (7*Log[w[23]])/64 + Log[w[24]]/16 - 
   (3*Log[w[87]])/8, 0, 0, (-7*Log[w[21]])/64 + Log[w[22]]/4 + 
   (9*Log[w[23]])/64 + Log[w[25]]/16 - (3*Log[w[87]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[1]])/3 - (4*Log[w[2]])/3 - (4*Log[w[4]])/3 - 2*Log[w[11]] + 
   (4*Log[w[16]])/3, (-4*Log[w[1]])/3 - (5*Log[w[2]])/3 + (4*Log[w[4]])/3 + 
   (5*Log[w[16]])/3, (-2*Log[w[1]])/3 - Log[w[2]]/3 + (2*Log[w[4]])/3 + 
   Log[w[16]]/3, (-3*Log[w[50]])/2 - (3*Log[w[55]])/2, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - 4*Log[w[2]] + 2*Log[w[4]] + 4*Log[w[16]], 0, 
  (4*Log[w[1]])/3 - Log[w[2]]/3 - (4*Log[w[4]])/3 + Log[w[16]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*Log[w[1]] + Log[w[2]] - 2*Log[w[4]] - Log[w[16]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2*Log[w[1]] - 2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[16]], 
  (-4*Log[w[1]])/3 + Log[w[2]]/3 + (4*Log[w[4]])/3 - Log[w[16]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[2]] + 2*Log[w[4]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 
  Log[w[1]]/2 + Log[w[2]]/4 - Log[w[4]]/2 - Log[w[16]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*Log[w[1]])/3 - (4*Log[w[2]])/3 + (4*Log[w[4]])/3 + (5*Log[w[16]])/3, 
  (-4*Log[w[1]])/3 + (4*Log[w[2]])/3 - (4*Log[w[4]])/3 - 2*Log[w[14]] + 
   (4*Log[w[16]])/3, Log[w[1]]/3 + (2*Log[w[2]])/3 - (2*Log[w[4]])/3 - 
   Log[w[16]]/3, 3*Log[w[50]] - (3*Log[w[55]])/2, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[16]], 0, 
  Log[w[1]]/3 - (4*Log[w[2]])/3 + (4*Log[w[4]])/3 - Log[w[16]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2*Log[w[1]] - 2*Log[w[2]] + 2*Log[w[4]] - 
   2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - 2*Log[w[2]] + 2*Log[w[4]] + 
   Log[w[16]], -1/3*Log[w[1]] + (4*Log[w[2]])/3 - (4*Log[w[4]])/3 + 
   Log[w[16]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 4*Log[w[1]] + 2*Log[w[2]] - 2*Log[w[4]] - 4*Log[w[16]], 0, 0, 
  0, 0, 0, -1/4*Log[w[1]] - Log[w[2]]/2 + Log[w[4]]/2 + Log[w[16]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[4]])/3 + 2*Log[w[11]] - (2*Log[w[16]])/3, 
  (4*Log[w[4]])/3 - 2*Log[w[14]] + (2*Log[w[16]])/3, 
  -2*Log[w[1]] - 2*Log[w[2]] + (2*Log[w[4]])/3 + (4*Log[w[16]])/3, 0, 0, 0, 
  0, 0, 0, 2*Log[w[4]] - 6*Log[w[14]] + 4*Log[w[16]], 0, 
  (-4*Log[w[4]])/3 + (4*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]] + 2*Log[w[16]], 
  (4*Log[w[4]])/3 - (4*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[4]] - 6*Log[w[11]] + 4*Log[w[16]], 
  0, 0, 0, 0, 0, Log[w[4]] - Log[w[16]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Log[w[50]])/3 + 2*Log[w[55]], 
  (-10*Log[w[50]])/3 + 2*Log[w[55]], (-2*Log[w[50]])/3, 
  -5*Log[w[1]] - 5*Log[w[2]] - 2*Log[w[16]] + 5*Log[w[30]], 0, 0, 0, 0, 0, 
  -4*Log[w[50]] + 4*Log[w[55]], 0, (4*Log[w[50]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2*Log[w[50]] - 2*Log[w[55]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[55]], 
  (-4*Log[w[50]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -4*Log[w[55]], 0, 0, 0, 0, 0, -1/2*Log[w[50]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[3]] + Log[w[12]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[12]] + 3*Log[w[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[5]] + 3*Log[w[12]] + 3*Log[w[15]] - 3*Log[w[17]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[5]])/2 - (3*Log[w[12]])/2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] - Log[w[2]] - Log[w[3]] - Log[w[4]]/2 - Log[w[5]]/2 + 
   (3*Log[w[17]])/2, -Log[w[21]], -1/2*Log[w[1]] + Log[w[4]]/2 + 
   Log[w[5]]/2 - Log[w[17]]/2, -1/2*Log[w[1]] + Log[w[4]]/2 + Log[w[5]]/2 - 
   Log[w[12]] + Log[w[17]]/2, -3*Log[w[12]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[5]] + 3*Log[w[12]] + 3*Log[w[15]] - 
   3*Log[w[17]], 0, 0, Log[w[1]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[15]] + 
   Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3*Log[w[15]] - 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  (3*Log[w[12]])/2 - (3*Log[w[17]])/2, (3*Log[w[15]])/2 - (3*Log[w[17]])/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[21]])/4, (-3*Log[w[1]])/2 - Log[w[2]] - Log[w[3]] - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + Log[w[17]]/2 + 2*Log[w[26]], 
  Log[w[21]]/4 - Log[w[25]]/2, -1/4*Log[w[21]] - Log[w[23]]/2, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2 - (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[21]])/2 - (3*Log[w[23]])/2 - 
   (3*Log[w[24]])/2, 0, 0, -1/4*Log[w[21]] - Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, Log[w[21]]/4 - Log[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/2 - (3*Log[w[24]])/2, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[21]])/4 + (3*Log[w[22]])/4, (3*Log[w[21]])/4 + (3*Log[w[25]])/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[1]] - Log[w[2]] + Log[w[16]], 0, -3*Log[w[14]] + 3*Log[w[16]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[4]])/2 - (3*Log[w[11]])/2, (3*Log[w[11]])/2 - (3*Log[w[16]])/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[4]] - 2*Log[w[5]] + Log[w[12]] + Log[w[19]], 
  -3*Log[w[2]] + 3*Log[w[12]] + 3*Log[w[14]] - 3*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[12]] + 3*Log[w[19]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*Log[w[2]])/2 - (3*Log[w[12]])/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -Log[w[2]] - Log[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 - Log[w[4]]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[w[1]] - Log[w[2]] - Log[w[3]] + Log[w[17]], 
  2*Log[w[12]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[5]] + 2*Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, Log[w[2]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[w[1]] - Log[w[2]] - 2*Log[w[3]] - Log[w[17]] + 
   2*Log[w[26]], 3*Log[w[2]] - 3*Log[w[3]] + 3*Log[w[4]] - 3*Log[w[20]], 
  -2*Log[w[21]] + Log[w[24]]/2 - 2*Log[w[25]], -1/4*Log[w[103]], 
  -1/136*Log[w[24]], Log[w[24]] + 2*Log[w[25]], 
  -2*Log[w[2]] + 6*Log[w[3]] - 6*Log[w[4]] - 4*Log[w[5]] + 4*Log[w[16]] + 
   2*Log[w[20]], (-2*Log[w[24]])/3 - (2*Log[w[25]])/3, 
  Log[w[24]]/6 - Log[w[25]]/3, Log[w[24]]/12 + Log[w[25]]/3, 0, 
  -Log[w[24]] - Log[w[25]], Log[w[21]] + Log[w[25]], 
  Log[w[21]] + (3*Log[w[25]])/2, -Log[w[3]] + Log[w[4]] + Log[w[5]] - 
   Log[w[16]], -1/2*Log[w[25]], Log[w[21]] - Log[w[24]]/2 + Log[w[25]]/2, 
  Log[w[24]] + Log[w[25]], -Log[w[21]] - Log[w[25]], 
  (-2*Log[w[24]])/3 - (2*Log[w[25]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[21]] - Log[w[22]], 
  (2*Log[w[22]])/3 - (2*Log[w[24]])/3, 0, (-2*Log[w[22]])/3 + Log[w[24]]/6 + 
   Log[w[25]], -1/3*Log[w[22]] + Log[w[24]]/12, 
  -Log[w[22]] + Log[w[24]] + 3*Log[w[25]], Log[w[22]] - Log[w[24]] - 
   3*Log[w[25]], Log[w[22]] - Log[w[24]]/2 - Log[w[25]], 
  (-2*Log[w[22]])/3 + Log[w[24]]/3 + (2*Log[w[25]])/3, Log[w[25]]/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[21]] - Log[w[24]], 0, 0, 
  0, 0, 0, Log[w[22]] - Log[w[24]], 0, 0, -1/8*Log[w[24]] + Log[w[25]]/4, 
  (3*Log[w[24]])/4 + (3*Log[w[25]])/2, 0, -1/2*Log[w[25]], 
  (5*Log[w[24]])/4 + Log[w[25]]/2, 2*Log[w[22]] - (11*Log[w[24]])/4 - 
   (3*Log[w[25]])/2, 0, -2*Log[w[22]] + 2*Log[w[24]] + 3*Log[w[25]], 
  Log[w[22]] - Log[w[24]] - 2*Log[w[25]], (3*Log[w[22]])/4 - 
   (3*Log[w[24]])/4 - (3*Log[w[25]])/2, 0, -1/16*Log[w[24]] - 
   (5*Log[w[25]])/8, 0, Log[w[22]]/4 - (13*Log[w[24]])/16 - 
   (9*Log[w[25]])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[1]] - (3*Log[w[2]])/2 - 
   (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 3*Log[w[5]] - (3*Log[w[20]])/2 + 
   2*Log[w[26]] + 2*Log[w[41]], Log[w[24]]/4 + Log[w[25]]/2, 
  -1/8*Log[w[103]], -1/136*Log[w[23]] - Log[w[24]]/272, 
  -1/2*Log[w[23]] - (3*Log[w[24]])/2 - Log[w[25]]/2 + 2*Log[w[89]], 
  Log[w[1]] - Log[w[3]] + Log[w[5]] - Log[w[16]] - Log[w[19]] + Log[w[20]], 
  Log[w[21]]/2 - Log[w[24]]/3 + Log[w[25]]/6, Log[w[21]]/2 - Log[w[23]]/4 + 
   Log[w[24]]/12 + Log[w[25]]/12, Log[w[24]]/24 - Log[w[25]]/12, 
  Log[w[96]]/2, -1/2*Log[w[21]] + Log[w[24]]/2 - Log[w[89]], 
  -1/3*Log[w[24]] - Log[w[25]]/3 + Log[w[89]]/3, 0, 0, 0, 
  Log[w[23]]/6 + (5*Log[w[24]])/12 - (2*Log[w[89]])/3, 
  Log[w[21]] - Log[w[23]]/2 - Log[w[24]]/2 + Log[w[25]]/2 + Log[w[89]], 0, 
  (2*Log[w[24]])/3 + (2*Log[w[25]])/3 - Log[w[89]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[22]]/2 + Log[w[23]]/6 - Log[w[24]]/3, Log[w[97]]/2, 
  Log[w[22]]/2 + Log[w[23]]/12 + Log[w[24]]/12 - Log[w[25]]/4, 
  -1/12*Log[w[23]] + Log[w[24]]/24, Log[w[22]] + Log[w[23]]/2 - 
   Log[w[24]]/2 - Log[w[25]]/2 + Log[w[89]], -1/2*Log[w[22]] + Log[w[24]]/2 - 
   Log[w[89]], Log[w[21]]/2 + Log[w[22]]/2 + Log[w[23]]/4 - Log[w[24]]/4 + 
   Log[w[25]]/4, -1/6*Log[w[23]] + Log[w[24]]/6 - Log[w[25]]/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16*Log[w[23]] - Log[w[24]]/16 - Log[w[25]]/16, 
  (-3*Log[w[23]])/8 - (9*Log[w[24]])/8 - (3*Log[w[25]])/8 + Log[w[89]], 0, 0, 
  Log[w[21]] + (3*Log[w[23]])/8 - (3*Log[w[24]])/8 - Log[w[25]]/8, 
  Log[w[22]] - Log[w[23]]/8 - (3*Log[w[24]])/8 + (3*Log[w[25]])/8, 0, 0, 0, 
  0, 0, (9*Log[w[23]])/32 + (11*Log[w[24]])/32 - (7*Log[w[25]])/32 - 
   Log[w[89]]/2, 0, (-7*Log[w[23]])/32 + (11*Log[w[24]])/32 + 
   (9*Log[w[25]])/32 - Log[w[89]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[24]])/2, 
  -Log[w[1]] - (5*Log[w[2]])/4 - (3*Log[w[3]])/4 - Log[w[4]]/4 + Log[w[16]] + 
   Log[w[20]]/4, -1/8*Log[w[68]] - (3*Log[w[73]])/8 + Log[w[78]]/4, 
  Log[w[2]]/272 - Log[w[3]]/272 + Log[w[4]]/272 - Log[w[20]]/272, 
  -1/2*Log[w[2]] - Log[w[3]]/2 + Log[w[4]]/2 + Log[w[5]] - Log[w[16]] + 
   Log[w[20]]/2, Log[w[24]] - 2*Log[w[25]], (-2*Log[w[2]])/3 - Log[w[5]]/3 + 
   Log[w[15]] + Log[w[16]]/3 - Log[w[20]]/3, -1/12*Log[w[2]] + Log[w[3]]/4 - 
   Log[w[4]]/4 - Log[w[5]]/6 + Log[w[16]]/6 + Log[w[20]]/12, 
  -1/24*Log[w[2]] - Log[w[3]]/8 + Log[w[4]]/8 + Log[w[5]]/6 - Log[w[16]]/6 + 
   Log[w[20]]/24, 0, Log[w[2]]/2 - Log[w[5]]/2 - (3*Log[w[14]])/2 + 
   2*Log[w[16]] - Log[w[20]]/2, -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[3]]/2 + 
   Log[w[14]]/2, 0, 0, 0, Log[w[1]]/2 + (3*Log[w[2]])/4 + Log[w[3]]/4 - 
   (3*Log[w[4]])/4 - Log[w[5]] + Log[w[19]]/2 - Log[w[20]]/4, 
  -2*Log[w[2]] + Log[w[5]]/2 + (3*Log[w[12]])/2 + Log[w[16]] - 
   (3*Log[w[19]])/2 + Log[w[20]]/2, 0, Log[w[2]]/3 - Log[w[5]]/3 - 
   Log[w[14]] + (4*Log[w[16]])/3 - Log[w[20]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/3 - Log[w[3]]/3 + Log[w[5]]/3 - Log[w[20]]/3, 0, 
  -1/3*Log[w[1]] + Log[w[2]]/4 - (5*Log[w[3]])/12 - Log[w[4]]/4 + 
   Log[w[5]]/6 + Log[w[11]] - Log[w[16]]/2 + Log[w[20]]/12, 
  -1/6*Log[w[1]] + Log[w[2]]/8 + Log[w[3]]/24 + Log[w[4]]/8 - Log[w[5]]/6 + 
   Log[w[20]]/24, -1/2*Log[w[1]] - Log[w[3]] - (3*Log[w[4]])/2 + Log[w[5]] + 
   3*Log[w[11]] + (3*Log[w[14]])/2 - 3*Log[w[16]] + Log[w[20]]/2, 
  Log[w[1]]/2 + Log[w[3]] - (3*Log[w[4]])/2 - Log[w[5]] + (3*Log[w[19]])/2 - 
   Log[w[20]]/2, Log[w[1]]/2 - Log[w[2]]/4 + Log[w[3]]/4 - (3*Log[w[4]])/4 + 
   Log[w[16]]/2 - Log[w[20]]/4, -1/3*Log[w[1]] + Log[w[2]]/6 - Log[w[3]]/6 + 
   Log[w[4]]/2 - Log[w[16]]/3 + Log[w[20]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*Log[w[1]] + Log[w[2]]/16 + (3*Log[w[3]])/16 + (3*Log[w[4]])/16 - 
   Log[w[5]]/4 - Log[w[16]]/8 + Log[w[20]]/16, 
  (3*Log[w[1]])/4 - (3*Log[w[2]])/8 + (3*Log[w[3]])/8 + (3*Log[w[4]])/8 - 
   (3*Log[w[16]])/4 - (3*Log[w[20]])/8, 0, 0, 
  (3*Log[w[1]])/4 - (5*Log[w[2]])/8 + (9*Log[w[3]])/8 - (3*Log[w[4]])/8 - 
   Log[w[5]]/2 - Log[w[16]]/4 - Log[w[20]]/8, 
  -1/4*Log[w[1]] + (3*Log[w[2]])/8 - (7*Log[w[3]])/8 - (3*Log[w[4]])/8 + 
   Log[w[5]]/2 + (3*Log[w[16]])/4 - Log[w[20]]/8, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/16 + (25*Log[w[2]])/32 + (15*Log[w[3]])/32 - 
   (9*Log[w[4]])/32 - Log[w[5]]/2 - (7*Log[w[16]])/16 - (7*Log[w[20]])/32, 0, 
  -1/16*Log[w[1]] + (9*Log[w[2]])/32 - Log[w[3]]/32 + (15*Log[w[4]])/32 - 
   Log[w[5]]/4 - (3*Log[w[14]])/4 + (9*Log[w[16]])/16 - (7*Log[w[20]])/32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 6*Log[w[103]], -Log[w[68]] - 3*Log[w[73]] + 
   2*Log[w[78]], -1/2*Log[w[2]] + Log[w[3]]/2 - Log[w[4]]/2 + 2*Log[w[14]] + 
   Log[w[20]]/2 - Log[w[43]], Log[w[68]]/68 - Log[w[73]]/68 + Log[w[78]]/34, 
  -2*Log[w[68]] + 2*Log[w[73]] + 4*Log[w[78]], -4*Log[w[103]], 
  (4*Log[w[68]])/3 + (8*Log[w[73]])/3 - (4*Log[w[78]])/3, 
  -1/3*Log[w[68]] + Log[w[73]]/3 - (2*Log[w[78]])/3, 
  -1/6*Log[w[68]] + Log[w[73]]/6 - Log[w[78]]/3, 0, 
  2*Log[w[68]] - 2*Log[w[73]] - 2*Log[w[78]], 2*Log[w[73]], 0, 0, 0, 
  Log[w[68]] + Log[w[73]] - 2*Log[w[78]], -2*Log[w[68]] + 2*Log[w[73]] + 
   2*Log[w[78]], 0, (4*Log[w[68]])/3 - (4*Log[w[73]])/3 - (4*Log[w[78]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (4*Log[w[68]])/3 + (4*Log[w[78]])/3, 0, 
  -1/3*Log[w[68]] - Log[w[73]] + (2*Log[w[78]])/3, 
  -1/6*Log[w[68]] - Log[w[73]]/2 + Log[w[78]]/3, 
  -2*Log[w[68]] + 4*Log[w[78]], 2*Log[w[68]] - 4*Log[w[78]], 
  Log[w[68]] + Log[w[73]], (-2*Log[w[68]])/3 - (2*Log[w[73]])/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[68]] - Log[w[73]]/4, (3*Log[w[68]])/2 + (3*Log[w[73]])/2, 0, 0, 
  Log[w[68]]/2 + (5*Log[w[73]])/2 - 2*Log[w[78]], 
  Log[w[68]]/2 - (3*Log[w[73]])/2 + 2*Log[w[78]], 0, 0, 0, 0, 0, 
  (7*Log[w[68]])/8 - Log[w[73]]/8 - 2*Log[w[78]], 0, 
  (7*Log[w[68]])/8 - (9*Log[w[73]])/8 - Log[w[78]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 102*Log[w[24]], 17*Log[w[2]] - 17*Log[w[3]] + 
   17*Log[w[4]] - 17*Log[w[20]], (17*Log[w[68]])/2 - (17*Log[w[73]])/2 + 
   17*Log[w[78]], -1/4*Log[w[2]] - (3*Log[w[3]])/4 - (5*Log[w[4]])/4 - 
   Log[w[5]] + Log[w[19]] + Log[w[20]]/4, -68*Log[w[1]] - 34*Log[w[2]] + 
   34*Log[w[3]] + 34*Log[w[4]] + 68*Log[w[19]] - 34*Log[w[20]], 
  136*Log[w[23]] - 68*Log[w[24]], (-68*Log[w[1]])/3 + (68*Log[w[3]])/3 - 
   (68*Log[w[5]])/3 + (68*Log[w[20]])/3, (-34*Log[w[1]])/3 + 17*Log[w[2]] + 
   (85*Log[w[3]])/3 - 17*Log[w[4]] + (68*Log[w[5]])/3 - 68*Log[w[12]] + 
   34*Log[w[19]] - (17*Log[w[20]])/3, (34*Log[w[1]])/3 - (17*Log[w[2]])/2 - 
   (17*Log[w[3]])/6 - (17*Log[w[4]])/2 + (34*Log[w[5]])/3 - 
   (17*Log[w[20]])/6, 0, 68*Log[w[1]] + 102*Log[w[2]] - 68*Log[w[3]] - 
   34*Log[w[5]] - 102*Log[w[14]] + 34*Log[w[20]], 
  -34*Log[w[1]] - 34*Log[w[2]] + 34*Log[w[3]] + 34*Log[w[14]], 0, 0, 0, 
  34*Log[w[1]] + 17*Log[w[2]] - 17*Log[w[3]] - 17*Log[w[4]] - 34*Log[w[19]] + 
   17*Log[w[20]], -68*Log[w[1]] + 68*Log[w[3]] + 34*Log[w[5]] - 
   102*Log[w[12]] + 102*Log[w[19]] - 34*Log[w[20]], 0, 
  (136*Log[w[1]])/3 + 68*Log[w[2]] - (136*Log[w[3]])/3 - (68*Log[w[5]])/3 - 
   68*Log[w[14]] + (68*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (68*Log[w[1]])/3 + (136*Log[w[4]])/3 - 68*Log[w[13]] - (68*Log[w[19]])/3 + 
   (68*Log[w[20]])/3, 0, (34*Log[w[1]])/3 + 17*Log[w[2]] - 17*Log[w[3]] + 
   (17*Log[w[4]])/3 - (34*Log[w[19]])/3 - (17*Log[w[20]])/3, 
  (-34*Log[w[1]])/3 - (17*Log[w[2]])/2 + (17*Log[w[3]])/2 + 
   (17*Log[w[4]])/6 + (34*Log[w[19]])/3 - (17*Log[w[20]])/6, 
  -34*Log[w[1]] + 34*Log[w[4]] + 102*Log[w[14]] - 68*Log[w[19]] - 
   34*Log[w[20]], 34*Log[w[1]] - 34*Log[w[4]] - 34*Log[w[19]] + 
   34*Log[w[20]], 51*Log[w[2]] - 17*Log[w[3]] + 17*Log[w[4]] - 34*Log[w[5]] - 
   34*Log[w[19]] + 17*Log[w[20]], -34*Log[w[2]] + (34*Log[w[3]])/3 - 
   (34*Log[w[4]])/3 + (68*Log[w[5]])/3 + (68*Log[w[19]])/3 - 
   (34*Log[w[20]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17*Log[w[1]] - (51*Log[w[2]])/4 - 
   (51*Log[w[3]])/4 - (17*Log[w[4]])/4 + (17*Log[w[5]])/2 + 
   (17*Log[w[19]])/2 - (17*Log[w[20]])/4, (-51*Log[w[2]])/2 - 
   (51*Log[w[3]])/2 + (51*Log[w[4]])/2 - 51*Log[w[5]] + 51*Log[w[19]] + 
   (51*Log[w[20]])/2, 0, 0, -34*Log[w[1]] + (51*Log[w[2]])/2 + 
   (119*Log[w[3]])/2 - (51*Log[w[4]])/2 + 17*Log[w[5]] - 51*Log[w[19]] + 
   (17*Log[w[20]])/2, 34*Log[w[1]] + (51*Log[w[2]])/2 - (153*Log[w[3]])/2 + 
   (85*Log[w[4]])/2 - 51*Log[w[5]] + 17*Log[w[19]] + (17*Log[w[20]])/2, 0, 0, 
  0, 0, 0, 17*Log[w[1]] + (153*Log[w[2]])/8 + (17*Log[w[3]])/8 - 
   (153*Log[w[4]])/8 + (17*Log[w[5]])/4 - (153*Log[w[19]])/4 + 
   (119*Log[w[20]])/8, 0, 34*Log[w[1]] + (153*Log[w[2]])/8 - 
   (255*Log[w[3]])/8 - (17*Log[w[4]])/8 - (51*Log[w[5]])/4 - 51*Log[w[14]] + 
   (119*Log[w[19]])/4 + (119*Log[w[20]])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[24]])/2 + 3*Log[w[89]], Log[w[2]]/4 + Log[w[3]]/4 - Log[w[4]]/4 - 
   Log[w[5]]/2 + Log[w[16]]/2 - Log[w[20]]/4, Log[w[68]]/8 - Log[w[73]]/8 - 
   Log[w[78]]/4, Log[w[1]]/136 + Log[w[2]]/272 - Log[w[3]]/272 - 
   Log[w[4]]/272 - Log[w[19]]/136 + Log[w[20]]/272, 
  (-3*Log[w[1]])/2 - Log[w[2]] - (5*Log[w[3]])/2 - Log[w[4]] - 
   (3*Log[w[5]])/2 - 2*Log[w[14]] - Log[w[16]]/2 - Log[w[19]]/2 - 
   Log[w[20]]/2 + 3*Log[w[41]], -Log[w[23]] - Log[w[24]] - Log[w[25]], 
  -1/2*Log[w[1]] - Log[w[3]]/3 + Log[w[5]]/3 + Log[w[16]]/6 + Log[w[20]]/3, 
  -1/4*Log[w[1]] - Log[w[2]]/2 + Log[w[3]]/12 + Log[w[4]]/2 + 
   (5*Log[w[5]])/12 + Log[w[16]]/12 - Log[w[19]]/4 - Log[w[20]]/12, 
  -1/8*Log[w[2]] + Log[w[3]]/24 + Log[w[4]]/8 + Log[w[5]]/12 - 
   Log[w[16]]/12 - Log[w[20]]/24, (-3*Log[w[61]])/4, 
  (3*Log[w[1]])/2 + Log[w[3]] + Log[w[5]]/2 + (3*Log[w[14]])/2 - 
   Log[w[16]]/2 + Log[w[20]]/2 - (3*Log[w[41]])/2, 
  -1/2*Log[w[3]] - Log[w[14]]/2 - Log[w[16]]/2 + Log[w[41]]/2, 0, 0, 0, 
  Log[w[1]]/2 + Log[w[2]]/4 + (3*Log[w[3]])/4 - Log[w[4]]/4 + Log[w[14]] + 
   Log[w[19]]/2 + Log[w[20]]/4 - Log[w[41]], 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - Log[w[3]] - Log[w[5]]/2 + 
   (3*Log[w[12]])/2 + Log[w[16]]/2 - (3*Log[w[19]])/2 - Log[w[20]]/2 + 
   (3*Log[w[41]])/2, 0, Log[w[1]] + Log[w[2]]/2 + (2*Log[w[3]])/3 + 
   Log[w[5]]/3 + Log[w[14]] + (2*Log[w[16]])/3 + Log[w[20]]/3 - 
   (3*Log[w[41]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/3 - Log[w[3]]/3 - Log[w[5]]/2 + 
   Log[w[19]]/6 + Log[w[20]]/3, (-3*Log[w[62]])/4, 
  (5*Log[w[1]])/12 + Log[w[2]]/2 + Log[w[3]]/12 - Log[w[4]]/2 - Log[w[5]]/4 - 
   Log[w[16]]/4 + Log[w[19]]/12 - Log[w[20]]/12, 
  Log[w[1]]/12 + Log[w[2]]/8 + Log[w[3]]/24 - Log[w[4]]/8 - Log[w[19]]/12 - 
   Log[w[20]]/24, -1/2*Log[w[1]] - Log[w[3]] - (3*Log[w[5]])/2 - 
   (3*Log[w[14]])/2 + Log[w[19]]/2 - Log[w[20]]/2 + (3*Log[w[41]])/2, 
  Log[w[1]]/2 + Log[w[3]] + (3*Log[w[5]])/2 + Log[w[19]] + Log[w[20]]/2 - 
   (3*Log[w[41]])/2, -1/4*Log[w[1]] - Log[w[3]]/4 - Log[w[5]]/4 + 
   Log[w[16]]/4 + Log[w[19]]/4 + Log[w[20]]/4, Log[w[1]]/6 + Log[w[2]]/2 + 
   Log[w[3]]/6 - Log[w[4]]/2 + Log[w[5]]/6 - Log[w[16]]/6 - Log[w[19]]/6 - 
   Log[w[20]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/16 + Log[w[3]]/16 + Log[w[5]]/16 - 
   Log[w[16]]/16 - Log[w[19]]/16 - Log[w[20]]/16, 
  (3*Log[w[1]])/8 - (3*Log[w[2]])/4 - (3*Log[w[3]])/8 - (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/8 - 3*Log[w[8]] - (3*Log[w[16]])/8 - (3*Log[w[19]])/8 + 
   (3*Log[w[20]])/8 + (3*Log[w[41]])/2, 0, 0, 
  (-3*Log[w[1]])/8 - (3*Log[w[2]])/4 - Log[w[3]]/8 + (3*Log[w[4]])/4 + 
   Log[w[5]]/8 - Log[w[16]]/8 + (3*Log[w[19]])/8 + Log[w[20]]/8, 
  Log[w[1]]/8 + (3*Log[w[2]])/4 - Log[w[3]]/8 - (3*Log[w[4]])/4 - 
   (3*Log[w[5]])/8 + (3*Log[w[16]])/8 - Log[w[19]]/8 + Log[w[20]]/8, 0, 0, 0, 
  0, 0, (15*Log[w[1]])/32 + (3*Log[w[2]])/16 + (17*Log[w[3]])/32 + 
   (9*Log[w[4]])/16 + (7*Log[w[5]])/32 - (7*Log[w[16]])/32 + 
   (9*Log[w[19]])/32 + (7*Log[w[20]])/32 - (3*Log[w[41]])/4, 0, 
  (7*Log[w[1]])/32 + (9*Log[w[2]])/16 + (17*Log[w[3]])/32 - 
   (9*Log[w[4]])/16 + (15*Log[w[5]])/32 + (3*Log[w[14]])/4 + 
   (9*Log[w[16]])/32 - (7*Log[w[19]])/32 + (7*Log[w[20]])/32 - 
   (3*Log[w[41]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - 
   (3*Log[w[5]])/2 - (3*Log[w[20]])/2 + (3*Log[w[41]])/2, 
  Log[w[24]]/4 + Log[w[25]]/4, -1/8*Log[w[103]], 
  -1/272*Log[w[23]] - Log[w[24]]/272, -1/4*Log[w[23]] - Log[w[24]] - 
   Log[w[25]]/4 + (3*Log[w[89]])/2, -1/2*Log[w[1]] - (3*Log[w[2]])/2 - 
   2*Log[w[3]] - (3*Log[w[4]])/2 - Log[w[5]]/2 - Log[w[16]]/2 - 
   Log[w[19]]/2 + Log[w[20]] + 2*Log[w[26]], (5*Log[w[21]])/12 - 
   Log[w[24]]/3 + Log[w[25]]/12, Log[w[21]]/3 - Log[w[23]]/8 + 
   Log[w[24]]/12 + Log[w[25]]/24, -1/12*Log[w[21]] + Log[w[24]]/24 - 
   Log[w[25]]/24, (3*Log[w[96]])/8, -1/2*Log[w[21]] + Log[w[24]]/4 - 
   Log[w[25]]/4 - (3*Log[w[89]])/4, -1/4*Log[w[24]] - Log[w[25]]/4 + 
   Log[w[89]]/4, 0, 0, 0, Log[w[24]]/4 - Log[w[89]]/2, 
  Log[w[21]]/2 - Log[w[24]]/4 + Log[w[25]]/4 + (3*Log[w[89]])/4, 0, 
  -1/12*Log[w[21]] + (5*Log[w[24]])/12 + Log[w[25]]/3 - (3*Log[w[89]])/4, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (5*Log[w[22]])/12 + Log[w[23]]/12 - Log[w[24]]/3, 
  (3*Log[w[97]])/8, Log[w[22]]/3 + Log[w[23]]/24 + Log[w[24]]/12 - 
   Log[w[25]]/8, -1/12*Log[w[22]] - Log[w[23]]/24 + Log[w[24]]/24, 
  Log[w[22]]/2 + Log[w[23]]/4 - Log[w[24]]/4 + (3*Log[w[89]])/4, 
  -1/2*Log[w[22]] - Log[w[23]]/4 + Log[w[24]]/4 - (3*Log[w[89]])/4, 
  Log[w[21]]/4 + Log[w[22]]/4 + Log[w[23]]/8 - Log[w[24]]/4 + Log[w[25]]/8, 
  Log[w[21]]/12 + Log[w[22]]/12 - Log[w[23]]/12 + Log[w[24]]/6 - 
   Log[w[25]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/32*Log[w[23]] - Log[w[24]]/8 - Log[w[25]]/32, 
  (-3*Log[w[23]])/16 - (3*Log[w[24]])/4 - (3*Log[w[25]])/16 + 
   (3*Log[w[89]])/4, 0, 0, Log[w[21]] + (3*Log[w[23]])/16 - Log[w[24]]/2 - 
   Log[w[25]]/16, Log[w[22]] - Log[w[23]]/16 - Log[w[24]]/2 + 
   (3*Log[w[25]])/16, 0, 0, 0, 0, 0, Log[w[21]]/16 + (9*Log[w[23]])/64 + 
   Log[w[24]]/4 - (7*Log[w[25]])/64 - (3*Log[w[89]])/8, 0, 
  Log[w[22]]/16 - (7*Log[w[23]])/64 + Log[w[24]]/4 + (9*Log[w[25]])/64 - 
   (3*Log[w[89]])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[2]])/3 + (4*Log[w[3]])/3 - (4*Log[w[5]])/3 - 2*Log[w[15]] + 
   (4*Log[w[17]])/3, (-5*Log[w[2]])/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 + 
   (5*Log[w[17]])/3, -1/3*Log[w[2]] - (2*Log[w[3]])/3 + (2*Log[w[5]])/3 + 
   Log[w[17]]/3, -3*Log[w[51]] + (3*Log[w[56]])/2, 
  Log[w[2]] + 2*Log[w[3]] - 2*Log[w[5]] - Log[w[17]], 0, 0, 0, 0, 0, 
  -4*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[5]] + 4*Log[w[17]], 0, 
  -1/3*Log[w[2]] + (4*Log[w[3]])/3 - (4*Log[w[5]])/3 + Log[w[17]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[3]] - 2*Log[w[5]] + 
   2*Log[w[17]], Log[w[2]]/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 - 
   Log[w[17]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + 2*Log[w[3]] - 
   2*Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/4 + Log[w[3]]/2 - Log[w[5]]/2 - Log[w[17]]/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Log[w[2]])/3 - (5*Log[w[3]])/3 + 
   (4*Log[w[5]])/3 + (5*Log[w[17]])/3, (4*Log[w[2]])/3 - (4*Log[w[3]])/3 - 
   (4*Log[w[5]])/3 - 2*Log[w[12]] + (4*Log[w[17]])/3, 
  (2*Log[w[2]])/3 + Log[w[3]]/3 - (2*Log[w[5]])/3 - Log[w[17]]/3, 
  (3*Log[w[51]])/2 + (3*Log[w[56]])/2, -2*Log[w[2]] + 2*Log[w[3]] + 
   2*Log[w[5]] - 2*Log[w[17]], 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[3]] - 
   2*Log[w[5]] + 2*Log[w[17]], 0, (-4*Log[w[2]])/3 + Log[w[3]]/3 + 
   (4*Log[w[5]])/3 - Log[w[17]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - Log[w[3]] + 2*Log[w[5]] + Log[w[17]], 
  (4*Log[w[2]])/3 - Log[w[3]]/3 - (4*Log[w[5]])/3 + Log[w[17]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[2]] - 4*Log[w[3]] + 2*Log[w[5]] + 4*Log[w[17]], 0, 0, 0, 
  0, 0, 0, -1/2*Log[w[2]] - Log[w[3]]/4 + Log[w[5]]/2 + Log[w[17]]/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*Log[w[5]])/3 + 2*Log[w[15]] - 
   (2*Log[w[17]])/3, (4*Log[w[5]])/3 - 2*Log[w[12]] + (2*Log[w[17]])/3, 
  -2*Log[w[2]] - 2*Log[w[3]] + (2*Log[w[5]])/3 + (4*Log[w[17]])/3, 0, 
  -2*Log[w[5]] + 2*Log[w[17]], 0, 0, 0, 0, 0, 2*Log[w[5]] - 6*Log[w[12]] + 
   4*Log[w[17]], 0, (-4*Log[w[5]])/3 + (4*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[w[5]] + 2*Log[w[17]], (4*Log[w[5]])/3 - (4*Log[w[17]])/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*Log[w[5]] + 6*Log[w[15]] - 4*Log[w[17]], 0, 0, 0, 
  0, 0, 0, Log[w[5]] - Log[w[17]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (10*Log[w[51]])/3 - 2*Log[w[56]], (-4*Log[w[51]])/3 - 2*Log[w[56]], 
  (-2*Log[w[51]])/3, -5*Log[w[2]] - 5*Log[w[3]] - 2*Log[w[17]] + 
   5*Log[w[31]], 2*Log[w[56]], 0, 0, 0, 0, 0, -4*Log[w[56]], 0, 
  (4*Log[w[51]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[51]] - 2*Log[w[56]], (-4*Log[w[51]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[w[51]] - 4*Log[w[56]], 0, 0, 0, 0, 0, 0, -1/2*Log[w[51]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3*Log[w[14]] + 3*Log[w[16]], -2*Log[w[1]] - 2*Log[w[2]] + 
   Log[w[14]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[4]] + 3*Log[w[11]] + 3*Log[w[14]] - 3*Log[w[16]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[4]])/2 - (3*Log[w[14]])/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[2]] - Log[w[3]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + (3*Log[w[16]])/2, -Log[w[25]], 
  -1/2*Log[w[3]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[16]]/2, 
  -1/2*Log[w[3]] + Log[w[4]]/2 + Log[w[5]]/2 - Log[w[14]] + Log[w[16]]/2, 
  -3*Log[w[14]] + 3*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[4]] + 3*Log[w[11]] + 3*Log[w[14]] - 3*Log[w[16]], 0, 0, 
  Log[w[3]]/2 + Log[w[4]]/2 - Log[w[5]]/2 - Log[w[11]] + Log[w[16]]/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Log[w[3]]/2 + Log[w[4]]/2 - Log[w[5]]/2 - Log[w[16]]/2, 0, 0, 0, 
  -3*Log[w[11]] + 3*Log[w[16]], 0, (3*Log[w[11]])/2 - (3*Log[w[16]])/2, 0, 
  (3*Log[w[14]])/2 - (3*Log[w[16]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[25]])/4, 
  -Log[w[1]] - Log[w[2]] - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[16]]/2 + 2*Log[w[26]], 
  -1/2*Log[w[21]] + Log[w[25]]/4, -1/2*Log[w[23]] - Log[w[25]]/4, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2 - (3*Log[w[25]])/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*Log[w[22]])/2 - (3*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, 
  0, -1/2*Log[w[22]] - Log[w[25]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[24]] + Log[w[25]]/4, 0, 0, 0, (3*Log[w[22]])/2 - 
   (3*Log[w[24]])/2 - (3*Log[w[25]])/2, 0, (3*Log[w[21]])/4 + 
   (3*Log[w[25]])/4, 0, (3*Log[w[24]])/4 + (3*Log[w[25]])/4, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - 2*Log[w[3]] + Log[w[17]], 0, -3*Log[w[12]] + 3*Log[w[17]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[15]])/2 - (3*Log[w[17]])/2, 0, (3*Log[w[5]])/2 - (3*Log[w[15]])/2, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] - 2*Log[w[5]] + Log[w[14]] + Log[w[19]], 
  -3*Log[w[2]] + 3*Log[w[12]] + 3*Log[w[14]] - 3*Log[w[19]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3*Log[w[14]] + 3*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*Log[w[2]])/2 - (3*Log[w[14]])/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 - Log[w[5]]/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[2]] - Log[w[3]] + Log[w[16]], 
  2*Log[w[14]] - 2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] + 2*Log[w[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[11]] + 2*Log[w[16]], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[2]] - Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[2]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 
  -2*Log[w[21]] - 2*Log[w[25]], Log[w[1]] + Log[w[3]] - 2*Log[w[11]] - 
   2*Log[w[15]] + Log[w[16]] + Log[w[17]], 6*Log[w[25]], 
  Log[w[1]] - Log[w[4]] + Log[w[5]] - 2*Log[w[15]] + Log[w[17]], 
  -1/2*Log[w[69]] - Log[w[74]]/2, Log[w[1]]/68 - Log[w[4]]/68 + 
   Log[w[5]]/68 - Log[w[15]]/34 + Log[w[17]]/68, 0, -8*Log[w[25]], 0, 
  Log[w[1]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[17]]/2, 
  -Log[w[1]] - Log[w[3]] + 2*Log[w[4]] + 2*Log[w[15]] - Log[w[16]] - 
   Log[w[17]], -6*Log[w[25]], Log[w[1]] - Log[w[4]] + Log[w[5]] - 
   2*Log[w[15]] + Log[w[17]], -1/2*Log[w[70]] - Log[w[75]]/2, 
  Log[w[1]]/68 - Log[w[4]]/68 + Log[w[5]]/68 - Log[w[15]]/34 + Log[w[17]]/68, 
  0, 8*Log[w[25]], 0, 0, 0, 0, 0, 0, 0, 0, Log[w[3]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + Log[w[16]]/2, -Log[w[1]] + Log[w[4]] + Log[w[5]] - 
   Log[w[17]], -2*Log[w[15]] + 2*Log[w[17]], 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[4]]/2 - Log[w[5]]/2 + Log[w[15]] - Log[w[17]]/2, 0, 
  0, 0, 0, 0, -Log[w[1]] - Log[w[3]] + 2*Log[w[15]] + Log[w[16]] - 
   Log[w[17]], 0, 0, 0, Log[w[1]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - 
   Log[w[15]] + Log[w[17]]/2, 0, 0, 0, 0, Log[w[3]] + Log[w[4]] - Log[w[5]] - 
   2*Log[w[11]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, Log[w[21]]/4 + Log[w[25]]/4 - Log[w[83]]/4, 
  (-5*Log[w[1]])/2 - (3*Log[w[2]])/2 - (5*Log[w[3]])/2 - Log[w[16]]/2 - 
   Log[w[17]]/2 + 2*Log[w[26]] + Log[w[35]]/2, Log[w[21]]/4 + Log[w[25]]/4 - 
   (3*Log[w[83]])/4, 3*Log[w[3]] - 3*Log[w[4]] - 3*Log[w[5]] + 3*Log[w[16]], 
  Log[w[21]]/4 - Log[w[25]]/4 - (3*Log[w[83]])/4, 0, 
  Log[w[21]]/272 - Log[w[24]]/136 + Log[w[25]]/272 - Log[w[83]]/272, 
  -1/2*Log[w[24]] - Log[w[25]]/2 + Log[w[83]]/2, 
  -4*Log[w[3]] + 2*Log[w[4]] + 3*Log[w[5]] - 3*Log[w[16]] - Log[w[20]] + 
   Log[w[35]], (-3*Log[w[24]])/8 - (3*Log[w[25]])/8 + (3*Log[w[83]])/8, 
  Log[w[21]]/8 - Log[w[24]]/16 + (5*Log[w[25]])/16 - Log[w[83]]/16, 
  -1/4*Log[w[21]] - Log[w[25]]/4 + (3*Log[w[83]])/4, 
  (-3*Log[w[2]])/2 - (9*Log[w[3]])/2 + (3*Log[w[4]])/2 + (3*Log[w[5]])/2 - 
   (3*Log[w[16]])/2 + (3*Log[w[35]])/2, Log[w[21]]/4 - Log[w[83]]/2, 
  -1/8*Log[w[105]], Log[w[21]]/272 + Log[w[25]]/136, 
  Log[w[25]]/2 + Log[w[83]]/2, Log[w[2]] + 5*Log[w[3]] - 3*Log[w[4]] - 
   3*Log[w[5]] + 3*Log[w[16]] - Log[w[35]], -1/12*Log[w[24]] + 
   Log[w[25]]/12 + Log[w[83]]/12, -1/6*Log[w[24]] - Log[w[25]]/12 - 
   Log[w[83]]/12, -1/12*Log[w[24]] - Log[w[25]]/24 - Log[w[83]]/24, 0, 
  Log[w[24]]/8 + (5*Log[w[25]])/8 - Log[w[83]]/8, 
  -1/2*Log[w[24]] + Log[w[25]]/8 + Log[w[83]]/8, 
  -1/6*Log[w[24]] + Log[w[25]]/6 + Log[w[83]]/6, 
  (3*Log[w[25]])/8 + (3*Log[w[83]])/8, (3*Log[w[25]])/16 - Log[w[83]]/16, 
  -1/4*Log[w[21]] - Log[w[25]]/2, Log[w[21]]/2 + Log[w[22]]/2 - Log[w[83]]/2, 
  -1/3*Log[w[22]] + Log[w[24]]/4 + Log[w[25]]/12 + Log[w[83]]/12, 0, 
  Log[w[22]]/3 - Log[w[25]]/3 - Log[w[83]]/3, 
  -1/8*Log[w[21]] + Log[w[22]]/6 - Log[w[25]]/24 + (5*Log[w[83]])/24, 
  Log[w[22]]/2 - (3*Log[w[24]])/8 - (7*Log[w[25]])/8 - Log[w[83]]/8, 
  -1/2*Log[w[22]] + Log[w[24]]/4 + Log[w[25]]/4 + Log[w[83]]/4, 
  -1/2*Log[w[22]] + Log[w[25]]/2 + Log[w[83]]/2, 
  Log[w[22]]/3 - Log[w[25]]/3 - Log[w[83]]/3, 0, 
  -1/4*Log[w[21]] + Log[w[24]]/2 + Log[w[25]]/4 + Log[w[83]]/4, 
  -1/6*Log[w[24]] + Log[w[25]]/12 + Log[w[83]]/12, 0, 
  Log[w[24]]/6 + Log[w[25]]/6 - Log[w[83]]/3, Log[w[21]]/8 - Log[w[24]]/6 + 
   Log[w[25]]/12 - Log[w[83]]/6, -1/2*Log[w[24]] - Log[w[25]]/8 - 
   Log[w[83]]/8, Log[w[25]]/4 + Log[w[83]]/4, -Log[w[24]] - Log[w[25]] + 
   Log[w[83]]/2, (2*Log[w[24]])/3 + Log[w[25]]/6 - (5*Log[w[83]])/6, 
  Log[w[24]]/2 + Log[w[25]]/2 - Log[w[83]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*Log[w[22]] + Log[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[22]] + Log[w[24]]/2 + Log[w[25]]/2 + Log[w[83]]/2, 0, 
  Log[w[22]] - Log[w[25]]/2 - Log[w[83]]/2, -1/2*Log[w[22]] - Log[w[24]]/2 + 
   Log[w[83]], (-3*Log[w[22]])/8 + Log[w[24]]/8 + (7*Log[w[25]])/32 + 
   (7*Log[w[83]])/32, (-7*Log[w[24]])/32 - Log[w[25]]/4 - Log[w[83]]/16, 0, 
  0, -1/8*Log[w[22]] - (3*Log[w[24]])/32 + Log[w[25]]/32 + 
   (7*Log[w[83]])/32}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/2 - Log[w[3]]/2 - 
   Log[w[16]]/2 - Log[w[17]]/2 + Log[w[35]]/2, Log[w[21]] + Log[w[25]] - 
   Log[w[83]], (-5*Log[w[1]])/2 - Log[w[2]]/2 - (5*Log[w[3]])/2 - 
   Log[w[16]]/2 - Log[w[17]]/2 + (3*Log[w[35]])/2, 0, 
  (-5*Log[w[1]])/2 + Log[w[2]]/2 - (3*Log[w[3]])/2 + Log[w[4]] - 
   Log[w[16]]/2 - (3*Log[w[17]])/2 + (3*Log[w[35]])/2, 
  Log[w[69]]/2 + Log[w[74]] - Log[w[79]]/2, (-3*Log[w[1]])/136 - 
   Log[w[2]]/136 - Log[w[3]]/136 + Log[w[4]]/68 + Log[w[16]]/136 - 
   Log[w[17]]/136 + Log[w[35]]/136, -Log[w[1]] + Log[w[2]] + Log[w[3]] + 
   2*Log[w[4]] - Log[w[16]] + Log[w[17]] - Log[w[35]], 
  2*Log[w[21]] + 2*Log[w[25]] - 2*Log[w[83]], 
  (3*Log[w[1]])/4 - (3*Log[w[2]])/4 + (3*Log[w[3]])/4 + (3*Log[w[16]])/4 + 
   (3*Log[w[17]])/4 - (3*Log[w[35]])/4, -1/8*Log[w[1]] + Log[w[2]]/8 - 
   Log[w[3]]/8 - Log[w[16]]/8 - Log[w[17]]/8 + Log[w[35]]/8, 
  (5*Log[w[1]])/2 - Log[w[2]]/2 + (3*Log[w[3]])/2 - Log[w[4]] + 
   Log[w[16]]/2 + (3*Log[w[17]])/2 - (3*Log[w[35]])/2, 
  3*Log[w[21]] + 3*Log[w[25]] - 3*Log[w[83]], -2*Log[w[1]] + Log[w[4]] - 
   Log[w[17]] - Log[w[18]] + Log[w[35]], Log[w[70]]/2 + Log[w[75]]/2, 0, 
  Log[w[4]] + 2*Log[w[5]] - Log[w[17]] + Log[w[18]] - Log[w[35]], 
  -2*Log[w[21]] + 2*Log[w[22]] - 4*Log[w[25]] + 2*Log[w[83]], 
  Log[w[1]]/6 - Log[w[2]]/6 + Log[w[3]]/2 + Log[w[16]]/6 + Log[w[17]]/6 - 
   Log[w[18]]/3 - Log[w[35]]/6, Log[w[1]]/3 + (2*Log[w[2]])/3 - Log[w[4]]/2 - 
   (2*Log[w[16]])/3 - Log[w[17]]/6 - Log[w[18]]/6 + Log[w[35]]/6, 
  -1/12*Log[w[1]] + Log[w[2]]/12 - Log[w[3]]/4 - Log[w[16]]/12 - 
   Log[w[17]]/12 + Log[w[18]]/6 + Log[w[35]]/12, 0, 
  -1/4*Log[w[1]] + Log[w[2]]/4 + (3*Log[w[3]])/4 - Log[w[16]]/4 - 
   Log[w[17]]/4 - Log[w[18]] + Log[w[35]]/4, Log[w[1]] - Log[w[2]] - 
   (3*Log[w[4]])/4 + Log[w[16]] + Log[w[17]]/4 + Log[w[18]]/4 - Log[w[35]]/4, 
  Log[w[1]]/3 - Log[w[2]]/3 - Log[w[3]] + 2*Log[w[15]] + Log[w[16]]/3 - 
   (5*Log[w[17]])/3 + (4*Log[w[18]])/3 - Log[w[35]]/3, 
  (3*Log[w[4]])/4 + (3*Log[w[17]])/4 + (3*Log[w[18]])/4 - (3*Log[w[35]])/4, 
  -1/4*Log[w[1]] + Log[w[2]]/4 - Log[w[3]]/4 + Log[w[4]]/8 - Log[w[16]]/4 - 
   Log[w[17]]/8 + Log[w[18]]/8 + Log[w[35]]/8, 
  Log[w[1]] - Log[w[4]] - Log[w[5]] + Log[w[17]], 
  -Log[w[4]] - Log[w[17]] - Log[w[18]] + Log[w[35]], 
  Log[w[1]]/6 - Log[w[2]]/6 - Log[w[3]]/6 + Log[w[16]]/6 + Log[w[17]]/6 + 
   Log[w[18]]/3 - Log[w[35]]/6, 0, (-2*Log[w[1]])/3 - Log[w[2]]/3 - 
   (4*Log[w[3]])/3 - Log[w[4]] + 2*Log[w[11]] - (2*Log[w[16]])/3 + 
   Log[w[17]]/3 - Log[w[18]]/3 + (2*Log[w[35]])/3, 
  (11*Log[w[1]])/12 + Log[w[2]]/12 + Log[w[3]]/12 - Log[w[4]]/2 - 
   Log[w[16]]/12 + (5*Log[w[17]])/12 + Log[w[18]]/3 - (5*Log[w[35]])/12, 
  -1/4*Log[w[1]] + Log[w[2]]/4 - (5*Log[w[3]])/4 - Log[w[16]]/4 - 
   Log[w[17]]/4 + Log[w[18]] + Log[w[35]]/4, Log[w[1]]/2 - Log[w[2]]/2 + 
   Log[w[3]]/2 + Log[w[16]]/2 + Log[w[17]]/2 - Log[w[35]]/2, 
  Log[w[1]] - Log[w[2]] - Log[w[3]] + Log[w[16]] + Log[w[17]] + 
   2*Log[w[18]] - Log[w[35]], (-2*Log[w[1]])/3 + (2*Log[w[2]])/3 + 
   (2*Log[w[3]])/3 - 2*Log[w[15]] - (2*Log[w[16]])/3 + (4*Log[w[17]])/3 - 
   (4*Log[w[18]])/3 + (2*Log[w[35]])/3, 0, Log[w[1]]/2 + Log[w[2]]/2 + 
   Log[w[3]]/2 - Log[w[16]]/2 + Log[w[17]]/2 - Log[w[35]]/2, 
  -1/3*Log[w[1]] + (2*Log[w[3]])/3 + Log[w[4]]/2 + Log[w[17]]/6 - 
   Log[w[18]]/2 - Log[w[35]]/6, 0, (-2*Log[w[1]])/3 - (2*Log[w[3]])/3 - 
   (2*Log[w[17]])/3 + (2*Log[w[35]])/3, -1/3*Log[w[1]] - Log[w[3]]/3 - 
   Log[w[17]]/3 + Log[w[35]]/3, -Log[w[1]] - Log[w[3]] + (3*Log[w[4]])/4 - 
   Log[w[17]]/4 + (3*Log[w[18]])/4 + Log[w[35]]/4, 
  2*Log[w[1]] - Log[w[2]] + Log[w[3]] - (3*Log[w[4]])/2 + 3*Log[w[15]] + 
   Log[w[16]] + Log[w[17]]/2 - Log[w[18]]/2 - 3*Log[w[20]] - Log[w[35]]/2, 
  Log[w[1]] + Log[w[3]] + Log[w[17]] - Log[w[35]], 
  (-2*Log[w[1]])/3 - (2*Log[w[3]])/3 - Log[w[4]] - 2*Log[w[15]] + 
   Log[w[17]]/3 - Log[w[18]] + (5*Log[w[35]])/3, 
  Log[w[1]] - Log[w[2]] - 2*Log[w[3]] - Log[w[4]] + 2*Log[w[5]] - 
   Log[w[15]] - Log[w[20]] + Log[w[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[w[1]] - Log[w[3]] - Log[w[4]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] - Log[w[2]] - 2*Log[w[3]] - Log[w[4]] + 3*Log[w[13]] + 
   3*Log[w[15]] + Log[w[16]] + Log[w[17]] - 3*Log[w[20]] - Log[w[35]], 0, 
  -2*Log[w[3]] - Log[w[4]] - Log[w[17]] + Log[w[18]] + Log[w[35]], 
  Log[w[1]] + Log[w[3]] + Log[w[4]] + 2*Log[w[15]] + Log[w[18]] - 
   2*Log[w[35]], Log[w[1]]/4 + Log[w[3]]/4 + (3*Log[w[4]])/16 + 
   (7*Log[w[17]])/16 + (3*Log[w[18]])/16 - (7*Log[w[35]])/16, 
  (7*Log[w[1]])/16 - (7*Log[w[2]])/16 - (9*Log[w[3]])/16 - (9*Log[w[4]])/16 + 
   (7*Log[w[16]])/16 - Log[w[17]]/8 + (7*Log[w[18]])/16 + Log[w[35]]/8, 0, 0, 
  (19*Log[w[1]])/16 - (7*Log[w[2]])/16 - (13*Log[w[3]])/16 - 
   (3*Log[w[4]])/4 + (3*Log[w[15]])/2 + (7*Log[w[16]])/16 + 
   (7*Log[w[17]])/16 - Log[w[18]]/4 - (7*Log[w[35]])/16}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3*Log[w[1]] - 3*Log[w[2]] - (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - (3*Log[w[16]])/2 + 2*Log[w[26]] + 
   2*Log[w[37]], Log[w[21]]/2 + Log[w[25]]/4, -1/8*Log[w[104]], 
  -1/136*Log[w[24]] - Log[w[25]]/272, -1/2*Log[w[21]] - Log[w[24]]/2 - 
   (3*Log[w[25]])/2 + 2*Log[w[90]], Log[w[1]] + Log[w[2]] - Log[w[4]] + 
   Log[w[16]] - Log[w[17]] - Log[w[20]], (-3*Log[w[21]])/8 - 
   (3*Log[w[24]])/8 - (9*Log[w[25]])/8 + Log[w[90]], 
  -1/16*Log[w[21]] - Log[w[24]]/16 - Log[w[25]]/16, 
  -1/3*Log[w[21]] - Log[w[25]]/3 + Log[w[90]]/3, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/4 - Log[w[23]]/2 - Log[w[24]]/12 - Log[w[25]]/12, 
  -1/2*Log[w[23]] - Log[w[24]]/6 + Log[w[25]]/3, 
  -1/12*Log[w[24]] + Log[w[25]]/24, Log[w[98]]/2, 
  (-3*Log[w[21]])/8 - Log[w[23]] + Log[w[24]]/8 + (3*Log[w[25]])/8, 
  Log[w[21]]/2 - Log[w[23]] - Log[w[24]]/2 + Log[w[25]]/2 - Log[w[90]], 
  Log[w[21]]/2 - Log[w[24]]/6 + (5*Log[w[25]])/6 - Log[w[90]], 0, 0, 0, 0, 
  -1/12*Log[w[21]] - Log[w[22]]/2 + Log[w[24]]/4 - Log[w[25]]/12, 
  Log[w[92]]/2, -1/6*Log[w[21]] - Log[w[22]]/2 + Log[w[25]]/3, 
  -1/12*Log[w[21]] + Log[w[25]]/24, Log[w[21]]/8 - Log[w[22]] - 
   (3*Log[w[24]])/8 + (3*Log[w[25]])/8, Log[w[21]]/4 + Log[w[22]]/2 + 
   Log[w[23]]/2 + Log[w[24]]/4 - Log[w[25]]/4, 
  -1/2*Log[w[22]] + Log[w[25]]/2 - Log[w[90]], 
  (-2*Log[w[21]])/3 - (2*Log[w[25]])/3 + Log[w[90]], 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[23]] + Log[w[25]]/2 - Log[w[90]], 0, 0, 
  Log[w[24]]/6 + (5*Log[w[25]])/12 - (2*Log[w[90]])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[21]] - Log[w[22]] + 
   Log[w[24]]/2 + Log[w[25]]/2 - Log[w[90]], 0, 0, 0, 0, 
  (9*Log[w[21]])/32 - (7*Log[w[24]])/32 + (11*Log[w[25]])/32 - Log[w[90]]/2, 
  0, 0, (-7*Log[w[21]])/32 + (9*Log[w[24]])/32 + (11*Log[w[25]])/32 - 
   Log[w[90]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[25]])/2, 
  -Log[w[2]] - (5*Log[w[3]])/4 - (3*Log[w[4]])/4 - Log[w[5]]/4 + 
   Log[w[16]]/4 + Log[w[17]], -1/8*Log[w[69]] - (3*Log[w[74]])/8 + 
   Log[w[79]]/4, Log[w[3]]/272 - Log[w[4]]/272 + Log[w[5]]/272 - 
   Log[w[16]]/272, Log[w[1]] - Log[w[3]]/2 - Log[w[4]]/2 + Log[w[5]]/2 + 
   Log[w[16]]/2 - Log[w[17]], -2*Log[w[21]] + Log[w[25]], 
  (3*Log[w[2]])/4 - (3*Log[w[3]])/8 + (3*Log[w[4]])/8 + (3*Log[w[5]])/8 - 
   (3*Log[w[16]])/8 - (3*Log[w[17]])/4, -1/4*Log[w[1]] - Log[w[2]]/8 + 
   Log[w[3]]/16 + (3*Log[w[4]])/16 + (3*Log[w[5]])/16 + Log[w[16]]/16 - 
   Log[w[17]]/8, -1/2*Log[w[2]] - Log[w[3]]/2 + Log[w[4]]/2 + Log[w[15]]/2, 
  0, 0, 0, 0, 0, 0, -1/6*Log[w[1]] + Log[w[2]]/3 - Log[w[3]]/4 + 
   (5*Log[w[4]])/12 + Log[w[5]]/4 - Log[w[12]] - Log[w[16]]/12 + 
   Log[w[17]]/2, -1/3*Log[w[1]] - Log[w[2]]/3 + Log[w[4]]/3 + Log[w[16]]/3, 
  -1/6*Log[w[1]] - Log[w[2]]/6 + Log[w[3]]/8 + Log[w[4]]/24 + Log[w[5]]/8 + 
   Log[w[16]]/24, 0, -1/2*Log[w[1]] + Log[w[2]]/4 - (3*Log[w[3]])/8 + 
   (7*Log[w[4]])/8 + (3*Log[w[5]])/8 + Log[w[16]]/8 - (3*Log[w[17]])/4, 
  -Log[w[1]] + Log[w[2]]/2 + Log[w[4]] + (3*Log[w[5]])/2 - 3*Log[w[12]] - 
   (3*Log[w[15]])/2 - Log[w[16]]/2 + 3*Log[w[17]], 
  -1/3*Log[w[1]] - Log[w[2]]/3 + Log[w[3]]/2 - Log[w[4]]/6 + Log[w[5]]/2 - 
   Log[w[15]] - Log[w[16]]/6 + Log[w[17]], 0, 0, 0, 0, 
  Log[w[1]]/6 + Log[w[3]]/12 - Log[w[4]]/4 + Log[w[5]]/4 - Log[w[16]]/12 - 
   Log[w[17]]/6, 0, Log[w[1]]/3 + (2*Log[w[3]])/3 - Log[w[11]] + 
   Log[w[16]]/3 - Log[w[17]]/3, Log[w[1]]/6 - Log[w[3]]/24 - Log[w[4]]/8 + 
   Log[w[5]]/8 + Log[w[16]]/24 - Log[w[17]]/6, 
  Log[w[1]]/2 - (3*Log[w[2]])/4 + (5*Log[w[3]])/8 - (9*Log[w[4]])/8 + 
   (3*Log[w[5]])/8 + Log[w[16]]/8 + Log[w[17]]/4, 
  Log[w[2]]/2 - Log[w[3]]/4 + Log[w[4]]/4 - (3*Log[w[5]])/4 - Log[w[16]]/4 + 
   Log[w[17]]/2, -1/2*Log[w[1]] + Log[w[3]]/2 - (3*Log[w[15]])/2 - 
   Log[w[16]]/2 + 2*Log[w[17]], Log[w[1]]/3 - Log[w[3]]/3 + Log[w[15]] + 
   Log[w[16]]/3 - (4*Log[w[17]])/3, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] + Log[w[2]]/2 + Log[w[4]] - (3*Log[w[5]])/2 - Log[w[16]]/2 + 
   (3*Log[w[20]])/2, 0, 0, -Log[w[1]] + Log[w[2]]/2 + (3*Log[w[3]])/4 + 
   Log[w[4]]/4 - (3*Log[w[5]])/4 - Log[w[16]]/4 + Log[w[20]]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] + 2*Log[w[3]] - (3*Log[w[13]])/2 - Log[w[16]]/2 - 
   Log[w[17]] + (3*Log[w[20]])/2, 0, 0, 0, 0, -1/4*Log[w[1]] - Log[w[2]]/16 + 
   (9*Log[w[3]])/32 - Log[w[4]]/32 + (15*Log[w[5]])/32 - (3*Log[w[15]])/4 - 
   (7*Log[w[16]])/32 + (9*Log[w[17]])/16, 0, 0, 
  -1/2*Log[w[1]] + (3*Log[w[2]])/16 + (25*Log[w[3]])/32 + (15*Log[w[4]])/32 - 
   (9*Log[w[5]])/32 - (7*Log[w[16]])/32 - (7*Log[w[17]])/16}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 6*Log[w[104]], -Log[w[69]] - 3*Log[w[74]] + 2*Log[w[79]], 
  -1/2*Log[w[3]] + Log[w[4]]/2 - Log[w[5]]/2 + 2*Log[w[15]] + Log[w[16]]/2 - 
   Log[w[44]], Log[w[69]]/68 - Log[w[74]]/68 + Log[w[79]]/34, 
  -2*Log[w[69]] + 2*Log[w[74]] + 4*Log[w[79]], -4*Log[w[104]], 
  (3*Log[w[69]])/2 + (3*Log[w[74]])/2, -1/4*Log[w[69]] - Log[w[74]]/4, 
  2*Log[w[74]], 0, 0, 0, 0, 0, 0, Log[w[69]]/3 + Log[w[74]] - 
   (2*Log[w[79]])/3, (-4*Log[w[69]])/3 - (4*Log[w[79]])/3, 
  -1/6*Log[w[69]] - Log[w[74]]/2 + Log[w[79]]/3, 0, 
  -1/2*Log[w[69]] + (3*Log[w[74]])/2 - 2*Log[w[79]], 
  2*Log[w[69]] - 4*Log[w[79]], (2*Log[w[69]])/3 - 2*Log[w[74]] - 
   (4*Log[w[79]])/3, 0, 0, 0, 0, Log[w[69]]/3 - Log[w[74]]/3 + 
   (2*Log[w[79]])/3, 0, (-4*Log[w[69]])/3 - (8*Log[w[74]])/3 + 
   (4*Log[w[79]])/3, -1/6*Log[w[69]] + Log[w[74]]/6 - Log[w[79]]/3, 
  -1/2*Log[w[69]] - (5*Log[w[74]])/2 + 2*Log[w[79]], Log[w[69]] + Log[w[74]], 
  2*Log[w[69]] - 2*Log[w[74]] - 2*Log[w[79]], 
  (-4*Log[w[69]])/3 + (4*Log[w[74]])/3 + (4*Log[w[79]])/3, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[69]] - 4*Log[w[79]], 0, 0, Log[w[69]] + Log[w[74]] - 
   2*Log[w[79]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2*Log[w[69]] - 2*Log[w[74]] - 2*Log[w[79]], 0, 0, 0, 0, 
  (7*Log[w[69]])/8 - (9*Log[w[74]])/8 - Log[w[79]], 0, 0, 
  (7*Log[w[69]])/8 - Log[w[74]]/8 - 2*Log[w[79]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 102*Log[w[25]], 17*Log[w[3]] - 17*Log[w[4]] + 17*Log[w[5]] - 
   17*Log[w[16]], (17*Log[w[69]])/2 - (17*Log[w[74]])/2 + 17*Log[w[79]], 
  -Log[w[1]] - Log[w[3]]/4 - (3*Log[w[4]])/4 - (5*Log[w[5]])/4 + 
   Log[w[16]]/4 + Log[w[20]], -68*Log[w[2]] - 34*Log[w[3]] + 34*Log[w[4]] + 
   34*Log[w[5]] - 34*Log[w[16]] + 68*Log[w[20]], 
  136*Log[w[24]] - 68*Log[w[25]], -51*Log[w[1]] - (51*Log[w[3]])/2 - 
   (51*Log[w[4]])/2 + (51*Log[w[5]])/2 + (51*Log[w[16]])/2 + 51*Log[w[20]], 
  (17*Log[w[1]])/2 + 17*Log[w[2]] - (51*Log[w[3]])/4 - (51*Log[w[4]])/4 - 
   (17*Log[w[5]])/4 - (17*Log[w[16]])/4 + (17*Log[w[20]])/2, 
  -34*Log[w[2]] - 34*Log[w[3]] + 34*Log[w[4]] + 34*Log[w[15]], 0, 0, 0, 0, 0, 
  0, (-34*Log[w[2]])/3 - 17*Log[w[3]] + 17*Log[w[4]] - (17*Log[w[5]])/3 + 
   (17*Log[w[16]])/3 + (34*Log[w[20]])/3, (-68*Log[w[2]])/3 - 
   (136*Log[w[5]])/3 + 68*Log[w[14]] - (68*Log[w[16]])/3 + (68*Log[w[20]])/3, 
  (-34*Log[w[2]])/3 - (17*Log[w[3]])/2 + (17*Log[w[4]])/2 + 
   (17*Log[w[5]])/6 - (17*Log[w[16]])/6 + (34*Log[w[20]])/3, 0, 
  51*Log[w[1]] - 34*Log[w[2]] - (51*Log[w[3]])/2 + (153*Log[w[4]])/2 - 
   (85*Log[w[5]])/2 - (17*Log[w[16]])/2 - 17*Log[w[20]], 
  34*Log[w[2]] - 34*Log[w[5]] - 102*Log[w[15]] + 34*Log[w[16]] + 
   68*Log[w[20]], (136*Log[w[2]])/3 + 34*Log[w[3]] - 34*Log[w[4]] - 
   (34*Log[w[5]])/3 - 68*Log[w[15]] + (34*Log[w[16]])/3 + (68*Log[w[20]])/3, 
  0, 0, 0, 0, (-68*Log[w[1]])/3 + (34*Log[w[2]])/3 - 17*Log[w[3]] - 
   (85*Log[w[4]])/3 + 17*Log[w[5]] + 68*Log[w[13]] + (17*Log[w[16]])/3 - 
   34*Log[w[20]], 0, (68*Log[w[1]])/3 + (68*Log[w[2]])/3 - (68*Log[w[4]])/3 - 
   (68*Log[w[16]])/3, (34*Log[w[1]])/3 + (34*Log[w[2]])/3 - 
   (17*Log[w[3]])/2 - (17*Log[w[4]])/6 - (17*Log[w[5]])/2 - 
   (17*Log[w[16]])/6, -17*Log[w[1]] + 34*Log[w[2]] - (51*Log[w[3]])/2 - 
   (119*Log[w[4]])/2 + (51*Log[w[5]])/2 - (17*Log[w[16]])/2 + 51*Log[w[20]], 
  -34*Log[w[1]] + 51*Log[w[3]] - 17*Log[w[4]] + 17*Log[w[5]] + 
   17*Log[w[16]] - 34*Log[w[20]], -34*Log[w[1]] + 68*Log[w[2]] + 
   102*Log[w[3]] - 68*Log[w[4]] - 102*Log[w[15]] + 34*Log[w[16]], 
  (68*Log[w[1]])/3 - (136*Log[w[2]])/3 - 68*Log[w[3]] + (136*Log[w[4]])/3 + 
   68*Log[w[15]] - (68*Log[w[16]])/3, 0, 0, 0, 0, 0, 0, 0, 
  34*Log[w[2]] - 34*Log[w[5]] + 34*Log[w[16]] - 34*Log[w[20]], 0, 0, 
  34*Log[w[2]] + 17*Log[w[3]] - 17*Log[w[4]] - 17*Log[w[5]] + 17*Log[w[16]] - 
   34*Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -34*Log[w[1]] + 68*Log[w[2]] - 68*Log[w[4]] + 102*Log[w[13]] + 
   34*Log[w[16]] - 102*Log[w[20]], 0, 0, 0, 0, 
  (-51*Log[w[1]])/4 + 34*Log[w[2]] + (153*Log[w[3]])/8 - (255*Log[w[4]])/8 - 
   (17*Log[w[5]])/8 - 51*Log[w[15]] + (119*Log[w[16]])/8 + 
   (119*Log[w[20]])/4, 0, 0, (17*Log[w[1]])/4 + 17*Log[w[2]] + 
   (153*Log[w[3]])/8 + (17*Log[w[4]])/8 - (153*Log[w[5]])/8 + 
   (119*Log[w[16]])/8 - (153*Log[w[20]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[25]])/2 + 3*Log[w[90]], -1/2*Log[w[1]] + Log[w[3]]/4 + 
   Log[w[4]]/4 - Log[w[5]]/4 - Log[w[16]]/4 + Log[w[17]]/2, 
  Log[w[69]]/8 - Log[w[74]]/8 - Log[w[79]]/4, Log[w[2]]/136 + Log[w[3]]/272 - 
   Log[w[4]]/272 - Log[w[5]]/272 + Log[w[16]]/272 - Log[w[20]]/136, 
  (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - Log[w[3]] - (5*Log[w[4]])/2 - 
   Log[w[5]] - 2*Log[w[15]] - Log[w[16]]/2 - Log[w[17]]/2 - Log[w[20]]/2 + 
   3*Log[w[37]], -Log[w[21]] - Log[w[24]] - Log[w[25]], 
  (3*Log[w[1]])/8 + (3*Log[w[2]])/8 - (3*Log[w[3]])/4 - (3*Log[w[4]])/8 - 
   (3*Log[w[5]])/4 - 3*Log[w[9]] + (3*Log[w[16]])/8 - (3*Log[w[17]])/8 - 
   (3*Log[w[20]])/8 + (3*Log[w[37]])/2, Log[w[1]]/16 + Log[w[2]]/16 + 
   Log[w[4]]/16 - Log[w[16]]/16 - Log[w[17]]/16 - Log[w[20]]/16, 
  -1/2*Log[w[4]] - Log[w[15]]/2 - Log[w[17]]/2 + Log[w[37]]/2, 0, 0, 0, 0, 0, 
  0, Log[w[1]]/4 - (5*Log[w[2]])/12 - Log[w[3]]/2 - Log[w[4]]/12 + 
   Log[w[5]]/2 + Log[w[16]]/12 + Log[w[17]]/4 - Log[w[20]]/12, 
  Log[w[1]]/2 - Log[w[2]]/3 + Log[w[4]]/3 - Log[w[16]]/3 - Log[w[20]]/6, 
  Log[w[2]]/12 + Log[w[3]]/8 + Log[w[4]]/24 - Log[w[5]]/8 - Log[w[16]]/24 - 
   Log[w[20]]/12, (-3*Log[w[63]])/4, (3*Log[w[1]])/8 - Log[w[2]]/8 - 
   (3*Log[w[3]])/4 + Log[w[4]]/8 + (3*Log[w[5]])/4 - Log[w[16]]/8 - 
   (3*Log[w[17]])/8 + Log[w[20]]/8, (3*Log[w[1]])/2 + Log[w[2]]/2 + 
   Log[w[4]] + (3*Log[w[15]])/2 + Log[w[16]]/2 - Log[w[20]]/2 - 
   (3*Log[w[37]])/2, Log[w[1]]/2 + (7*Log[w[2]])/6 + Log[w[3]] + 
   (5*Log[w[4]])/6 - Log[w[5]]/2 + Log[w[15]] + Log[w[16]]/6 + Log[w[17]]/2 - 
   Log[w[20]]/6 - (3*Log[w[37]])/2, 0, 0, 0, 0, 
  (-5*Log[w[1]])/12 + Log[w[2]]/4 + Log[w[3]]/2 - Log[w[4]]/12 - 
   Log[w[5]]/2 + Log[w[16]]/12 - Log[w[17]]/12 + Log[w[20]]/4, 
  (-3*Log[w[57]])/4, -1/3*Log[w[1]] + Log[w[2]]/2 + Log[w[4]]/3 - 
   Log[w[16]]/3 - Log[w[17]]/6, Log[w[1]]/12 - Log[w[3]]/8 + Log[w[4]]/24 + 
   Log[w[5]]/8 - Log[w[16]]/24 - Log[w[17]]/12, 
  -1/8*Log[w[1]] + (3*Log[w[2]])/8 + (3*Log[w[3]])/4 + Log[w[4]]/8 - 
   (3*Log[w[5]])/4 - Log[w[16]]/8 + Log[w[17]]/8 - (3*Log[w[20]])/8, 
  -1/4*Log[w[1]] - Log[w[2]]/4 - Log[w[4]]/4 + Log[w[16]]/4 + Log[w[17]]/4 + 
   Log[w[20]]/4, Log[w[1]]/2 + (3*Log[w[2]])/2 + Log[w[4]] + 
   (3*Log[w[15]])/2 + Log[w[16]]/2 - Log[w[17]]/2 - (3*Log[w[37]])/2, 
  -1/3*Log[w[1]] - Log[w[2]] - Log[w[3]]/2 - (2*Log[w[4]])/3 - Log[w[15]] - 
   Log[w[16]]/3 - (2*Log[w[17]])/3 + (3*Log[w[37]])/2, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[1]])/2 + Log[w[2]]/2 + Log[w[4]] + Log[w[16]]/2 + Log[w[20]] - 
   (3*Log[w[37]])/2, 0, 0, Log[w[2]]/2 + Log[w[3]]/4 + (3*Log[w[4]])/4 - 
   Log[w[5]]/4 + Log[w[15]] + Log[w[16]]/4 + Log[w[20]]/2 - Log[w[37]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 + (3*Log[w[2]])/2 + (3*Log[w[3]])/2 + Log[w[4]] - 
   (3*Log[w[13]])/2 + Log[w[16]]/2 - Log[w[17]]/2 + (3*Log[w[20]])/2 - 
   (3*Log[w[37]])/2, 0, 0, 0, 0, (15*Log[w[1]])/32 + (7*Log[w[2]])/32 + 
   (9*Log[w[3]])/16 + (17*Log[w[4]])/32 - (9*Log[w[5]])/16 + 
   (3*Log[w[15]])/4 + (7*Log[w[16]])/32 + (9*Log[w[17]])/32 - 
   (7*Log[w[20]])/32 - (3*Log[w[37]])/4, 0, 0, 
  (7*Log[w[1]])/32 + (15*Log[w[2]])/32 + (3*Log[w[3]])/16 + 
   (17*Log[w[4]])/32 + (9*Log[w[5]])/16 + (7*Log[w[16]])/32 - 
   (7*Log[w[17]])/32 + (9*Log[w[20]])/32 - (3*Log[w[37]])/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - (3*Log[w[16]])/2 + 
   (3*Log[w[37]])/2, Log[w[21]]/4 + Log[w[25]]/4, -1/8*Log[w[104]], 
  -1/272*Log[w[24]] - Log[w[25]]/272, -1/4*Log[w[21]] - Log[w[24]]/4 - 
   Log[w[25]] + (3*Log[w[90]])/2, -1/2*Log[w[1]] - Log[w[2]]/2 - 
   (3*Log[w[3]])/2 - 2*Log[w[4]] - (3*Log[w[5]])/2 + Log[w[16]] - 
   Log[w[17]]/2 - Log[w[20]]/2 + 2*Log[w[26]], 
  (-3*Log[w[21]])/16 - (3*Log[w[24]])/16 - (3*Log[w[25]])/4 + 
   (3*Log[w[90]])/4, -1/32*Log[w[21]] - Log[w[24]]/32 - Log[w[25]]/8, 
  -1/4*Log[w[21]] - Log[w[25]]/4 + Log[w[90]]/4, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/8 - Log[w[23]]/3 - Log[w[24]]/24 - Log[w[25]]/12, 
  (-5*Log[w[23]])/12 - Log[w[24]]/12 + Log[w[25]]/3, 
  -1/12*Log[w[23]] - Log[w[24]]/24 + Log[w[25]]/24, (3*Log[w[98]])/8, 
  (-3*Log[w[21]])/16 - Log[w[23]] + Log[w[24]]/16 + Log[w[25]]/2, 
  -1/2*Log[w[23]] - Log[w[24]]/4 + Log[w[25]]/4 - (3*Log[w[90]])/4, 
  Log[w[21]]/4 + Log[w[23]]/12 - Log[w[24]]/12 + (7*Log[w[25]])/12 - 
   (3*Log[w[90]])/4, 0, 0, 0, 0, -1/24*Log[w[21]] - Log[w[22]]/3 + 
   Log[w[24]]/8 - Log[w[25]]/12, (3*Log[w[92]])/8, 
  -1/12*Log[w[21]] - (5*Log[w[22]])/12 + Log[w[25]]/3, 
  -1/24*Log[w[21]] - Log[w[22]]/12 + Log[w[25]]/24, 
  Log[w[21]]/16 - Log[w[22]] - (3*Log[w[24]])/16 + Log[w[25]]/2, 
  Log[w[21]]/8 + Log[w[22]]/4 + Log[w[23]]/4 + Log[w[24]]/8 - Log[w[25]]/4, 
  -1/4*Log[w[21]] - Log[w[22]]/2 + Log[w[25]]/4 - (3*Log[w[90]])/4, 
  -1/3*Log[w[21]] + Log[w[22]]/12 - (5*Log[w[25]])/12 + (3*Log[w[90]])/4, 0, 
  0, 0, 0, 0, 0, 0, -1/2*Log[w[23]] - Log[w[24]]/4 + Log[w[25]]/4 - 
   (3*Log[w[90]])/4, 0, 0, Log[w[25]]/4 - Log[w[90]]/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[21]] - Log[w[22]]/2 + Log[w[25]]/4 - (3*Log[w[90]])/4, 0, 0, 0, 
  0, (9*Log[w[21]])/64 + Log[w[23]]/16 - (7*Log[w[24]])/64 + Log[w[25]]/4 - 
   (3*Log[w[90]])/8, 0, 0, (-7*Log[w[21]])/64 + Log[w[22]]/16 + 
   (9*Log[w[24]])/64 + Log[w[25]]/4 - (3*Log[w[90]])/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[2]] - 
   (3*Log[w[4]])/2 + 4*Log[w[9]] - Log[w[16]]/2, 
  -1/4*Log[w[4]] + Log[w[16]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[1]] - 2*Log[w[2]] + Log[w[4]]/2 - Log[w[16]]/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[2]] + Log[w[4]]/2 - Log[w[16]]/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/2 + 
   Log[w[4]]/8 - Log[w[16]]/8, 0, 0, Log[w[1]]/2 - Log[w[2]]/2 + 
   Log[w[4]]/8 - Log[w[16]]/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[4]] - 3*Log[w[16]], -2*Log[w[1]] - 2*Log[w[2]] + Log[w[4]]/2 + 
   (3*Log[w[16]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[4]] + 6*Log[w[14]] - 3*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[4]] + 6*Log[w[11]] - 3*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*Log[w[4]])/4 - (3*Log[w[16]])/4, 0, 0, 
  (3*Log[w[4]])/4 - (3*Log[w[16]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[3]] + Log[w[15]] + Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3*Log[w[5]] - 3*Log[w[12]] - 3*Log[w[15]] + 3*Log[w[17]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[15]] + 3*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[5]])/2 - (3*Log[w[15]])/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[1]])/2 - 3*Log[w[2]] - 
   3*Log[w[3]] - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - (3*Log[w[17]])/2 + 
   2*Log[w[26]] + 2*Log[w[38]], Log[w[21]]/4 + Log[w[22]]/2, 
  -1/8*Log[w[105]], -1/272*Log[w[21]] - Log[w[25]]/136, 
  (-3*Log[w[21]])/2 - Log[w[22]]/2 - Log[w[25]]/2 + 2*Log[w[91]], 
  Log[w[2]] + Log[w[3]] - Log[w[5]] - Log[w[16]] + Log[w[17]] - Log[w[18]], 
  -1/3*Log[w[21]] + Log[w[22]]/6 + Log[w[23]]/2, 
  Log[w[21]]/12 + Log[w[22]]/12 + Log[w[23]]/2 - Log[w[25]]/4, 
  Log[w[21]]/24 - Log[w[22]]/12, Log[w[93]]/2, 
  -1/2*Log[w[21]] + Log[w[22]]/2 + Log[w[23]] - Log[w[25]]/2 + Log[w[91]], 
  (-3*Log[w[21]])/8 - Log[w[22]]/8 + Log[w[23]] + (3*Log[w[25]])/8, 
  (-2*Log[w[21]])/3 - (2*Log[w[22]])/3 + Log[w[91]], 
  (-9*Log[w[21]])/8 - (3*Log[w[22]])/8 - (3*Log[w[25]])/8 + Log[w[91]], 
  -1/16*Log[w[21]] - Log[w[22]]/16 - Log[w[25]]/16, 
  (5*Log[w[21]])/12 + Log[w[25]]/6 - (2*Log[w[91]])/3, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/2 - Log[w[23]]/2 - Log[w[91]], 0, 0, 
  -1/3*Log[w[21]] - Log[w[22]]/3 + Log[w[91]]/3, 0, 
  -1/12*Log[w[21]] + Log[w[22]]/4 - Log[w[24]]/2 - Log[w[25]]/12, 
  Log[w[99]]/2, Log[w[21]]/3 - Log[w[24]]/2 - Log[w[25]]/6, 
  Log[w[21]]/24 - Log[w[25]]/12, (3*Log[w[21]])/8 - (3*Log[w[22]])/8 - 
   Log[w[24]] + Log[w[25]]/8, -1/4*Log[w[21]] + Log[w[22]]/4 + Log[w[23]]/2 + 
   Log[w[24]]/2 + Log[w[25]]/4, Log[w[21]]/2 - Log[w[24]]/2 - Log[w[91]], 
  (5*Log[w[21]])/6 + Log[w[22]]/2 - Log[w[25]]/6 - Log[w[91]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[21]] - Log[w[22]]/2 + Log[w[24]] + Log[w[25]]/2 + Log[w[91]], 0, 
  (11*Log[w[21]])/32 + (9*Log[w[22]])/32 - (7*Log[w[25]])/32 - Log[w[91]]/2, 
  (11*Log[w[21]])/32 - (7*Log[w[22]])/32 + (9*Log[w[25]])/32 - Log[w[91]]/2, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[21]])/2, 
  -1/4*Log[w[1]] - Log[w[3]] - (5*Log[w[4]])/4 - (3*Log[w[5]])/4 + 
   Log[w[17]]/4 + Log[w[18]], -1/8*Log[w[70]] - (3*Log[w[75]])/8 + 
   Log[w[80]]/4, Log[w[1]]/272 + Log[w[4]]/272 - Log[w[5]]/272 - 
   Log[w[17]]/272, Log[w[1]]/2 + Log[w[2]] - Log[w[4]]/2 - Log[w[5]]/2 + 
   Log[w[17]]/2 - Log[w[18]], Log[w[21]] - 2*Log[w[22]], 
  -1/3*Log[w[2]] - (2*Log[w[4]])/3 + Log[w[12]] - Log[w[17]]/3 + 
   Log[w[18]]/3, -1/4*Log[w[1]] - Log[w[2]]/6 - Log[w[4]]/12 + Log[w[5]]/4 + 
   Log[w[17]]/12 + Log[w[18]]/6, Log[w[1]]/8 + Log[w[2]]/6 - Log[w[4]]/24 - 
   Log[w[5]]/8 + Log[w[17]]/24 - Log[w[18]]/6, 0, 
  Log[w[2]]/2 - 2*Log[w[4]] + (3*Log[w[14]])/2 - (3*Log[w[16]])/2 + 
   Log[w[17]]/2 + Log[w[18]], (-3*Log[w[1]])/8 - Log[w[2]]/2 + 
   (3*Log[w[3]])/4 - (5*Log[w[4]])/8 + (9*Log[w[5]])/8 - Log[w[17]]/8 - 
   Log[w[18]]/4, Log[w[2]]/3 - Log[w[4]]/3 + Log[w[11]] + Log[w[17]]/3 - 
   (4*Log[w[18]])/3, (3*Log[w[1]])/8 + (3*Log[w[3]])/4 - (3*Log[w[4]])/8 + 
   (3*Log[w[5]])/8 - (3*Log[w[17]])/8 - (3*Log[w[18]])/4, 
  (3*Log[w[1]])/16 - Log[w[2]]/4 - Log[w[3]]/8 + Log[w[4]]/16 + 
   (3*Log[w[5]])/16 + Log[w[17]]/16 - Log[w[18]]/8, 
  (-3*Log[w[1]])/4 - Log[w[2]] + Log[w[3]]/2 + (3*Log[w[4]])/4 + 
   Log[w[5]]/4 + Log[w[16]]/2 - Log[w[17]]/4, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[2]] + Log[w[4]]/2 - (3*Log[w[11]])/2 - Log[w[17]]/2 + 
   2*Log[w[18]], 0, 0, -1/2*Log[w[3]] - Log[w[4]]/2 + Log[w[5]]/2 + 
   Log[w[11]]/2, 0, Log[w[1]]/4 - Log[w[2]]/6 + Log[w[3]]/3 - Log[w[4]]/4 + 
   (5*Log[w[5]])/12 - Log[w[13]] - Log[w[17]]/12 + Log[w[18]]/2, 0, 
  -1/3*Log[w[2]] - Log[w[3]]/3 + Log[w[5]]/3 + Log[w[17]]/3, 
  Log[w[1]]/8 - Log[w[2]]/6 - Log[w[3]]/6 + Log[w[4]]/8 + Log[w[5]]/24 + 
   Log[w[17]]/24, (3*Log[w[1]])/8 - Log[w[2]]/2 + Log[w[3]]/4 - 
   (3*Log[w[4]])/8 + (7*Log[w[5]])/8 + Log[w[17]]/8 - (3*Log[w[18]])/4, 
  (-3*Log[w[1]])/4 + Log[w[3]]/2 - Log[w[4]]/4 + Log[w[5]]/4 - Log[w[17]]/4 + 
   Log[w[18]]/2, (-3*Log[w[1]])/2 - Log[w[2]] + Log[w[3]]/2 + Log[w[5]] + 
   (3*Log[w[16]])/2 - Log[w[17]]/2, Log[w[1]]/2 - Log[w[2]]/3 - Log[w[3]]/3 + 
   Log[w[4]]/2 - Log[w[5]]/6 - Log[w[11]] - Log[w[17]]/6 + Log[w[18]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w[1]])/2 + Log[w[2]] - Log[w[3]]/2 - Log[w[5]] + (3*Log[w[11]])/2 + 
   3*Log[w[13]] + Log[w[17]]/2 - 3*Log[w[18]], 0, 
  (15*Log[w[1]])/32 - Log[w[2]]/4 - Log[w[3]]/16 + (9*Log[w[4]])/32 - 
   Log[w[5]]/32 - (3*Log[w[11]])/4 - (7*Log[w[17]])/32 + (9*Log[w[18]])/16, 
  (-9*Log[w[1]])/32 - Log[w[2]]/2 + (3*Log[w[3]])/16 + (25*Log[w[4]])/32 + 
   (15*Log[w[5]])/32 - (7*Log[w[17]])/32 - (7*Log[w[18]])/16, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[w[105]], 
  -Log[w[70]] - 3*Log[w[75]] + 2*Log[w[80]], -1/2*Log[w[1]] - Log[w[4]]/2 + 
   Log[w[5]]/2 + 2*Log[w[11]] + Log[w[17]]/2 - Log[w[45]], 
  Log[w[70]]/68 - Log[w[75]]/68 + Log[w[80]]/34, 
  -2*Log[w[70]] + 2*Log[w[75]] + 4*Log[w[80]], -4*Log[w[105]], 
  (4*Log[w[70]])/3 + (8*Log[w[75]])/3 - (4*Log[w[80]])/3, 
  -1/3*Log[w[70]] + Log[w[75]]/3 - (2*Log[w[80]])/3, 
  -1/6*Log[w[70]] + Log[w[75]]/6 - Log[w[80]]/3, 0, 
  -2*Log[w[70]] + 2*Log[w[75]] + 2*Log[w[80]], 
  Log[w[70]]/2 + (5*Log[w[75]])/2 - 2*Log[w[80]], 
  (-4*Log[w[70]])/3 + (4*Log[w[75]])/3 + (4*Log[w[80]])/3, 
  (3*Log[w[70]])/2 + (3*Log[w[75]])/2, -1/4*Log[w[70]] - Log[w[75]]/4, 
  Log[w[70]] + Log[w[75]] - 2*Log[w[80]], 0, 0, 0, 0, 0, 0, 
  2*Log[w[70]] - 2*Log[w[75]] - 2*Log[w[80]], 0, 0, 2*Log[w[75]], 0, 
  Log[w[70]]/3 + Log[w[75]] - (2*Log[w[80]])/3, 0, 
  (-4*Log[w[70]])/3 - (4*Log[w[80]])/3, -1/6*Log[w[70]] - Log[w[75]]/2 + 
   Log[w[80]]/3, -1/2*Log[w[70]] + (3*Log[w[75]])/2 - 2*Log[w[80]], 
  Log[w[70]] + Log[w[75]], 2*Log[w[70]] - 4*Log[w[80]], 
  (2*Log[w[70]])/3 - 2*Log[w[75]] - (4*Log[w[80]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[70]] + 4*Log[w[80]], 0, (7*Log[w[70]])/8 - (9*Log[w[75]])/8 - 
   Log[w[80]], (7*Log[w[70]])/8 - Log[w[75]]/8 - 2*Log[w[80]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102*Log[w[21]], 
  17*Log[w[1]] + 17*Log[w[4]] - 17*Log[w[5]] - 17*Log[w[17]], 
  (17*Log[w[70]])/2 - (17*Log[w[75]])/2 + 17*Log[w[80]], 
  (-5*Log[w[1]])/4 - Log[w[2]] - Log[w[4]]/4 - (3*Log[w[5]])/4 + Log[w[16]] + 
   Log[w[17]]/4, 34*Log[w[1]] - 68*Log[w[3]] - 34*Log[w[4]] + 34*Log[w[5]] + 
   68*Log[w[16]] - 34*Log[w[17]], -68*Log[w[21]] + 136*Log[w[25]], 
  (-68*Log[w[2]])/3 - (68*Log[w[3]])/3 + (68*Log[w[5]])/3 + 
   (68*Log[w[17]])/3, -17*Log[w[1]] + (68*Log[w[2]])/3 - (34*Log[w[3]])/3 + 
   17*Log[w[4]] + (85*Log[w[5]])/3 - 68*Log[w[14]] + 34*Log[w[16]] - 
   (17*Log[w[17]])/3, (-17*Log[w[1]])/2 + (34*Log[w[2]])/3 + 
   (34*Log[w[3]])/3 - (17*Log[w[4]])/2 - (17*Log[w[5]])/6 - 
   (17*Log[w[17]])/6, 0, 34*Log[w[2]] - 68*Log[w[3]] + 68*Log[w[5]] - 
   102*Log[w[14]] + 102*Log[w[16]] - 34*Log[w[17]], 
  (-51*Log[w[1]])/2 + 17*Log[w[2]] - 34*Log[w[3]] + (51*Log[w[4]])/2 + 
   (119*Log[w[5]])/2 - 51*Log[w[16]] + (17*Log[w[17]])/2, 
  (68*Log[w[2]])/3 - (136*Log[w[3]])/3 - 68*Log[w[4]] + (136*Log[w[5]])/3 + 
   68*Log[w[11]] - (68*Log[w[17]])/3, (51*Log[w[1]])/2 - 51*Log[w[2]] - 
   (51*Log[w[4]])/2 - (51*Log[w[5]])/2 + 51*Log[w[16]] + (51*Log[w[17]])/2, 
  (-17*Log[w[1]])/4 + (17*Log[w[2]])/2 + 17*Log[w[3]] - (51*Log[w[4]])/4 - 
   (51*Log[w[5]])/4 + (17*Log[w[16]])/2 - (17*Log[w[17]])/4, 
  -17*Log[w[1]] + 34*Log[w[3]] + 17*Log[w[4]] - 17*Log[w[5]] - 
   34*Log[w[16]] + 17*Log[w[17]], 0, 0, 0, 0, 0, 0, 
  -34*Log[w[2]] + 68*Log[w[3]] + 102*Log[w[4]] - 68*Log[w[5]] - 
   102*Log[w[11]] + 34*Log[w[17]], 0, 0, -34*Log[w[3]] - 34*Log[w[4]] + 
   34*Log[w[5]] + 34*Log[w[11]], 0, (-17*Log[w[1]])/3 - (34*Log[w[3]])/3 - 
   17*Log[w[4]] + 17*Log[w[5]] + (34*Log[w[16]])/3 + (17*Log[w[17]])/3, 0, 
  (-136*Log[w[1]])/3 - (68*Log[w[3]])/3 + 68*Log[w[15]] + (68*Log[w[16]])/3 - 
   (68*Log[w[17]])/3, (17*Log[w[1]])/6 - (34*Log[w[3]])/3 - 
   (17*Log[w[4]])/2 + (17*Log[w[5]])/2 + (34*Log[w[16]])/3 - 
   (17*Log[w[17]])/6, (-85*Log[w[1]])/2 + 51*Log[w[2]] - 34*Log[w[3]] - 
   (51*Log[w[4]])/2 + (153*Log[w[5]])/2 - 17*Log[w[16]] - (17*Log[w[17]])/2, 
  17*Log[w[1]] - 34*Log[w[2]] + 51*Log[w[4]] - 17*Log[w[5]] - 34*Log[w[16]] + 
   17*Log[w[17]], -34*Log[w[1]] + 34*Log[w[3]] - 34*Log[w[16]] + 
   34*Log[w[17]], (-34*Log[w[1]])/3 + (136*Log[w[3]])/3 + 34*Log[w[4]] - 
   34*Log[w[5]] - 68*Log[w[11]] + (68*Log[w[16]])/3 + (34*Log[w[17]])/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  34*Log[w[1]] - 34*Log[w[3]] + 102*Log[w[11]] - 68*Log[w[16]] - 
   34*Log[w[17]], 0, (-17*Log[w[1]])/8 - (51*Log[w[2]])/4 + 34*Log[w[3]] + 
   (153*Log[w[4]])/8 - (255*Log[w[5]])/8 - 51*Log[w[11]] + 
   (119*Log[w[16]])/4 + (119*Log[w[17]])/8, (-153*Log[w[1]])/8 + 
   (17*Log[w[2]])/4 + 17*Log[w[3]] + (153*Log[w[4]])/8 + (17*Log[w[5]])/8 - 
   (153*Log[w[16]])/4 + (119*Log[w[17]])/8, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[21]])/2 + 3*Log[w[91]], 
  -1/4*Log[w[1]] - Log[w[2]]/2 + Log[w[4]]/4 + Log[w[5]]/4 - Log[w[17]]/4 + 
   Log[w[18]]/2, Log[w[70]]/8 - Log[w[75]]/8 - Log[w[80]]/4, 
  -1/272*Log[w[1]] + Log[w[3]]/136 + Log[w[4]]/272 - Log[w[5]]/272 - 
   Log[w[16]]/136 + Log[w[17]]/272, -Log[w[1]] - (3*Log[w[2]])/2 - 
   (3*Log[w[3]])/2 - Log[w[4]] - (5*Log[w[5]])/2 - 2*Log[w[11]] - 
   Log[w[16]]/2 - Log[w[17]]/2 - Log[w[18]]/2 + 3*Log[w[38]], 
  -Log[w[21]] - Log[w[22]] - Log[w[25]], Log[w[2]]/3 - Log[w[3]]/2 - 
   Log[w[5]]/3 + Log[w[17]]/3 + Log[w[18]]/6, 
  Log[w[1]]/2 + (5*Log[w[2]])/12 - Log[w[3]]/4 - Log[w[4]]/2 + Log[w[5]]/12 - 
   Log[w[16]]/4 - Log[w[17]]/12 + Log[w[18]]/12, 
  Log[w[1]]/8 + Log[w[2]]/12 - Log[w[4]]/8 + Log[w[5]]/24 - Log[w[17]]/24 - 
   Log[w[18]]/12, (-3*Log[w[58]])/4, -1/2*Log[w[2]] - (3*Log[w[3]])/2 - 
   (3*Log[w[4]])/2 - Log[w[5]] + (3*Log[w[14]])/2 - (3*Log[w[16]])/2 - 
   Log[w[17]]/2 + Log[w[18]]/2 + (3*Log[w[38]])/2, 
  (3*Log[w[1]])/4 + Log[w[2]]/8 - (3*Log[w[3]])/8 - (3*Log[w[4]])/4 - 
   Log[w[5]]/8 + (3*Log[w[16]])/8 + Log[w[17]]/8 - Log[w[18]]/8, 
  -1/3*Log[w[2]] - Log[w[3]] - Log[w[4]]/2 - (2*Log[w[5]])/3 - Log[w[11]] - 
   Log[w[17]]/3 - (2*Log[w[18]])/3 + (3*Log[w[38]])/2, 
  (-3*Log[w[1]])/4 + (3*Log[w[2]])/8 + (3*Log[w[3]])/8 - (3*Log[w[4]])/4 - 
   (3*Log[w[5]])/8 - 3*Log[w[10]] - (3*Log[w[16]])/8 + (3*Log[w[17]])/8 - 
   (3*Log[w[18]])/8 + (3*Log[w[38]])/2, Log[w[2]]/16 + Log[w[3]]/16 + 
   Log[w[5]]/16 - Log[w[16]]/16 - Log[w[17]]/16 - Log[w[18]]/16, 
  -1/4*Log[w[1]] + Log[w[3]]/2 + Log[w[4]]/4 + (3*Log[w[5]])/4 + Log[w[11]] + 
   Log[w[16]]/2 + Log[w[17]]/4 - Log[w[38]], 0, 0, 0, 0, 0, 0, 
  Log[w[2]]/2 + (3*Log[w[3]])/2 + Log[w[5]] + (3*Log[w[11]])/2 + 
   Log[w[17]]/2 - Log[w[18]]/2 - (3*Log[w[38]])/2, 0, 0, 
  -1/2*Log[w[5]] - Log[w[11]]/2 - Log[w[18]]/2 + Log[w[38]]/2, 0, 
  Log[w[1]]/2 + Log[w[2]]/4 - (5*Log[w[3]])/12 - Log[w[4]]/2 - Log[w[5]]/12 - 
   Log[w[16]]/12 + Log[w[17]]/12 + Log[w[18]]/4, (-3*Log[w[64]])/4, 
  Log[w[2]]/2 - Log[w[3]]/3 + Log[w[5]]/3 - Log[w[16]]/6 - Log[w[17]]/3, 
  -1/8*Log[w[1]] + Log[w[3]]/12 + Log[w[4]]/8 + Log[w[5]]/24 - 
   Log[w[16]]/12 - Log[w[17]]/24, (3*Log[w[1]])/4 + (3*Log[w[2]])/8 - 
   Log[w[3]]/8 - (3*Log[w[4]])/4 + Log[w[5]]/8 + Log[w[16]]/8 - 
   Log[w[17]]/8 - (3*Log[w[18]])/8, -1/4*Log[w[2]] - Log[w[3]]/4 - 
   Log[w[5]]/4 + Log[w[16]]/4 + Log[w[17]]/4 + Log[w[18]]/4, 
  (3*Log[w[2]])/2 + Log[w[3]]/2 + Log[w[5]] + Log[w[16]] + Log[w[17]]/2 - 
   (3*Log[w[38]])/2, -1/2*Log[w[1]] + Log[w[2]]/2 + (7*Log[w[3]])/6 + 
   Log[w[4]] + (5*Log[w[5]])/6 + Log[w[11]] - Log[w[16]]/6 + Log[w[17]]/6 + 
   Log[w[18]]/2 - (3*Log[w[38]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[2]])/2 - Log[w[3]]/2 - 
   Log[w[5]] - (3*Log[w[11]])/2 + Log[w[16]]/2 - Log[w[17]]/2 + 
   (3*Log[w[38]])/2, 0, (-9*Log[w[1]])/16 + (15*Log[w[2]])/32 + 
   (7*Log[w[3]])/32 + (9*Log[w[4]])/16 + (17*Log[w[5]])/32 + 
   (3*Log[w[11]])/4 - (7*Log[w[16]])/32 + (7*Log[w[17]])/32 + 
   (9*Log[w[18]])/32 - (3*Log[w[38]])/4, (9*Log[w[1]])/16 + 
   (7*Log[w[2]])/32 + (15*Log[w[3]])/32 + (3*Log[w[4]])/16 + 
   (17*Log[w[5]])/32 + (9*Log[w[16]])/32 + (7*Log[w[17]])/32 - 
   (7*Log[w[18]])/32 - (3*Log[w[38]])/4, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 - 
   (3*Log[w[17]])/2 + (3*Log[w[38]])/2, Log[w[21]]/4 + Log[w[22]]/4, 
  -1/8*Log[w[105]], -1/272*Log[w[21]] - Log[w[25]]/272, 
  -Log[w[21]] - Log[w[22]]/4 - Log[w[25]]/4 + (3*Log[w[91]])/2, 
  (-3*Log[w[1]])/2 - Log[w[2]]/2 - Log[w[3]]/2 - (3*Log[w[4]])/2 - 
   2*Log[w[5]] - Log[w[16]]/2 + Log[w[17]] - Log[w[18]]/2 + 2*Log[w[26]], 
  -1/3*Log[w[21]] + Log[w[22]]/12 + (5*Log[w[23]])/12, 
  Log[w[21]]/12 + Log[w[22]]/24 + Log[w[23]]/3 - Log[w[25]]/8, 
  Log[w[21]]/24 - Log[w[22]]/24 - Log[w[23]]/12, (3*Log[w[93]])/8, 
  -1/4*Log[w[21]] + Log[w[22]]/4 + Log[w[23]]/2 + (3*Log[w[91]])/4, 
  -1/2*Log[w[21]] - Log[w[22]]/16 + Log[w[23]] + (3*Log[w[25]])/16, 
  (-5*Log[w[21]])/12 - Log[w[22]]/3 + Log[w[23]]/12 + (3*Log[w[91]])/4, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/16 - (3*Log[w[25]])/16 + 
   (3*Log[w[91]])/4, -1/8*Log[w[21]] - Log[w[22]]/32 - Log[w[25]]/32, 
  Log[w[21]]/4 - Log[w[91]]/2, 0, 0, 0, 0, 0, 0, 
  Log[w[21]]/4 - Log[w[22]]/4 - Log[w[23]]/2 - (3*Log[w[91]])/4, 0, 0, 
  -1/4*Log[w[21]] - Log[w[22]]/4 + Log[w[91]]/4, 0, 
  -1/12*Log[w[21]] + Log[w[22]]/8 - Log[w[24]]/3 - Log[w[25]]/24, 
  (3*Log[w[99]])/8, Log[w[21]]/3 - (5*Log[w[24]])/12 - Log[w[25]]/12, 
  Log[w[21]]/24 - Log[w[24]]/12 - Log[w[25]]/24, 
  Log[w[21]]/2 - (3*Log[w[22]])/16 - Log[w[24]] + Log[w[25]]/16, 
  -1/4*Log[w[21]] + Log[w[22]]/8 + Log[w[23]]/4 + Log[w[24]]/4 + 
   Log[w[25]]/8, Log[w[21]]/4 - Log[w[24]]/2 - Log[w[25]]/4 - 
   (3*Log[w[91]])/4, (7*Log[w[21]])/12 + Log[w[22]]/4 + Log[w[24]]/12 - 
   Log[w[25]]/12 - (3*Log[w[91]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*Log[w[21]] + Log[w[24]]/2 + 
   Log[w[25]]/4 + (3*Log[w[91]])/4, 0, Log[w[21]]/4 + (9*Log[w[22]])/64 + 
   Log[w[24]]/16 - (7*Log[w[25]])/64 - (3*Log[w[91]])/8, 
  Log[w[21]]/4 - (7*Log[w[22]])/64 + Log[w[23]]/16 + (9*Log[w[25]])/64 - 
   (3*Log[w[91]])/8, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-4*Log[w[2]])/3 - (4*Log[w[4]])/3 + (4*Log[w[5]])/3 - 
   2*Log[w[12]] + (4*Log[w[19]])/3, (4*Log[w[2]])/3 - (5*Log[w[4]])/3 - 
   (4*Log[w[5]])/3 + (5*Log[w[19]])/3, (2*Log[w[2]])/3 - Log[w[4]]/3 - 
   (2*Log[w[5]])/3 + Log[w[19]]/3, (-3*Log[w[48]])/2 + 
   (3*(-Log[w[48]] + Log[w[53]]))/2, 2*Log[w[2]] - 4*Log[w[4]] - 
   2*Log[w[5]] + 4*Log[w[19]], -2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[5]] + 
   2*Log[w[19]], (4*Log[w[2]])/3 + Log[w[4]]/3 - (4*Log[w[5]])/3 - 
   Log[w[19]]/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] + Log[w[4]] + 
   2*Log[w[5]] - Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[5]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[2]] + Log[w[4]]/4 + Log[w[5]]/2 - Log[w[19]]/4, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[2]])/3 - (4*Log[w[4]])/3 - (5*Log[w[5]])/3 + (5*Log[w[19]])/3, 
  (-4*Log[w[2]])/3 + (4*Log[w[4]])/3 - (4*Log[w[5]])/3 - 2*Log[w[14]] + 
   (4*Log[w[19]])/3, (-2*Log[w[2]])/3 + (2*Log[w[4]])/3 + Log[w[5]]/3 - 
   Log[w[19]]/3, 3*Log[w[48]] + (3*(-Log[w[48]] + Log[w[53]]))/2, 
  -2*Log[w[2]] + 2*Log[w[4]] - 2*Log[w[5]] + 2*Log[w[19]], 
  2*Log[w[2]] - 2*Log[w[4]] - 4*Log[w[5]] + 4*Log[w[19]], 
  (-4*Log[w[2]])/3 + (4*Log[w[4]])/3 - Log[w[5]]/3 + Log[w[19]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[4]] + 2*Log[w[5]] - 2*Log[w[19]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[4]] - Log[w[5]] + 
   Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 - Log[w[4]]/2 - Log[w[5]]/4 + 
   Log[w[19]]/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*Log[w[2]])/3 + 2*Log[w[12]] - (2*Log[w[19]])/3, 
  (4*Log[w[2]])/3 - 2*Log[w[14]] + (2*Log[w[19]])/3, 
  (2*Log[w[2]])/3 - 2*Log[w[4]] - 2*Log[w[5]] + (4*Log[w[19]])/3, 0, 
  2*Log[w[2]] - 6*Log[w[14]] + 4*Log[w[19]], -2*Log[w[2]] + 6*Log[w[12]] - 
   4*Log[w[19]], (4*Log[w[2]])/3 - (4*Log[w[19]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[w[2]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[2]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]] - Log[w[19]], 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[48]])/3 - 2*(-Log[w[48]] + Log[w[53]]), 
  (-10*Log[w[48]])/3 - 2*(-Log[w[48]] + Log[w[53]]), (-2*Log[w[48]])/3, 
  -5*Log[w[4]] - 5*Log[w[5]] - 2*Log[w[19]] + 5*Log[w[28]], 
  -4*Log[w[48]] - 4*(-Log[w[48]] + Log[w[53]]), 
  -4*(-Log[w[48]] + Log[w[53]]), (-4*Log[w[48]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[48]] + 2*(-Log[w[48]] + Log[w[53]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*(-Log[w[48]] + Log[w[53]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[48]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[4]] - Log[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[2]] + Log[w[4]]/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[5]] - Log[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[2]]/2 - Log[w[5]]/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[4]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[2]] - 2*Log[w[3]] - 
   Log[w[5]]/2 + Log[w[17]]/2, 0, -2*Log[w[2]] - 2*Log[w[3]] - 
   (3*Log[w[5]])/2 + 4*Log[w[10]] - Log[w[17]]/2, 
  -1/4*Log[w[5]] + Log[w[17]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[w[2]] - 2*Log[w[3]] + Log[w[5]]/2 - Log[w[17]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[2]] + Log[w[3]]/2 + Log[w[5]]/8 - Log[w[17]]/8, 
  Log[w[2]]/2 - Log[w[3]]/2 + Log[w[5]]/8 - Log[w[17]]/8, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[5]] - 6*Log[w[12]] + 3*Log[w[17]], 0, 3*Log[w[5]] - 3*Log[w[17]], 
  -2*Log[w[2]] - 2*Log[w[3]] + Log[w[5]]/2 + (3*Log[w[17]])/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[5]] + 6*Log[w[15]] - 
   3*Log[w[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*Log[w[5]])/4 - (3*Log[w[17]])/4, 
  (3*Log[w[5]])/4 - (3*Log[w[17]])/4, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[4]] + 3*Log[w[11]] + 3*Log[w[14]] - 3*Log[w[16]], 0, 0, 0, 0, 
  -2*Log[w[1]] - 2*Log[w[2]] + Log[w[11]] + Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[11]] + 3*Log[w[16]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*Log[w[4]])/2 - (3*Log[w[11]])/2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[3]] + Log[w[4]] + Log[w[18]], 
  (2*Log[w[4]])/3 - (2*Log[w[18]])/3, 0, (4*Log[w[4]])/3 - 2*Log[w[11]] + 
   (2*Log[w[18]])/3, -1/3*Log[w[4]] + Log[w[18]]/3, 
  2*Log[w[4]] - 3*Log[w[11]] + Log[w[18]], -2*Log[w[4]] + 3*Log[w[11]] - 
   Log[w[18]], Log[w[4]] - Log[w[18]], (4*Log[w[4]])/3 - 2*Log[w[11]] + 
   (2*Log[w[18]])/3, Log[w[4]] - Log[w[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[4]] - Log[w[18]], 0, 0, 0, 0, 
  0, 0, 0, 2*Log[w[4]] - 2*Log[w[18]], 0, Log[w[4]] - 3*Log[w[11]] + 
   2*Log[w[18]], -Log[w[4]] + 2*Log[w[11]] - Log[w[18]], 
  (-3*Log[w[4]])/4 + (3*Log[w[11]])/2 - (3*Log[w[18]])/4, 0, 0, 0, 
  Log[w[4]]/4 - Log[w[18]]/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 - (4*Log[w[4]])/3 - 2*Log[w[13]] + 
   (4*Log[w[18]])/3, (-3*Log[w[47]])/2 - (3*Log[w[52]])/2, 
  (4*Log[w[1]])/3 - (4*Log[w[3]])/3 - (5*Log[w[4]])/3 + (5*Log[w[18]])/3, 
  (2*Log[w[1]])/3 - (2*Log[w[3]])/3 - Log[w[4]]/3 + Log[w[18]]/3, 
  2*Log[w[1]] - 2*Log[w[3]] - 4*Log[w[4]] + 4*Log[w[18]], 
  -2*Log[w[1]] + 2*Log[w[3]] + Log[w[4]] - Log[w[18]], 
  -2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[4]] + 2*Log[w[18]], 
  (4*Log[w[1]])/3 - (4*Log[w[3]])/3 + Log[w[4]]/3 - Log[w[18]]/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[4]] + 2*Log[w[18]], 0, 0, 
  0, 0, 0, 0, 0, -1/2*Log[w[1]] + Log[w[3]]/2 + Log[w[4]]/4 - Log[w[18]]/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (4*Log[w[47]])/3 + 2*Log[w[52]], 
  -5*Log[w[3]] - 5*Log[w[4]] - 2*Log[w[18]] + 5*Log[w[27]], 
  (-10*Log[w[47]])/3 + 2*Log[w[52]], (-2*Log[w[47]])/3, 
  -4*Log[w[47]] + 4*Log[w[52]], 2*Log[w[47]] - 2*Log[w[52]], 2*Log[w[52]], 
  (-4*Log[w[47]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[w[52]], 0, 0, 0, 0, 0, 0, 
  0, -1/2*Log[w[47]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*Log[w[1]])/3 - (5*Log[w[3]])/3 - 
   (4*Log[w[4]])/3 + (5*Log[w[18]])/3, 3*Log[w[47]] - (3*Log[w[52]])/2, 
  (-4*Log[w[1]])/3 - (4*Log[w[3]])/3 + (4*Log[w[4]])/3 - 2*Log[w[11]] + 
   (4*Log[w[18]])/3, (-2*Log[w[1]])/3 + Log[w[3]]/3 + (2*Log[w[4]])/3 - 
   Log[w[18]]/3, -2*Log[w[1]] - 2*Log[w[3]] + 2*Log[w[4]] + 2*Log[w[18]], 
  2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[4]] - 2*Log[w[18]], 
  2*Log[w[1]] - Log[w[3]] - 2*Log[w[4]] + Log[w[18]], 
  (-4*Log[w[1]])/3 - Log[w[3]]/3 + (4*Log[w[4]])/3 + Log[w[18]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[w[1]] - 4*Log[w[3]] - 2*Log[w[4]] + 4*Log[w[18]], 0, 
  0, 0, 0, 0, 0, 0, Log[w[1]]/2 - Log[w[3]]/4 - Log[w[4]]/2 + Log[w[18]]/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-4*Log[w[1]])/3 + 2*Log[w[13]] - (2*Log[w[18]])/3, 0, 
  (4*Log[w[1]])/3 - 2*Log[w[11]] + (2*Log[w[18]])/3, 
  (2*Log[w[1]])/3 - 2*Log[w[3]] - 2*Log[w[4]] + (4*Log[w[18]])/3, 
  2*Log[w[1]] - 6*Log[w[11]] + 4*Log[w[18]], -2*Log[w[1]] + 2*Log[w[18]], 
  -2*Log[w[1]] + 2*Log[w[18]], (4*Log[w[1]])/3 - (4*Log[w[18]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[w[1]] + 6*Log[w[13]] - 4*Log[w[18]], 0, 0, 0, 0, 0, 
  0, 0, Log[w[1]] - Log[w[18]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[4]] - Log[w[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*Log[w[1]] + Log[w[4]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] - Log[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[w[11]] + 3*Log[w[18]], 0, 0, 
  -2*Log[w[3]] - 2*Log[w[4]] + Log[w[11]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3*Log[w[1]] + 3*Log[w[11]] + 3*Log[w[13]] - 3*Log[w[18]], 0, 
  (3*Log[w[1]])/2 - (3*Log[w[11]])/2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[3]] + 
   Log[w[5]] + Log[w[20]], (2*Log[w[5]])/3 - (2*Log[w[20]])/3, 0, 
  (4*Log[w[5]])/3 - 2*Log[w[15]] + (2*Log[w[20]])/3, 
  -1/3*Log[w[5]] + Log[w[20]]/3, 2*Log[w[5]] - 3*Log[w[15]] + Log[w[20]], 
  -2*Log[w[5]] + 3*Log[w[15]] - Log[w[20]], Log[w[5]] - Log[w[20]], 
  (4*Log[w[5]])/3 - 2*Log[w[15]] + (2*Log[w[20]])/3, Log[w[5]] - Log[w[15]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[5]] + Log[w[20]], 0, 0, 0, 
  0, 0, 0, 0, -Log[w[5]] + 3*Log[w[15]] - 2*Log[w[20]], 0, 
  -2*Log[w[5]] + 2*Log[w[20]], -Log[w[5]] + 2*Log[w[15]] - Log[w[20]], 
  Log[w[5]]/4 - Log[w[20]]/4, 0, 0, 0, (-3*Log[w[5]])/4 + (3*Log[w[15]])/2 - 
   (3*Log[w[20]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[1]])/3 - (4*Log[w[3]])/3 - (4*Log[w[5]])/3 - 2*Log[w[13]] + 
   (4*Log[w[20]])/3, (-3*Log[w[49]])/2 + (3*(-Log[w[49]] + Log[w[54]]))/2, 
  (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 - (5*Log[w[5]])/3 + (5*Log[w[20]])/3, 
  (-2*Log[w[1]])/3 + (2*Log[w[3]])/3 - Log[w[5]]/3 + Log[w[20]]/3, 
  -2*Log[w[1]] + 2*Log[w[3]] - 4*Log[w[5]] + 4*Log[w[20]], 
  2*Log[w[1]] - 2*Log[w[3]] + Log[w[5]] - Log[w[20]], 
  2*Log[w[1]] - 2*Log[w[3]] - 2*Log[w[5]] + 2*Log[w[20]], 
  (-4*Log[w[1]])/3 + (4*Log[w[3]])/3 + Log[w[5]]/3 - Log[w[20]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + 2*Log[w[3]] + 2*Log[w[5]] - 2*Log[w[20]], 0, 
  Log[w[1]]/2 - Log[w[3]]/2 + Log[w[5]]/4 - Log[w[20]]/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[w[49]])/3 - 2*(-Log[w[49]] + Log[w[54]]), 
  -5*Log[w[1]] - 5*Log[w[5]] - 2*Log[w[20]] + 5*Log[w[29]], 
  (-10*Log[w[49]])/3 - 2*(-Log[w[49]] + Log[w[54]]), (-2*Log[w[49]])/3, 
  -4*Log[w[49]] - 4*(-Log[w[49]] + Log[w[54]]), 
  2*Log[w[49]] + 2*(-Log[w[49]] + Log[w[54]]), -2*(-Log[w[49]] + Log[w[54]]), 
  (-4*Log[w[49]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 4*(-Log[w[49]] + Log[w[54]]), 0, -1/2*Log[w[49]], 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*Log[w[1]])/3 + (4*Log[w[3]])/3 - (4*Log[w[5]])/3 + (5*Log[w[20]])/3, 
  3*Log[w[49]] + (3*(-Log[w[49]] + Log[w[54]]))/2, 
  (-4*Log[w[1]])/3 - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 - 2*Log[w[15]] + 
   (4*Log[w[20]])/3, Log[w[1]]/3 - (2*Log[w[3]])/3 + (2*Log[w[5]])/3 - 
   Log[w[20]]/3, -2*Log[w[1]] - 2*Log[w[3]] + 2*Log[w[5]] + 2*Log[w[20]], 
  2*Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] - 2*Log[w[20]], 
  -Log[w[1]] + 2*Log[w[3]] - 2*Log[w[5]] + Log[w[20]], 
  -1/3*Log[w[1]] - (4*Log[w[3]])/3 + (4*Log[w[5]])/3 + Log[w[20]]/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[w[1]] - 2*Log[w[3]] + 2*Log[w[5]] - 4*Log[w[20]], 0, 
  -1/4*Log[w[1]] + Log[w[3]]/2 - Log[w[5]]/2 + Log[w[20]]/4, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*Log[w[3]])/3 + 2*Log[w[13]] - (2*Log[w[20]])/3, 0, 
  (4*Log[w[3]])/3 - 2*Log[w[15]] + (2*Log[w[20]])/3, 
  -2*Log[w[1]] + (2*Log[w[3]])/3 - 2*Log[w[5]] + (4*Log[w[20]])/3, 
  2*Log[w[3]] - 6*Log[w[15]] + 4*Log[w[20]], -2*Log[w[3]] + 2*Log[w[20]], 
  -2*Log[w[3]] + 2*Log[w[20]], (4*Log[w[3]])/3 - (4*Log[w[20]])/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[w[3]] - 6*Log[w[13]] + 4*Log[w[20]], 0, Log[w[3]] - Log[w[20]], 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[5]] - Log[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[3]] + Log[w[5]]/2, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - Log[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[15]] + 3*Log[w[20]], 0, 0, -2*Log[w[1]] - 2*Log[w[5]] + 
   Log[w[15]] + Log[w[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3*Log[w[3]] - 3*Log[w[13]] - 3*Log[w[15]] + 3*Log[w[20]], 
  0, 0, 0, 0, 0, 0, 0, (3*Log[w[3]])/2 - (3*Log[w[15]])/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] - (3*Log[w[2]])/2 - 2*Log[w[3]] - Log[w[16]]/2 - 
   Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  -1/4*Log[w[21]] + (3*Log[w[23]])/4 - Log[w[25]]/4, 
  -1/4*Log[w[21]] + Log[w[23]]/4 - Log[w[25]]/4, 
  Log[w[22]]/2 + Log[w[23]]/2 - Log[w[25]]/2, -1/4*Log[w[1]] + Log[w[4]]/4 + 
   Log[w[5]]/4 - Log[w[17]]/4, (3*Log[w[23]])/4 - Log[w[25]]/4, 
  Log[w[1]]/2 - Log[w[4]]/2 - Log[w[5]]/2 + Log[w[17]]/2, -1/2*Log[w[21]], 
  Log[w[21]]/4 + Log[w[23]]/4 - Log[w[24]]/2 - Log[w[25]]/4, 
  Log[w[21]]/2 + Log[w[23]]/4 + Log[w[25]]/4, 
  (-9*Log[w[21]])/4 + (3*Log[w[23]])/4 - (3*Log[w[25]])/4, 
  (-3*Log[w[23]])/4 + Log[w[25]]/4, -1/8*Log[w[22]] + Log[w[23]]/4 - 
   Log[w[25]]/8, (3*Log[w[21]])/4 + (3*Log[w[22]])/4 + (3*Log[w[23]])/4, 
  Log[w[22]]/2 - Log[w[24]]/2, (3*Log[w[21]])/4, (-3*Log[w[21]])/4, 
  -1/8*Log[w[23]] + Log[w[24]]/4 + Log[w[25]]/8, 0, Log[w[21]]/2, 
  -1/4*Log[w[21]] + Log[w[23]]/4 - Log[w[24]]/2 - Log[w[25]]/4, 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2 + (3*Log[w[24]])/2, 
  -Log[w[22]] - (3*Log[w[23]])/2 - Log[w[24]]/2, 
  (-3*Log[w[21]])/4 - (3*Log[w[22]])/4 - (3*Log[w[23]])/4, 
  (3*Log[w[21]])/4 + (5*Log[w[22]])/4 + (3*Log[w[23]])/4 - Log[w[24]]/2, 
  -1/2*Log[w[22]] - Log[w[23]] - Log[w[24]]/2, 
  (-3*Log[w[21]])/8 - (3*Log[w[22]])/16 - (3*Log[w[23]])/8 - 
   (3*Log[w[24]])/8 - (3*Log[w[25]])/16, (-15*Log[w[21]])/16 + 
   (3*Log[w[23]])/16 - (3*Log[w[25]])/16, (9*Log[w[23]])/16 + 
   (3*Log[w[24]])/4 + (3*Log[w[25]])/16, (9*Log[w[21]])/16 + 
   (3*Log[w[22]])/16 + (3*Log[w[23]])/16, (-3*Log[w[21]])/16 - 
   (3*Log[w[22]])/8 - (3*Log[w[23]])/4 - (3*Log[w[24]])/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[21]] + Log[w[23]] - Log[w[25]], -Log[w[1]] - Log[w[2]]/2 - 
   Log[w[3]] - Log[w[16]]/2 - Log[w[17]]/2 + (3*Log[w[19]])/2, 
  Log[w[2]]/2 - Log[w[16]]/2 - Log[w[17]]/2 + Log[w[19]]/2, 
  -Log[w[4]] + 2*Log[w[11]] - Log[w[16]] - Log[w[18]] + Log[w[19]], 
  -1/2*Log[w[21]] + Log[w[23]]/2 - Log[w[25]]/2, 2*Log[w[14]] - 2*Log[w[16]], 
  0, -2*Log[w[12]] + 2*Log[w[17]], -1/2*Log[w[2]] - Log[w[16]]/2 + 
   Log[w[17]]/2 + Log[w[19]]/2, 0, (3*Log[w[2]])/2 - (3*Log[w[16]])/2 - 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, -Log[w[4]] + Log[w[16]] + 
   Log[w[18]] - Log[w[19]], -1/4*Log[w[2]] + Log[w[3]]/4 + Log[w[4]]/4 - 
   Log[w[16]]/4 - Log[w[18]]/2 + Log[w[19]]/2, 
  (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 
  Log[w[4]] - Log[w[18]], (-3*Log[w[2]])/2 + (3*Log[w[16]])/2 + 
   (3*Log[w[17]])/2 - (3*Log[w[19]])/2, (-3*Log[w[2]])/2 + (3*Log[w[16]])/2 + 
   (3*Log[w[17]])/2 - (3*Log[w[19]])/2, Log[w[16]]/4 - Log[w[19]]/4, 
  (-3*Log[w[16]])/2 + (3*Log[w[19]])/2, 0, -1/2*Log[w[2]] - Log[w[16]]/2 + 
   Log[w[17]]/2 + Log[w[19]]/2, (-3*Log[w[16]])/2 + (3*Log[w[19]])/2, 
  Log[w[4]] + (3*Log[w[16]])/2 - Log[w[18]] - (3*Log[w[19]])/2, 
  (-3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 3*Log[w[11]] + (3*Log[w[17]])/2 + 
   3*Log[w[18]] - (3*Log[w[19]])/2, (3*Log[w[3]])/2 - Log[w[4]]/2 - 
   (3*Log[w[17]])/2 - Log[w[18]] + (3*Log[w[19]])/2, 
  Log[w[4]] + Log[w[18]] - 2*Log[w[19]], (3*Log[w[2]])/8 - (9*Log[w[3]])/8 + 
   (3*Log[w[4]])/8 - (3*Log[w[16]])/8 + (3*Log[w[17]])/4 + (3*Log[w[18]])/4 - 
   (3*Log[w[19]])/4, (3*Log[w[2]])/8 - (3*Log[w[16]])/8 - (3*Log[w[17]])/8 + 
   (3*Log[w[19]])/8, (-3*Log[w[16]])/8 + (3*Log[w[19]])/8, 
  (3*Log[w[3]])/8 - (3*Log[w[4]])/8 + (3*Log[w[11]])/2 - (3*Log[w[17]])/8 - 
   (3*Log[w[18]])/2 + (3*Log[w[19]])/8, (3*Log[w[2]])/8 + (3*Log[w[4]])/4 - 
   (3*Log[w[11]])/2 + (3*Log[w[16]])/4 - (3*Log[w[17]])/8 + 
   (3*Log[w[18]])/4 - (3*Log[w[19]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w[21]] + 2*Log[w[25]], 
  -Log[w[1]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 
  -Log[w[1]] - 2*Log[w[2]] - Log[w[3]] + Log[w[16]] + Log[w[17]], 
  -2*Log[w[11]] + 2*Log[w[16]], Log[w[21]], -Log[w[3]] + Log[w[4]] + 
   Log[w[5]] - 2*Log[w[14]] + Log[w[16]], -Log[w[21]], 
  Log[w[1]] - Log[w[4]] - Log[w[5]] + 2*Log[w[12]] - Log[w[17]], 
  -Log[w[1]] - Log[w[3]] + 2*Log[w[15]] + Log[w[16]] - Log[w[17]], 
  -Log[w[3]] + Log[w[4]] + Log[w[5]] - Log[w[16]], 
  3*Log[w[3]] - 3*Log[w[4]] - 3*Log[w[5]] + 3*Log[w[16]], 
  Log[w[3]] + Log[w[4]] - Log[w[5]] - Log[w[16]], 
  -1/2*Log[w[3]] - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[16]]/2, 0, 0, 
  -3*Log[w[1]] + 3*Log[w[4]] + 3*Log[w[5]] - 3*Log[w[17]], 0, 
  Log[w[3]]/2 + Log[w[4]]/2 - Log[w[5]]/2 - Log[w[16]]/2, 0, 
  -Log[w[1]] + Log[w[4]] + Log[w[5]] - Log[w[17]], 
  -Log[w[3]] - Log[w[4]] + Log[w[5]] + Log[w[16]], 0, 0, 0, 0, 0, 
  (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/4 + (3*Log[w[16]])/4, 
  (3*Log[w[1]])/4 + (3*Log[w[3]])/4 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 + 
   (3*Log[w[16]])/4 + (3*Log[w[17]])/4, (-3*Log[w[3]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[16]])/4, (-3*Log[w[1]])/4 + (3*Log[w[4]])/4 + 
   (3*Log[w[5]])/4 - (3*Log[w[17]])/4, (3*Log[w[1]])/4 - (3*Log[w[4]])/4 - 
   (3*Log[w[5]])/4 + (3*Log[w[17]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[3]] + 
   Log[w[4]] - 2*Log[w[11]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]] - Log[w[4]], (-3*Log[w[1]])/4 + Log[w[3]]/4 + (3*Log[w[4]])/4 - 
   Log[w[18]]/4, (-3*Log[w[1]])/2 - (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + 
   (3*Log[w[18]])/2, Log[w[1]] - Log[w[3]] - Log[w[4]] + Log[w[18]], 0, 0, 0, 
  0, 0, 0, 0, Log[w[1]] + 2*Log[w[3]] - Log[w[4]] - 2*Log[w[18]], 
  (3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[18]])/2, 
  -1/2*Log[w[1]] - (5*Log[w[3]])/2 + Log[w[4]]/2 + (5*Log[w[18]])/2, 
  Log[w[1]] + Log[w[3]] - Log[w[4]] - Log[w[18]], 
  (3*Log[w[1]])/8 + (3*Log[w[3]])/8 - (3*Log[w[4]])/8 - (3*Log[w[18]])/8, 0, 
  0, (-3*Log[w[1]])/8 - (3*Log[w[3]])/8 + (3*Log[w[4]])/8 + (3*Log[w[18]])/8, 
  (3*Log[w[1]])/4 + (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[18]])/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*Log[w[1]])/2 - (3*Log[w[2]])/2 - Log[w[3]] - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[16]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  (-3*Log[w[23]])/2 + (3*Log[w[25]])/2, 0, 0, 0, 
  -Log[w[21]] - Log[w[23]]/2 + Log[w[25]]/2, 0, 
  -Log[w[22]] + Log[w[23]]/2 - Log[w[25]]/2, 0, 0, 0, 
  (-3*Log[w[23]])/2 + (9*Log[w[25]])/2, (9*Log[w[23]])/2 - (3*Log[w[25]])/2, 
  (-3*Log[w[24]])/4, (3*Log[w[23]])/2 + (3*Log[w[24]])/2 + (3*Log[w[25]])/2, 
  0, 0, 3*Log[w[21]] - (3*Log[w[23]])/2 - (3*Log[w[24]])/2 + 
   (3*Log[w[25]])/2, 3*Log[w[22]] + (3*Log[w[23]])/2 - (3*Log[w[24]])/2 - 
   (3*Log[w[25]])/2, 0, 0, 0, 0, (3*Log[w[21]])/2, 
  (-3*Log[w[23]])/4 + (3*Log[w[24]])/8 + (3*Log[w[25]])/4, (3*Log[w[22]])/2, 
  (3*Log[w[23]])/4 + (3*Log[w[24]])/8 - (3*Log[w[25]])/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*Log[w[23]] + Log[w[25]]/2, -1/2*Log[w[1]] - Log[w[2]]/2 - 
   Log[w[3]] - Log[w[4]]/2 - Log[w[5]]/2 - 2*Log[w[14]] + (3*Log[w[16]])/2 + 
   (3*Log[w[19]])/2, 0, 0, 0, -1/2*Log[w[1]] + Log[w[2]]/2 - Log[w[4]]/2 - 
   Log[w[5]]/2 + Log[w[16]]/2 + Log[w[19]]/2, 0, 
  Log[w[1]]/2 + Log[w[2]]/2 - Log[w[4]]/2 + Log[w[5]]/2 - Log[w[16]]/2 - 
   Log[w[19]]/2, 0, 0, 0, (3*Log[w[1]])/2 + (3*Log[w[2]])/2 - 
   (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - (3*Log[w[16]])/2 + (3*Log[w[19]])/2, 
  (3*Log[w[1]])/2 + (3*Log[w[2]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - 
   (3*Log[w[16]])/2 + (3*Log[w[19]])/2, Log[w[2]]/4 - Log[w[4]]/4, 
  (-3*Log[w[1]])/2 + (3*Log[w[5]])/2 + (3*Log[w[16]])/2 - (3*Log[w[19]])/2, 
  0, 0, (-3*Log[w[1]])/2 - (3*Log[w[5]])/2 + (3*Log[w[16]])/2 + 
   (3*Log[w[19]])/2, (3*Log[w[1]])/2 + (3*Log[w[5]])/2 - (3*Log[w[16]])/2 - 
   (3*Log[w[19]])/2, 0, 0, 0, 0, 0, (-3*Log[w[1]])/4 - (3*Log[w[2]])/8 + 
   (3*Log[w[4]])/8 - (3*Log[w[5]])/4 + (3*Log[w[16]])/4 + (3*Log[w[19]])/4, 
  0, (3*Log[w[1]])/4 - (3*Log[w[2]])/8 + (3*Log[w[4]])/8 + (3*Log[w[5]])/4 - 
   (3*Log[w[16]])/4 - (3*Log[w[19]])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - (3*Log[w[2]])/2 - (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - 
   (3*Log[w[5]])/2 + Log[w[17]]/2 + Log[w[19]]/2 + 2*Log[w[26]], 
  (-3*Log[w[21]])/2 + (3*Log[w[23]])/2, 0, 0, 
  (-9*Log[w[21]])/2 + (3*Log[w[23]])/2, 0, (-3*Log[w[22]])/4, 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/2 + (3*Log[w[23]])/2, 0, 0, 
  (-3*Log[w[21]])/2 + (9*Log[w[23]])/2, 0, 0, Log[w[21]]/2 - Log[w[23]]/2 - 
   Log[w[25]], -1/2*Log[w[21]] + Log[w[23]]/2 - Log[w[24]], 0, 0, 
  (-3*Log[w[21]])/2 + (3*Log[w[22]])/2 + (3*Log[w[23]])/2 - 3*Log[w[25]], 
  (3*Log[w[21]])/2 + (3*Log[w[22]])/2 - (3*Log[w[23]])/2 - 3*Log[w[24]], 0, 
  (-3*Log[w[21]])/4 + (3*Log[w[22]])/8 + (3*Log[w[23]])/4, (3*Log[w[25]])/2, 
  (3*Log[w[24]])/2, (3*Log[w[21]])/4 + (3*Log[w[22]])/8 - (3*Log[w[23]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[21]] + Log[w[23]]/2, 
  -Log[w[1]] - Log[w[2]]/2 - Log[w[3]]/2 - Log[w[4]]/2 - Log[w[5]]/2 - 
   2*Log[w[12]] + (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, 0, 
  (3*Log[w[2]])/2 + (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[5]])/2 - 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, -1/4*Log[w[2]] + Log[w[5]]/4, 
  (3*Log[w[3]])/2 - (3*Log[w[4]])/2 - (3*Log[w[17]])/2 + (3*Log[w[19]])/2, 0, 
  0, (-3*Log[w[2]])/2 - (3*Log[w[3]])/2 + (3*Log[w[4]])/2 + (3*Log[w[5]])/2 + 
   (3*Log[w[17]])/2 - (3*Log[w[19]])/2, 0, 0, -1/2*Log[w[2]] + Log[w[3]]/2 + 
   Log[w[4]]/2 + Log[w[5]]/2 - Log[w[17]]/2 - Log[w[19]]/2, 
  -1/2*Log[w[2]] - Log[w[3]]/2 - Log[w[4]]/2 + Log[w[5]]/2 + Log[w[17]]/2 + 
   Log[w[19]]/2, 0, 0, (-3*Log[w[3]])/2 - (3*Log[w[4]])/2 + 
   (3*Log[w[17]])/2 + (3*Log[w[19]])/2, (3*Log[w[3]])/2 + (3*Log[w[4]])/2 - 
   (3*Log[w[17]])/2 - (3*Log[w[19]])/2, 0, (3*Log[w[2]])/8 - 
   (3*Log[w[3]])/4 - (3*Log[w[4]])/4 - (3*Log[w[5]])/8 + (3*Log[w[17]])/4 + 
   (3*Log[w[19]])/4, 0, 0, (3*Log[w[2]])/8 + (3*Log[w[3]])/4 + 
   (3*Log[w[4]])/4 - (3*Log[w[5]])/8 - (3*Log[w[17]])/4 - (3*Log[w[19]])/4, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[3]] + Log[w[5]] - 
   2*Log[w[15]] + Log[w[20]], 0, 0, 0, 0, 0, -Log[w[1]] + Log[w[3]] - 
   Log[w[5]] + Log[w[20]], 0, 0, -1/4*Log[w[1]] + (3*Log[w[3]])/4 - 
   (3*Log[w[5]])/4 + Log[w[20]]/4, (3*Log[w[1]])/2 + (3*Log[w[3]])/2 - 
   (3*Log[w[5]])/2 - (3*Log[w[20]])/2, 0, -Log[w[3]] + Log[w[5]], 
  (3*Log[w[1]])/2 + (3*Log[w[3]])/2 - (3*Log[w[5]])/2 - (3*Log[w[20]])/2, 
  (-5*Log[w[1]])/2 - Log[w[3]]/2 + Log[w[5]]/2 + (5*Log[w[20]])/2, 0, 
  2*Log[w[1]] + Log[w[3]] - Log[w[5]] - 2*Log[w[20]], 
  -Log[w[1]] - Log[w[3]] + Log[w[5]] + Log[w[20]], 
  (-3*Log[w[1]])/4 - (3*Log[w[3]])/4 + (3*Log[w[5]])/4 + (3*Log[w[20]])/4, 0, 
  (3*Log[w[1]])/8 + (3*Log[w[3]])/8 - (3*Log[w[5]])/8 - (3*Log[w[20]])/8, 0, 
  (-3*Log[w[1]])/8 - (3*Log[w[3]])/8 + (3*Log[w[5]])/8 + (3*Log[w[20]])/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] - Log[w[3]] + Log[w[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[w[15]] - 3*Log[w[17]], 0, 0, 0, 0, 0, 
  (3*Log[w[12]])/2 - (3*Log[w[17]])/2, (3*Log[w[5]])/2 - (3*Log[w[12]])/2, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]] - 2*Log[w[3]] + 2*Log[w[17]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*Log[w[2]] + Log[w[15]]/2, 
  -1/2*Log[w[3]] + Log[w[12]]/2, Log[w[2]]/2 + Log[w[3]]/2 - Log[w[12]]/2 - 
   Log[w[15]]/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[3]] - 2*Log[w[4]] + Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[w[13]] - 3*Log[w[18]], 0, 0, 0, 0, 0, 0, 
  (3*Log[w[11]])/2 - (3*Log[w[18]])/2, (3*Log[w[1]])/2 - (3*Log[w[11]])/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - 2*Log[w[3]] - 2*Log[w[4]] + 
   (3*Log[w[18]])/2, 3*Log[w[1]] - 3*Log[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w[1]] + 6*Log[w[11]] - 3*Log[w[18]], -3*Log[w[1]] + 6*Log[w[13]] - 
   3*Log[w[18]], 0, (3*Log[w[1]])/4 - (3*Log[w[18]])/4, 0, 0, 
  (3*Log[w[1]])/4 - (3*Log[w[18]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[1]] + Log[w[18]]/4, (-3*Log[w[1]])/2 - 2*Log[w[3]] - 
   2*Log[w[4]] + 4*Log[w[6]] - Log[w[18]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 + 2*Log[w[3]] - 2*Log[w[4]] - Log[w[18]]/2, 
  Log[w[1]]/2 - 2*Log[w[3]] + 2*Log[w[4]] - Log[w[18]]/2, 0, 
  Log[w[1]]/8 + Log[w[3]]/2 - Log[w[4]]/2 - Log[w[18]]/8, 0, 0, 
  Log[w[1]]/8 - Log[w[3]]/2 + Log[w[4]]/2 - Log[w[18]]/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[3]] + 
   2*Log[w[13]], 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] + 2*Log[w[3]], 0, 
  2*Log[w[1]] - 2*Log[w[3]], -Log[w[1]] + Log[w[3]], 
  -1/2*Log[w[1]] + Log[w[3]]/2, 0, 0, 0, -1/2*Log[w[1]] + Log[w[3]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[1]] - 2*Log[w[2]] + 
   2*Log[w[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w[1]]/2 - Log[w[14]]/2, 
  0, -1/2*Log[w[1]] - Log[w[2]]/2 + Log[w[11]]/2 + Log[w[14]]/2, 
  Log[w[2]]/2 - Log[w[11]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[4]] - 2*Log[w[5]] + 2*Log[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[4]] - Log[w[5]]/2 + Log[w[12]]/2 + Log[w[14]]/2, 
  Log[w[4]]/2 - Log[w[12]]/2, Log[w[5]]/2 - Log[w[14]]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[w[1]] + Log[w[3]]/2 - 2*Log[w[5]] + (3*Log[w[20]])/2, 
  3*Log[w[3]] - 3*Log[w[20]], 0, 0, 3*Log[w[3]] - 6*Log[w[15]] + 
   3*Log[w[20]], 3*Log[w[3]] - 6*Log[w[13]] + 3*Log[w[20]], 0, 0, 0, 0, 0, 
  (3*Log[w[3]])/4 - (3*Log[w[20]])/4, 0, (3*Log[w[3]])/4 - (3*Log[w[20]])/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*Log[w[3]] + Log[w[20]]/4, -2*Log[w[1]] - (3*Log[w[3]])/2 - 
   2*Log[w[5]] + 4*Log[w[8]] - Log[w[20]]/2, 0, 0, 
  -2*Log[w[1]] - Log[w[3]]/2 + 2*Log[w[5]] + Log[w[20]]/2, 
  2*Log[w[1]] - Log[w[3]]/2 - 2*Log[w[5]] + Log[w[20]]/2, 0, 0, 0, 0, 0, 
  -1/2*Log[w[1]] + Log[w[3]]/8 + Log[w[5]]/2 - Log[w[20]]/8, 0, 
  Log[w[1]]/2 + Log[w[3]]/8 - Log[w[5]]/2 - Log[w[20]]/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w[1]] - 2*Log[w[2]] + Log[w[16]], 0, 0, 0, 
  -3*Log[w[11]] + 3*Log[w[16]], 0, 0, 0, (3*Log[w[14]])/2 - (3*Log[w[16]])/2, 
  0, (3*Log[w[4]])/2 - (3*Log[w[14]])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - 2*Log[w[5]] + Log[w[20]], 0, 0, 0, 
  -3*Log[w[13]] + 3*Log[w[20]], 0, (3*Log[w[3]])/2 - (3*Log[w[15]])/2, 0, 
  (3*Log[w[15]])/2 - (3*Log[w[20]])/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] - Log[w[15]], 0, 0, 0, 0, 0, 0, 
  -1/2*Log[w[3]] + Log[w[5]]/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[3]] - Log[w[13]], 0, 0, 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[3]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[11]], 0, 0, 0, 0, 0, 
  Log[w[1]]/2 - Log[w[4]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[13]], 0, 
  Log[w[1]]/2 - Log[w[3]]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[w[1]] - Log[w[3]], 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[3]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[2]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*Log[w[5]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w[4]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[w[1]]}}


==> anc/DE/MIs_DP_1.txt <==
(eps^4*(s12*s15*s23*s34*(-s15 + s34)*j[family, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1] + s12*s15*s23^2*s34*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1] - s23*s34^2*(-(s12*s23) + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1] + s15*s23*s34*(s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0] - s12*s15*s23^2*s34^2*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1] + s23*s34^2*(-(s12*s23) + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1] + s12*s15*s23*s34*(-s12 + s34)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1] - s12*s23*s34*(-(s12*s23) + s23*s34 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1] + s12*s15*s23*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0] - s12*s15*s23*s34^2*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1] - s15*s23*s34*(s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1] - s12*s15^2*s23*s34*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1] + s12*s15*s23*s34*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s15*s23*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] + s12*s15^2*s23*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1] - s12*s15*s23*s34*(-s15 + s34)*j[family, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1] + s12^2*s15*s23*s34*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1] - s12*s15*s23*s34*(-s12 + s34)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1] + s12*s15^2*s23*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0] - s12^2*s15^2*s23*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1] - s12*s15*s23^2*s34*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1] + s12*s15*s23^2*s34^2*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1] - s12^2*s15*s23*s34*j[family, 0, 1, 1, 1, 1, -1, 1, 1, 0, 1, 1] + s12^2*s15^2*s23*s34*j[family, 0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1] - s12^2*s15*s23^2*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1] + s12*s23*s34*(-(s12*s23) + s23*s34 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1] - s12*s15*s23*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0] + s12^2*s15*s23^2*s34*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1] + s12*s15*s23*s34^2*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1] - s12*s15^2*s23*s34*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(-(s15*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1]) - s12*s15^2*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1] + s12*s15*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s15*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] + s15^2*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0])
(eps^4*(s15*s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1] + s12*s15^2*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1] - s12*s15*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] + s15*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] - s15^2*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0] - 2*s12*s15^2*s23*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(s12*s15*(s15 - s23)*(s15 - s34)*j[family, -1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1] - s12*s15*(s15 - s23)*s23*j[family, -1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] + (s15 - s23)*s34*(-(s12*s23) + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] - s15*(s15 - s23)*(s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0] + s12*s15*(s15 - s23)*s23*s34*j[family, -1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1] - (s15 - s23)*s34*(-(s12*s23) + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1] + s12*s15*(s15 - s23)*(s12 - s34)*j[family, 0, 0, 0, 1, 1, -1, 1, 1, 1, 1, 1] - s12*(s15 - s23)*(s12*s23 - s23*s34 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s15*(s15 - s23)*s45*j[family, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0] + s12*s15*(s15 - s23)*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1] + s15*(s15 - s23)*(s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, -1, 1, 0, 0, 1, 1, 1, 1, 1] + s12*s15^2*(s15 - s23)*j[family, 0, 1, -1, 1, 1, -1, 1, 1, 1, 1, 1] - s12*s15*(s15 - s23)*(s23 - s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 1, 1, 1, 1] + s12*s15*(s15 - s23)*s45*j[family, 0, 1, -1, 1, 1, 0, 1, 1, 1, 0, 1] - s12*s15^2*(s15 - s23)*s45*j[family, 0, 1, -1, 1, 1, 0, 1, 1, 1, 1, 1] - s12*s15*(s15 - s23)*(s15 - s34)*j[family, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1] - s12^2*s15*(s15 - s23)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1] - s12*s15*(s15 - s23)*(s12 - s34)*j[family, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1] - s12*s15^2*(s15 - s23)*j[family, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0] + s12^2*s15^2*(s15 - s23)*j[family, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1] + s12*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1] - s12*s15*(s15 - s23)*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1] + s12^2*s15*(s15 - s23)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 0, 1, 1] - s12^2*s15^2*(s15 - s23)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1] + s12^2*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] + s12*(s15 - s23)*(s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1] + s12*s15*(s15 - s23)*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] - s12^2*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1] - s12*s15*(s15 - s23)*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] + s12*s15^2*(s15 - s23)*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(-(s15*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1]) + s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 0, 1, 1] - 2*s12*s15*s23*(s12 + s23 - s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1] + (-(s12^2*s15*s23) + s12^2*s23^2 + s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + s12*s15*s23*s45 + s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15*s23*s34*s45 - 2*s23*s34^2*s45 - s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1] - s15*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + s12*s15*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s12*s15*s23*j[family, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1, 1]
-(eps^4*s15*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1])
eps^4*((-3*s15^2*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*s23) + (3*s15*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1])/(4*eps^2*s23) + (3*s15*(s15 - s23 - s34)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/s23 + (3*s15*j[family, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0])/(4*eps^2) + (s15*s34*j[family, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1])/eps + s15*(s15 - s23)*j[family, 0, 1, -1, 1, 0, 0, 1, 1, 1, 1, 1])
eps^4*s15*s23*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1]
eps^3*s12*s15^2*j[family, 0, 2, 0, 0, 1, 0, 1, 0, 1, 1, 1]
eps^4*(-(s23*s34^2*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1]) + s34^2*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1] - s15*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] - s12*s15*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1] + s12*s23*s34*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1])
(eps^4*(s23*s34^2*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1] + s34^2*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1] - s15*s34*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] + s12*s15*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1] - s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1] - 2*s12*s15*s23*s34^2*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(-(s23*(s12 - s34)*s34*(-s15 + s34)*j[family, -1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 1]) - s23^2*(s12 - s34)*s34*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1] - s23*(s12 - s34)*s34^2*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1] + (s15 - s23)*s23*(s12 - s34)*s34*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] + s23^2*(s12 - s34)*s34^2*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1] + s23*(s12 - s34)*s34^2*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1] + (s12 - s34)*s34*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 0, 1] - s23*(s12 - s34)*s34*(s12 - s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1] + s23*(s12 - s34)*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0] - s23*(s12 - s34)*s34^2*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1] - (s15 - s23)*s23*(s12 - s34)*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1] - s15*(s12 - s34)*(s12*s15 - s12*s23 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 0, 1] + s23*(s12 - s34)*(s12*s15 - s12*s23 - s15*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1] - s23*(s12 - s34)*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, -1, 1] + s15*s23*(s12 - s34)*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] + s23*(s12 - s34)*s34*(-s15 + s34)*j[family, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1] - s12*s23*(s12 - s34)*s34*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1] - (s12 - s34)*s34*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1, 1] + s15*(s12 - s34)*(s12*s15 - s12*s23 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0] + s12*s15*s23*(s12 - s34)*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1] + s23^2*(s12 - s34)*s34*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1] - s23^2*(s12 - s34)*s34^2*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1] + s12*s23*(s12 - s34)*s34*j[family, 0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 1] - s12*s15*s23*(s12 - s34)*s34*j[family, 0, 1, 1, 1, 1, -1, 1, 1, 1, 0, 1] + s12*s23^2*(s12 - s34)*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1] + s23*(s12 - s34)*s34*(s12 - s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 1] - s23*(s12 - s34)*(s12*s15 - s12*s23 - s15*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - s12*s23^2*(s12 - s34)*s34*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1] + s23*(s12 - s34)*s34^2*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1] - s15*s23*(s12 - s34)*s34*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s15*s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1])
(eps^4*((s23*s34*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, -1, 1, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s12 - s34)) + ((s15 - s23)*s34*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, -1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1])/(2*(s12 - s34)) - (s34*s45*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1])/(2*eps*(s12 - s34)) + (s15*s45*(-(s12^2*s15) + s12^2*s23 + 2*s12^2*s34 + 3*s12*s15*s34 - 2*s12*s34^2 - s23*s34^2 + s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s12 - s34)) + (s12*s15*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s12 - s34)) - (s15*s34*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1])/(2*(s12 - s34)) - (s34*(s23 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/(2*eps*(s12 - s34)) - (s15*s34*(s12*s23 + s12*s34 + s15*s34 - s23*s34 - s34^2)*s45*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1])/(s12 - s34) - (s23*s34*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 1])/(4*eps*(s12 - s34)) - ((s12*s15 - s23*s34 + s34*s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/(4*eps*(s12 - s34)) - (s15*s34*s45*(s12^2 + s12*s23 - s12*s34 + s15*s34 - s23*s34 - s12*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(eps*(s12 - s34)) - s15*s34*(s12 - s34 - s45)*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, -1, 1] + (s15*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1])/2 + (s34*s45*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 1])/(4*eps*(s12 - s34)) + (s15*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(4*eps) + (s12*s15*s34*s45*(s12^2 + s12*s15 + s12*s23 - s12*s34 - s23*s34 - s12*s45 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps*(s12 - s34)) + (s23*s34*(s23 - s45)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(4*eps*(s12 - s34))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*((s15 - s23)*s34*j[family, -1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1] - (s12*s23*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/eps - (s12*(s15 - s23)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/(2*eps) - (s12*(s15 - s23)*s23*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(2*eps))
(eps^4*((s34*(s12^2*s15 + 2*s12*s15^2 + s12^2*s23 - s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1])/(2*eps*(s12 - s34)) - ((s12^3*s15 + 2*s12^2*s15^2 - s12^3*s23 - 2*s12^2*s15*s23 - s12^2*s15*s34 + 2*s12^2*s23*s34 + 2*s12*s15*s23*s34 - s12*s23*s34^2 - s12^2*s15*s45 - 2*s12*s15^2*s45 + s12^2*s34*s45 + 3*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - s12*s34^2*s45 - 2*s23*s34^2*s45 - 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 2*s34^2*s45^2)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(2*eps*(s12 - s34)) + (s34*s45*(s12^2*s15 + 2*s12*s15^2 + s12^2*s23 - s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1])/(6*eps*(s12 - s34)) + (s45*(s12^2*s15 + 2*s12*s15^2 + s12^2*s23 - s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*(s12 - s34)) + ((-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 + s15*s23*s34 - 2*s23*s34^2 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 1, -1, 1, 0, 0, 1, 2, 0, 0, 1])/(4*eps) - ((-s15 + s34)*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 + s12*s34*s45 - s15*s34*s45 - s34^2*s45 - 2*s34*s45^2)*j[family, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1])/(2*eps*(s12 - s34)) + (s12*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 + s12*s34*s45 - s15*s34*s45 - s34^2*s45 - 2*s34*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(2*eps*(s12 - s34)) - ((2*s12^3*s15^2 + s12^3*s15*s23 + 6*s12^2*s15^2*s23 + 3*s12^3*s23^2 - 2*s12^2*s15^2*s34 - 2*s12^2*s15*s23*s34 - 6*s12*s15^2*s23*s34 - 9*s12^2*s23^2*s34 + s12*s15*s23*s34^2 + 9*s12*s23^2*s34^2 - 3*s23^2*s34^3 - 2*s12^2*s15^2*s45 + 3*s12^2*s15*s23*s45 + 5*s12^2*s15*s34*s45 + 4*s12*s15^2*s34*s45 + 6*s12^2*s23*s34*s45 - 5*s12*s15*s34^2*s45 - 12*s12*s23*s34^2*s45 - 3*s15*s23*s34^2*s45 + 6*s23*s34^3*s45 - s12*s15*s34*s45^2 + 3*s12*s34^2*s45^2 + 3*s15*s34^2*s45^2 - 3*s34^3*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/(6*eps*(s12 - s34)) - ((-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 + s15*s23*s34 - 2*s23*s34^2 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0])/(2*eps) + (s34*(-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 + s15*s23*s34 - 2*s23*s34^2 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1])/(4*eps) + ((s12*s15^2 + s12^2*s23 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s15*s34*s45 + s34*s45^2)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, -1, 1])/(2*eps) + ((s12^2*s15^2 + 2*s12*s15^2*s23 + s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15*s23*s34*s45 - 2*s23*s34^2*s45 - s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/(4*eps) - ((2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23*s34 + s12*s15*s45 - s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, -1, 1])/(4*eps) + ((-(s12*s15^2) + s12*s15*s23 - s15*s23*s34 - s12*s15*s45 - s15^2*s45 - s12*s23*s45 - s15*s34*s45 + s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/2 - (s23*(2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23*s34 + s12*s15*s45 - s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/(4*eps) - (s12*s23*(s12^2*s15 + 2*s12*s15^2 + s12^2*s23 - s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1])/(2*eps^2*(s12 - s34)) + (s15*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 + s12*s34*s45 - s15*s34*s45 - s34^2*s45 - 2*s34*s45^2)*j[family, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0])/(4*eps^2*(s12 - s34)) + (s23*s34*(s12^2*s15 + 2*s12*s15^2 + s12^2*s23 - s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1])/(2*eps^2*(s12 - s34)) - (s23*(s12^2*s15 + s12*s15^2 - s12*s15*s34 + s12*s34*s45 - s34^2*s45 - s34*s45^2)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, -1, 1])/(2*eps) + (s23*(s12^2*s15^2 + 2*s12*s15^2*s23 + s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15*s23*s34*s45 - 2*s23*s34^2*s45 - s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(4*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(((s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/(2*eps) + ((s12*s15 - s12*s23 + s23*s34 - s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/(4*eps) + (s34*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 1])/(2*eps) + (s23*(s12*s15 - s12*s23 + s23*s34 - s34*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(4*eps))
eps^4*Sqrt[s12^2*(s15 - s23)^2 + s34^2*(s23 - s45)^2 + 2*s12*s34*(s23*(-s23 + s45) + s15*(s23 + s45))]*((-2*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/eps + j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1]/eps + (s23*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/eps)
eps^4*((34*(s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/eps - (17*(s12*s15 + s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/eps + (17*s23*(s12*s15 - s12*s23 + s23*s34 - s34*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/eps)
eps^4*(-1/2*((s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1])/eps + ((s12*s15 + s12*s23 - s23*s34 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 1])/(4*eps) - (s23*(s12 - s34)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, -1, 1])/(2*eps) + (s23*(s12*s15 + s12*s23 - s23*s34 + s34*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(4*eps))
(eps^4*(((s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(2*eps) - (s45*(7*s12*s15 + s12*s23 + 8*s15*s23 - s23*s34 + 6*s12*s45 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(32*eps^2) - (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(2*eps) + (s23*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1])/(4*eps) + (3*(s15 - s23)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0])/(8*eps) + ((s23 - s45)*(s12*s15 - 5*s12*s23 - 4*s15*s23 + 5*s23*s34 + 6*s12*s45 + 5*s15*s45 - 5*s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0])/(8*eps) + (s12*s23*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(12*eps) - (3*(s15 + s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/8 + (s15*s45*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(16*eps) + (s12*(s23 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1])/(6*eps) - (s23*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/(12*eps) + (s12*s23*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1])/(6*eps^2) + (9*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0])/(32*eps^2) - (s23*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1])/(4*eps) + (s12*s15*s23*(s12 + s15 - s34)*j[family, 0, 2, 0, 1, 1, -1, 1, 1, 0, 0, 1])/(2*eps) - (s23*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, -1, 1])/(4*eps) + (s12*s15*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1])/(4*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s15*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1]
eps^3*s23*(s15 - s34)*j[family, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1]
eps^4*Sqrt[s15^2 - 4*s23*s34]*((-2*j[family, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1])/eps + j[family, 0, 1, 0, 1, 0, -1, 1, 2, 0, 0, 1]/eps + (s23*j[family, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1])/eps)
-(eps^3*(s15 - s23)*s34*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1])
eps^3*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 1]
eps^2*s23*s34*j[family, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1]
(eps^4*(-(s23*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1]) - s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1] + (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + s12*s15*s23*s34 - s12*s23^2*s34 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1] + s12*s34*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1] - 2*s12*s23*s34*(s12 + s23 - s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1] + s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(((s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s23*s34^2 + s15*s34*s45 + s23*s34*s45 + s15*s45^2)*j[family, -1, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - ((2*s12*s15^2 - 2*s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45)*j[family, -1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(4*eps) - (s12*(s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 + s15*s45^2)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps) + (s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*(s15 - s23)) + ((-(s12*s15*s34) + s12*s23*s34 - s23*s34^2 + s12*s15*s45 - s12*s23*s45 - s15*s34*s45 - s23*s34*s45 - s34^2*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1])/2 - ((2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(2*eps) - (s45*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*(s15 - s23)) + ((s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + s12*s15*s34*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s23*s34^2*s45 + 2*s12*s15*s45^2 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + ((s12*s15^3 - 2*s12*s15^2*s23 + s12*s15*s23^2 - 2*s12*s15*s23*s34 - s15^2*s23*s34 + 2*s12*s23^2*s34 + s15*s23^2*s34 + 2*s15*s23*s34^2 - 2*s23^2*s34^2 + 2*s12*s15^2*s45 - s15^3*s45 - 2*s12*s15*s23*s45 + s15^2*s23*s45 + s15^2*s34*s45 - 3*s15*s23*s34*s45 + 2*s23*s34^2*s45 - 2*s15^2*s45^2 + 2*s15*s34*s45^2)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])/(2*eps*(s15 - s23)) - (s12*s15*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(2*eps^2*(s15 - s23)) - (s12*(2*s12*s15^2 - 2*s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2])/(4*eps) - (s15*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s23)) + (s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1])/(2*eps*(s15 - s23)) + (s23*s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1])/(6*eps*(s15 - s23)) + ((2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, -1, 1])/(4*eps) + ((s23 - s45)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0])/(2*eps*(s15 - s23)) - ((3*s12^2*s15^3 - 9*s12^2*s15^2*s23 + 9*s12^2*s15*s23^2 - 3*s12^2*s23^3 + 6*s12*s15^2*s23*s34 - 12*s12*s15*s23^2*s34 + 6*s12*s23^3*s34 + 3*s15*s23^2*s34^2 - 3*s23^3*s34^2 + s12*s15^3*s45 - 2*s12*s15^2*s23*s45 + s12*s15*s23^2*s45 + 3*s12*s15^2*s34*s45 + 5*s15^2*s23*s34*s45 - 3*s12*s23^2*s34*s45 - 5*s15*s23^2*s34*s45 - s15*s23*s34^2*s45 + 3*s23^2*s34^2*s45 + 6*s12*s15^2*s45^2 + 2*s15^3*s45^2 - 6*s12*s15*s23*s45^2 - 2*s15^2*s23*s45^2 - 2*s15^2*s34*s45^2 + 4*s15*s23*s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(6*eps*(s15 - s23)) + (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + s12*s15*s34*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s23*s34^2*s45 + 2*s12*s15*s45^2 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps) + (s23*(2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/(4*eps) + (s12*s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1])/(2*eps^2*(s15 - s23))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*((s23*s34*j[family, -1, 1, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - ((s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + ((s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(2*eps) - (s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps))
eps^4*Sqrt[s12^2*(s15 - s23)^2 - 2*s12*(s15 - s23)*(-(s23*s34) + s15*s45) + (s23*s34 + s15*s45)^2]*(j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1]/eps - (2*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps + (s12*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps)
eps^4*((-17*(s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/eps + (34*(s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps - (17*s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps)
eps^4*(-1/2*(s12*(s15 - s23)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps + ((s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) - ((s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s12*(s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps))
(eps^4*((s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps) - (s34*(s12*s15 - s12*s23 + 6*s15*s34 + s23*s34 + 8*s12*s45 + 7*s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(32*eps^2) - ((s12 - s34)*(5*s12*s15 - 5*s12*s23 - 6*s15*s34 + 5*s23*s34 + 4*s12*s45 - s15*s45 - 5*s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(8*eps) + (3*(s34 + s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1])/8 + (3*(s12 - s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(8*eps) - (s34*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(16*eps) - (9*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(32*eps^2) + (s12*s15*s45*(s15 - s23 + s45)*j[family, 0, 1, -1, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps) + ((s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(6*eps^2) - (s12*(s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2])/(12*eps) + (s15*(s12 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/(6*eps) + (s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(4*eps) - (s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(12*eps) + (s12*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1])/(4*eps) - (s12*s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^3*s23*(s12 - s45)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])
eps^3*s12*(s23 - s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1]
eps^3*s12*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1]
eps^4*Sqrt[-4*s12*s23 + s45^2]*((-2*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/eps + j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, -1, 1]/eps + (s23*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/eps)
-(eps^3*s23*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1])
eps^3*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1]
eps^3*s12*s23*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 2]
-(eps^3*s12*(s15 - s23)*j[family, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 2])
-(eps^4*s12*s15*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1])
eps^4*((-3*s34^2*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(4*eps^2*s12) + (3*s34*j[family, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0])/(4*eps^2) + (3*s15*s34*j[family, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0])/(4*eps^2*s12) + (s15*s34*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/eps - (3*(s12 + s15 - s34)*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/s12 - (s12 - s34)*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1, 1])
eps^4*s15*s34*j[family, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1]
eps^3*s12*s15*j[family, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1]
eps^4*s12*s34*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]
-(eps^3*s15*(s12 - s34)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])
eps^4*Sqrt[-4*s12*s15 + s34^2]*((-2*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/eps + (s15*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/eps + j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, -1, 1]/eps)
eps^3*s12*(s15 - s34)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2]
eps^3*s12*s15*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1]
-(eps^3*s12*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])
eps^2*s12*s15*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2]
eps^3*s23*s34^2*j[family, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 2]
(eps^4*(-(s12*s15*s23*s34*j[family, -1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1]) - s12*s15*s23*s34^2*j[family, -1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1] + (s12*s15*s23*s34*(s12 + s15 - s34 - s45)*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1])/(s15 - s23 - s34) + (3*s12*s15*(2*s15 + s23 - 2*s34)*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*(s15 - s34)) - (3*s15*(3*s12*s15^2 + s12*s15*s23 - 3*s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2*(s15 - s34)) + (s12*s15*(-(s12*s15^2) + 2*s12*s15*s23 + 2*s15^2*s23 + s12*s23^2 + s12*s15*s34 + s12*s23*s34 - s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/(2*eps*(s15 - s23 - s34)) + (3*(s15 - s23 - s34)*(3*s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/2 - (s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1])/2 + (s34*s45*(-(s12*s15^2) + 2*s15^2*s23 + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s15 - s23 - s34)) + (s12*s15^2*s23*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 1])/(2*eps*(s15 - s23 - s34)) + (3*s23*(3*s12*s15^2 - 4*s12*s15*s23 + s12*s23^2 - s12*s15*s34 + s12*s23*s34 + 3*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 4*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2*(s15 - s23 - s34)) + (s23*s34*(3*s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, -1, 1, 1, 0, 1, 1])/(2*eps) + (s12*s15*s23*s34*(s12 + s23 - s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1])/(eps*(s15 - s23 - s34)) - (s34*s45*(-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1])/(2*eps) - (s12^2*s15*s23*s34*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 1])/eps - (3*s45*(-(s12*s15^2) + s12*s23^2 + 3*s12*s15*s34 + s12*s23*s34 + 3*s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 4*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2*(s15 - s23 - s34)) - (2*s12*s15*s23*j[family, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0])/eps + s12*s15*s23*j[family, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0] - (s12*s15*s23*s34^2*j[family, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1])/(eps^2*(s15 - s34)) + (s12*s15^2*s23*s34*j[family, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0])/(eps^2*(s15 - s34)) + (s12*s15*s23*(s15^2 + s12*s23 + s12*s34 - s15*s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1])/(s15 - s23 - s34) - (s12*s15*(-(s12*s15^2) + 2*s15^2*s23 + 3*s12*s23^2 + s12*s15*s34 + 3*s12*s23*s34 - s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps*(s15 - s23 - s34)) - (s12*s15*s23*s34*(-s12 + s34 + s45)*j[family, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 1])/eps + s12*s15*s23*(-s12 + s34)*j[family, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0] + (s23*s34*(s12*s15 + s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps) - s12*(s15 - s23)*s23*s34*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0] + (s23*s34^2*(3*s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1])/4 - (s23*s34*(s12*s15 + s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(4*eps) + s12*s15*s23*s34*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0] + (s12*s15*s34*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1])/4 - (s12*s15*s23*s34*(s12 + s23 - s45)*j[family, 0, 0, 1, 1, 1, 0, -1, 1, 1, 1, 1])/(s15 - s23 - s34) - (3*s15*s34*(s12 + s23 - s45)^2*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0])/(s15 - s23 - s34) + (s15*s23*s34*(s12^2 + s12*s15 - s12*s34 - s12*s45 - s15*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1])/(s15 - s23 - s34) - (s34*(s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 + (s12*s23*s34*(s12*s15^2 - s12*s23^2 + 3*s12*s15*s34 - s12*s23*s34 + 3*s15*s23*s34 + s23^2*s34 + s23*s34^2 - s15^2*s45 + s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45 - s34^2*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])/(4*(s15 - s23 - s34)) - (s12*s15^2*s23*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 0, 2, 1, 1, 0])/(2*eps*(s15 - s23 - s34)) - (3*(-s12 + s34 + s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/2 - (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 - (s34^2*s45*(-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1])/4 + (s15*s34*s45*(-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])/4 + (s12^2*s15*s23*s34*j[family, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0])/(2*eps) - (s34*s45*(-(s12*s15^2) + 2*s15^2*s23 + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 + s23*s34*s45 + s34^2*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps*(s15 - s23 - s34)) + (s12*s15*s23*j[family, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0])/eps - (s12*s15*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/(2*eps) - (3*s12*(s12*s15^2 - s12*s23^2 - 3*s12*s15*s34 - s12*s23*s34 - 3*s15*s23*s34 + s23^2*s34 + s23*s34^2 - s15^2*s45 + s15*s23*s45 + 4*s15*s34*s45 - s23*s34*s45 - s34^2*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2*(s15 - s23 - s34))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s12*s15*s34*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1])
(eps^4*(-(s12*s15*s34*(-s15 + s23 + s34)*j[family, -1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1]) + (s34^2*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1])/2 - (s34^2*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, -1, 1, 1, 0, 0, 1, 1, 1, 1, 1])/2 + (s12*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1])/2 + (3*s34*(s12^2*s15^2*s23 - s12^2*s15*s23^2 - s12^2*s15*s23*s34 + s12^2*s23^2*s34 + s12*s15*s23^2*s34 - s12*s23^2*s34^2 - s12*s15^3*s45 + 2*s12*s15*s23^2*s45 + s12*s15^2*s34*s45 - s12*s15*s23*s34*s45 - s15^2*s23*s34*s45 + s12*s23*s34^2*s45 + s15*s23*s34^2*s45 - s15^3*s45^2 + 2*s15^2*s34*s45^2 - s15*s34^2*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(8*eps^2*s23*(s15 - s34)*s45) - (3*s15*(-(s12*s15^3) + s12*s15*s23^2 + s12*s15^2*s34 - s15^2*s23*s34 + s12*s23^2*s34 + s15*s23^2*s34 + s15*s23*s34^2 - s23^2*s34^2 - s15^3*s45 + s15^2*s23*s45 + 2*s15^2*s34*s45 - 2*s15*s23*s34*s45 - s15*s34^2*s45 + s23*s34^2*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2*s23*(s15 - s34)) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/(2*eps) - (3*(-s15 + s23)*(-s15 + s23 + s34)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/(2*s23) + (s12*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + s23^2*s34 + s15^2*s45 - s15*s23*s45 - s15*s34*s45 - s23*s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1])/2 + (s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + (3*(-s15 + s23)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2) + ((-s15 + s23)*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1])/(2*eps) - (s12*s15*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, -1, 1, 1, 0, 1, 1])/(2*eps) - (s34*(-s12 + s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1])/(2*eps) - (3*(-s12 + s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2) - (2*s12*s15*(-s15 + s23 + s34)*j[family, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0])/eps + s12*s15*(-s15 + s23 + s34)*j[family, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0] - (s12*s15*s34^2*(-s15 + s23 + s34)*j[family, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1])/(eps^2*(s15 - s34)) + (s12*s15^2*s34*(-s15 + s23 + s34)*j[family, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0])/(eps^2*(s15 - s34)) - s12^2*s15*(-s15 + s23 + s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1] - (s12*s15*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(2*eps) - (s12*s15*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 1])/(2*eps) - (s15*(-s12 + s34)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0])/2 - ((-s15 + s23)*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0])/2 + (s23*s34^2*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1])/4 - (s15*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0])/2 - (s12*s15*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 1])/4 + (s34*(s23 - s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 - (s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])/4 + (3*(-s12 + s45)*(-s12 + s34 + s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(2*s45) - (s15*(-s12 + s45)*(-(s12*s15) + s12*s23 + 2*s12*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 - (s34^2*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1])/4 + (s15*s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])/4 - (s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s12*s15*(-s15 + s23 + s34)*j[family, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0])/eps + (s12*s15*(s12*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/eps + (3*s12*(-s12 + s45)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2*s45)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(s34^2*j[family, 0, -1, 1, 1, 0, 0, 1, 1, 1, 1, 1] + (3*s15*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*s23) - (3*s15^2*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*s23) - (3*s15*(-s15 + s23 + s34)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/s23 + (3*s15*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(4*eps^2) + (s15*s34*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1])/eps)
-(eps^4*s23*s34^2*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1])
eps^4*(s34^2*j[family, -1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1] + (3*s12*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*s45) + (s12*s34*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1])/eps + (3*s12*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2) - (3*s12*(-s12 + s34 + s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/s45 - (3*s12^2*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*s45))
-(eps^4*s34^2*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1])
(eps^4*((s12*s34*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1])/2 + (3*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(8*eps^2) - (3*s15*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2) + (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/(2*eps) + (3*(s15 - s23 - s34)*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/2 + (s34*s45*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + (3*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2) + (s12*(s15 - s34)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1])/2 - (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps) + (s23*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps) - s12*s23*s34*(s12 + s23 - s45)*j[family, 0, 0, 1, 1, 1, 0, -1, 1, 1, 1, 1] + s23*s34*(s12^2 + s12*s15 - s12*s34 - s12*s45 - s15*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1] - (s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 + (s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])/2 - (s34*s45*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s12*s34*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1]
-(eps^4*s12*s23*s34*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])
eps^4*s34*(s12 - s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1]
(eps^4*((-3*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2) + (3*s12*s15*(s15 - s23)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(2*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/eps - 3*(s15 - s23 - s34)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1] - 3*(s15 - s23 + s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0] + s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1] + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 1])/eps - (3*s12*(s15 - s23)*s23*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(2*eps^2) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1])/eps + (3*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s12*(s15 - s23)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1]
eps^4*s12*(s15 - s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1]
eps^3*s12*s15*j[family, 0, 0, 0, 2, 1, -1, 1, 1, 0, 1, 1]
(eps^4*((s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, -1, 1, 1, 0, 1, 1])/(2*eps) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1])/(2*eps) + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1])/(2*eps) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 1])/eps))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^3*s12*s15*s34*j[family, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 1])
eps^4*(-s15 + s23 + s34)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1]
eps^3*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1]
eps^4*(-s34 - s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1]
eps^4*(-s12 + s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1]
eps^3*s12*s23*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1]
eps^3*s12*s15*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1]
eps^3*s23*s34*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1]
eps^3*s34*s45*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1]
-(eps^3*(s12 - s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1])
-(eps^3*(s12 - s34)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1])
eps^2*s12*s34*j[family, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1]
-(eps^3*s34*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1])
eps^2*s34^2*j[family, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1]
(eps^4*(s15*s23*s34*s45*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0] - s15*s23*s34*s45*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1] - (s15*s23*s34*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0])/4 - (s23*s34*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s15*s23*s34*s45*(-s12 + s34 + s45)*j[family, 0, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0])/(s15 - s23 + s45) + (3*s15*s23*s34*(2*s15 - 2*s23 - s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*(s15 - s23)) - (3*(s15 - s23 + s45)*(-(s12*s15) + s12*s23 + 3*s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0])/2 - (3*s23*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 + 3*s15*s23*s34 - 3*s23^2*s34 + s15^2*s45 - s15*s23*s45 - s15*s34*s45 - s23*s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2*(s15 - s23)) - (2*s23*s34*s45*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0])/eps + (s15*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0])/(2*eps) + (3*s45*(-(s12*s15^2) + 4*s12*s15*s23 - s12*s23^2 + s15*s23*s34 - 3*s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 - 3*s15*s23*s45 - s15*s34*s45 + 4*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2*(s15 - s23 + s45)) + (s12*s15*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 - s15*s23*s45 - 2*s23^2*s45 - s15*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps*(s15 - s23 + s45)) + (s15*s23*(s12*s23 + s12*s34 + s15*s34 - s23*s34 - s34^2)*s45*j[family, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0])/(s15 - s23 + s45) + (s23*s34*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23^2*s45 - s15*s34*s45 - 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps*(s15 - s23 + s45)) + (s23*s34*s45*(s15*s23 - s23^2 - s15*s34 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0])/(s15 - s23 + s45) - (s23*s34*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23^2*s45 - 3*s15*s34*s45 + s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(4*eps*(s15 - s23 + s45)) + (s15*s23*(s12 + s15 - s23 - s34)*s34*s45*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0])/(s15 - s23 + s45) - (s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 - (s12*s15*s23^2*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 0, 2, 1, 1, 0])/(2*eps*(s15 - s23 + s45)) + (3*s15*s23*(-s12 + s34 + s45)^2*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(s15 - s23 + s45) + (s15*(-s12 + s45)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 - (s15*s34*s45*(-(s12*s15^2) - 2*s12*s15*s23 - s12*s23^2 + 3*s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 + 3*s15*s23*s45 - s15*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])/(4*(s15 - s23 + s45)) + (s12*s15*s23^2*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0])/(2*eps*(s15 - s23 + s45)) - (s15*s23*s34*s45*(-s12 + s34 + s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(eps*(s15 - s23 + s45)) + (3*s34*(-(s12*s15^2) + 4*s12*s15*s23 - s12*s23^2 - 3*s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 - 3*s15*s23*s45 - s15*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(8*eps^2*(s15 - s23 + s45)) - (s12*s15*(-(s12*s15^2) + 2*s12*s15*s23 - s12*s23^2 - s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 - s15*s23*s45 - 2*s23^2*s45 - s15*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/(2*eps*(s15 - s23 + s45)) - (3*s12*(-(s12*s15^2) + 4*s12*s15*s23 - s12*s23^2 - 3*s15*s23*s34 + s23^2*s34 - s12*s15*s45 + s15^2*s45 + s12*s23*s45 - 3*s15*s23*s45 - s15*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2*(s15 - s23 + s45)) + s23*s34*s45*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0] + (s23*s34*s45*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0])/eps - s15*s34*(s23 - s45)*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + (s15^2*s45*(-(s12*s15) + s12*s23 + 3*s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0])/4 - (s15*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(4*eps) + (s15*s45*(-(s12*s15) + s12*s23 + 3*s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (3*(s12 + s15 - s34)*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/2 - (s12*s15^2*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0])/4 - (s12*s15*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s15*s23*(s12 + s15 - s34)*s34*s45*j[family, 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0])/eps + s23*(s15 - s34)*s34*s45*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0] + (s23*s34*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0])/(2*eps) - (s23*(-(s12^2*s15) + s12^2*s23 + s12*s15*s34 - 2*s12*s23*s34 + s23*s34^2 + s12*s15*s45 + s12*s34*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/2 + (s12*s15*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])/4 - s15^2*s23*s34*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1] + (s15*s23*s34^2*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0])/(2*eps) - (s15*s23*s34^2*s45*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/eps + (s15^2*s23*s34*s45*j[family, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0])/(eps^2*(s15 - s23)) - (s15*s23^2*s34*s45*j[family, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0])/(eps^2*(s15 - s23))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s15*s23*s34*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0])
(eps^4*((s15*s23*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 - s15*s23*s34*(s15 - s23 + s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1] + (s15*s23*s34*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0])/4 + (s23*s34*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (3*s15*(s12^2*s15^2*s23 - 2*s12^2*s15*s23^2 + s12^2*s23^3 - s12*s15*s23^2*s34 + s12*s23^3*s34 - s12*s15^2*s23*s45 + s12*s15*s23^2*s45 - s12*s15^2*s34*s45 + s12*s15*s23*s34*s45 + s15*s23*s34^2*s45 - s23^2*s34^2*s45 + s15^2*s34*s45^2 - 2*s12*s23*s34*s45^2 - s15*s23*s34*s45^2 - s15*s34^2*s45^2 + s23*s34^2*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2*s12*(s15 - s23)*s45) - (3*(s23 - s45)*(s15 - s23 + s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0])/(2*s45) - (3*s23*(s12*s15^2*s23 - 2*s12*s15*s23^2 + s12*s23^3 - s15*s23^2*s34 + s23^3*s34 - s12*s15^2*s45 + 2*s12*s15*s23*s45 - s15^2*s23*s45 - s12*s23^2*s45 + s15*s23^2*s45 + s15^2*s45^2 - s15*s23*s45^2 - s15*s34*s45^2 - s23*s34*s45^2)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2*(s15 - s23)*s45) - (2*s23*s34*(s15 - s23 + s45)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0])/eps + (3*(s23 - s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2) - (s12*s15*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps) - (s23*s34*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps) - s23*s34^2*(s15 - s23 + s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0] + (s23*s34*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(2*eps) - (s15*s34*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0])/2 - (s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 + (s15*(s12 - s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 + (s15*s34*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])/4 - (3*(s12 - s34)*s34*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(8*eps^2*s12) + (s12*s15*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/(2*eps) + (3*(s12 - s34)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2) + s23*s34*(s15 - s23 + s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0] + (s23*s34*(s15 - s23 + s45)*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0])/eps + (s15^2*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0])/2 - (s15*(s23 - s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0])/2 - (s15^2*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0])/4 + (s15*(s23 - s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (3*(s12 - s34)*(s12 + s15 - s34)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/(2*s12) - (s15^2*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1])/2 + (s12*s15^2*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0])/4 + (s15*(s12 - s34)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s15*s23*s34*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0])/(2*eps) + (s23*(s15 - s34)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0])/2 - (s23*s34*(s12*s15 - s12*s23 - s15*s34 - s15*s45)*j[family, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0])/eps + (s23*(s12 - s34)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/2 - (s12*s15*s23*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])/4 + (s15^2*s23*s34*(s15 - s23 + s45)*j[family, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0])/(eps^2*(s15 - s23)) - (s15*s23^2*s34*(s15 - s23 + s45)*j[family, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0])/(eps^2*(s15 - s23))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(-(s15*s23*(s12 - s34 - s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1]) - (3*s15*s23*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])/4 - (s15*(7*s12^2*s15 + 4*s12*s15^2 + 3*s12^2*s23 + 6*s12*s15*s23 - 7*s12*s15*s34 - 6*s12*s23*s34 - 6*s15*s23*s34 + 3*s23*s34^2 - 7*s12*s15*s45 - 4*s15^2*s45 + 3*s12*s34*s45 + 7*s15*s34*s45 - 3*s34^2*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2*(s12 + s15 - s34)) - (s23*(3*s12^2*s15 + 7*s12^2*s23 + 6*s12*s15*s23 + 4*s12*s23^2 - 7*s12*s23*s34 - 4*s23^2*s34 - 6*s12*s15*s45 - 7*s12*s23*s45 - 6*s15*s23*s45 + 3*s12*s34*s45 + 7*s23*s34*s45 + 3*s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2*(s12 + s23 - s45)) + ((s15 - s23)*(3*s12^2*s15 + 7*s12^2*s23 + 5*s12*s15*s23 + 5*s12*s23^2 - 7*s12*s23*s34 - 5*s23^2*s34 - 6*s12*s15*s45 - 7*s12*s23*s45 - 5*s15*s23*s45 + 3*s12*s34*s45 + 8*s23*s34*s45 + 3*s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0])/(4*eps*(s12 + s23 - s45)) - (s15*s45*(3*s12^2*s15 - s12^2*s23 - s12*s15*s23 + 3*s12*s23^2 + s12*s23*s34 + s23^2*s34 - 6*s12*s15*s45 + s12*s23*s45 + s15*s23*s45 + 3*s12*s34*s45 + 2*s23*s34*s45 + 3*s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0])/(12*eps*(s12 + s23 - s45)) + (s45*(11*s12^3*s15 + 9*s12^2*s15^2 + 3*s12^3*s23 + 24*s12^2*s15*s23 + 13*s12*s15^2*s23 + 3*s12^2*s23^2 + 9*s12*s15*s23^2 - 11*s12^2*s15*s34 - 6*s12^2*s23*s34 - 24*s12*s15*s23*s34 - 6*s12*s23^2*s34 - 9*s15*s23^2*s34 + 3*s12*s23*s34^2 + 3*s23^2*s34^2 - 22*s12^2*s15*s45 - 18*s12*s15^2*s45 - 3*s12^2*s23*s45 - 24*s12*s15*s23*s45 - 13*s15^2*s23*s45 + 3*s12^2*s34*s45 + 23*s12*s15*s34*s45 + 9*s12*s23*s34*s45 + 25*s15*s23*s34*s45 - 3*s12*s34^2*s45 - 6*s23*s34^2*s45 + 11*s12*s15*s45^2 + 9*s15^2*s45^2 - 3*s12*s34*s45^2 - 12*s15*s34*s45^2 + 3*s34^2*s45^2)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(16*eps^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + ((-(s12^2*s15*s23) + 3*s12^2*s23^2 + s12*s15*s23^2 + s12*s23^3 + 3*s12^2*s15*s34 + 3*s12^2*s23*s34 + 5*s12*s15*s23*s34 - 2*s12*s23^2*s34 - s23^3*s34 - 3*s12*s23*s34^2 - s23^2*s34^2 + 2*s12*s15*s23*s45 - 3*s12*s23^2*s45 - s15*s23^2*s45 - 6*s12*s15*s34*s45 - 5*s15*s23*s34*s45 + 4*s23^2*s34*s45 + 3*s12*s34^2*s45 + 4*s23*s34^2*s45 - s15*s23*s45^2 + 3*s15*s34*s45^2 - 3*s23*s34*s45^2 - 3*s34^2*s45^2)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0])/(4*(s12 + s23 - s45)) - (s23*s34*(3*s12^2*s15 + 3*s12^2*s23 + 4*s12*s15*s23 + 2*s12*s23^2 - 3*s12*s23*s34 - 2*s23^2*s34 - 6*s12*s15*s45 - 3*s12*s23*s45 - 2*s15*s23*s45 + 3*s12*s34*s45 + 5*s23*s34*s45 + 3*s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(12*eps*(s12 + s23 - s45)) + ((-3*s12^2*s15 - 3*s12^2*s23 + s12*s15*s23 - 3*s12*s23^2 + 3*s12*s23*s34 + 3*s23^2*s34 + 6*s12*s15*s45 + 3*s12*s23*s45 - s15*s23*s45 - 3*s12*s34*s45 - 6*s23*s34*s45 - 3*s15*s45^2 + 3*s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0])/4 + ((s12 - s34 - s45)*(3*s12^3*s15 + 3*s12^2*s15^2 + 3*s12^3*s23 + 14*s12^2*s15*s23 + 7*s12*s15^2*s23 + 3*s12^2*s23^2 + 7*s12*s15*s23^2 - 3*s12^2*s15*s34 - 6*s12^2*s23*s34 - 14*s12*s15*s23*s34 - 6*s12*s23^2*s34 - 7*s15*s23^2*s34 + 3*s12*s23*s34^2 + 3*s23^2*s34^2 - 6*s12^2*s15*s45 - 6*s12*s15^2*s45 - 3*s12^2*s23*s45 - 14*s12*s15*s23*s45 - 7*s15^2*s23*s45 + 3*s12^2*s34*s45 + 9*s12*s15*s34*s45 + 9*s12*s23*s34*s45 + 17*s15*s23*s34*s45 - 3*s12*s34^2*s45 - 6*s23*s34^2*s45 + 3*s12*s15*s45^2 + 3*s15^2*s45^2 - 3*s12*s34*s45^2 - 6*s15*s34*s45^2 + 3*s34^2*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(4*(s12 + s15 - s34)*(s12 + s23 - s45)) - (s15*s23*(3*s12^3 + 2*s12^2*s15 + s12^2*s23 - 3*s12^2*s34 - s12*s23*s34 - 6*s12^2*s45 - 4*s12*s15*s45 - s12*s23*s45 + 5*s12*s34*s45 + 2*s23*s34*s45 + 3*s12*s45^2 + 2*s15*s45^2 - 2*s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/(3*(s12 + s23 - s45)) + (s12*s15*s23^2*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0])/(6*eps*(s12 + s23 - s45)) - ((s15 - s34)*(3*s12^2*s15 + 7*s12^2*s23 + 5*s12*s15*s23 + 5*s12*s23^2 - 7*s12*s23*s34 - 5*s23^2*s34 - 6*s12*s15*s45 - 7*s12*s23*s45 - 5*s15*s23*s45 + 3*s12*s34*s45 + 8*s23*s34*s45 + 3*s15*s45^2 - 3*s34*s45^2)*j[family, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0])/(4*eps*(s12 + s23 - s45)) + (s34*(3*s12^3*s15 + 3*s12^2*s15^2 + 11*s12^3*s23 + 24*s12^2*s15*s23 + 9*s12*s15^2*s23 + 9*s12^2*s23^2 + 13*s12*s15*s23^2 - 3*s12^2*s15*s34 - 22*s12^2*s23*s34 - 24*s12*s15*s23*s34 - 18*s12*s23^2*s34 - 13*s15*s23^2*s34 + 11*s12*s23*s34^2 + 9*s23^2*s34^2 - 6*s12^2*s15*s45 - 6*s12*s15^2*s45 - 11*s12^2*s23*s45 - 24*s12*s15*s23*s45 - 9*s15^2*s23*s45 + 3*s12^2*s34*s45 + 9*s12*s15*s34*s45 + 23*s12*s23*s34*s45 + 25*s15*s23*s34*s45 - 3*s12*s34^2*s45 - 12*s23*s34^2*s45 + 3*s12*s15*s45^2 + 3*s15^2*s45^2 - 3*s12*s34*s45^2 - 6*s15*s34*s45^2 + 3*s34^2*s45^2)*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(16*eps^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - (s12*s15*s23*(s12 + s15 - s34)*(s12 - s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/(3*eps*(s12 + s23 - s45)) + (s12*(3*s12^3*s15 + 3*s12^2*s15^2 + 3*s12^3*s23 - 2*s12^2*s15*s23 - s12*s15^2*s23 + 3*s12^2*s23^2 - s12*s15*s23^2 - 3*s12^2*s15*s34 - 6*s12^2*s23*s34 + 2*s12*s15*s23*s34 - 6*s12*s23^2*s34 + s15*s23^2*s34 + 3*s12*s23*s34^2 + 3*s23^2*s34^2 - 6*s12^2*s15*s45 - 6*s12*s15^2*s45 - 3*s12^2*s23*s45 + 2*s12*s15*s23*s45 + s15^2*s23*s45 + 3*s12^2*s34*s45 + 9*s12*s15*s34*s45 + 9*s12*s23*s34*s45 + s15*s23*s34*s45 - 3*s12*s34^2*s45 - 6*s23*s34^2*s45 + 3*s12*s15*s45^2 + 3*s15^2*s45^2 - 3*s12*s34*s45^2 - 6*s15*s34*s45^2 + 3*s34^2*s45^2)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(16*eps^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + s15*s23*(s12 - s34 - s45)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0] - ((s15 - s23)*(7*s12^2*s15 + 5*s12*s15^2 + 3*s12^2*s23 + 5*s12*s15*s23 - 7*s12*s15*s34 - 6*s12*s23*s34 - 5*s15*s23*s34 + 3*s23*s34^2 - 7*s12*s15*s45 - 5*s15^2*s45 + 3*s12*s34*s45 + 8*s15*s34*s45 - 3*s34^2*s45)*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0])/(4*eps*(s12 + s15 - s34)) + ((3*s12^2*s15^2 + s12*s15^3 - s12^2*s15*s23 + s12*s15^2*s23 - 3*s12*s15^2*s34 + 2*s12*s15*s23*s34 - s15^2*s23*s34 - s15*s23*s34^2 + 3*s12^2*s15*s45 - 2*s12*s15^2*s45 - s15^3*s45 + 3*s12^2*s23*s45 + 5*s12*s15*s23*s45 + 4*s15^2*s34*s45 - 6*s12*s23*s34*s45 - 5*s15*s23*s34*s45 - 3*s15*s34^2*s45 + 3*s23*s34^2*s45 - 3*s12*s15*s45^2 - s15^2*s45^2 + 3*s12*s34*s45^2 + 4*s15*s34*s45^2 - 3*s34^2*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/(4*(s12 + s15 - s34)) + (s15*(s23 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0])/4 + (s15*s45*(3*s12^2*s15 + 5*s12*s15^2 + 3*s12^2*s23 + s12*s15*s23 - 3*s12*s15*s34 - 6*s12*s23*s34 - 5*s15*s23*s34 + 3*s23*s34^2 - 3*s12*s15*s45 - 5*s15^2*s45 + 3*s12*s34*s45 + 8*s15*s34*s45 - 3*s34^2*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(24*eps*(s12 + s15 - s34)) - ((s23 - s45)*(7*s12^2*s15 + 5*s12*s15^2 + 3*s12^2*s23 + 5*s12*s15*s23 - 7*s12*s15*s34 - 6*s12*s23*s34 - 5*s15*s23*s34 + 3*s23*s34^2 - 7*s12*s15*s45 - 5*s15^2*s45 + 3*s12*s34*s45 + 8*s15*s34*s45 - 3*s34^2*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0])/(4*eps*(s12 + s15 - s34)) + ((-3*s12^2*s15 - 3*s12*s15^2 - 3*s12^2*s23 + s12*s15*s23 + 3*s12*s15*s34 + 6*s12*s23*s34 - s15*s23*s34 - 3*s23*s34^2 + 3*s12*s15*s45 + 3*s15^2*s45 - 3*s12*s34*s45 - 6*s15*s34*s45 + 3*s34^2*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/4 - (s23*(s15 - s34)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0])/2 + (s23*s34*(5*s12^2*s15 + 3*s12*s15^2 + 3*s12^2*s23 + 5*s12*s15*s23 - 5*s12*s15*s34 - 6*s12*s23*s34 - 5*s15*s23*s34 + 3*s23*s34^2 - 5*s12*s15*s45 - 5*s15^2*s45 + 3*s12*s34*s45 + 8*s15*s34*s45 - 3*s34^2*s45)*j[family, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0])/(6*eps*(s12 + s15 - s34)) - (s15*s23*(3*s12^3 + s12^2*s15 + 2*s12^2*s23 - 6*s12^2*s34 - s12*s15*s34 - 4*s12*s23*s34 + 3*s12*s34^2 + 2*s23*s34^2 - 3*s12^2*s45 - s12*s15*s45 + 5*s12*s34*s45 + 2*s15*s34*s45 - 2*s34^2*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(3*(s12 + s15 - s34)) + (s12*s15*s23*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])/4 + (s12*s15^2*s23*s34*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0])/(6*eps*(s12 + s15 - s34)) - (s12*s15*s23*(s12 - s34)*(s12 + s23 - s45)*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0])/(3*eps*(s12 + s15 - s34)) + (s15*s23*(s12^2 + s12*s15 + s12*s23 - s12*s34 - s23*s34 - s12*s45 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0])/eps^2))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s15*s23*j[family, -1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0]
-(eps^4*s12*s15*s23*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0])
eps^4*((3*s15*s23*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*s45) - (3*s23*(s15 - s23 + s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0])/s45 - (3*s23^2*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(4*eps^2*s45) + (3*s23*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2) + s15^2*j[family, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0] + (s15*s23*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0])/eps)
-(eps^4*s15^2*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0])
eps^4*((3*s15*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*s12) - (3*s34^2*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(4*eps^2*s12) + (3*s34*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2) - (3*(s12 + s15 - s34)*s34*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/s12 + s15^2*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1] + (s15*s34*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0])/eps)
-(eps^4*s12*s15^2*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0])
(eps^4*(s15*s34*(s12 - s34 - s45)*s45*j[family, 0, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0] + (3*s15*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2) - (3*(s15 - s23 + s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0])/2 - (3*s23*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2) + (s15*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0])/(2*eps) + (3*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps) - s15*(s12*s23 + s12*s34 + s15*s34 - s23*s34 - s34^2)*s45*j[family, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0] + (s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps) - ((s15 - s23)*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0])/2 - (s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(4*eps) + (s15*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0])/2 - (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])/2 - (s15*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])/2 - (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/(2*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s15*s34*j[family, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0]
-(eps^4*s15*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0])
-(eps^4*s15*(s12 - s34)*j[family, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0])
(eps^4*((3*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(4*eps^2) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0])/eps - (3*s15*(s12 - s45)*s45*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(2*eps^2) + (s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0])/(2*eps) - 3*(s12 + s23 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0] - 3*(s12 - s34 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] + s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0] - (s12*s15*s23*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 0])/eps - (3*s34*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(4*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0])/eps + (3*s12*s15*(s12 - s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(2*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s15*(s12 - s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0])
(eps^4*((3*s15*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2) - 3*(s15 - s23 + s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0] + (3*s23*s34*(s23 - s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(2*eps^2) - (3*s34*(s23 - s45)*s45*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(2*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(2*eps) + (s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/eps - 3*(s12 + s23 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0] + s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0] - (s12*s15*s23*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 0, 2, 1, 1, 0])/eps + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/eps + (3*s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s34*(s23 - s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0]
-(eps^4*(s15 - s23)*s34*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0])
eps^4*s15*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0]
(eps^4*((-3*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2) - (3*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2) - 3*(s12 - s34 - s45)*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0] - (3*s23*(s12 - s34)*s34*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])/(2*eps^2) + (3*s12*s23*(s12 - s34)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(2*eps^2) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(2*eps) + 3*(s12 + s15 - s34)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] + (s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0])/eps - s23*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - (s12*s15*s23*s34*s45*j[family, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0])/eps - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0])/eps))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s23*(s12 - s34)*j[family, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])
-(eps^4*s23*(s15 - s34)*j[family, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0])
eps^3*s23*s34*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0]
(eps^4*((s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/eps))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^3*s15*s23*s34*j[family, 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0])
eps^3*s15*s45*j[family, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0]
eps^4*(s15 - s23 + s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0]
eps^3*s12*s15*j[family, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0]
eps^3*s12*s15*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0]
eps^4*(-s12 - s15)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0]
eps^4*(s15 - s34)*j[family, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0]
eps^4*(s12 - s34 - s45)*j[family, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0]
eps^4*(-s12 - s23 + s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0]
eps^3*s23*s34*j[family, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0]
eps^4*(-s23 - s34)*j[family, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0]
eps^3*s34*s45*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0]
eps^3*s23*s34*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0]
eps^3*s15*s45*j[family, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0]
eps^4*(-s15 - s45)*j[family, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0]
eps^4*(s15 - s23)*j[family, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0]
eps^3*s15*s45*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0]
eps^4*(-s12 - s15 + s34)*j[family, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0]
eps^3*s12*s15*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0]
eps^3*s12*s23*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0]
eps^3*s23*s34*j[family, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0]
eps^3*(s15 - s23)*j[family, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0]
eps^3*(s15 - s34)*j[family, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0]
eps^3*(s12 - s34)*j[family, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0]
eps^3*(s15 - s34)*j[family, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0]
eps^2*s15*s34*j[family, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0]
-(eps^3*s15*j[family, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0])
eps^2*s15^2*j[family, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0]
-(eps^3*(s23 - s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0])
eps^3*(s15 - s23)*j[family, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0]
eps^2*s15*s23*j[family, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0]
-(eps^2*s15*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])
-(eps^2*s45*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])
-(eps^2*s23*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])
-(eps^2*s12*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])
-(eps^2*s34*j[family, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0])
eps^4*s12*s15*s23*s34*j[family, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1]

==> anc/DE/MIs_DP_2.txt <==
(eps^4*(s12*s23^2*(s15 - s34)*s34*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s23^3*s34*j[family, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1] - s12*s23^2*s34^2*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1] - s12*s23^2*(-s15 + s23)*s34*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0] + s12*s23^3*s34^2*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1] + s12*s23^2*s34^2*j[family, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1] + s12*s23*s34*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s23^2*s34*(s12 - s45)*j[family, 0, 0, 1, 1, 1, 1, -1, 1, 1, 1, 1] + s12*s23^2*s34*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0] - s12*s23^2*s34^2*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1] + s12*s23^2*(-s15 + s23)*s34*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1] + s12*s15*s23*(-(s12*s15) + s12*s23 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s23^2*(-(s12*s15) + s12*s23 + s15*s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 1] - s12*s23^2*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] + s12*s15*s23^2*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1] - s12*s23^2*(s15 - s34)*s34*j[family, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1] - s12^2*s23^2*s34*j[family, 0, 1, 1, 0, 1, 1, -1, 1, 1, 1, 1] - s12*s23*s34*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1] - s12*s15*s23*(-(s12*s15) + s12*s23 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0] + s12^2*s15*s23^2*s34*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1] + s12*s23^3*s34*j[family, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1] - s12*s23^3*s34^2*j[family, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1] + s12^2*s23^2*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1] - s12^2*s15*s23^2*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1] + s12^2*s23^3*s34*j[family, 0, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1] + s12*s23^2*s34*(s12 - s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1] + s12*s23^2*(-(s12*s15) + s12*s23 + s15*s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0] - s12^2*s23^3*s34*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1] + s12*s23^2*s34^2*s45*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1] - s12*s15*s23^2*s34*s45*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(s23^2*s34*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1] + s12*s15*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*s23^2*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 1] - s23*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] - s15*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0])
(eps^4*(-(s23^2*s34*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1]) - s12*s15*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] + s12*s23^2*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 1] + s23*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] + s15*s23*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0] - 2*s12*s15*s23^2*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(s12*(s15 - s23)*s23*(s15 - s34)*j[family, -1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*(s15 - s23)*s23^2*j[family, -1, 1, 0, 1, 1, 1, -1, 1, 1, 1, 1] - s12*(s15 - s23)*s23*s34*j[family, -1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] - (s15 - s23)*s23*(s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0] + s12*(s15 - s23)*s23^2*s34*j[family, -1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1] + s12*(s15 - s23)*s23*s34*j[family, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1] + s12*(s15 - s23)*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1] - s12*(s15 - s23)*s23*(s12 - s45)*j[family, 0, 0, 0, 1, 1, 1, -1, 1, 1, 1, 1] - (s15 - s23)*s45*(s12*s15 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0] - s12*(s15 - s23)*s23*s34*s45*j[family, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1] + (s15 - s23)*s23*(s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, -1, 1, 0, 1, 0, 1, 1, 1, 1] + s12*s15*(s15 - s23)*s23*j[family, 0, 1, -1, 1, 1, 0, 0, 1, 1, 1, 1] - s12*(s15 - s23)*s23*(s23 - s45)*j[family, 0, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1] + (s15 - s23)*s45*(s12*s15 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, -1, 1, 1, 1, 0, 1, 1, 0, 1] - s12*s15*(s15 - s23)*s23*s45*j[family, 0, 1, -1, 1, 1, 1, 0, 1, 1, 1, 1] - s12*(s15 - s23)*s23*(s15 - s34)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1] - s12^2*(s15 - s23)*s23*j[family, 0, 1, 0, 0, 1, 1, -1, 1, 1, 1, 1] - s12*(s15 - s23)*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1] - s12*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0] + s12^2*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1] + s12*(s15 - s23)*s23^2*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1] - s12*(s15 - s23)*s23^2*s34*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1] + s12^2*(s15 - s23)*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1] - s12^2*s15*(s15 - s23)*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1] + s12^2*(s15 - s23)*s23^2*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 1] + s12*(s15 - s23)*s23*(s12 - s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1] + s12*(s15 - s23)*s23*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0] - s12^2*(s15 - s23)*s23^2*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1] + s12*(s15 - s23)*s23*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] + s12*s15*(s15 - s23)*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s23*s34*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1])
(eps^4*(-1/4*(s23*s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, -1, 1, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(eps*(s15 - s23)) - s23*(s15 - s23 - s34)*s34*s45*j[family, -1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1] - (s23*s34*s45*(s12*s15 + s15^2 - s12*s23 - s15*s23 - s15*s34 + s23*s34 + s23*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1])/(eps*(s15 - s23)) - (s34*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + ((-(s12*s23) + s23*s34 + s15*s45)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s15 - s23)) - (s12*s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/(4*eps*(s15 - s23)) + (s15*s23*s34*s45*(s12*s15 + s15^2 - s12*s23 - s15*s23 - s15*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1])/(2*eps*(s15 - s23)) + (s34*s45*(s12*s15^2 + 2*s15^2*s23 - s12*s23^2 - 2*s15*s23^2 - s15*s23*s34 + s23^2*s34 - s15^2*s45 + 3*s15*s23*s45 + s15*s34*s45 - s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, -1, 1])/(4*eps*(s15 - s23)) - (s15*s45*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s15 - s23)) + (s23*s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1])/(2*eps*(s15 - s23)) + (s12*s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(4*eps*(s15 - s23)) + (s23*(s12 - s34)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s23)) + (s23*(s12 - s45)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 0, 1])/(2*(s15 - s23)) - (s23*s34*s45*(s12*s15 - s12*s23 + s15*s23 - s23^2 + s23*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1])/(s15 - s23) + (s23*s45*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0])/(2*(s15 - s23)) + (s23*s34*s45*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1])/2 - (s12*s23*(s12 - s34)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps*(s15 - s23))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*((s15*(s12 - s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - (s12*s15*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps - s23*(s12 - s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 0, 1] + (s12*s15*(s12 - s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps))
eps^4*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1]
(eps^4*(s23*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1] - 2*s12*s15*s23*(s12 + s15 - s34)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1] + s12*s23*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 1, 1, 1, 1] + (s12^2*s15^2 - s12^2*s15*s23 + s12*s15*s23*s34 - 2*s12*s15^2*s45 + s12*s15*s23*s45 + 2*s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1] + s15*s23*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0] - s12*s15*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s12*s15*s23*j[family, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1, 1]
eps^4*((3*s15*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2) - (3*s15^2*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*s34) - (3*s15*(-s15 + s23 + s34)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/s34 + (s15*s23*j[family, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2])/eps + s23^2*j[family, 0, 1, 0, 1, 0, 1, -1, 1, 1, 1, 1] + (3*s15*s23*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(4*eps^2*s34))
-(eps^4*s23^2*s34*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1])
eps^4*s23*(s15 - s34)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1]
eps^3*s12*s23^2*j[family, 0, 2, 0, 1, 1, 1, 0, 0, 0, 1, 1]
eps^4*(-(s23^2*s34*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0]) + s23*s34*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0] - s15*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0] - s12*s15*s23*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0] + s12*s23^2*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0])
(eps^4*(-(s23^2*s34*(-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0]) + s23*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0] + s15*s23*s45*(-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0] - s12*s15*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0] + s12*s23^2*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0] - 2*s12*s15*s23^2*s34*s45*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(-(s23*(s15 - s34)*s34*(s23 - s45)*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0]) + s23^2*s34*(s23 - s45)*j[family, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0] + s23*s34^2*(s23 - s45)*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0] - (s15 - s23)*s23*s34*(s23 - s45)*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1] - s23^2*s34^2*(s23 - s45)*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0] - s23*s34^2*(s23 - s45)*j[family, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + s34*(s23 - s45)*(-(s12*s15) + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0] - s23*s34*(s23 - s45)*(-s12 + s45)*j[family, 0, 0, 1, 1, 1, 1, -1, 1, 1, 1, 0] - s23*s34*(s23 - s45)*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, -1] + s23*s34^2*(s23 - s45)*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0] + (s15 - s23)*s23*s34*(s23 - s45)*j[family, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0] - s15*(s23 - s45)*(-(s12*s15) + s12*s23 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0] + s23*(s23 - s45)*(-(s12*s15) + s12*s23 + s15*s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 0] + s23*s34*(s23 - s45)*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0] - s15*s23*s34*(s23 - s45)*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0] + s23*(s15 - s34)*s34*(s23 - s45)*j[family, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0] + s12*s23*s34*(s23 - s45)*j[family, 0, 1, 1, 0, 1, 1, -1, 1, 1, 1, 0] - s34*(s23 - s45)*(-(s12*s15) + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0] + s15*(s23 - s45)*(-(s12*s15) + s12*s23 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, -1] - s12*s15*s23*s34*(s23 - s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0] - s23^2*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0] + s23^2*s34^2*(s23 - s45)*j[family, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0] - s12*s23*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0] + s12*s15*s23*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0] - s12*s23^2*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0] + s23*s34*(s23 - s45)*(-s12 + s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - s23*(s23 - s45)*(-(s12*s15) + s12*s23 + s15*s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1] + s12*s23^2*s34*(s23 - s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0] - s23*s34^2*(s23 - s45)*s45*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0] + s15*s23*s34*(s23 - s45)*s45*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^4*s12*s15*s23*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0])
(eps^4*(-1/2*(s23*(s15 - s34)*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, -1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0])/(s23 - s45) - (s23*s34*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, -1, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s23 - s45)) - (s23*(s12 - s34)*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/(2*eps*(s23 - s45)) + (s23*s34*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0])/(4*eps*(s23 - s45)) - (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps) - (s12*s23*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, -1, 2, 1, 1, 0])/(4*eps*(s23 - s45)) + (s23*(s12 - s34)*s34*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(4*eps*(s23 - s45)) + (s12*s23*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0])/(2*eps*(s23 - s45)) + ((s12*s23 - s23*s34 + s15*s45)*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/(4*eps*(s23 - s45)) + (s15*s23*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0])/(2*(s23 - s45)) - (s15*s45*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - s12*s23*s45 - s15*s23*s45 + 2*s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s23 - s45)) + (s12*s15*(s12*s15*s23 - s12*s23^2 + s23^2*s34 - s12*s15*s45 + s12*s23*s45 - 3*s15*s23*s45 + 2*s23^2*s45 + s15*s45^2 - 2*s23*s45^2 - s34*s45^2)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s23 - s45)) - (s12*s15*s23*(-(s15*s23) + s23^2 + s23*s34 - s23*s45 - s34*s45)*j[family, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0])/(s23 - s45) - (s12*s15*s23*(-(s12*s23) - s15*s23 + s23*s34 + s12*s45 + s23*s45 - s34*s45 - s45^2)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(eps*(s23 - s45)) + s12*s15*s23*(s12 + s23 - s45)*j[family, 0, 1, 1, 0, 1, 1, -1, 1, 1, 1, 0] + (s12*s15*s23*(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0])/2 + (s12*s15*s23*s45*(s12*s15 - s12*s23 + s23*s34 + s12*s45 - s15*s45 + s23*s45 - s34*s45 - s45^2)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(2*eps*(s23 - s45))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(s23*(s15 - s34)*j[family, -1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0] - (s34*s45*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/eps - ((s15 - s34)*s34*s45*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(2*eps) - ((s15 - s34)*s45*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/(2*eps))
eps^4*s15*s23*j[family, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0]
(eps^4*(s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 2*s23*s34*(s12 - s34 - s45)*s45*j[family, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0] - s23*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0] + (s12^2*s15^2 - s12^2*s15*s23 + s12*s15*s23*s34 - 2*s12*s15^2*s45 + s12*s15*s23*s45 + 2*s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0] - s23*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - s23*s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s23*s34*s45*j[family, 0, 1, 1, 1, 1, 2, 0, 0, 1, 0, 0]
-(eps^4*s15*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0])
eps^4*((3*s15*s23*j[family, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0])/(4*eps^2*s45) + (3*s23*(-s15 + s23 - s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0])/s45 - (3*s23^2*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(4*eps^2*s45) + (3*s23*j[family, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0])/(4*eps^2) + (s15*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps + s23*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 1, -1, 1, 1, 1, 0])
eps^4*s15*s23*j[family, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0]
eps^4*(s15 - s23)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0]
eps^2*s15*s23*j[family, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1, 0]
eps^4*s23*s45*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0]
eps^4*(s23^2*j[family, -1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0] - (3*s45^2*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*s12) - (3*(s12 + s23 - s45)*s45*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0])/s12 + (s23*s45*j[family, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0])/eps + (3*s45*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2) + (3*s23*s45*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(4*eps^2*s12))
-(eps^4*s12*s23^2*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0])
-(eps^4*s23*(s12 - s45)*j[family, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])
eps^4*(s23 - s45)*j[family, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0]
eps^2*s23*s45*j[family, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0]
eps^2*s23^2*j[family, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2, 0]
eps^3*s23^2*s34*j[family, 0, 1, 1, 1, 0, 2, 0, 0, 1, 1, 0]
eps^4*s12*s23^2*s34*j[family, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1]
(eps^4*(-(s23*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, -1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1]) - s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1] + (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + s12*s15*s23*s34 - s12*s23^2*s34 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + s12*s15*s34*s45 + s12*s23*s34*s45 + s15*s23*s34*s45 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1] + s12*s34*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1] - 2*s12*s23*s34*(s12 + s23 - s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1] + s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*(((s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s23*s34^2 + s15*s34*s45 + s23*s34*s45 + s15*s45^2)*j[family, -1, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - ((2*s12*s15^2 - 2*s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45)*j[family, -1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(4*eps) - (s12*(s15*s23*s34 - s23^2*s34 - s23*s34^2 + s15^2*s45 - s15*s23*s45 + s15*s45^2)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps) + (s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*(s15 - s23)) + ((-(s12*s15*s34) + s12*s23*s34 - s23*s34^2 + s12*s15*s45 - s12*s23*s45 - s15*s34*s45 - s23*s34*s45 - s34^2*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1])/2 - ((2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(2*eps) - (s45*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*(s15 - s23)) + ((s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + s12*s15*s34*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s23*s34^2*s45 + 2*s12*s15*s45^2 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + ((s12*s15^3 - 2*s12*s15^2*s23 + s12*s15*s23^2 - 2*s12*s15*s23*s34 - s15^2*s23*s34 + 2*s12*s23^2*s34 + s15*s23^2*s34 + 2*s15*s23*s34^2 - 2*s23^2*s34^2 + 2*s12*s15^2*s45 - s15^3*s45 - 2*s12*s15*s23*s45 + s15^2*s23*s45 + s15^2*s34*s45 - 3*s15*s23*s34*s45 + 2*s23*s34^2*s45 - 2*s15^2*s45^2 + 2*s15*s34*s45^2)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])/(2*eps*(s15 - s23)) - (s12*s15*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(2*eps^2*(s15 - s23)) - (s12*(2*s12*s15^2 - 2*s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2])/(4*eps) - (s15*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s23)) + (s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1])/(2*eps*(s15 - s23)) + (s23*s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1])/(6*eps*(s15 - s23)) + ((2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, -1, 1])/(4*eps) + ((s23 - s45)*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 - s15*s23*s34 + s23^2*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0])/(2*eps*(s15 - s23)) - ((3*s12^2*s15^3 - 9*s12^2*s15^2*s23 + 9*s12^2*s15*s23^2 - 3*s12^2*s23^3 + 6*s12*s15^2*s23*s34 - 12*s12*s15*s23^2*s34 + 6*s12*s23^3*s34 + 3*s15*s23^2*s34^2 - 3*s23^3*s34^2 + s12*s15^3*s45 - 2*s12*s15^2*s23*s45 + s12*s15*s23^2*s45 + 3*s12*s15^2*s34*s45 + 5*s15^2*s23*s34*s45 - 3*s12*s23^2*s34*s45 - 5*s15*s23^2*s34*s45 - s15*s23*s34^2*s45 + 3*s23^2*s34^2*s45 + 6*s12*s15^2*s45^2 + 2*s15^3*s45^2 - 6*s12*s15*s23*s45^2 - 2*s15^2*s23*s45^2 - 2*s15^2*s34*s45^2 + 4*s15*s23*s34*s45^2)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(6*eps*(s15 - s23)) + (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + s12*s15*s34*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - s23*s34^2*s45 + 2*s12*s15*s45^2 + s15^2*s45^2 - s15*s34*s45^2)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps) + (s23*(2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/(4*eps) + (s12*s23*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 + s15^2*s45 - s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2)*j[family, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1])/(2*eps^2*(s15 - s23))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*((s23*s34*j[family, -1, 1, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - ((s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + ((s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(2*eps) - (s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps))
eps^4*Sqrt[s12^2*(s15 - s23)^2 - 2*s12*(s15 - s23)*(-(s23*s34) + s15*s45) + (s23*s34 + s15*s45)^2]*(j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1]/eps - (2*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps + (s12*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps)
eps^4*((-17*(s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/eps + (34*(s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/eps - (17*s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps)
eps^4*(-1/2*(s12*(s15 - s23)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/eps + ((s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, -1, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) - ((s12*s15 - s12*s23 + s23*s34)*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s12*(s12*s15 - s12*s23 + s23*s34 + s15*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps))
(eps^4*((s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, -1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps) - (s34*(s12*s15 - s12*s23 + 6*s15*s34 + s23*s34 + 8*s12*s45 + 7*s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(32*eps^2) - ((s12 - s34)*(5*s12*s15 - 5*s12*s23 - 6*s15*s34 + 5*s23*s34 + 4*s12*s45 - s15*s45 - 5*s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(8*eps) + (3*(s34 + s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1])/8 + (3*(s12 - s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/(8*eps) - (s34*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(16*eps) - (9*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(32*eps^2) + (s12*s15*s45*(s15 - s23 + s45)*j[family, 0, 1, -1, 1, 2, 0, 0, 1, 1, 0, 1])/(2*eps) + ((s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(6*eps^2) - (s12*(s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2])/(12*eps) + (s15*(s12 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/(6*eps) + (s12*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(4*eps) - (s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(12*eps) + (s12*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1])/(4*eps) - (s12*s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 1])/(4*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^3*s23*(s12 - s45)*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])
eps^3*s12*(s23 - s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1]
eps^3*s12*s23*j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1]
eps^4*Sqrt[-4*s12*s23 + s45^2]*((-2*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1])/eps + j[family, 0, 1, 0, 1, 1, 0, 0, 2, 0, -1, 1]/eps + (s23*j[family, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1])/eps)
eps^3*s23*s34*j[family, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1]
eps^3*s23*s34*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0]
(eps^4*((s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, -1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0])/(2*eps) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0])/eps))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s12*s23*j[family, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0]
eps^3*s15*s45*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0]
-(eps^3*(s23 - s45)*j[family, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0])
eps^3*s12*s23*s34*j[family, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 2]
-(eps^3*s12*(s15 - s23)*j[family, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 2])
(eps^4*(2*s12*s23*(s15 - s23 - s34)*s34*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1] + s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1] - s12*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, -1, 1, 1, 1, 1] + s12*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1] + (s12*s15*s23*s34 - s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + s12*s15*s23*s45 + s12*s15*s34*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0] - s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1]))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
(eps^4*((s15*(2*s12^2*s23 + s12*s15*s23 + s12*s23^2 + s23^2*s34 + s12*s15*s45 - s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2*(s23 - s45)) - ((-s15 + s23)*(2*s12^2*s23 + s12*s15*s23 + s12*s23^2 + s23^2*s34 + s12*s15*s45 - s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0])/(2*eps*(s23 - s45)) + (s45*(2*s12^2*s23 + s12*s15*s23 + s12*s23^2 + s23^2*s34 + s12*s15*s45 - s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(2*eps*(s23 - s45)) - ((-3*s12^2*s15*s23^2 + 3*s12^2*s23^3 + 3*s12*s15*s23^2*s34 - 6*s12*s23^3*s34 + 3*s23^3*s34^2 + s12^2*s15*s23*s45 - 4*s12*s15^2*s23*s45 - 3*s12^2*s23^2*s45 + 5*s12*s15*s23^2*s45 + 6*s15^2*s23*s34*s45 + 12*s12*s23^2*s34*s45 - s15*s23^2*s34*s45 - 9*s23^2*s34^2*s45 + 2*s12*s15^2*s45^2 - 5*s12*s15*s23*s45^2 + 2*s15^2*s23*s45^2 - 3*s12*s15*s34*s45^2 - 6*s15^2*s34*s45^2 - 6*s12*s23*s34*s45^2 + 2*s15*s23*s34*s45^2 + 9*s23*s34^2*s45^2 - 2*s15^2*s45^3 - s15*s34*s45^3 - 3*s34^2*s45^3)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/(6*eps*(s23 - s45)) - ((-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 - s15*s23*s34 + 2*s23^2*s34 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 0, 1, -1, 0, 1, 0, 2, 1, 1, 0])/(4*eps) + ((-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 - s15*s23*s34 + 2*s23^2*s34 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0])/(2*eps) + (s23*s34*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - 2*s15^2*s45 - s12*s23*s45 + s15*s23*s45 + 2*s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 0])/(2*eps^2*(s23 - s45)) - (s23*(-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 - s15*s23*s34 + 2*s23^2*s34 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45)*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0])/(4*eps) + (s23*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - 2*s15^2*s45 - s12*s23*s45 + s15*s23*s45 + 2*s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0])/(2*eps*(s23 - s45)) + ((-(s12^2*s15) - s12*s15^2 - s12^2*s23 - s12*s15*s23 + s12*s23*s34 - s15*s23*s34 - s12*s15*s45 - s15^2*s45 - s12*s34*s45 + s15*s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0])/2 + (s34*(s12^2*s23 + s12*s23^2 - s15^2*s45 - s12*s23*s45 + s15*s23*s45 - s15*s45^2)*j[family, 0, 0, 1, 0, 1, 1, -1, 1, 2, 1, 0])/(2*eps) + ((s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s15*s45 + s12*s34*s45 - 2*s15*s34*s45 + 2*s23*s34*s45 - 2*s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, -1, 2, 1, 0, 0])/(4*eps) + ((s12^2*s23 + s12*s15*s23 + s23^2*s34 + s12*s15*s45 + s15^2*s45 - 2*s23*s34*s45 + s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, -1, 2, 1, 1, -1])/(2*eps) + (s34*(-(s12^2*s15*s23) + s12^2*s23^2 + s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + 2*s12*s15*s23*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + 2*s12*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 + s34^2*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(4*eps) - ((2*s12^2*s15*s23 - 2*s12^2*s23^2 + 2*s12*s23^2*s34 + 2*s12*s15^2*s45 + 2*s12^2*s23*s45 - 3*s12*s15*s23*s45 + s12*s23^2*s45 - 2*s12*s23*s34*s45 - 2*s15*s23*s34*s45 + s23^2*s34*s45 + s12*s15*s45^2 - 2*s15^2*s45^2 - s12*s23*s45^2 + s15*s23*s45^2 + 2*s15*s34*s45^2 - 2*s23*s34*s45^2 - s15*s45^3 + s34*s45^3)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(2*eps*(s23 - s45)) + (s12*s23*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - 2*s15^2*s45 - s12*s23*s45 + s15*s23*s45 + 2*s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0])/(6*eps*(s23 - s45)) + ((-(s12^2*s15*s23) + s12^2*s23^2 + s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - s12*s15^2*s45 + 2*s12*s15*s23*s45 + s12*s15*s34*s45 + 2*s15^2*s34*s45 + 2*s12*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 + s34^2*s45^2)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/(4*eps) + (s34*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s15*s45 + s12*s34*s45 - 2*s15*s34*s45 + 2*s23*s34*s45 - 2*s34*s45^2)*j[family, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0])/(4*eps) + (s12*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - 2*s15^2*s45 - s12*s23*s45 + s15*s23*s45 + 2*s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*(s23 - s45)) - (s34*s45*(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - s12*s15*s45 - 2*s15^2*s45 - s12*s23*s45 + s15*s23*s45 + 2*s23*s34*s45 - s15*s45^2 - s34*s45^2)*j[family, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0])/(2*eps^2*(s23 - s45))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(((s12*s23 - s23*s34 + s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/(2*eps) + (s12*s23*j[family, 0, 0, 1, 0, 1, 1, -1, 2, 1, 1, 0])/(2*eps) - (s34*(s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(4*eps) - ((s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/(4*eps))
eps^4*Sqrt[s12^2*s23^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*s23*(-(s23*s34) + (s15 + s34)*s45)]*((-2*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/eps + (s34*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/eps + j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1]/eps)
eps^4*((34*(s12*s23 - s23*s34 + s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/eps - (17*s34*(s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/eps - (17*(s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/eps)
eps^4*(-1/2*((s12*s23 - s23*s34 + s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0])/eps + (s34*(s23 - s45)*j[family, 0, 0, 1, 0, 1, 1, -1, 1, 2, 1, 0])/(2*eps) + (s34*(s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(4*eps) + ((s12*s23 - s23*s34 + s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, -1])/(4*eps))
(eps^4*((9*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(32*eps^2) + (s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(2*eps) + (3*(s15 - s34)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0])/(8*eps) + (s34*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0])/(4*eps) - (s34*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0])/(4*eps) - (3*(s12 + s15)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0])/8 - ((s12 - s34)*(5*s12*s15 - 5*s12*s23 - 4*s15*s34 + 5*s23*s34 + 6*s12*s45 + s15*s45 - 5*s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(8*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(16*eps) + (s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 0, 1, 1, -1, 1, 2, 1, 0])/(4*eps) + (s15*s34*s45*(s15 - s23 + s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, -1])/(2*eps) - (s15*s34*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0])/(4*eps) + ((s12 - s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(2*eps) - (s34*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0])/(12*eps) + ((s12 - s34)*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(6*eps) - (s34*(s12 - s45)*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0])/(12*eps) + (s12*(s12*s15 - s12*s23 - 8*s15*s34 + s23*s34 - 6*s12*s45 - 7*s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(32*eps^2) - (s34*s45*(s12*s15 - s12*s23 - 2*s15*s34 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0])/(6*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s23*(s15 - s34)*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0]
-(eps^3*(s15 - s23)*s34*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0])
eps^3*s23*s34*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0]
eps^4*Sqrt[s15^2 - 4*s23*s34]*(j[family, 0, 0, 1, -1, 0, 1, 0, 2, 1, 1, 0]/eps - (2*j[family, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0])/eps + (s23*j[family, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0])/eps)
-(eps^3*s23*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0])
eps^3*s12*s23*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0]
eps^3*s12*s23*j[family, 0, 0, 0, 0, 1, 1, -1, 1, 2, 1, 1]
(eps^4*((s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1])/(2*eps) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/(2*eps) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 1, 1, -1, 1, 2, 1, 1])/(2*eps) + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1])/(2*eps) - (s15*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 1])/eps))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^3*s23*s34*j[family, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1]
eps^3*s15*s45*j[family, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0]
eps^3*(s15 - s23)*j[family, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0]
eps^3*s12*s23*s34*j[family, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 1]
eps^3*s34*(s23 - s45)*j[family, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 0]
-(eps^4*s12*s23*s34*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1])
(eps^4*(-(s12*s23*(s15 - s23 - s34)*s34*j[family, -1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1]) + (s23*s34*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, -1, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s15 - s34)) - (s12*s23*s34*(s12*s34 + s15*s34 - s34^2 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1])/(s15 - s34) - (s34*s45*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s15 - s34)) + (s12*s15*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(4*eps*(s15 - s34)) + (s12*s23*(-(s12*s15^2) + s12*s15*s23 + 3*s12*s15*s34 + 2*s15^2*s34 - s12*s23*s34 - s15*s23*s34 - 2*s15*s34^2 + s23*s34^2 + s15^2*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/(4*eps*(s15 - s34)) - (s12*s23*s34*(s15^2 - s15*s23 + s12*s34 - s15*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/(eps*(s15 - s34)) + (s34*s45*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, -1, 1])/(4*eps*(s15 - s34)) - ((s12*s15 + s23*s34 - s34*s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(4*eps*(s15 - s34)) - (s23*s34*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) - (s12*s34*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1])/(2*(s15 - s34)) + (s34*(s23 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) + (s34*(s12 - s45)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, -1, 1])/(2*(s15 - s34)) + (s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1])/2 + (s12*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(4*eps) - (s34*(s23 - s45)*s45*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps*(s15 - s34)) + (s12*s15*s23*s34*(s12*s15 + s15^2 - s12*s23 - s15*s23 - s15*s34 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/(2*eps*(s15 - s34))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(-1/2*(s15*(s12 - s45)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/eps - (s15*s45*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/eps + s34*(s12 - s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 1, -1, 1] - (s15*(s12 - s45)*s45*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(2*eps))
(eps^4*(-1/4*((s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + 2*s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45)*j[family, -1, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0])/eps + ((s12^2*s15 + s12*s15*s23 + s12*s23*s34 + s23^2*s34 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, -1, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(2*eps) - ((s12^2*s15 + s12*s15^2 - s12*s15*s34 + s15*s23*s34 - s23^2*s34 - s23*s34^2)*s45*j[family, -1, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(2*eps) + (s34*(2*s12^2*s15 + s12*s15^2 + s12*s15*s23 - s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) - ((-s12 + s34)*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) + ((-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s15*s45 + s12*s34*s45 + 2*s15*s34*s45 - 2*s23*s34*s45 - 2*s34^2*s45)*j[family, 0, 0, 1, 0, 1, 1, -1, 2, 1, 0, 0])/(4*eps) - ((-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s15*s45 + s12*s34*s45 + 2*s15*s34*s45 - 2*s23*s34*s45 - 2*s34^2*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(2*eps) + (s34*(-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s15*s45 + s12*s34*s45 + 2*s15*s34*s45 - 2*s23*s34*s45 - 2*s34^2*s45)*j[family, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0])/(4*eps) + (s12*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2*(s15 - s34)) + (s34*s45*(2*s12^2*s15 + s12*s15^2 + s12*s15*s23 - s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0])/(2*eps^2*(s15 - s34)) - ((2*s12^2*s15^2 + s12*s15^3 - 2*s12^2*s15*s23 - s12*s15^2*s23 - s12*s15^2*s34 + 3*s12*s15*s23*s34 + s15^2*s23*s34 - 2*s12*s23^2*s34 - 2*s15*s23^2*s34 - s15*s23*s34^2 + 2*s23^2*s34^2 - 2*s12*s15^2*s45 - s15^3*s45 + 2*s12*s15*s34*s45 + 2*s15^2*s34*s45 + 2*s15*s23*s34*s45 - s15*s34^2*s45 - 2*s23*s34^2*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) + (s15*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 + s15*s23*s34 - 2*s23^2*s34 - s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps*(s15 - s34)) - (s45*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + 2*s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45)*j[family, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0])/(4*eps) + ((s12^2*s15^2 - s12^2*s15*s23 + 2*s12*s15*s23*s34 - s12*s23^2*s34 + s23^2*s34^2 + 2*s12^2*s15*s45 + s12*s15*s23*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(4*eps) + (s23*s34*(2*s12^2*s15 + s12*s15^2 + s12*s15*s23 - s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0])/(6*eps*(s15 - s34)) - ((2*s12^2*s15^3 - 2*s12^2*s15^2*s23 - 2*s12^2*s15^2*s34 + 4*s12^2*s15*s23*s34 + 5*s12*s15^2*s23*s34 - s12*s15*s23^2*s34 - 5*s12*s15*s23*s34^2 + 3*s12*s23^2*s34^2 + 3*s15*s23^2*s34^2 - 3*s23^2*s34^3 + 6*s12^2*s15^2*s45 + s12*s15^3*s45 + 3*s12*s15^2*s23*s45 - 6*s12^2*s15*s34*s45 - 2*s12*s15^2*s34*s45 + 6*s15^2*s23*s34*s45 + s12*s15*s34^2*s45 - 3*s12*s23*s34^2*s45 - 12*s15*s23*s34^2*s45 + 6*s23*s34^3*s45 + 3*s15^3*s45^2 - 9*s15^2*s34*s45^2 + 9*s15*s34^2*s45^2 - 3*s34^3*s45^2)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(6*eps*(s15 - s34)) + ((-(s12^2*s15) - s12^2*s23 - s12*s15*s23 - s12*s23^2 - s12*s23*s34 - s23^2*s34 + s12*s15*s45 - s15*s23*s45 - s12*s34*s45 + s23*s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/2 + (s45*(s12^2*s15^2 - s12^2*s15*s23 + 2*s12*s15*s23*s34 - s12*s23^2*s34 + s23^2*s34^2 + 2*s12^2*s15*s45 + s12*s15*s23*s45 + s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps) + (s23*(2*s12^2*s15 + s12*s15^2 + s12*s15*s23 - s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(4*eps^2*(s15 - s34)) - (s15*s45*(2*s12^2*s15 + s12*s15^2 + s12*s15*s23 - s12*s15*s34 + s12*s23*s34 + s15*s23*s34 - s23*s34^2 + s15^2*s45 - 2*s15*s34*s45 + s34^2*s45)*j[family, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0])/(2*eps^2*(s15 - s34))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*((s23*s34*j[family, -1, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0])/(2*eps) + ((s12*s15 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(4*eps) + ((s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s45*(s12*s15 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps))
eps^4*Sqrt[s12^2*s15^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*s15*(s23*s34 + (-s15 + s34)*s45)]*(j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0]/eps - (2*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/eps + (s45*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/eps)
eps^4*((-17*(s12*s15 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/eps + (34*(s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/eps + (17*s45*(s12*s15 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/eps)
eps^4*(-1/2*((s15 - s34)*s45*j[family, -1, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/eps + ((s12*s15 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, -1, 1, 1, 0, 2, 1, 0, 0])/(4*eps) - ((s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps) + (s45*(s12*s15 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps))
(eps^4*(-1/4*(s45*(s12*s15^2 - s12*s15*s23 - s12*s15*s34 - s12*s23*s34 - s15*s23*s34 + s23*s34^2 - s15^2*s45 + 2*s15*s34*s45 - s34^2*s45)*j[family, -1, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/eps + (s45*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps) + (3*(s12 - s45)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(8*eps) - (s45*(s12^2*s15 - s12^2*s23 - s12*s15*s34 + 2*s12*s23*s34 - s23*s34^2 - s12*s15*s45 - s12*s34*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps) + (9*s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(32*eps^2) + ((s15 - s23)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0])/(2*eps) - (s15*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(2*eps) - ((s23 - s45)*(s12*s15 + 5*s12*s23 + 6*s15*s23 - 5*s23*s34 - 4*s12*s45 - 5*s15*s45 + 5*s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0])/(8*eps) + (s15*s45*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(12*eps) - ((s15 - s23)*s45*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0])/(12*eps) + (s12*s15*(s12 + s15 - s34)*s45*j[family, 0, 1, 1, -1, 2, 1, 0, 1, 1, 0, 0])/(2*eps) - (3*(s12 + s23)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/8 + (s12*s23*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/(16*eps) + (s12*s15*s45*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0])/(4*eps) - (s23*(7*s12*s15 - s12*s23 + 6*s15*s23 + s23*s34 + 8*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(32*eps^2) - (s15*(s23 - s45)*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0])/(6*eps) + (s15*s45*(s12*s15 - s12*s23 + s23*s34 + 2*s12*s45 + s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0])/(6*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(-s12 - s23)*j[family, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0]
eps^3*s12*s23*j[family, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0]
eps^3*s23*s34*j[family, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0]
(eps^4*(((s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45 - 2*s15*s45^2)*j[family, -1, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(4*eps) + (s34*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 - s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2*(s12 - s45)) + ((s12^3*s15 - s12^3*s23 + 2*s12^2*s15*s23 - 2*s12^2*s23^2 + s12^2*s23*s34 + 2*s12*s23^2*s34 - 2*s12^2*s15*s45 + s12^2*s23*s45 - 2*s12*s15*s23*s45 - s12^2*s34*s45 - 2*s12*s15*s34*s45 - 3*s12*s23*s34*s45 + 2*s12*s34^2*s45 + 2*s23*s34^2*s45 + s12*s15*s45^2 + s12*s34*s45^2 + 2*s15*s34*s45^2 - 2*s34^2*s45^2)*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(2*eps*(s12 - s45)) + (s45*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 - s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0])/(2*eps*(s12 - s45)) + (s34*s45*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 - s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1])/(6*eps*(s12 - s45)) + ((s12*s15*s23 - s12*s23^2 - s12*s15*s34 - s12*s23*s34 - s23^2*s34 - s23*s34^2 - s15*s23*s45 + s15*s34*s45 - s23*s34*s45 - s34^2*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1])/2 - ((s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45 - 2*s15*s45^2)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0])/(2*eps) - (s12*s15*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 - s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(2*eps^2*(s12 - s45)) - (s15*(2*s12^2*s15 + 2*s12*s15*s23 - s12*s15*s34 + s12*s23*s34 - s23*s34^2 - 2*s12*s15*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/(4*eps) - (s12*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 - s12*s34*s45 + s23*s34*s45 + 2*s34^2*s45 + s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(2*eps*(s12 - s45)) - ((2*s12^2*s15 + 2*s12*s15*s23 - s12*s15*s34 + s12*s23*s34 - s23*s34^2 - 2*s12*s15*s45 - s15*s34*s45 + s34^2*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, -1, 1])/(4*eps) + ((s12^2*s15 + s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 + s23*s34*s45 + s34^2*s45 + s15*s45^2)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, -1, 1])/(2*eps) + ((s12^2*s15^2 + s12^2*s23^2 + 2*s12*s15*s23^2 + s12*s15*s23*s34 - s12*s23^2*s34 - 2*s12*s15^2*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/(4*eps) + ((-s23 + s45)*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 - s12*s34*s45 + s23*s34*s45 + 2*s34^2*s45 + s15*s45^2 + s34*s45^2)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0])/(2*eps*(s12 - s45)) - ((3*s12^3*s15^2 + s12^3*s15*s23 + 2*s12^3*s23^2 + 6*s12^2*s15*s23^2 + 3*s12^2*s15*s23*s34 - 2*s12^2*s23^2*s34 - 9*s12^2*s15^2*s45 - 2*s12^2*s15*s23*s45 - 2*s12^2*s23^2*s45 - 6*s12*s15*s23^2*s45 + 6*s12^2*s15*s34*s45 + 5*s12^2*s23*s34*s45 + 4*s12*s23^2*s34*s45 - s12*s23*s34^2*s45 + 9*s12*s15^2*s45^2 + s12*s15*s23*s45^2 - 12*s12*s15*s34*s45^2 - 5*s12*s23*s34*s45^2 - 3*s15*s23*s34*s45^2 + 3*s12*s34^2*s45^2 + 3*s23*s34^2*s45^2 - 3*s15^2*s45^3 + 6*s15*s34*s45^3 - 3*s34^2*s45^3)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/(6*eps*(s12 - s45)) + (s45*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45 - 2*s15*s45^2)*j[family, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0])/(4*eps) - (s23*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 - s12*s34*s45 + s23*s34*s45 + 2*s34^2*s45 + s15*s45^2 + s34*s45^2)*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(4*eps^2*(s12 - s45)) - (s15*(s12^2*s23 + s12*s23^2 - s12*s23*s45 + s12*s34*s45 - s34^2*s45 - s34*s45^2)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, -1, 1])/(2*eps) + (s15*(s12^2*s15^2 + s12^2*s23^2 + 2*s12*s15*s23^2 + s12*s15*s23*s34 - s12*s23^2*s34 - 2*s12*s15^2*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15*s23*s34*s45 - s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/(4*eps) + (s15*s45*(s12^2*s15 + s12^2*s23 + 2*s12*s23^2 + s12*s23*s34 - 2*s12*s15*s45 - s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0])/(2*eps^2*(s12 - s45))))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*(-1/4*((s12*s15 - s12*s23 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/eps + ((s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/(2*eps) + (s34*s45*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, -1, 1])/(2*eps) - (s15*(s12*s15 - s12*s23 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/(4*eps))
eps^4*Sqrt[s12^2*(s15 - s23)^2 + 2*s12*(-s15^2 + s23*s34 + s15*(s23 + s34))*s45 + (s15 - s34)^2*s45^2]*(j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1]/eps - (2*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/eps + (s15*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/eps)
eps^4*((-17*(s12*s15 + s12*s23 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/eps + (34*(s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/eps - (17*s15*(s12*s15 - s12*s23 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/eps)
eps^4*(((s12*s15 + s12*s23 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, -1, 2, 1, 0, 1])/(4*eps) - ((s12*s15 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1])/(2*eps) - (s15*(s12 - s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, -1, 1])/(2*eps) + (s15*(s12*s15 + s12*s23 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/(4*eps))
(eps^4*(-1/32*(s34*(s12*s15 + 7*s12*s23 + 8*s15*s23 + 6*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/eps^2 + ((s12 - s34)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - ((s15 - s34)*(5*s12*s15 - s12*s23 + 4*s15*s23 - 6*s12*s34 - 5*s23*s34 - 5*s15*s45 + 5*s34*s45)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])/(8*eps) + (3*(s23 + s34)*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1])/8 + (3*(s15 - s23)*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0])/(8*eps) - (s23*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1])/(16*eps) + (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2])/(6*eps^2) + (s12*(s15 - s34)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2])/(6*eps) - (s15*(s12 - s34)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/(12*eps) - (s12*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])/(2*eps) + (s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])/(4*eps) + (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1])/(12*eps) - (9*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0])/(32*eps^2) + (s12*s15*s23*(s12 + s23 - s45)*j[family, 0, 2, 0, 0, 1, 1, -1, 1, 1, 0, 1])/(2*eps) + (s15*(s12^2*s15 - s12^2*s23 + s12*s23*s34 - 2*s12*s15*s45 + s12*s23*s45 + s12*s34*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, -1, 1])/(4*eps) + (s15*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0])/(4*eps) - (s12*s15*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 1])/(4*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
-(eps^3*(s15 - s23)*s45*j[family, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0])
-(eps^3*s15*(s23 - s45)*j[family, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0])
eps^3*s15*s45*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0]
eps^4*Sqrt[s23^2 - 4*s15*s45]*(j[family, -1, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0]/eps - (2*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0])/eps + (s45*j[family, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0])/eps)
eps^3*(s23 - s45)*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0]
eps^3*(s15 - s23)*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0]
eps^2*s15*s45*j[family, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0]
eps^4*(-s23 - s34)*j[family, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1]
eps^3*s23*s34*j[family, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1]
eps^3*s12*s23*j[family, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1]
eps^4*s12*s34*j[family, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]
eps^3*(s12 - s34)*s45*j[family, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0]
eps^4*Sqrt[s12^2 - 4*s34*s45]*(j[family, 0, 0, 1, -1, 1, 1, 0, 2, 1, 0, 0]/eps - (2*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0])/eps + (s45*j[family, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0])/eps)
-(eps^3*s34*(s12 - s45)*j[family, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0])
eps^3*s34*s45*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0]
eps^3*(s12 - s45)*j[family, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0]
-(eps^3*s45*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0])
-(eps^3*s34*j[family, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0])
eps^2*s34*s45*j[family, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0]
eps^3*s34*s45*j[family, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1]
eps^4*s12*s34*j[family, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]
-(eps^3*s15*(s12 - s34)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])
eps^4*Sqrt[-4*s12*s15 + s34^2]*((-2*j[family, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1])/eps + (s15*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1])/eps + j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, -1, 1]/eps)
eps^3*s12*(s15 - s34)*j[family, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2]
eps^3*s12*s15*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1]
-(eps^3*(s15 - s34)*j[family, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1])
-(eps^3*s15*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0])
-(eps^3*s12*j[family, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1])
eps^2*s12*s15*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2]
eps^3*s12*s15*j[family, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0]
(eps^4*((s12*s34*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1])/2 + (3*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(8*eps^2) - (3*s15*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(8*eps^2) + (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/(2*eps) + (3*(s15 - s23 - s34)*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1])/2 + (s34*s45*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(4*eps) + (3*s23*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(8*eps^2) + (s12*(s15 - s34)*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1])/2 - (s12*s15*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(4*eps) + (s23*s34*(s12*s15 - s12*s23 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/(2*eps) - s12*s23*s34*(s12 + s23 - s45)*j[family, 0, 0, 1, 1, 1, 0, -1, 1, 1, 1, 1] + s23*s34*(s12^2 + s12*s15 - s12*s34 - s12*s45 - s15*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1] - (s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0])/2 + (s12*s23*s34*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])/2 - (s34*s45*(s12*s15 + s12*s23 + 2*s15*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/(2*eps)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s12*s34*j[family, 0, -1, 1, 1, 1, 0, 0, 1, 1, 1, 1]
-(eps^4*s12*s23*s34*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1])
eps^4*s34*(s12 - s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1]
(eps^4*((3*s15*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(4*eps^2) - 3*(s15 - s23 + s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0] + (3*s23*s34*(s23 - s45)*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(2*eps^2) - (3*s34*(s23 - s45)*s45*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(2*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0])/(2*eps) + (s23*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0])/eps - 3*(s12 + s23 - s45)*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0] + s34*(s12*s15*s23 - s12*s23^2 + s23^2*s34 + s12*s15*s45 + s12*s23*s45 + s15*s23*s45 - 2*s23*s34*s45 - s15*s45^2 + s34*s45^2)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0] - (s12*s15*s23*s34*s45*j[family, 0, 0, 1, 1, 1, 0, 0, 2, 1, 1, 0])/eps + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0])/eps + (3*s12*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s34*(s23 - s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0]
(eps^4*((-3*s34*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])/(4*eps^2) + (3*s12*s15*(s15 - s23)*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])/(2*eps^2) + (s12*s15*(s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1])/eps - 3*(s15 - s23 - s34)*(s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1] - 3*(s15 - s23 + s45)*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0] + s12*(s12*s15^2 - 2*s12*s15*s23 + s12*s23^2 + s15*s23*s34 - s23^2*s34 - s15^2*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1] + (s34*s45*(s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1])/(2*eps) - (s12*s15*s23*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 1])/eps - (3*s12*(s15 - s23)*s23*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])/(2*eps^2) - (s12*s23*(s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1])/eps + (3*s45*(s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45)*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])/(4*eps^2)))/Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))]
eps^4*s12*(s15 - s23)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1]
eps^4*s12*(s15 - s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1]
eps^3*s23*s34*j[family, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0]
eps^4*(-s15 + s23 + s34)*j[family, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1]
eps^3*s34*s45*j[family, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0]
eps^3*s34*s45*j[family, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1]
eps^4*(-s34 - s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1]
eps^4*(-s12 + s34)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1]
eps^4*(-s12 - s23 + s45)*j[family, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0]
eps^4*(-s15 + s23 - s45)*j[family, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0]
eps^3*s12*s15*j[family, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0]
eps^4*(-s12 - s15)*j[family, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0]
eps^3*s12*s23*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1]
eps^3*s12*s15*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1]
-(eps^3*(s15 - s34)*j[family, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0])
-(eps^3*(s12 - s34)*j[family, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0])
-(eps^3*(s12 - s45)*j[family, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1])
-(eps^3*(s12 - s34)*j[family, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1])
eps^2*s12*s34*j[family, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1]
-(eps^2*s34*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2])
-(eps^2*s23*j[family, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0])
-(eps^2*s15*j[family, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0])
-(eps^2*s45*j[family, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0])
-(eps^2*s12*j[family, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0])

==> anc/DE/bv_DP_1.txt <==
-12.044023864984485899254598944825174444134716535209438814299594638039990995789142396450657624423428`78.02144588494993*eps^3 - (43.255717317045100000499796108933736448441961485867209961681290636775094465928354244122376246873226`78.19994756442578 + 75.674833787790817399061817858013058615492911196664455922616822619951621129640679225083775551626366`78.44285552177732*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619758`78.54759395320389*eps^2 - (4.111321093568008377907562603093840086544919562755154700034563842655900470435152085870313417229841`78.43273912011502 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`78.83308608703814*I)*eps^3 + (19.599525175448353297104647976013729392774430958177495166027416155726100216533837341097328810772486`78.6738421457914 - 25.832192288204020116024196643822162275706488683446096627085550544911062422819939811157536674753032`78.79375786046636*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.61254280813606*eps^4
0
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-3.289868133696452872944830333292050378437899802413596875471116458740014940806401747667257801239517`80.*eps^2 - (4.616471477657233899615910721653330200794880248488812754692313019286286323511364901181259213631677`79.48889750696117 + 20.670851120199880116984210044734263468150192377256738462763025402537596611643804025044467355068591`80.1399457093219*I)*eps^3 + (67.861142455118035327492237675549837431196704529344236279364873070637874232824829297462226481144366`80.11407776360429 - 29.006145759429566668827538528129067622405595130112273468673381632514796915480877631601002813510313`79.74494662182832*I)*eps^4
-2.467401100272339654708622749969037783828424851810197656603337344055011205604801310750443350929639`78.9169113485724*eps^2 - (2.560810930873229710662129420106410157522420467111235404675031097958336088293788858246102505016755`78.48060897098951 + 15.50313834014991008773815753355069760111264428294255384707226905190319745873285301878335051630144`79.26265107847313*I)*eps^3 + (51.681508186315958125900100266157061035306955709941318279383360814700655157163646794162214309312014`79.4315122098187 - 16.090049615327556610815440206217986484552350788389225155130606360059265704070907726022234476133796`78.92473441421906*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619758`78.54759395320389*eps^2 - (4.111321093568008377907562603093840086544919562755154700034563842655900470435152085870313417229841`78.43273912011502 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`78.83308608703814*I)*eps^3 + (19.599525175448353297104647976013729392774430958177495166027416155726100216533837341097328810772486`78.6738421457914 - 25.832192288204020116024196643822162275706488683446096627085550544911062422819939811157536674753032`78.79375786046636*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.61254280813606*eps^4
0
-1/4 + (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps + (3.534512688504650144903746056775934562412928707590481613329589347081383911559323631295033392078599`80.09977571092817 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.80993414733682*I)*eps^2 - (9.417475774768597233966173035119076858987741285662551086627378787254809700052240816884935184565713`80.14480554909257 - 1.537147072252356156026701754503875569007982538519606358113861482645552422572316060879330978612427`79.35758645960637*I)*eps^3 + (2.846530344265293555268566978587280006786224199395819123686541448642991364178655165577572693787263`79.05554274388251 - 35.308667271892204449355904973367982370549812508029254055514548944139276561871432182581120991767846`80.14910825148962*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418091`77.409768858789*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps - (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 + (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 + (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
0
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
0
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
0
-3.289868133696452872944830333292050378437899802413596875471116458740014940806401747667257801239517`80.*eps^2 - (4.616471477657233899615910721653330200794880248488812754692313019286286323511364901181259213631677`79.48889750696117 + 20.670851120199880116984210044734263468150192377256738462763025402537596611643804025044467355068591`80.1399457093219*I)*eps^3 + (67.861142455118035327492237675549837431196704529344236279364873070637874232824829297462226481144366`80.11407776360429 - 29.006145759429566668827538528129067622405595130112273468673381632514796915480877631601002813510313`79.74494662182832*I)*eps^4
-2.467401100272339654708622749969037783828424851810197656603337344055011205604801310750443350929639`78.9169113485724*eps^2 - (2.560810930873229710662129420106410157522420467111235404675031097958336088293788858246102505016755`78.48060897098951 + 15.50313834014991008773815753355069760111264428294255384707226905190319745873285301878335051630144`79.26265107847313*I)*eps^3 + (51.681508186315958125900100266157061035306955709941318279383360814700655157163646794162214309312014`79.4315122098187 - 16.090049615327556610815440206217986484552350788389225155130606360059265704070907726022234476133796`78.92473441421906*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
0
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105846`77.43011465384967*eps^3 - (17.528880219815086094839828952558303708563639585498278558458777581984776024131578268818418936554517`77.77848266460042 + 18.918708446947704349765454464503264653873227799166113980654205654987905282410169806270943887906594`77.81161997564429*I)*eps^4
-3 + (3.463293989409197163639072540494414586252956015639541592834603409309206360665988025621682379750481`79.40749379604917 - 18.849555921538759430775860299677017305183016396250634925849667553846898437717253991768208952052702`80.14330555996013*I)*eps + (75.312833599020330468293256014231718533334142515221748114666236752376756346775901052212978717338363`80.13310385335956 + 21.760517908699241995357614375252480229291970176471209703633776938370110755560504463744146046458605`79.59390409291309*I)*eps^2 - (52.420311682735696386638111266758220410724257434976498911098156590092794696077483708569159595159763`79.5060718755976 - 225.154276069027075042162521501389141509597714234802660924996591817122595187305832980996645294035025`80.1390524761147*I)*eps^3 - (524.732638762955243567120454902960464465281173653808312331040291806138913234874118041508627352508355`80.14906103241792 + 43.009594400496892451112055361064084506512269848108634837449893175294037867012401912107141622128017`79.06268830092183*I)*eps^4
3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105842`76.92834899651031*eps^3 + (10.813929329261275000124949027233434112110490371466802490420322659193773616482088561030594061718332`77.04916434794785 + 18.918708446947704349765454464503264653873227799166113980654205654987905282410169806270943887906644`77.29207230529937*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105856`78.1333847378665*eps^3 + (14.171404774538180547482388989895868910337064978482540524439550120589274820306833414924506499136405`78.4627480955478 + 18.91870844694770434976545446450326465387322779916611398065420565498790528241016980627094388790659`78.58822667710005*I)*eps^4
3/2 - (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps - (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 + (21.907078612818696573428451105892800356552144233859911983037741250309430377969702308849702099544376`79.47172407312601 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.1407677214168*I)*eps^3 + (210.954439462922848560757140656100549092074375543096089918619928649736551949167926480137747939493469`80.15036570848191 - 5.532234417830638639268436781181394972054601611652732120350848267825683814044863877788390431506381`78.56907761331478*I)*eps^4
-9/4 + (2.597470492056897872729304405370810939689717011729656194625952556981904770499491019216261784812861`79.40749379604917 - 14.137166941154069573081895224757762978887262297187976194387250665385173828287940493826156714039527`80.14330555996013*I)*eps + (54.839691132417021414747526844027763710781656985209512648264119334912559789678724915326105137384014`80.13208745432972 + 16.320388431524431496518210781439360171968977632353407277725332703777583066670378347808109534843954`79.60572294515121*I)*eps^2 - (38.017298791401606383587324326360980436145674323455283915292959286187224566454855961458131682357655`79.51824192631204 - 158.530281491670366223129786103674724398123189487473626462365931161573148084657472723225250292991973`80.13837290099003*I)*eps^3 - (337.721335951130699975286303719305350380056878812186913334306342906625327861154574558113473638845313`80.14941183168597 + 24.102029863108979109526956025347340262079617714357693076926391240420598927840738259166787087355417`79.0029069533272*I)*eps^4
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
0
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (48.015310310215918396898950453959778769930828475205434159463413529091160937312999536363813944065897`80.13154602887484 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.61174425740515*I)*eps^2 - (34.418351397449837334636800174406683768717799578622044465150165073560539395700293135940911585032954`79.53931943561673 - 136.322283299218129950118874304436585360965014571697281641489044276389999050441352637301451959310956`80.13709622297299*I)*eps^3 - (308.943032439487378405617523973301866318764297452393016748322873328309905016025636276202687500059407`80.1490576188985 + 25.352254622972499183405541166613511156937861082034019085251130414565228591503184371758025754429801`79.06319580183606*I)*eps^4
9.033017898738364424440949208618880833101037401407079110724695978529993246841856797337993218317571`78.79348612182174*eps^3 + (32.441787987783825000374847081700302336331471114400407471260967977581320849446265683091782185154919`78.98609490398127 + 56.756125340843113049296363393509793961619683397498341941962616964963715847230509418812831663719776`79.22900286133279*I)*eps^4
2 - (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps - (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 + (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 + (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 + (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 - (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
0
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105882`77.28760653921304*eps^3 - (17.528880219815086094839828952558303708563639585498278558458777581984776024131578268818418936554487`77.61159263258747 + 18.918708446947704349765454464503264653873227799166113980654205654987905282410169806270943887906588`77.64472994363135*I)*eps^4
-3 + (3.463293989409197163639072540494414586252956015639541592834603409309206360665988025621682379750481`79.40749379604917 - 18.849555921538759430775860299677017305183016396250634925849667553846898437717253991768208952052702`80.14330555996013*I)*eps + (75.312833599020330468293256014231718533334142515221748114666236752376756346775901052212978717338363`80.13310385335956 + 21.760517908699241995357614375252480229291970176471209703633776938370110755560504463744146046458605`79.59390409291309*I)*eps^2 - (52.420311682735696386638111266758220410724257434976498911098156590092794696077483708569159595159763`79.5060718755976 - 225.154276069027075042162521501389141509597714234802660924996591817122595187305832980996645294035025`80.1390524761147*I)*eps^3 - (524.732638762955243567120454902960464465281173653808312331040291806138913234874118041508627352508355`80.14906103241792 + 43.009594400496892451112055361064084506512269848108634837449893175294037867012401912107141622128017`79.06268830092183*I)*eps^4
3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105842`76.92834899651031*eps^3 + (10.813929329261275000124949027233434112110490371466802490420322659193773616482088561030594061718332`77.04916434794785 + 18.918708446947704349765454464503264653873227799166113980654205654987905282410169806270943887906644`77.29207230529937*I)*eps^4
-6.022011932492242949627299472412587222067358267604719407149797319019995497894571198225328812211714`78.61938892769996*eps^3 - (28.342809549076361094964777979791737820674129956965081048879100241178549640613666829849012998272809`78.90034249107978 + 37.837416893895408699530908929006529307746455598332227961308411309975810564820339612541887775813183`79.02976789057008*I)*eps^4
3/2 - (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps - (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 + (21.907078612818696573428451105892800356552144233859911983037741250309430377969702308849702099544376`79.47172407312601 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.1407677214168*I)*eps^3 + (210.954439462922848560757140656100549092074375543096089918619928649736551949167926480137747939493469`80.15036570848191 - 5.532234417830638639268436781181394972054601611652732120350848267825683814044863877788390431506381`78.56907761331478*I)*eps^4
-9/4 + (2.597470492056897872729304405370810939689717011729656194625952556981904770499491019216261784812861`79.40749379604917 - 14.137166941154069573081895224757762978887262297187976194387250665385173828287940493826156714039527`80.14330555996013*I)*eps + (54.839691132417021414747526844027763710781656985209512648264119334912559789678724915326105137384014`80.13208745432972 + 16.320388431524431496518210781439360171968977632353407277725332703777583066670378347808109534843954`79.60572294515121*I)*eps^2 - (38.017298791401606383587324326360980436145674323455283915292959286187224566454855961458131682357655`79.51824192631204 - 158.530281491670366223129786103674724398123189487473626462365931161573148084657472723225250292991973`80.13837290099003*I)*eps^3 - (337.721335951130699975286303719305350380056878812186913334306342906625327861154574558113473638845313`80.14941183168597 + 24.102029863108979109526956025347340262079617714357693076926391240420598927840738259166787087355417`79.0029069533272*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105856`78.1333847378665*eps^3 + (14.171404774538180547482388989895868910337064978482540524439550120589274820306833414924506499136405`78.4627480955478 + 18.91870844694770434976545446450326465387322779916611398065420565498790528241016980627094388790659`78.58822667710005*I)*eps^4
3/2 - (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps - (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 + (21.907078612818696573428451105892800356552144233859911983037741250309430377969702308849702099544376`79.47172407312601 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.1407677214168*I)*eps^3 + (210.954439462922848560757140656100549092074375543096089918619928649736551949167926480137747939493469`80.15036570848191 - 5.532234417830638639268436781181394972054601611652732120350848267825683814044863877788390431506381`78.56907761331478*I)*eps^4
-9/4 + (2.597470492056897872729304405370810939689717011729656194625952556981904770499491019216261784812861`79.40749379604917 - 14.137166941154069573081895224757762978887262297187976194387250665385173828287940493826156714039527`80.14330555996013*I)*eps + (54.839691132417021414747526844027763710781656985209512648264119334912559789678724915326105137384014`80.13208745432972 + 16.320388431524431496518210781439360171968977632353407277725332703777583066670378347808109534843954`79.60572294515121*I)*eps^2 - (38.017298791401606383587324326360980436145674323455283915292959286187224566454855961458131682357655`79.51824192631204 - 158.530281491670366223129786103674724398123189487473626462365931161573148084657472723225250292991973`80.13837290099003*I)*eps^3 - (337.721335951130699975286303719305350380056878812186913334306342906625327861154574558113473638845313`80.14941183168597 + 24.102029863108979109526956025347340262079617714357693076926391240420598927840738259166787087355417`79.0029069533272*I)*eps^4
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
0
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
0
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (48.015310310215918396898950453959778769930828475205434159463413529091160937312999536363813944065897`80.13154602887484 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.61174425740515*I)*eps^2 - (34.418351397449837334636800174406683768717799578622044465150165073560539395700293135940911585032954`79.53931943561673 - 136.322283299218129950118874304436585360965014571697281641489044276389999050441352637301451959310956`80.13709622297299*I)*eps^3 - (308.943032439487378405617523973301866318764297452393016748322873328309905016025636276202687500059407`80.1490576188985 + 25.352254622972499183405541166613511156937861082034019085251130414565228591503184371758025754429801`79.06319580183606*I)*eps^4
9.033017898738364424440949208618880833101037401407079110724695978529993246841856797337993218317571`78.79348612182174*eps^3 + (32.441787987783825000374847081700302336331471114400407471260967977581320849446265683091782185154919`78.98609490398127 + 56.756125340843113049296363393509793961619683397498341941962616964963715847230509418812831663719776`79.22900286133279*I)*eps^4
2 - (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps - (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 + (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 + (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 + (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 - (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
0
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 - (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 + (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 - (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 + (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
0
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 - (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 + (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
0
0
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
4 - (4.617725319212262884852096720659219448337274687519388790446137879078941814221317367495576506333974`79.40749379604917 - 25.132741228718345907701147066236023073577355195000846567799556738462531250289671989024278602736937`80.14330555996013*I)*eps - (96.030620620431836793797900907919557539861656950410868318926827058182321874625999072727627888131795`80.13154602887484 + 29.014023878265655993810152500336640305722626901961612938178369251160147674080672618325528061944807`79.61174425740515*I)*eps^2 + (80.857271826495617523270981963927867445085462080649077748223045700539460849263717173746381906159261`79.60433241738777 - 272.644566598436259900237748608873170721930029143394563282978088552779998100882705274602903918621913`80.13221018076734*I)*eps^3 + (622.010721453351685213130569926181821731160912116945335702949466766739680839134934810200048641105539`80.14175096888916 + 126.231971969206576910880598198277878743900329620001104122161325686821550283536375379229619962178776`79.44912246502591*I)*eps^4

==> anc/DE/bv_DP_2.txt <==
13.42990178110762218942975985064973919290629842806295213607690984558200481529897941557564974967239`77.81896839268543*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619758`78.54759395320389*eps^2 - (4.111321093568008377907562603093840086544919562755154700034563842655900470435152085870313417229841`78.43273912011502 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`78.83308608703814*I)*eps^3 + (19.599525175448353297104647976013729392774430958177495166027416155726100216533837341097328810772486`78.6738421457914 - 25.832192288204020116024196643822162275706488683446096627085550544911062422819939811157536674753032`78.79375786046636*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.61254280813606*eps^4
0
-1/4 + (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps + (3.534512688504650144903746056775934562412928707590481613329589347081383911559323631295033392078599`80.09977571092817 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.80993414733682*I)*eps^2 - (9.417475774768597233966173035119076858987741285662551086627378787254809700052240816884935184565713`80.14480554909257 - 1.537147072252356156026701754503875569007982538519606358113861482645552422572316060879330978612427`79.35758645960637*I)*eps^3 + (2.846530344265293555268566978587280006786224199395819123686541448642991364178655165577572693787263`79.05554274388251 - 35.308667271892204449355904973367982370549812508029254055514548944139276561871432182581120991767846`80.14910825148962*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418112`77.30299357565218*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps - (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 + (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 + (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
0
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619758`78.54759395320389*eps^2 - (4.111321093568008377907562603093840086544919562755154700034563842655900470435152085870313417229841`78.43273912011502 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`78.83308608703814*I)*eps^3 + (19.599525175448353297104647976013729392774430958177495166027416155726100216533837341097328810772486`78.6738421457914 - 25.832192288204020116024196643822162275706488683446096627085550544911062422819939811157536674753032`78.79375786046636*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.61254280813606*eps^4
0
-1/4 + (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps + (3.534512688504650144903746056775934562412928707590481613329589347081383911559323631295033392078599`80.09977571092817 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.80993414733682*I)*eps^2 - (9.417475774768597233966173035119076858987741285662551086627378787254809700052240816884935184565713`80.14480554909257 - 1.537147072252356156026701754503875569007982538519606358113861482645552422572316060879330978612427`79.35758645960637*I)*eps^3 + (2.846530344265293555268566978587280006786224199395819123686541448642991364178655165577572693787263`79.05554274388251 - 35.308667271892204449355904973367982370549812508029254055514548944139276561871432182581120991767846`80.14910825148962*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418113`77.01311752744824*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps - (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 + (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 + (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
-3.289868133696452872944830333292050378437899802413596875471116458740014940806401747667257801239517`80.*eps^2 - (4.616471477657233899615910721653330200794880248488812754692313019286286323511364901181259213631677`79.48889750696117 + 20.670851120199880116984210044734263468150192377256738462763025402537596611643804025044467355068591`80.1399457093219*I)*eps^3 + (67.861142455118035327492237675549837431196704529344236279364873070637874232824829297462226481144366`80.11407776360429 - 29.006145759429566668827538528129067622405595130112273468673381632514796915480877631601002813510313`79.74494662182832*I)*eps^4
-2.467401100272339654708622749969037783828424851810197656603337344055011205604801310750443350929639`78.9169113485724*eps^2 - (2.560810930873229710662129420106410157522420467111235404675031097958336088293788858246102505016755`78.48060897098951 + 15.50313834014991008773815753355069760111264428294255384707226905190319745873285301878335051630144`79.26265107847313*I)*eps^3 + (51.681508186315958125900100266157061035306955709941318279383360814700655157163646794162214309312014`79.4315122098187 - 16.090049615327556610815440206217986484552350788389225155130606360059265704070907726022234476133796`78.92473441421906*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`78.9303725413295 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013175`79.66618430524048*I)*eps - (19.650675433179195835309521586880942227943010579408836247534338302779192821895575699970059129644471`79.66375169691798 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614652`79.15942448093826*I)*eps^2 + (10.448388922320122765005877434386910064026111431196297936861121448524329335908638339113905253370354`78.94552021547938 - 61.456281797306738789786682886530851244436976653014849846939904304915047949737409251510278162275902`79.71503716663238*I)*eps^3 + (144.133218311944754861061627220783517447333546644436084766961007327713479522215606683241198621136027`79.74863902557405 - 5.94007068014086587243756027489760283272640725249254290176325522151657639968336975933766135451047`78.36366655421499*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (21.540254054835619543740852477010851601136989385792519423128369420490569263051698457431463621103311`80.12719034424663 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.65448749580754*I)*eps^2 - (23.977185790656728376879613072599827009558772279614003723523064078435039506396031241869153855165907`79.7679353509784 - 52.658003309459154887321279618667595079369863002906086973672253086291802066487823299867375463354035`80.10960152996346*I)*eps^3 - (101.351156794097339561996759547622509329344568142803341289530607859087205693405804585165234132092166`80.094104897264 + 55.200788879955358692942541342292541813529893938982807780836844267533762585008002234400996312010408`79.83022147160858*I)*eps^4
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
4 - (4.617725319212262884852096720659219448337274687519388790446137879078941814221317367495576506333974`79.40749379604917 - 25.132741228718345907701147066236023073577355195000846567799556738462531250289671989024278602736937`80.14330555996013*I)*eps - (96.030620620431836793797900907919557539861656950410868318926827058182321874625999072727627888131795`80.13154602887484 + 29.014023878265655993810152500336640305722626901961612938178369251160147674080672618325528061944807`79.61174425740515*I)*eps^2 + (80.857271826495617523270981963927867445085462080649077748223045700539460849263717173746381906159261`79.60433241738777 - 272.644566598436259900237748608873170721930029143394563282978088552779998100882705274602903918621913`80.13221018076734*I)*eps^3 + (622.010721453351685213130569926181821731160912116945335702949466766739680839134934810200048641105539`80.14175096888916 + 126.231971969206576910880598198277878743900329620001104122161325686821550283536375379229619962178776`79.44912246502591*I)*eps^4
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
0
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (48.015310310215918396898950453959778769930828475205434159463413529091160937312999536363813944065897`80.13154602887484 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.61174425740515*I)*eps^2 - (34.418351397449837334636800174406683768717799578622044465150165073560539395700293135940911585032954`79.53931943561673 - 136.322283299218129950118874304436585360965014571697281641489044276389999050441352637301451959310956`80.13709622297299*I)*eps^3 - (308.943032439487378405617523973301866318764297452393016748322873328309905016025636276202687500059407`80.1490576188985 + 25.352254622972499183405541166613511156937861082034019085251130414565228591503184371758025754429801`79.06319580183606*I)*eps^4
9.033017898738364424440949208618880833101037401407079110724695978529993246841856797337993218317571`78.79348612182174*eps^3 + (32.441787987783825000374847081700302336331471114400407471260967977581320849446265683091782185154919`78.98609490398127 + 56.756125340843113049296363393509793961619683397498341941962616964963715847230509418812831663719776`79.22900286133279*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
0
13.429901781107622189429759850649739192906298428062952136076909845582004815298979415575649749672391`78.75726059609336*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
0
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (48.015310310215918396898950453959778769930828475205434159463413529091160937312999536363813944065897`80.13154602887484 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.61174425740515*I)*eps^2 - (34.418351397449837334636800174406683768717799578622044465150165073560539395700293135940911585032954`79.53931943561673 - 136.322283299218129950118874304436585360965014571697281641489044276389999050441352637301451959310956`80.13709622297299*I)*eps^3 - (308.943032439487378405617523973301866318764297452393016748322873328309905016025636276202687500059407`80.1490576188985 + 25.352254622972499183405541166613511156937861082034019085251130414565228591503184371758025754429801`79.06319580183606*I)*eps^4
9.033017898738364424440949208618880833101037401407079110724695978529993246841856797337993218317571`78.79348612182174*eps^3 + (32.441787987783825000374847081700302336331471114400407471260967977581320849446265683091782185154919`78.98609490398127 + 56.756125340843113049296363393509793961619683397498341941962616964963715847230509418812831663719776`79.22900286133279*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0
-2 + (2.308862659606131442426048360329609724168637343759694395223068939539470907110658683747788253166987`79.40749379604917 - 12.566370614359172953850573533118011536788677597500423283899778369231265625144835994512139301368468`80.14330555996013*I)*eps + (44.72544217651946552395412012066772839149292867279183728399229707035114599650659778869655614282638`80.12879308849362 + 14.507011939132827996905076250168320152861313450980806469089184625580073837040336309162764030972404`79.63981641406504*I)*eps^2 - (39.034822875107071234252710896060013969512679827110857219842478092846825719211658037122170798664631`79.65538907110445 - 115.651432179018249833134664259702321892814822194440543178726018873852402438797548612256984604242365`80.1270878733206*I)*eps^3 - (236.824219404663791552350896861035352452212818490988764198695510685806182353588837120643925213775094`80.13936592760106 + 54.358400382402065852233079694742578779343456212146292553924512047080025506984062003359028567940114`79.50020648125904*I)*eps^4
0
-1/4 + (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps + (3.534512688504650144903746056775934562412928707590481613329589347081383911559323631295033392078599`80.09977571092817 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.80993414733682*I)*eps^2 - (9.417475774768597233966173035119076858987741285662551086627378787254809700052240816884935184565713`80.14480554909257 - 1.537147072252356156026701754503875569007982538519606358113861482645552422572316060879330978612427`79.35758645960637*I)*eps^3 + (2.846530344265293555268566978587280006786224199395819123686541448642991364178655165577572693787263`79.05554274388251 - 35.308667271892204449355904973367982370549812508029254055514548944139276561871432182581120991767846`80.14910825148962*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418113`77.00285651698191*eps^4
3/4 - (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps - (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 + (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 + (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
3.357475445276905547357439962662434798226574607015738034019227461395501203824744853893912437418097`78.77423820127501*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (19.23944191646713922619141779521943593063827310410713663810044874543669095429477548151165190448953`80.13375119935226 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.58516796535855*I)*eps^2 - (7.269020034653544860583684519870295117984889298693340525596811965491870733265330544928888050045139`79.23806432737581 - 58.872425407281753775163656630939068310918202605857757539094526129597848373281933748379719742892331`80.14650038963303*I)*eps^3 - (131.372961544223991770016648191707872320310451505851985882170659065898822828480860569252967486384692`80.14077468586149 - 25.916634561231413333855841666709862014308397691207591828072540285480693379163887129048026144483924`79.43584730050418*I)*eps^4
-16.828796644234319995596334261160299870709808092766984345091801774785734881008383262610382230530693`78.74644458302514*eps^3 - (29.41224119074854735703979422804665886438601063411351663903922244204292086877115344669416230725575`78.63441768095853 + 105.738447812566209961697322211071199002034450438306292332322690800767530340742009289998995834646841`79.19012249316684*I)*eps^4
-83.891637409259548260093173498947284650166444961546720324513469697870380990563244565515073931607652`78.94076848755792*eps^2 - (168.807441064542221569694595266396544727781363760935927720825523093828424995458111313046484576004519`78.7714711353175 + 527.106703565096942983097356140723718437829905620046830800457147764708713596917002638633917554249055`79.26597808828211*I)*eps^3 + (1599.262859824129797884914432969145554375416909322878927736918102926117567643775282745905261034323475`79.39367963442757 - 1060.648433439315658867397674893757364198947257505578503745722257274314467022014907807608237671119494`79.21533123767504*I)*eps^4
-3/8 + (0.43291174867614964545488406756180182328161950195494269910432542616365079508324850320271029746881`79.40749379604917 - 2.356194490192344928846982537459627163147877049531329365731208444230862304714656748971026119006588`80.14330555996013*I)*eps + (9.002870683165484699418553210117458519362030339101018904899390036704592675746187413068215114512355`79.65421319684864 + 2.720064738587405249419701796906560028661496272058901212954222117296263844445063057968018255807325`79.13441142537896*I)*eps^2 - (9.0829403626834569995563272610075500614329949354864746411362499786028722118513648477717931457141`79.20211609070505 - 25.560428118603399365647288932081859755180940232193240307779195801823124821957753619494022242370804`79.65145775168851*I)*eps^3 - (61.28025533579817832805566652809247179996189819584496822042661968076810069287604744963895622416567`79.66568966709983 + 21.275180212520813903403745564219908185993731833866736755410007390350906976647786021266972928119156`79.20624234838748*I)*eps^4
1.505502983123060737406824868103146805516839566901179851787449329754998874473642799556332203052928`78.58671507903946*eps^3 + (10.443177832545995821098634457610369253395107096257008296239002521690138613978161561356165686986301`79.04925790140634 + 9.459354223473852174882727232251632326936613899583056990327102827493952641205084903135471943953296`79.006286716672*I)*eps^4
0
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
0
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
0
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
0.82246703342411321823620758332301259460947495060339921886777911468500373520160043691681445030988`80.*eps^2 - (0.34845325953518438184569502147597993825751280330342041356726118935572617635505013743775503860375`78.97837610486229 - 5.167712780049970029246052511183565867037548094314184615690756350634399152910951006261116838767148`80.14952994116668*I)*eps^3 - (14.486573204086244545368583163484509967936593322175750009383644866475462205793524396525613641913044`80.1456109074619 + 2.189396400550305650801804851099090148151677149463564876789037699082687408696031421563945353287319`79.32496964186491*I)*eps^4
0
(31.024306908905107220024050172977725989115779507187740967445864044037641014175882770107829913003679`79.38214023140993*I)*eps^4
0
-1/2 + (0.577215664901532860606512090082402431042159335939923598805767234884867726777664670936947063291747`79.40749379604917 - 3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117`80.14330555996013*I)*eps + (12.826294610978092817460945196812957287092182069404757758733632496957793969529850321007767936326353`80.13381261582485 + 3.626752984783206999226269062542080038215328362745201617272296156395018459260084077290691007743101`79.58522938183114*I)*eps^2 - (3.243270818889570859856138797898263424303277809341561841341512569872129547795136243037317535217646`79.06619979383886 - 39.248283604854502516775771087292712207278801737238505026063017419731898915521289165586479828594887`80.14903724833873*I)*eps^3 - (79.18818241524113845778750522491747459671409538383674524035607877201417259915663738829557890978568`80.12604746675244 - 27.348084737255819361779829893146688866875546121596136678936235504679274666179925637460493223431839`79.6643140087944*I)*eps^4
0
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1/4 - (0.288607832450766430303256045041201215521079667969961799402883617442433863388832335468473531645873`79.40749379604917 - 1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671059`80.14330555996013*I)*eps - (4.356979721928763363139953640098947157022403658193880832197368461766387646760924068211847842388479`80.11582476312752 + 1.81337649239160349961313453127104001910766418137260080863614807819750922963004203864534550387155`79.73512720593943*I)*eps^2 + (2.553587615346215903413439087526356852655336334922978209441010644559506641689412413203954981513451`79.70186355347793 - 6.704859852302326185272754265687441436045530632833790973804617833279951575483267067140447817379574`80.1211024945718*I)*eps^3 + (5.35483210000149794785264010893976626587495061931480232681945532405447498125467066242368536049585`79.90261827777343 - 7.81841396151443702628399969456344133931327481606702063869185227139269188975054037728307472693634`80.06699108092593*I)*eps^4
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-3/4 + (0.86582349735229929090976813512360364656323900390988539820865085232730159016649700640542059493762`79.40749379604917 - 4.712388980384689857693965074919254326295754099062658731462416888461724609429313497942052238013176`80.14330555996013*I)*eps + (18.005741366330969398837106420234917038724060678202037809798780073409185351492374826136430229024712`80.13154602887484 + 5.440129477174810498839403593813120057322992544117802425908444234592527688890126115936036511614651`79.61174425740515*I)*eps^2 - (9.751482403249754001314487391434950187511085824589457109726599069812876983198538064238395176162853`79.42322656271728 - 51.120856237206798731294577864163719510361880464386480615558391603646249643915507238988044484741609`80.14275404064307*I)*eps^3 - (107.854390076222082977591435942161614167730791074633178121333628140514740951366518175930831294703465`80.1485363783866 - 10.318863481241477174041169977095783129029761551419672655341330619681951217075432602465552061085108`79.12933041794928*I)*eps^4
3.011005966246121474813649736206293611033679133802359703574898659509997748947285599112664406105856`78.1333847378665*eps^3 + (14.171404774538180547482388989895868910337064978482540524439550120589274820306833414924506499136405`78.4627480955478 + 18.91870844694770434976545446450326465387322779916611398065420565498790528241016980627094388790659`78.58822667710005*I)*eps^4
3/2 - (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps - (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 + (21.907078612818696573428451105892800356552144233859911983037741250309430377969702308849702099544376`79.47172407312601 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.1407677214168*I)*eps^3 + (210.954439462922848560757140656100549092074375543096089918619928649736551949167926480137747939493469`80.15036570848191 - 5.532234417830638639268436781181394972054601611652732120350848267825683814044863877788390431506381`78.56907761331478*I)*eps^4
-9/4 + (2.597470492056897872729304405370810939689717011729656194625952556981904770499491019216261784812861`79.40749379604917 - 14.137166941154069573081895224757762978887262297187976194387250665385173828287940493826156714039527`80.14330555996013*I)*eps + (54.839691132417021414747526844027763710781656985209512648264119334912559789678724915326105137384014`80.13208745432972 + 16.320388431524431496518210781439360171968977632353407277725332703777583066670378347808109534843954`79.60572294515121*I)*eps^2 - (38.017298791401606383587324326360980436145674323455283915292959286187224566454855961458131682357655`79.51824192631204 - 158.530281491670366223129786103674724398123189487473626462365931161573148084657472723225250292991973`80.13837290099003*I)*eps^3 - (337.721335951130699975286303719305350380056878812186913334306342906625327861154574558113473638845313`80.14941183168597 + 24.102029863108979109526956025347340262079617714357693076926391240420598927840738259166787087355417`79.0029069533272*I)*eps^4
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
18.066035797476728848881898417237761666202074802814158221449391957059986493683713594675986436635141`78.8124010259036*eps^3 + (85.028428647229083284894333939375213462022389870895243146637300723535648921841000489547038994818427`79.07567296415563 + 113.51225068168622609859272678701958792323936679499668388392523392992743169446101883762566332743955`79.20115154570786*I)*eps^4
0
0
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 + (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 - (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
0
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 - (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 + (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-1.644934066848226436472415166646025189218949901206798437735558229370007470403200873833628900619759`80.*eps^2 - (0.505150384089225521708348118559490114249960685733658054657749176630385853076212815310945796401835`78.83908921346692 + 10.335425560099940058492105022367131734075096188628369231381512701268798305821902012522233677534295`80.1499968892901*I)*eps^3 + (32.525485024808250897638952691276072906786641772761901283273663966292104386988299962830700638639991`80.14845698430298 - 3.17395347122554655280334188430690534669910644666617684158783108760373449266093782044346613875728`79.13783375865569*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (27.297523288804412071394305560271939763403314040016313955202823223285595409462901515849164773272466`80.13569990259444 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.56012463021973*I)*eps^2 - (7.183448156849510483403667638748486725121581225289964509817547518455711448300372760950145147642792`79.056863200123 - 88.831992769808945092043647196952556148632699663105379283507547540732596136864480343695193334724069`80.14909964308383*I)*eps^3 - (205.207844594888546166326237769733239525084768118683984476248554831807259776985309537831394096435498`80.13783665894135 - 50.317376673411027421956050084095197437447737944265143604294395611193174514967788431793095740289041`79.52736069099083*I)*eps^4
8.414398322117159997798167130580149935354904046383492172545900887392867440504191631305191115265346`80.*eps^3 + (20.599255164003814001056433960180523050557688036755892346429665922623679511008946236509255145028652`79.7104733694412 + 52.869223906283104980848661105535599501017225219153146166161345400383765170371004644999497917323422`80.1198247874059*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
-3/2 + (1.73164699470459858181953627024720729312647800781977079641730170465460318033299401281084118987524`79.40749379604917 - 9.424777960769379715387930149838508652591508198125317462924833776923449218858626995884104476026351`80.14330555996013*I)*eps + (36.011482732661938797674212840469834077448121356404075619597560146818370702984749652272860458049423`80.13154602887484 + 10.880258954349620997678807187626240114645985088235604851816888469185055377780252231872073023229303`79.61174425740515*I)*eps^2 - (23.109135515978290858828189267404250347317130526200410864830012805651268583756015399036157973153712`79.49385123117791 - 102.241712474413597462589155728327439020723760928772961231116783207292499287831014477976088969483217`80.13969564680376*I)*eps^3 - (222.91009765877066069449157378433133981850460747069414642591724113583393214361426881071225151800327`80.15049715762879 + 2.020511854495519215138514805323690670947859133940574474815058217943425496008136785782966413825536`78.10782881831615*I)*eps^4
0
0
0
0
1 - (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps - (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 + (18.820504918483166853434965405078047108241314306948587782786716667711960506895728743685575322124816`79.71686436413795 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.11883792004816*I)*eps^3 + (84.027347125603715727858263620842816776359467841549247542165584532731563684272525534486187143352959`80.13508805214614 + 22.80040739010042162451293014517310909336837380714601652338418062537463793609996815855162357739542`79.56861000663982*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4
-1 + (1.154431329803065721213024180164804862084318671879847197611534469769735453555329341873894126583494`79.40749379604917 - 6.283185307179586476925286766559005768394338798750211641949889184615632812572417997256069650684234`80.14330555996013*I)*eps + (20.717787021411506325504644893687839006527514435189120204260590305805565527850098020514649170793431`80.12540691537147 + 7.253505969566413998452538125084160076430656725490403234544592312790036918520168154581382015486202`79.66961152396246*I)*eps^2 - (11.608163499525601141036536436009347163651396552905594492033087335660931272177850202566840080468804`79.52607255394176 - 47.490290529409184858075227107484029212332314908591902357981496735657402913576872293606258624586887`80.13791386394148*I)*eps^3 - (82.612590917484384547432904179320608643570428621718390067861329408452110596753686775467924917460676`80.13495553316012 - 22.516070243856525501928779373857404764646390666413823047611258289240017924218035822876517494596085`79.57040188519593*I)*eps^4

==> anc/DE/dihedral_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61223,       1558]
NotebookOptionsPosition[     58826,       1518]
NotebookOutlinePosition[     59252,       1535]
CellTagsIndexPosition[     59209,       1532]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["DIHEDRAL", "Section",
 CellChangeTimes->{{3.93400252318452*^9, 
  3.934002546253674*^9}},ExpressionUUID->"f66593c3-76df-43a6-a8f0-\
7b879c7db4e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9352181951975603`*^9, 3.935218203436928*^9}, 
   3.935219149299076*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"a19700b1-53bf-42e4-bc79-2ddeef6834f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"s", ",", "Orderless"}], "]"}], ";", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"a_", ",", "a_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sToS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", 
     RowBox[{"s13", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", 
     RowBox[{"s14", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], ",", 
     RowBox[{"s15", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], ",", 
     RowBox[{"s23", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ",", 
     RowBox[{"s24", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], ",", 
     RowBox[{"s25", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], ",", 
     RowBox[{"s45", "\[Rule]", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Stos", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "s12"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "s13"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "s14"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "s15"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "s23"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "s24"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "s25"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "s34"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "s35"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", "s45"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9340027864295473`*^9, 3.9340028014857607`*^9}, {
  3.934002907196509*^9, 3.934002907586453*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cdc196c3-63e2-4fca-a452-fb500605f637"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"letters", "=", 
   RowBox[{"Get", "[", "\"\<letters.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"letters", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.9340027340781507`*^9, 3.934002736813814*^9}, {
   3.935218206329727*^9, 3.935218208150105*^9}, {3.9352183643907213`*^9, 
   3.935218377289399*^9}, {3.935218706178302*^9, 3.935218707356969*^9}, 
   3.935218946251198*^9, 
   3.935219478051778*^9},ExpressionUUID->"9f4e0e22-2e00-4b65-a398-\
f3979a98ed12"],

Cell[BoxData["111"], "Output",
 CellChangeTimes->{
  3.934002737031363*^9, {3.9340030356291637`*^9, 3.934003049068595*^9}, 
   3.934952029907996*^9, {3.935125128341861*^9, 3.935125134861292*^9}, 
   3.9352182087194557`*^9, {3.935218366472859*^9, 3.935218377599156*^9}, 
   3.935218707597425*^9, 3.935218946738364*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"24f2ccf2-9b87-4798-9cc1-942fbc266043"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", " ", "dihedral", " ", "permutations", " ", "of", " ", "the", " ", 
   "letters"}], " ", "**)"}]], "Input",
 CellChangeTimes->{{3.934002816653721*^9, 3.934002827084803*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"002bfc26-5254-4a01-9067-43ef4c0bb5ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], "=", 
   RowBox[{"Array", "[", 
    RowBox[{"w", ",", "111"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930043836566793*^9, 3.9300438716527987`*^9}, {
   3.935218379392962*^9, 3.935218380405037*^9}, 3.935218958480537*^9, {
   3.93521916272605*^9, 3.935219165521164*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"8f2fbbb0-7c22-4d52-b5d5-eb63ec3791c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "53", "]"}], ",", 
     RowBox[{"w", "[", "54", "]"}], ",", 
     RowBox[{"w", "[", "55", "]"}], ",", 
     RowBox[{"w", "[", "56", "]"}], ",", 
     RowBox[{"w", "[", "52", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "68", "]"}], ",", 
     RowBox[{"w", "[", "69", "]"}], ",", 
     RowBox[{"w", "[", "70", "]"}], ",", 
     RowBox[{"w", "[", "71", "]"}], ",", 
     RowBox[{"w", "[", "67", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9352191219247723`*^9, 3.935219123728405*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"6701e78f-d5f8-4a7a-a515-7565a87f7f4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "54", "]"}], ",", 
     RowBox[{"w", "[", "55", "]"}], ",", 
     RowBox[{"w", "[", "56", "]"}], ",", 
     RowBox[{"w", "[", "52", "]"}], ",", 
     RowBox[{"w", "[", "53", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "69", "]"}], ",", 
     RowBox[{"w", "[", "70", "]"}], ",", 
     RowBox[{"w", "[", "71", "]"}], ",", 
     RowBox[{"w", "[", "67", "]"}], ",", 
     RowBox[{"w", "[", "68", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219116742311*^9, 3.935219118212983*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"414934e5-7bd0-4507-8220-ad0e04a6887c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "55", "]"}], ",", 
     RowBox[{"w", "[", "56", "]"}], ",", 
     RowBox[{"w", "[", "52", "]"}], ",", 
     RowBox[{"w", "[", "53", "]"}], ",", 
     RowBox[{"w", "[", "54", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "70", "]"}], ",", 
     RowBox[{"w", "[", "71", "]"}], ",", 
     RowBox[{"w", "[", "67", "]"}], ",", 
     RowBox[{"w", "[", "68", "]"}], ",", 
     RowBox[{"w", "[", "69", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219111287616*^9, 3.935219113458475*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"5227aba9-8256-43fc-9bc5-4e5349caa92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "56", "]"}], ",", 
     RowBox[{"w", "[", "52", "]"}], ",", 
     RowBox[{"w", "[", "53", "]"}], ",", 
     RowBox[{"w", "[", "54", "]"}], ",", 
     RowBox[{"w", "[", "55", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "71", "]"}], ",", 
     RowBox[{"w", "[", "67", "]"}], ",", 
     RowBox[{"w", "[", "68", "]"}], ",", 
     RowBox[{"w", "[", "69", "]"}], ",", 
     RowBox[{"w", "[", "70", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9352191008298492`*^9, 3.9352191026147137`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"115787d4-e9f5-40e4-b9f9-0d2874f99480"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "50", "]"}], "-", 
      RowBox[{"w", "[", "55", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "49", "]"}], "-", 
      RowBox[{"w", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "48", "]"}], "-", 
      RowBox[{"w", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "47", "]"}], "-", 
      RowBox[{"w", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "51", "]"}], "-", 
      RowBox[{"w", "[", "56", "]"}]}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "68", "]"}], "+", 
      RowBox[{"w", "[", "73", "]"}], "-", 
      RowBox[{"w", "[", "78", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "67", "]"}], "+", 
      RowBox[{"w", "[", "72", "]"}], "-", 
      RowBox[{"w", "[", "77", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "71", "]"}], "+", 
      RowBox[{"w", "[", "76", "]"}], "-", 
      RowBox[{"w", "[", "81", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "70", "]"}], "+", 
      RowBox[{"w", "[", "75", "]"}], "-", 
      RowBox[{"w", "[", "80", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "69", "]"}], "+", 
      RowBox[{"w", "[", "74", "]"}], "-", 
      RowBox[{"w", "[", "79", "]"}]}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219095246408*^9, 3.935219097615144*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"7aef9951-2901-4627-98ba-881e28ef2a64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1", ",", "5"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "49", "]"}], "-", 
      RowBox[{"w", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "48", "]"}], "-", 
      RowBox[{"w", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "47", "]"}], "-", 
      RowBox[{"w", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "51", "]"}], "-", 
      RowBox[{"w", "[", "56", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "50", "]"}], "-", 
      RowBox[{"w", "[", "55", "]"}]}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "67", "]"}], "+", 
      RowBox[{"w", "[", "72", "]"}], "-", 
      RowBox[{"w", "[", "77", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "71", "]"}], "+", 
      RowBox[{"w", "[", "76", "]"}], "-", 
      RowBox[{"w", "[", "81", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "70", "]"}], "+", 
      RowBox[{"w", "[", "75", "]"}], "-", 
      RowBox[{"w", "[", "80", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "69", "]"}], "+", 
      RowBox[{"w", "[", "74", "]"}], "-", 
      RowBox[{"w", "[", "79", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "68", "]"}], "+", 
      RowBox[{"w", "[", "73", "]"}], "-", 
      RowBox[{"w", "[", "78", "]"}]}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219367342861*^9, 3.935219368912373*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"08b7aa8b-3a30-47f8-851a-2522f4a5736d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "5", ",", "4"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "48", "]"}], "-", 
      RowBox[{"w", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "47", "]"}], "-", 
      RowBox[{"w", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "51", "]"}], "-", 
      RowBox[{"w", "[", "56", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "50", "]"}], "-", 
      RowBox[{"w", "[", "55", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "49", "]"}], "-", 
      RowBox[{"w", "[", "54", "]"}]}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "71", "]"}], "+", 
      RowBox[{"w", "[", "76", "]"}], "-", 
      RowBox[{"w", "[", "81", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "70", "]"}], "+", 
      RowBox[{"w", "[", "75", "]"}], "-", 
      RowBox[{"w", "[", "80", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "69", "]"}], "+", 
      RowBox[{"w", "[", "74", "]"}], "-", 
      RowBox[{"w", "[", "79", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "68", "]"}], "+", 
      RowBox[{"w", "[", "73", "]"}], "-", 
      RowBox[{"w", "[", "78", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "67", "]"}], "+", 
      RowBox[{"w", "[", "72", "]"}], "-", 
      RowBox[{"w", "[", "77", "]"}]}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93521926260009*^9, 3.935219264950182*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"996799d0-2229-4ce8-8ff8-e2026cc59b4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "5", ",", "4", ",", "3"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "47", "]"}], "-", 
      RowBox[{"w", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "51", "]"}], "-", 
      RowBox[{"w", "[", "56", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "50", "]"}], "-", 
      RowBox[{"w", "[", "55", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "49", "]"}], "-", 
      RowBox[{"w", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "48", "]"}], "-", 
      RowBox[{"w", "[", "53", "]"}]}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "70", "]"}], "+", 
      RowBox[{"w", "[", "75", "]"}], "-", 
      RowBox[{"w", "[", "80", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "69", "]"}], "+", 
      RowBox[{"w", "[", "74", "]"}], "-", 
      RowBox[{"w", "[", "79", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "68", "]"}], "+", 
      RowBox[{"w", "[", "73", "]"}], "-", 
      RowBox[{"w", "[", "78", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "67", "]"}], "+", 
      RowBox[{"w", "[", "72", "]"}], "-", 
      RowBox[{"w", "[", "77", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "71", "]"}], "+", 
      RowBox[{"w", "[", "76", "]"}], "-", 
      RowBox[{"w", "[", "81", "]"}]}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219339529553*^9, 3.935219341649406*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"9e1ac974-75d8-4258-8332-919694049761"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wperm", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "[", "5", "]"}], ",", 
     RowBox[{"w", "[", "4", "]"}], ",", 
     RowBox[{"w", "[", "3", "]"}], ",", 
     RowBox[{"w", "[", "2", "]"}], ",", 
     RowBox[{"w", "[", "1", "]"}], ",", 
     RowBox[{"w", "[", "10", "]"}], ",", 
     RowBox[{"w", "[", "9", "]"}], ",", 
     RowBox[{"w", "[", "8", "]"}], ",", 
     RowBox[{"w", "[", "7", "]"}], ",", 
     RowBox[{"w", "[", "6", "]"}], ",", 
     RowBox[{"w", "[", "12", "]"}], ",", 
     RowBox[{"w", "[", "11", "]"}], ",", 
     RowBox[{"w", "[", "15", "]"}], ",", 
     RowBox[{"w", "[", "14", "]"}], ",", 
     RowBox[{"w", "[", "13", "]"}], ",", 
     RowBox[{"w", "[", "19", "]"}], ",", 
     RowBox[{"w", "[", "18", "]"}], ",", 
     RowBox[{"w", "[", "17", "]"}], ",", 
     RowBox[{"w", "[", "16", "]"}], ",", 
     RowBox[{"w", "[", "20", "]"}], ",", 
     RowBox[{"w", "[", "22", "]"}], ",", 
     RowBox[{"w", "[", "21", "]"}], ",", 
     RowBox[{"w", "[", "25", "]"}], ",", 
     RowBox[{"w", "[", "24", "]"}], ",", 
     RowBox[{"w", "[", "23", "]"}], ",", 
     RowBox[{"w", "[", "26", "]"}], ",", 
     RowBox[{"w", "[", "31", "]"}], ",", 
     RowBox[{"w", "[", "30", "]"}], ",", 
     RowBox[{"w", "[", "29", "]"}], ",", 
     RowBox[{"w", "[", "28", "]"}], ",", 
     RowBox[{"w", "[", "27", "]"}], ",", 
     RowBox[{"w", "[", "35", "]"}], ",", 
     RowBox[{"w", "[", "34", "]"}], ",", 
     RowBox[{"w", "[", "33", "]"}], ",", 
     RowBox[{"w", "[", "32", "]"}], ",", 
     RowBox[{"w", "[", "36", "]"}], ",", 
     RowBox[{"w", "[", "40", "]"}], ",", 
     RowBox[{"w", "[", "39", "]"}], ",", 
     RowBox[{"w", "[", "38", "]"}], ",", 
     RowBox[{"w", "[", "37", "]"}], ",", 
     RowBox[{"w", "[", "41", "]"}], ",", 
     RowBox[{"w", "[", "44", "]"}], ",", 
     RowBox[{"w", "[", "43", "]"}], ",", 
     RowBox[{"w", "[", "42", "]"}], ",", 
     RowBox[{"w", "[", "46", "]"}], ",", 
     RowBox[{"w", "[", "45", "]"}], ",", 
     RowBox[{"w", "[", "51", "]"}], ",", 
     RowBox[{"w", "[", "50", "]"}], ",", 
     RowBox[{"w", "[", "49", "]"}], ",", 
     RowBox[{"w", "[", "48", "]"}], ",", 
     RowBox[{"w", "[", "47", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "51", "]"}], "-", 
      RowBox[{"w", "[", "56", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "50", "]"}], "-", 
      RowBox[{"w", "[", "55", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "49", "]"}], "-", 
      RowBox[{"w", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "48", "]"}], "-", 
      RowBox[{"w", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "47", "]"}], "-", 
      RowBox[{"w", "[", "52", "]"}]}], ",", 
     RowBox[{"w", "[", "66", "]"}], ",", 
     RowBox[{"w", "[", "65", "]"}], ",", 
     RowBox[{"w", "[", "64", "]"}], ",", 
     RowBox[{"w", "[", "63", "]"}], ",", 
     RowBox[{"w", "[", "62", "]"}], ",", 
     RowBox[{"w", "[", "61", "]"}], ",", 
     RowBox[{"w", "[", "60", "]"}], ",", 
     RowBox[{"w", "[", "59", "]"}], ",", 
     RowBox[{"w", "[", "58", "]"}], ",", 
     RowBox[{"w", "[", "57", "]"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "69", "]"}], "+", 
      RowBox[{"w", "[", "74", "]"}], "-", 
      RowBox[{"w", "[", "79", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "68", "]"}], "+", 
      RowBox[{"w", "[", "73", "]"}], "-", 
      RowBox[{"w", "[", "78", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "67", "]"}], "+", 
      RowBox[{"w", "[", "72", "]"}], "-", 
      RowBox[{"w", "[", "77", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "71", "]"}], "+", 
      RowBox[{"w", "[", "76", "]"}], "-", 
      RowBox[{"w", "[", "81", "]"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", "70", "]"}], "+", 
      RowBox[{"w", "[", "75", "]"}], "-", 
      RowBox[{"w", "[", "80", "]"}]}], ",", 
     RowBox[{"w", "[", "79", "]"}], ",", 
     RowBox[{"w", "[", "78", "]"}], ",", 
     RowBox[{"w", "[", "77", "]"}], ",", 
     RowBox[{"w", "[", "81", "]"}], ",", 
     RowBox[{"w", "[", "80", "]"}], ",", 
     RowBox[{"w", "[", "74", "]"}], ",", 
     RowBox[{"w", "[", "73", "]"}], ",", 
     RowBox[{"w", "[", "72", "]"}], ",", 
     RowBox[{"w", "[", "76", "]"}], ",", 
     RowBox[{"w", "[", "75", "]"}], ",", 
     RowBox[{"w", "[", "86", "]"}], ",", 
     RowBox[{"w", "[", "85", "]"}], ",", 
     RowBox[{"w", "[", "84", "]"}], ",", 
     RowBox[{"w", "[", "83", "]"}], ",", 
     RowBox[{"w", "[", "82", "]"}], ",", 
     RowBox[{"w", "[", "91", "]"}], ",", 
     RowBox[{"w", "[", "90", "]"}], ",", 
     RowBox[{"w", "[", "89", "]"}], ",", 
     RowBox[{"w", "[", "88", "]"}], ",", 
     RowBox[{"w", "[", "87", "]"}], ",", 
     RowBox[{"w", "[", "101", "]"}], ",", 
     RowBox[{"w", "[", "100", "]"}], ",", 
     RowBox[{"w", "[", "99", "]"}], ",", 
     RowBox[{"w", "[", "98", "]"}], ",", 
     RowBox[{"w", "[", "97", "]"}], ",", 
     RowBox[{"w", "[", "96", "]"}], ",", 
     RowBox[{"w", "[", "95", "]"}], ",", 
     RowBox[{"w", "[", "94", "]"}], ",", 
     RowBox[{"w", "[", "93", "]"}], ",", 
     RowBox[{"w", "[", "92", "]"}], ",", 
     RowBox[{"w", "[", "104", "]"}], ",", 
     RowBox[{"w", "[", "103", "]"}], ",", 
     RowBox[{"w", "[", "102", "]"}], ",", 
     RowBox[{"w", "[", "106", "]"}], ",", 
     RowBox[{"w", "[", "105", "]"}], ",", 
     RowBox[{"w", "[", "110", "]"}], ",", 
     RowBox[{"w", "[", "109", "]"}], ",", 
     RowBox[{"w", "[", "108", "]"}], ",", 
     RowBox[{"w", "[", "107", "]"}], ",", 
     RowBox[{"w", "[", "111", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935219052738119*^9, 3.9352190545286827`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"cb8ba351-457b-48ab-9177-bca3a45b6fe8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dihedral", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateLeft", "[", 
        RowBox[{
         RowBox[{"Range", "@", "5"}], ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateLeft", "[", 
        RowBox[{
         RowBox[{"Reverse", "@", 
          RowBox[{"Range", "@", "5"}]}], ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.930054858243535*^9, 3.930054858244361*^9}, {
  3.935219045378889*^9, 3.93521904555993*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b5a57dcb-6f9f-4cb2-8241-d1ccff391c1f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", " ", "check", " ", "dihedral", " ", "transformations"}], " ", 
  "**)"}]], "Input",
 CellChangeTimes->{{3.934003059724799*^9, 3.9340030711839857`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"0a1267e9-46b3-4264-b734-aba9d68411eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Log", "@", "letters"}], "/.", "sToS"}], "/.", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"perm", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], ",", 
                RowBox[{"perm", "[", 
                 RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}]}], "/.", "Stos"}], 
           ")"}], "-", 
          RowBox[{"wperm", "[", "perm", "]"}]}], "/.", 
         RowBox[{
          RowBox[{"w", "[", "n_", "]"}], "\[RuleDelayed]", 
          RowBox[{"Log", "@", 
           RowBox[{"letters", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}]}]}], "]"}], "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"s12", ",", "s23", ",", "s34", ",", "s45", ",", "s15"}], 
          "}"}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"RandomInteger", "[", 
            RowBox[{"10", "^", "5"}], "]"}], ",", "5"}], "]"}]}], "]"}]}], "//",
       "N"}], "//", 
     RowBox[{
      RowBox[{"Rationalize", "@", 
       RowBox[{"Chop", "[", "#", "]"}]}], "&"}]}], "//", "Union"}], ",", 
   RowBox[{"{", 
    RowBox[{"perm", ",", "dihedral"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935218421854504*^9, 3.935218426718182*^9}, 
   3.935218512381928*^9, 3.935218733243123*^9, {3.935219012286667*^9, 
   3.935219030483697*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"c837335e-f60f-42ec-8847-1e5c5be17795"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934002845337409*^9, {3.934003057353427*^9, 3.934003072973721*^9}, 
   3.934952030317339*^9, 3.935218433560647*^9, 3.935218513057032*^9, {
   3.9352190151490507`*^9, 3.935219031026656*^9}, 3.9352191532000437`*^9, 
   3.9352193582230253`*^9, 3.935219392086474*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"e6eb682a-8514-481f-91cb-aeff805e569a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1089, 747},
WindowMargins->{{Automatic, 115}, {49, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0b043365-ab34-444e-8a7b-1388b76f2b57"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 152, 3, 84, "Section",ExpressionUUID->"f66593c3-76df-43a6-a8f0-7b879c7db4e2"],
Cell[735, 27, 300, 7, 37, "Input",ExpressionUUID->"a19700b1-53bf-42e4-bc79-2ddeef6834f0"],
Cell[1038, 36, 2694, 80, 142, "Input",ExpressionUUID->"cdc196c3-63e2-4fca-a452-fb500605f637"],
Cell[CellGroupData[{
Cell[3757, 120, 512, 11, 64, "Input",ExpressionUUID->"9f4e0e22-2e00-4b65-a398-f3979a98ed12"],
Cell[4272, 133, 396, 6, 42, "Output",ExpressionUUID->"24f2ccf2-9b87-4798-9cc1-942fbc266043"]
}, Open  ]],
Cell[4683, 142, 303, 7, 37, "Input",ExpressionUUID->"002bfc26-5254-4a01-9067-43ef4c0bb5ce"],
Cell[4989, 151, 513, 12, 37, "Input",ExpressionUUID->"8f2fbbb0-7c22-4d52-b5d5-eb63ec3791c3"],
Cell[5505, 165, 5026, 121, 272, InheritFromParent,ExpressionUUID->"6701e78f-d5f8-4a7a-a515-7565a87f7f4a"],
Cell[10534, 288, 5024, 121, 272, InheritFromParent,ExpressionUUID->"414934e5-7bd0-4507-8220-ad0e04a6887c"],
Cell[15561, 411, 5024, 121, 272, InheritFromParent,ExpressionUUID->"5227aba9-8256-43fc-9bc5-4e5349caa92c"],
Cell[20588, 534, 5028, 121, 272, InheritFromParent,ExpressionUUID->"115787d4-e9f5-40e4-b9f9-0d2874f99480"],
Cell[25619, 657, 5839, 146, 298, InheritFromParent,ExpressionUUID->"7aef9951-2901-4627-98ba-881e28ef2a64"],
Cell[31461, 805, 5839, 146, 298, InheritFromParent,ExpressionUUID->"08b7aa8b-3a30-47f8-851a-2522f4a5736d"],
Cell[37303, 953, 5838, 146, 298, InheritFromParent,ExpressionUUID->"996799d0-2229-4ce8-8ff8-e2026cc59b4f"],
Cell[43144, 1101, 5839, 146, 298, InheritFromParent,ExpressionUUID->"9e1ac974-75d8-4258-8332-919694049761"],
Cell[48986, 1249, 5841, 146, 298, InheritFromParent,ExpressionUUID->"cb8ba351-457b-48ab-9177-bca3a45b6fe8"],
Cell[54830, 1397, 836, 24, 64, "Input",ExpressionUUID->"b5a57dcb-6f9f-4cb2-8241-d1ccff391c1f"],
Cell[55669, 1423, 279, 6, 37, "Input",ExpressionUUID->"0a1267e9-46b3-4264-b734-aba9d68411eb"],
Cell[CellGroupData[{
Cell[55973, 1433, 1829, 50, 142, "Input",ExpressionUUID->"c837335e-f60f-42ec-8847-1e5c5be17795"],
Cell[57805, 1485, 993, 29, 42, "Output",ExpressionUUID->"e6eb682a-8514-481f-91cb-aeff805e569a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DE/letters.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{s12, s23, s34, s45, s15, s34 + s45, s15 + s45, s12 + s15, s12 + s23, 
 s23 + s34, s12 - s45, -s15 + s23, -s12 + s34, -s23 + s45, s15 - s34, 
 s12 + s23 - s45, -s15 + s23 + s34, -s12 + s34 + s45, s15 - s23 + s45, 
 s12 + s15 - s34, -((s12*s15 - s12*s23 + s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) + s12*s23 - s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15 + s12*s23 - s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) - s12*s23 + s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (s12*s15 - s12*s23 - s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15 - s12*s23 + s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) + s12*s23 - s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (s12*s15 - s12*s23 + s23*s34 - s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
   2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
   2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
   2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2], 
 s12^2 - 4*s34*s45, s23^2 - 4*s15*s45, -4*s12*s15 + s34^2, 
 -4*s12*s23 + s45^2, s15^2 - 4*s23*s34, s12*s15^2 - s12*s15*s23 - 
  s12*s23*s34 + s23*s34^2 + s15*s34*s45, s12^2*s23 - s12*s23*s34 + 
  s12*s15*s45 - s23*s34*s45 + s34*s45^2, s12*s15*s23 + s23^2*s34 + 
  s15^2*s45 - s15*s34*s45 - s23*s34*s45, s12^2*s15 + s12*s23*s34 - 
  s12*s15*s45 - s15*s34*s45 + s34^2*s45, -(s12*s15*s23) + s12*s23^2 - 
  s12*s15*s45 + s23*s34*s45 + s15*s45^2, s12^2*s15 + s23^2*s34 + 
  s12*s23*(s15 + s34) + (s15 - s34)^2*s45, s12*s23^2 + s15*(s12 - s45)^2 + 
  s34^2*s45 + s23*s34*(s12 + s45), s12*(-s15 + s23)^2 + s23*s34^2 + 
  (s15 + s23)*s34*s45 + s15*s45^2, s12*s15^2 + s23*(-s12 + s34)^2 + 
  s15*(s12 + s34)*s45 + s34*s45^2, s12^2*s23 + s15^2*s45 + 
  s34*(-s23 + s45)^2 + s12*s15*(s23 + s45), s12^2*s15^2 - 2*s12^2*s15*s23 + 
  s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + 
  2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 2*s23*s34^2*s45 + s34^2*s45^2, 
 s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
  2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
  2*s15*s34*s45^2 + s34^2*s45^2, s12^2*s15^2 + 2*s12*s15*s23*s34 + 
  s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 
  2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2, 
 s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
  2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + s15^2*s45^2 - 
  2*s15*s34*s45^2 + s34^2*s45^2, s12^2*s15^2 - 2*s12^2*s15*s23 + 
  s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
  2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s15*s23*s34*s45 + s15^2*s45^2, 
 (s12 - Sqrt[s12^2 - 4*s34*s45])/(s12 + Sqrt[s12^2 - 4*s34*s45]), 
 (s23 - Sqrt[s23^2 - 4*s15*s45])/(s23 + Sqrt[s23^2 - 4*s15*s45]), 
 (s34 - Sqrt[-4*s12*s15 + s34^2])/(s34 + Sqrt[-4*s12*s15 + s34^2]), 
 (s45 - Sqrt[-4*s12*s23 + s45^2])/(s45 + Sqrt[-4*s12*s23 + s45^2]), 
 (s15 - Sqrt[s15^2 - 4*s23*s34])/(s15 + Sqrt[s15^2 - 4*s23*s34]), 
 (s12 - 2*s34 - Sqrt[s12^2 - 4*s34*s45])/
  (s12 - 2*s34 + Sqrt[s12^2 - 4*s34*s45]), 
 (s23 - 2*s45 - Sqrt[s23^2 - 4*s15*s45])/
  (s23 - 2*s45 + Sqrt[s23^2 - 4*s15*s45]), 
 (-2*s15 + s34 - Sqrt[-4*s12*s15 + s34^2])/
  (-2*s15 + s34 + Sqrt[-4*s12*s15 + s34^2]), 
 (-2*s12 + s45 - Sqrt[-4*s12*s23 + s45^2])/
  (-2*s12 + s45 + Sqrt[-4*s12*s23 + s45^2]), 
 (s15 - 2*s23 - Sqrt[s15^2 - 4*s23*s34])/
  (s15 - 2*s23 + Sqrt[s15^2 - 4*s23*s34]), 
 (2*s23*s34 + s12*(s15 + s34) + (-s15 + s34)*Sqrt[s12^2 - 4*s34*s45])/
  (2*s23*s34 + s12*(s15 + s34) + (s15 - s34)*Sqrt[s12^2 - 4*s34*s45]), 
 (2*s34*s45 + s23*(s12 + s45) + (-s12 + s45)*Sqrt[s23^2 - 4*s15*s45])/
  (2*s34*s45 + s23*(s12 + s45) + (s12 - s45)*Sqrt[s23^2 - 4*s15*s45]), 
 ((s15 + s23)*s34 + (s15 - s23)*Sqrt[-4*s12*s15 + s34^2] + 2*s15*s45)/
  ((s15 + s23)*s34 + (-s15 + s23)*Sqrt[-4*s12*s15 + s34^2] + 2*s15*s45), 
 (2*s12*s15 + (s12 + s34)*s45 + (s12 - s34)*Sqrt[-4*s12*s23 + s45^2])/
  (2*s12*s15 + (s12 + s34)*s45 + (-s12 + s34)*Sqrt[-4*s12*s23 + s45^2]), 
 (2*s12*s23 + Sqrt[s15^2 - 4*s23*s34]*(s23 - s45) + s15*(s23 + s45))/
  (2*s12*s23 + Sqrt[s15^2 - 4*s23*s34]*(-s23 + s45) + s15*(s23 + s45)), 
 (2*s15*s45 + s12*(s23 + s45) + (-s23 + s45)*Sqrt[s12^2 - 4*s34*s45])/
  (2*s15*s45 + s12*(s23 + s45) + (s23 - s45)*Sqrt[s12^2 - 4*s34*s45]), 
 (2*s12*s15 + s23*(s15 + s34) + (s15 - s34)*Sqrt[s23^2 - 4*s15*s45])/
  (2*s12*s15 + s23*(s15 + s34) + (-s15 + s34)*Sqrt[s23^2 - 4*s15*s45]), 
 (2*s12*s23 + Sqrt[-4*s12*s15 + s34^2]*(s12 - s45) + s34*(s12 + s45))/
  (2*s12*s23 + Sqrt[-4*s12*s15 + s34^2]*(-s12 + s45) + s34*(s12 + s45)), 
 (2*s23*s34 + (s15 + s23)*s45 + (-s15 + s23)*Sqrt[-4*s12*s23 + s45^2])/
  (2*s23*s34 + (s15 + s23)*s45 + (s15 - s23)*Sqrt[-4*s12*s23 + s45^2]), 
 (s15*(s12 + s34) + (-s12 + s34)*Sqrt[s15^2 - 4*s23*s34] + 2*s34*s45)/
  (s15*(s12 + s34) + (s12 - s34)*Sqrt[s15^2 - 4*s23*s34] + 2*s34*s45), 
 (-(s12*s23) + s15*(s12 - 2*s34) + s34*(s23 - s45) + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
     2*s23*s34^2*s45 + s34^2*s45^2])/(-(s12*s23) + s15*(s12 - 2*s34) + 
   s34*(s23 - s45) - Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 - 2*s23*s34^2*s45 + s34^2*s45^2]), 
 (-(s23*s34) + s12*(s23 - 2*s45) + (-s15 + s34)*s45 + 
   Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(-(s23*s34) + s12*(s23 - 2*s45) + 
   (-s15 + s34)*s45 - Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 
     2*s12*s15*s23*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s23*(-2*s15 + s34) - s34*s45 + s15*(-s12 + s45) + 
   Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(s23*(-2*s15 + s34) - s34*s45 + 
   s15*(-s12 + s45) - Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 
     2*s12*s15^2*s45 + 2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s12*(s15 - s23) - s15*s45 + s34*(-2*s12 + s45) + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
  (s12*(s15 - s23) - s15*s45 + s34*(-2*s12 + s45) - 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]), 
 (-(s12*s15) + s23*(s12 - s34) + (s15 - 2*s23)*s45 + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s15*s23*s34*s45 + s15^2*s45^2])/(-(s12*s15) + s23*(s12 - s34) + 
   (s15 - 2*s23)*s45 - Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s15*s23*s34*s45 + s15^2*s45^2]), 
 (s12*s15 + s12*s23 + s34*(-s23 + s45) + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
     2*s23*s34^2*s45 + s34^2*s45^2])/(s12*s15 + s12*s23 + s34*(-s23 + s45) - 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
     2*s23*s34^2*s45 + s34^2*s45^2]), 
 (s12*s23 + s23*s34 + (s15 - s34)*s45 + 
   Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(s12*s23 + s23*s34 + (s15 - s34)*s45 - 
   Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s23*s34 + s15*(s12 - s45) + s34*s45 + 
   Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(s23*s34 + s15*(s12 - s45) + s34*s45 - 
   Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s12*(-s15 + s23) + s15*s45 + s34*s45 + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
  (s12*(-s15 + s23) + s15*s45 + s34*s45 - 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s12*s15 + s23*(-s12 + s34) + s15*s45 + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s15*s23*s34*s45 + s15^2*s45^2])/(s12*s15 + s23*(-s12 + s34) + 
   s15*s45 - Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s15*s23*s34*s45 + s15^2*s45^2]), 
 (s12*s15 - s12*s23 + s34*(s23 + s45) + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
     2*s23*s34^2*s45 + s34^2*s45^2])/(s12*s15 - s12*s23 + s34*(s23 + s45) - 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
     2*s23*s34^2*s45 + s34^2*s45^2]), 
 (s12*s23 - s23*s34 + (s15 + s34)*s45 + 
   Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(s12*s23 - s23*s34 + (s15 + s34)*s45 - 
   Sqrt[s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s23*s34 - s34*s45 + s15*(s12 + s45) + 
   Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2])/(s23*s34 - s34*s45 + s15*(s12 + s45) - 
   Sqrt[s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2]), 
 (s12*(s15 + s23) - s15*s45 + s34*s45 + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
  (s12*(s15 + s23) - s15*s45 + s34*s45 - 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]), 
 (-(s12*s15) + s23*(s12 + s34) + s15*s45 + 
   Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s15*s23*s34*s45 + s15^2*s45^2])/(-(s12*s15) + s23*(s12 + s34) + 
   s15*s45 - Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s15*s23*s34*s45 + s15^2*s45^2]), 
 -((s12*s15 + s12*s23 + s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) - s12*s23 - s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15 + s12*s23 + s23*s34 - s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) - s12*s23 - s23*s34 + s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((-(s12*s15) + s12*s23 + s23*s34 + s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (s12*s15 - s12*s23 - s23*s34 - s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15 - s12*s23 + s23*s34 + s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) + s12*s23 - s23*s34 - s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15 + s12*s23 - s23*s34 + s15*s45 + s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])/
   (-(s12*s15) - s12*s23 + s23*s34 - s15*s45 - s34*s45 + 
    Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15*s34 - s12*s23*s34 + s23*s34^2 - s12*s15*s45 + s12*s23*s45 + 
    s15*s34*s45 + s23*s34*s45 + s34^2*s45 + s15*s45^2 + s34*s45^2 + 
    (s34 + s45)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2])/(-(s12*s15*s34) + s12*s23*s34 - s23*s34^2 + 
    s12*s15*s45 - s12*s23*s45 - s15*s34*s45 - s23*s34*s45 - s34^2*s45 - 
    s15*s45^2 - s34*s45^2 + (s34 + s45)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12*s15^2 - s12*s15*s23 + s15*s23*s34 + s12*s15*s45 + s15^2*s45 + 
    s12*s23*s45 + s15*s34*s45 - s23*s34*s45 + s15*s45^2 + s34*s45^2 + 
    (s15 + s45)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2])/(-(s12*s15^2) + s12*s15*s23 - s15*s23*s34 - 
    s12*s15*s45 - s15^2*s45 - s12*s23*s45 - s15*s34*s45 + s23*s34*s45 - 
    s15*s45^2 - s34*s45^2 + (s15 + s45)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12^2*s15 + s12*s15^2 + s12^2*s23 + s12*s15*s23 - s12*s23*s34 + 
    s15*s23*s34 + s12*s15*s45 + s15^2*s45 + s12*s34*s45 - s15*s34*s45 + 
    (s12 + s15)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2])/(-(s12^2*s15) - s12*s15^2 - s12^2*s23 - s12*s15*s23 + 
    s12*s23*s34 - s15*s23*s34 - s12*s15*s45 - s15^2*s45 - s12*s34*s45 + 
    s15*s34*s45 + (s12 + s15)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((s12^2*s15 + s12^2*s23 + s12*s15*s23 + s12*s23^2 + s12*s23*s34 + 
    s23^2*s34 - s12*s15*s45 + s15*s23*s45 + s12*s34*s45 - s23*s34*s45 + 
    (s12 + s23)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2])/(-(s12^2*s15) - s12^2*s23 - s12*s15*s23 - s12*s23^2 - 
    s12*s23*s34 - s23^2*s34 + s12*s15*s45 - s15*s23*s45 - s12*s34*s45 + 
    s23*s34*s45 + (s12 + s23)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((-(s12*s15*s23) + s12*s23^2 + s12*s15*s34 + s12*s23*s34 + s23^2*s34 + 
    s23*s34^2 + s15*s23*s45 - s15*s34*s45 + s23*s34*s45 + s34^2*s45 + 
    (s23 + s34)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2])/(s12*s15*s23 - s12*s23^2 - s12*s15*s34 - s12*s23*s34 - 
    s23^2*s34 - s23*s34^2 - s15*s23*s45 + s15*s34*s45 - s23*s34*s45 - 
    s34^2*s45 + (s23 + s34)*Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2])), 
 -((-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s15*s45 + s12*s34*s45 + 
    2*s15*s34*s45 - 2*s23*s34*s45 - 2*s34^2*s45 + 
    Sqrt[(s12^2 - 4*s34*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s15*s45 - 
    s12*s34*s45 - 2*s15*s34*s45 + 2*s23*s34*s45 + 2*s34^2*s45 + 
    Sqrt[(s12^2 - 4*s34*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), 
 -((s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + s15*s23*s45 - 
    2*s15*s34*s45 - s23*s34*s45 - 2*s15*s45^2 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - 
    2*s12*s15*s45 - s15*s23*s45 + 2*s15*s34*s45 + s23*s34*s45 + 2*s15*s45^2 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((-2*s12*s15^2 + 2*s12*s15*s23 + s12*s15*s34 + 
    s12*s23*s34 - s23*s34^2 - 2*s12*s15*s45 - s15*s34*s45 + s34^2*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(2*s12*s15^2 - 2*s12*s15*s23 - s12*s15*s34 - 
    s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((-2*s12^2*s23 - 2*s12*s15*s23 + 2*s12*s23*s34 - 
    s12*s15*s45 + s12*s23*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2 + 
    Sqrt[(-4*s12*s23 + s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(2*s12^2*s23 + 2*s12*s15*s23 - 2*s12*s23*s34 + 
    s12*s15*s45 - s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2 + 
    Sqrt[(-4*s12*s23 + s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((s12*s15^2 - s12*s15*s23 - 2*s12*s23*s34 + 
    s15*s23*s34 - 2*s23^2*s34 - s15^2*s45 + s15*s34*s45 + 2*s23*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 - 
    s15*s23*s34 + 2*s23^2*s34 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), 
 -((s12^2*s15 - s12^2*s23 + s12*s23*s34 - s12*s15*s45 + s12*s34*s45 - 
    2*s15*s34*s45 + 2*s23*s34*s45 - 2*s34*s45^2 + 
    Sqrt[(s12^2 - 4*s34*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(-(s12^2*s15) + s12^2*s23 - s12*s23*s34 + s12*s15*s45 - 
    s12*s34*s45 + 2*s15*s34*s45 - 2*s23*s34*s45 + 2*s34*s45^2 + 
    Sqrt[(s12^2 - 4*s34*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((-(s12*s15*s23) + s12*s23^2 - s23^2*s34 - 
    2*s12*s15*s45 - 2*s15^2*s45 + s15*s23*s45 + 2*s15*s34*s45 + s23*s34*s45 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(s12*s15*s23 - s12*s23^2 + s23^2*s34 + 2*s12*s15*s45 + 
    2*s15^2*s45 - s15*s23*s45 - 2*s15*s34*s45 - s23*s34*s45 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((-2*s12^2*s15 - 2*s12*s15*s23 + s12*s15*s34 - 
    s12*s23*s34 + s23*s34^2 + 2*s12*s15*s45 + s15*s34*s45 - s34^2*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(2*s12^2*s15 + 2*s12*s15*s23 - s12*s15*s34 + 
    s12*s23*s34 - s23*s34^2 - 2*s12*s15*s45 - s15*s34*s45 + s34^2*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((2*s12*s15*s23 - 2*s12*s23^2 - 2*s12*s23*s34 + 
    s12*s15*s45 + s12*s23*s45 - s23*s34*s45 - s15*s45^2 + s34*s45^2 + 
    Sqrt[(-4*s12*s23 + s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(-2*s12*s15*s23 + 2*s12*s23^2 + 2*s12*s23*s34 - 
    s12*s15*s45 - s12*s23*s45 + s23*s34*s45 + s15*s45^2 - s34*s45^2 + 
    Sqrt[(-4*s12*s23 + s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), -((-(s12*s15^2) + s12*s15*s23 + 2*s12*s23*s34 + 
    s15*s23*s34 - 2*s23*s34^2 + s15^2*s45 - s15*s34*s45 - 2*s23*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])/(s12*s15^2 - s12*s15*s23 - 2*s12*s23*s34 - 
    s15*s23*s34 + 2*s23*s34^2 - s15^2*s45 + s15*s34*s45 + 2*s23*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)])), (s12*s15^2*(s12 - s45) + 
   Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
      2*s23*s34^2*s45 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + (s12*s23 + s34*(-s23 + s45))^2 + 
   s15*(-2*s12^2*s23 + s34*(s23 - s45)*s45 + 
     s12*(2*s34*s45 + s23*(2*s34 + s45))))/(s12*s15^2*(s12 - s45) - 
   Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 - 
      2*s23*s34^2*s45 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + (s12*s23 + s34*(-s23 + s45))^2 + 
   s15*(-2*s12^2*s23 + s34*(s23 - s45)*s45 + 
     s12*(2*s34*s45 + s23*(2*s34 + s45)))), 
 (s12^2*s23*(-s15 + s23) + (s23*s34 + (s15 - s34)*s45)^2 + 
   Sqrt[(s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + 
   s12*(-2*s23^2*s34 + s15*(-s15 + s34)*s45 + 
     s23*(2*s15*s45 + s34*(s15 + 2*s45))))/(s12^2*s23*(-s15 + s23) + 
   (s23*s34 + (s15 - s34)*s45)^2 - 
   Sqrt[(s12^2*s23^2 - 2*s12*s23^2*s34 + s23^2*s34^2 + 2*s12*s15*s23*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + 
   s12*(-2*s23^2*s34 + s15*(-s15 + s34)*s45 + 
     s23*(2*s15*s45 + s34*(s15 + 2*s45)))), 
 (s23^2*s34*(-s12 + s34) + (s15*(s12 - s45) + s34*s45)^2 + 
   Sqrt[(s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + 
   s23*(-2*s34^2*s45 + s12*s15*(-s12 + s45) + 
     s34*(2*s12*s15 + (s12 + 2*s15)*s45)))/(s23^2*s34*(-s12 + s34) + 
   (s15*(s12 - s45) + s34*s45)^2 - 
   Sqrt[(s12^2*s15^2 + 2*s12*s15*s23*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)] + 
   s23*(-2*s34^2*s45 + s12*s15*(-s12 + s45) + 
     s34*(2*s12*s15 + (s12 + 2*s15)*s45))), 
 (s34^2*s45*(-s23 + s45) + (s12*(-s15 + s23) + s15*s45)^2 + 
   s34*(s12*(s15 - s23)*s23 + (2*s12*s23 + s15*(2*s12 + s23))*s45 - 
     2*s15*s45^2) + Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)])/
  (s34^2*s45*(-s23 + s45) + (s12*(-s15 + s23) + s15*s45)^2 + 
   s34*(s12*(s15 - s23)*s23 + (2*s12*s23 + s15*(2*s12 + s23))*s45 - 
     2*s15*s45^2) - Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)]), 
 ((s12*s15 + s23*(-s12 + s34))^2 + (-2*s12*s15^2 + s23*(s12 - s34)*s34 + 
     s15*(2*s23*s34 + s12*(2*s23 + s34)))*s45 + s15*(s15 - s34)*s45^2 + 
   Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s15*s23*s34*s45 + s15^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)])/((s12*s15 + s23*(-s12 + s34))^2 + 
   (-2*s12*s15^2 + s23*(s12 - s34)*s34 + s15*(2*s23*s34 + s12*(2*s23 + s34)))*
    s45 + s15*(s15 - s34)*s45^2 - 
   Sqrt[(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s15*s23*s34*s45 + s15^2*s45^2)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)]), 
 -((-(s12*s23) - 2*s15*s45 - 2*s34*s45 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2 - 4*s34*s45)])/
   (s12*s23 + 2*s15*s45 + 2*s34*s45 + 
    Sqrt[(s23^2 - 4*s15*s45)*(s12^2 - 4*s34*s45)])), 
 -((-2*s12*s15 - s23*s34 - 2*s15*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s23^2 - 4*s15*s45)])/
   (2*s12*s15 + s23*s34 + 2*s15*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(s23^2 - 4*s15*s45)])), 
 -((-2*s12*s15 - 2*s12*s23 - s34*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(-4*s12*s23 + s45^2)])/
   (2*s12*s15 + 2*s12*s23 + s34*s45 + 
    Sqrt[(-4*s12*s15 + s34^2)*(-4*s12*s23 + s45^2)])), 
 -((-2*s12*s23 - 2*s23*s34 - s15*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(-4*s12*s23 + s45^2)])/
   (2*s12*s23 + 2*s23*s34 + s15*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(-4*s12*s23 + s45^2)])), 
 -((-(s12*s15) - 2*s23*s34 - 2*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2 - 4*s34*s45)])/
   (s12*s15 + 2*s23*s34 + 2*s34*s45 + 
    Sqrt[(s15^2 - 4*s23*s34)*(s12^2 - 4*s34*s45)]))}


==> anc/README.txt <==
==================================================================================================================================
D. Chicherin, J.M. Henn, J.Trnka, S.-Q.Zhang "Positivity properties of five-point two-loop Wilson loops with Lagrangian insertion"
==================================================================================================================================

Directory-2loop_results:

-2loop_full-WL_iter_integrals.m : expression for the two-loop full Wilson loop observable, Eq. (4.22), in terms of the iterated integrals of pentagon alphabet. r[i] with i= 0,...,5 are the five-particle leading singularities Eq. (4.7)-(4.8).

-2loop_full-WL_pent_functions.m : expression for the two-loop full Wilson loop observable, Eq. (4.22), in terms of the iterated integrals of planar pentagon functions of arXiv:1807.09812. 

*For the notation for pentagon functions, we follow the convention in arXiv:1807.09812, i.e. we use f[w,a,i] and f[w,a], where w denotes the weight, and functions with $i$=1,...,5 are cyclicly defined. 

-2loop_ladder_iter_integrals.m : expression for the two-loop ladder negative geometry, Eq. (4.29), in terms of the iterated integrals of pentagon alphabet. r[i] with i= 0,...,5 are the five-particle leading singularities Eq. (4.7)-(4.8).

-2loop_ladder_pent_functions.m : expression for the two-loop ladder negative geometry, Eq. (4.29), in terms of the planar pentagon functions.

-2loop_ladder-factorised_iter_integrals.m : expression for the two-loop factorised ladder negative geometry, Eq. (4.33), in terms of the iterated integrals of pentagon alphabet, where r[i] with i= 0,...,5 defined in Eq. (4.7)-(4.8), and rbar[i] with i= 1,...,5 in Eq. (4.9).

-2loop_ladder-factorised_pent_functions.m : expression for the two-loop factorised ladder negative geometry, Eq. (4.33), in terms of planar pentagon functions.

-2loop_geom-loop_iter_integrals.m : expression for the two-loop ``loop-type'' negative geometry, Eq. (4.34), in terms of the iterated integrals of pentagon alphabet, where r[i] with i= 0,...,5 defined in Eq. (4.7)-(4.8), and rbar[i] with i= 1,...,5 in Eq. (4.9).

-2loop_geom-loop_pent_functions.m : expression for the two-loop ``loop-type'' negative geometry, Eq. (4.34), in terms of the iterated integrals of planar pentagon functions.

-1loop_full-WL_iter_integrals.m : expression for the one-loop full Wilson loop observable, Eq. (4.21), in terms of the iterated integrals of pentagon alphabet. r[i] with i= 0,...,5 are the five-particle leading singularities Eq. (4.7)-(4.8).

-1loop_full-WL_pent_functions.m : expression for the one-loop full Wilson loop observable, Eq. (4.21), in terms of the iterated integrals of planar pentagon functions of arXiv:1807.09812. 

-rCoefficients.m: expression for the five-particle leading singularities, r[i] with i= 0,...,10, in Eq. (4.7)-(4.9).

-constant_definitions.m : definitions of constants c4, phi0, phi1. The c4 is expressed in terms of the boundary values of DP_1 family, given in DE/bv_DP_1.txt, where bvDP1[4, i] stands for the eps^4 coefficient of the i-th UT integral in DP_1 family. The phi0, phi1 are expressed in terms of bc4[47, 4], bc4[56, 4], bc4[59, 4] defined in arXiv:1807.09812.

-constant_values.m : numerical values of the transcendental constants c4, phi0, phi1, and d[37, 3], where the analytic expressions of c4, phi0, phi1 are in constant_definitions.m, and d[37, 3] is defined in arXiv:1807.09812.


Directory-DE:

-MIs_DP_1.txt: pure basis for double-pentagon topology (DP_1) in Fig.3.(h) with 147 MIs. The normalisation is chosen for eps expansion to start at order eps^0.

-MIs_DP_2.txt: pure basis for double-pentagon topology (DP_2) in Fig.3.(i) with 155 MIs. The normalisation is chosen for eps expansion to start at order eps^0.

-bv_DP_1.txt: boundary vales of pure basis (147 MIs) for DP_1 at symmetry point X0 in Eq.(5.26).   

-bv_DP_2.txt: boundary vales of pure basis (155 MIs) for DP_2 at symmetry point X0 in Eq.(5.26).   

-Atilde_DP_1.txt: canonical differential equation matrix (147*147) for DP_1.   

-Atilde_DP_2.txt: canonical differential equation matrix (155*155) for DP_2. 

-letters.txt: 111 letters in Eq.(5.21), ordered as (5.29).

-dihedral_check.nb: check the alphabet is closed upon dihedral permutations, see Eq.(5.30).

Directory-Regge:

-1loop_full-WL_regge.m : 1-loop full observable (divided by r_0) in the multi-Regge limit as series expansion in log^k(\delta), i.e.  q^{(g)}_k in Eq.(C.38) with k=0,1,2 and g=1st entry in (C.39).  

-2loop_full-WL_regge.m : 2-loop full observable (divided by r_0) in the multi-Regge limit as series expansion in log^k(\delta). The expression is summing over contributions, based on Eq.(2.20) , from Eq.(C.38) with g=2,3,4th entries in (C.39).

-2loop_ladder_regge.m : 2-loop two-loop ladder negative geometry (divided by r_0) in the multi-Regge limit as series expansion in log^k(\delta), i.e.  q^{(g)}_k in Eq.(C.38) with k=0,...,4 and g= 2nd entry in (C.39).  

-2loop_ladder-factorised_regge.m : 2-loop two-loop factorised ladder negative geometry (divided by r_0) in the multi-Regge limit as series expansion in log^k(\delta), i.e.  q^{(g)}_k in Eq.(C.38) with k=0,...,4 and g= 3rd entry in (C.39).  

-2loop_geom-loop_regge.m : 2-loop two-loop ``loop-type'' negative geometry (divided by r_0) in the multi-Regge limit as series expansion in log^k(\delta), i.e.  q^{(g)}_k in Eq.(C.38) with k=0,...,4 and g= 4th entry in (C.39).

-funct_defifnitions_regge.m : definitions of the (poly-)logarithmic functions g1[i] (i=1,...,4), g3, and L=Log[\delta] in the expression of the one-loop and two-loop observable/negative geometries in multi-Regge limit. The function arguments are vaild at z1 > 1 and z2 < 0.





==> anc/Regge/1loop_full-WL_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-4*L^2 - Pi^2 + 4*L*g1[1] - g1[1]^2 + 4*L*g1[2] - 2*g1[1]*g1[2] - g1[2]^2 - 
 2*L*g1[3] + 2*g1[1]*g1[3] - 2*L*g1[4] + 2*g1[2]*g1[4] - g1[3]*g1[4]


==> anc/Regge/2loop_full-WL_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
8*L^4 + 8*L^2*Pi^2 + (107*Pi^4)/90 - 16*L^3*g1[1] - 8*L*Pi^2*g1[1] + 
 12*L^2*g1[1]^2 + 2*Pi^2*g1[1]^2 - 4*L*g1[1]^3 + g1[1]^4/2 - 16*L^3*g1[2] - 
 8*L*Pi^2*g1[2] + 24*L^2*g1[1]*g1[2] + 4*Pi^2*g1[1]*g1[2] - 
 12*L*g1[1]^2*g1[2] + 2*g1[1]^3*g1[2] + 12*L^2*g1[2]^2 + 2*Pi^2*g1[2]^2 - 
 12*L*g1[1]*g1[2]^2 + 3*g1[1]^2*g1[2]^2 - 4*L*g1[2]^3 + 2*g1[1]*g1[2]^3 + 
 g1[2]^4/2 + 8*L^3*g1[3] + 4*L*Pi^2*g1[3] - 16*L^2*g1[1]*g1[3] - 
 (10*Pi^2*g1[1]*g1[3])/3 + 10*L*g1[1]^2*g1[3] - 2*g1[1]^3*g1[3] - 
 8*L^2*g1[2]*g1[3] - (2*Pi^2*g1[2]*g1[3])/3 + 12*L*g1[1]*g1[2]*g1[3] - 
 4*g1[1]^2*g1[2]*g1[3] + 2*L*g1[2]^2*g1[3] - 2*g1[1]*g1[2]^2*g1[3] + 
 2*L^2*g1[3]^2 + (Pi^2*g1[3]^2)/3 - 4*L*g1[1]*g1[3]^2 + 2*g1[1]^2*g1[3]^2 + 
 8*L^3*g1[4] + 4*L*Pi^2*g1[4] - 8*L^2*g1[1]*g1[4] - (2*Pi^2*g1[1]*g1[4])/3 + 
 2*L*g1[1]^2*g1[4] - 16*L^2*g1[2]*g1[4] - (10*Pi^2*g1[2]*g1[4])/3 + 
 12*L*g1[1]*g1[2]*g1[4] - 2*g1[1]^2*g1[2]*g1[4] + 10*L*g1[2]^2*g1[4] - 
 4*g1[1]*g1[2]^2*g1[4] - 2*g1[2]^3*g1[4] + 8*L^2*g1[3]*g1[4] + 
 (4*Pi^2*g1[3]*g1[4])/3 - 8*L*g1[1]*g1[3]*g1[4] + g1[1]^2*g1[3]*g1[4] - 
 8*L*g1[2]*g1[3]*g1[4] + 6*g1[1]*g1[2]*g1[3]*g1[4] + g1[2]^2*g1[3]*g1[4] + 
 2*L*g1[3]^2*g1[4] - 2*g1[1]*g1[3]^2*g1[4] + 2*L^2*g1[4]^2 + 
 (Pi^2*g1[4]^2)/3 - 4*L*g1[2]*g1[4]^2 + 2*g1[2]^2*g1[4]^2 + 
 2*L*g1[3]*g1[4]^2 - 2*g1[2]*g1[3]*g1[4]^2 + (g1[3]^2*g1[4]^2)/2 - 
 8*L*Zeta[3] + 4*g1[1]*Zeta[3] + 4*g1[2]*Zeta[3] - 2*g1[3]*Zeta[3] - 
 2*g1[4]*Zeta[3]


==> anc/Regge/2loop_geom-loop_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-16*L^4)/3 - (13*Pi^4)/45 + (16*L^3*(2*g1[1] + 2*g1[2] - g1[3] - g1[4]))/3 - 
 (Pi^2*(2*g1[1] + 2*g1[2] - g1[3] - g1[4])*(g1[3] - g1[4]))/6 - 
 2*L^2*(4*g1[1]^2 + 4*g1[2]^2 + (g1[3] + g1[4])^2 - 
   2*g1[2]*(g1[3] + 3*g1[4]) + g1[1]*(8*g1[2] - 2*(3*g1[3] + g1[4]))) - 
 (L*(48*g3 - 16*g1[1]^3 - 16*g1[2]^3 - 48*g1[1]^2*(g1[2] - g1[3]) - 
    4*Pi^2*g1[3] + 4*Pi^2*g1[4] + 48*g1[2]^2*g1[4] - 24*g1[2]*g1[3]*g1[4] + 
    3*g1[3]^2*g1[4] - 24*g1[2]*g1[4]^2 + 6*g1[3]*g1[4]^2 + 3*g1[4]^3 - 
    24*g1[1]*(2*g1[2]^2 - 2*g1[2]*(g1[3] + g1[4]) + g1[3]*(g1[3] + g1[4])) + 
    48*Zeta[3]))/6 + (-8*g1[1]^4 - 8*g1[2]^4 - 32*g1[1]^3*(g1[2] - g1[3]) - 
   48*g1[1]^2*(g1[2] - g1[3])^2 + 48*g3*(2*g1[1] + 2*g1[2] - g1[3] - g1[4]) + 
   32*g1[2]^3*g1[4] - 18*g1[2]*g1[3]^2*g1[4] + 9*g1[3]^3*g1[4] - 
   48*g1[2]^2*g1[4]^2 + 36*g1[2]*g1[3]*g1[4]^2 - 9*g1[3]^2*g1[4]^2 + 
   6*g1[2]*g1[4]^3 + 3*g1[3]*g1[4]^3 - 3*g1[4]^4 + 96*g1[2]*Zeta[3] - 
   48*g1[3]*Zeta[3] - 48*g1[4]*Zeta[3] + 
   g1[1]*(-32*g1[2]^3 + 96*g1[2]^2*g1[4] - 96*g1[2]*g1[3]*g1[4] + 
     6*(5*g1[3]^2*g1[4] - 2*g1[3]*g1[4]^2 + g1[4]^3 + 16*Zeta[3])))/24


==> anc/Regge/2loop_ladder-factorised_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-16*L^4 - 8*L^2*Pi^2 - Pi^4 + 32*L^3*g1[1] + 8*L*Pi^2*g1[1] - 
 24*L^2*g1[1]^2 - 2*Pi^2*g1[1]^2 + 8*L*g1[1]^3 - g1[1]^4 + 32*L^3*g1[2] + 
 8*L*Pi^2*g1[2] - 48*L^2*g1[1]*g1[2] - 4*Pi^2*g1[1]*g1[2] + 
 24*L*g1[1]^2*g1[2] - 4*g1[1]^3*g1[2] - 24*L^2*g1[2]^2 - 2*Pi^2*g1[2]^2 + 
 24*L*g1[1]*g1[2]^2 - 6*g1[1]^2*g1[2]^2 + 8*L*g1[2]^3 - 4*g1[1]*g1[2]^3 - 
 g1[2]^4 - 16*L^3*g1[3] - 4*L*Pi^2*g1[3] + 32*L^2*g1[1]*g1[3] + 
 4*Pi^2*g1[1]*g1[3] - 20*L*g1[1]^2*g1[3] + 4*g1[1]^3*g1[3] + 
 16*L^2*g1[2]*g1[3] - 24*L*g1[1]*g1[2]*g1[3] + 8*g1[1]^2*g1[2]*g1[3] - 
 4*L*g1[2]^2*g1[3] + 4*g1[1]*g1[2]^2*g1[3] - 4*L^2*g1[3]^2 + 
 8*L*g1[1]*g1[3]^2 - 4*g1[1]^2*g1[3]^2 - 16*L^3*g1[4] - 4*L*Pi^2*g1[4] + 
 16*L^2*g1[1]*g1[4] - 4*L*g1[1]^2*g1[4] + 32*L^2*g1[2]*g1[4] + 
 4*Pi^2*g1[2]*g1[4] - 24*L*g1[1]*g1[2]*g1[4] + 4*g1[1]^2*g1[2]*g1[4] - 
 20*L*g1[2]^2*g1[4] + 8*g1[1]*g1[2]^2*g1[4] + 4*g1[2]^3*g1[4] - 
 16*L^2*g1[3]*g1[4] - 2*Pi^2*g1[3]*g1[4] + 16*L*g1[1]*g1[3]*g1[4] - 
 2*g1[1]^2*g1[3]*g1[4] + 16*L*g1[2]*g1[3]*g1[4] - 
 12*g1[1]*g1[2]*g1[3]*g1[4] - 2*g1[2]^2*g1[3]*g1[4] - 4*L*g1[3]^2*g1[4] + 
 4*g1[1]*g1[3]^2*g1[4] - 4*L^2*g1[4]^2 + 8*L*g1[2]*g1[4]^2 - 
 4*g1[2]^2*g1[4]^2 - 4*L*g1[3]*g1[4]^2 + 4*g1[2]*g1[3]*g1[4]^2 - 
 g1[3]^2*g1[4]^2


==> anc/Regge/2loop_ladder_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-8*L^4)/3 + (8*L^3*(2*g1[1] + 2*g1[2] - g1[3] - g1[4]))/3 - 
 L^2*(4*Pi^2 + 4*g1[1]^2 + 4*g1[2]^2 - 2*g1[2]*g1[3] + g1[3]^2 + 
   g1[1]*(8*g1[2] - 6*g1[3] - 2*g1[4]) - 6*g1[2]*g1[4] + 2*g1[3]*g1[4] + 
   g1[4]^2) + L*(-4*g3 + (4*g1[1]^3)/3 + 4*g1[1]^2*g1[2] + 4*g1[1]*g1[2]^2 + 
   (4*g1[2]^3)/3 - 4*g1[1]^2*g1[3] - 4*g1[1]*g1[2]*g1[3] + 2*g1[1]*g1[3]^2 + 
   Pi^2*(4*g1[1] + 4*g1[2] - (5*g1[3])/3 - (7*g1[4])/3) - 
   4*g1[1]*g1[2]*g1[4] - 4*g1[2]^2*g1[4] + 2*g1[1]*g1[3]*g1[4] + 
   2*g1[2]*g1[3]*g1[4] - (g1[3]^2*g1[4])/4 + 2*g1[2]*g1[4]^2 - 
   (g1[3]*g1[4]^2)/2 - g1[4]^3/4 + 4*Zeta[3]) + 
 (-40*Pi^4 - 8*g1[1]^4 - 32*g1[1]^3*g1[2] - 48*g1[1]^2*g1[2]^2 - 
   32*g1[1]*g1[2]^3 - 8*g1[2]^4 + 32*g1[1]^3*g1[3] + 96*g1[1]^2*g1[2]*g1[3] - 
   48*g1[1]^2*g1[3]^2 + 48*g3*(2*g1[1] + 2*g1[2] - g1[3] - g1[4]) + 
   96*g1[1]*g1[2]^2*g1[4] + 32*g1[2]^3*g1[4] - 96*g1[1]*g1[2]*g1[3]*g1[4] + 
   30*g1[1]*g1[3]^2*g1[4] - 18*g1[2]*g1[3]^2*g1[4] + 9*g1[3]^3*g1[4] - 
   48*g1[2]^2*g1[4]^2 - 12*g1[1]*g1[3]*g1[4]^2 + 36*g1[2]*g1[3]*g1[4]^2 - 
   9*g1[3]^2*g1[4]^2 + 6*g1[1]*g1[4]^3 + 6*g1[2]*g1[4]^3 + 3*g1[3]*g1[4]^3 - 
   3*g1[4]^4 - 4*Pi^2*(12*g1[1]^2 + 12*g1[2]^2 + 3*g1[3]^2 + 
     2*g1[1]*(12*g1[2] - 7*g1[3] - 5*g1[4]) + 4*g1[3]*g1[4] + 5*g1[4]^2 - 
     6*g1[2]*(g1[3] + 3*g1[4])) - 96*g1[1]*Zeta[3] - 96*g1[2]*Zeta[3] + 
   48*g1[3]*Zeta[3] + 48*g1[4]*Zeta[3])/48


==> anc/Regge/funct_definitions_regge.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{L -> Log[\[Delta]], g1[1] -> Log[s1/\[Kappa]], g1[2] -> Log[s2/\[Kappa]], 
 g1[3] -> Log[-(z1*z2)], g1[4] -> Log[(-1 + z1)*(1 - z2)], 
 g3 -> (Pi^2*(Log[-1 + z1] - Log[1 - z2]))/4 + 
   ((Log[-1 + z1] - Log[1 - z2])^2*Log[(-1 + z1)*(1 - z2)])/16 - 
   ((Log[-1 + z1] - Log[1 - z2])*Log[(-1 + z1)*(1 - z2)]^2)/8 - 
   (Pi^2*Log[-(z1/z2)])/4 + ((Log[-1 + z1] - Log[1 - z2])^2*Log[-(z1/z2)])/
    16 + (3*Log[(-1 + z1)*(1 - z2)]^2*Log[-(z1/z2)])/16 - 
   ((Log[-1 + z1] - Log[1 - z2])*Log[-(z1/z2)]^2)/16 - 
   (Log[(-1 + z1)*(1 - z2)]*Log[-(z1/z2)]^2)/16 + 
   (3*(Log[-1 + z1] - Log[1 - z2])*Log[(-1 + z1)*(1 - z2)]*Log[-(z1*z2)])/8 - 
   (Log[(-1 + z1)*(1 - z2)]*Log[-(z1/z2)]*Log[-(z1*z2)])/4 + 
   ((Log[-1 + z1] - Log[1 - z2])*Log[-(z1*z2)]^2)/16 + 
   (Log[(-1 + z1)*(1 - z2)]*(-PolyLog[2, z1^(-1)] - PolyLog[2, z2]))/2 + 
   (Log[-(z1*z2)]*(-PolyLog[2, z1^(-1)] - PolyLog[2, z2]))/2 - 
   (Log[(-1 + z1)*(1 - z2)]*(PolyLog[2, (1 - z2)/z1] + 
      PolyLog[2, z2/(1 - z1)]))/2 + 
   (Log[-(z1*z2)]*(PolyLog[2, (1 - z2)/z1] + PolyLog[2, z2/(1 - z1)]))/2 + 
   (Log[(-1 + z1)*(1 - z2)]*PolyLog[2, (z1*z2)/((1 - z1)*(1 - z2))])/2 - 
   (Log[-(z1*z2)]*PolyLog[2, (z1*z2)/((1 - z1)*(1 - z2))])/2 + 
   PolyLog[3, 1 - z1] - PolyLog[3, z1^(-1)] - PolyLog[3, (1 - z2)^(-1)] + 
   PolyLog[3, (1 - z2)/z1] + PolyLog[3, z2] - PolyLog[3, z2/(1 - z1)] + 
   PolyLog[3, (z1*z2)/((1 - z1)*(1 - z2))]}

